Finite-time blow-up for the mass-critical half-wave equation with negative energy

We study the one-dimensional focusing mass-critical half-wave equation \[ i\partial_tu=|D|u-|u|^2u. \] For even initial data with negative energy and mass slightly above the ground-state mass, we prove finite-time blow-up and obtain the upper bound \[ \|u(t)\|_{\dot H^{1/2}} \lesssim \frac{|\log(T-t)|^{1/4}}{\sqrt{T-t}} \qquad\text{as }t\uparrow T. \] This is the first finite-time blow-up result for negative-energy solutions to the mass-critical half-wave equation in the near-ground-state regime. The proof uses the modulation analysis developed by Merle--Rapha\"el \cite{MerleRaphael2005AnnMath}. For the half-wave equation, the key missing ingredient is a coercivity estimate for a nonlocal quadratic form generated by the scaling direction. Unlike the local NLS, the half-wave equation does not admit the ODE methods used to establish the corresponding coercivity estimate. Instead, we prove the coercivity estimate by an analytic reduction followed by a rigorous computer-assisted proof. The spectral analysis part reduces the coercivity problem to a finite collection of spectral inequalities by combining constrained Morse index arguments with the Birman--Schwinger principle. The computer-assisted part certifies these inequalities by interval arithmetic using a validated approximation of the ground state obtained by compactifying the real line. Together with the modulation analysis, this coercivity theorem gives the finite-time blow-up result.

==> anc/README.md <==
# Computer-assisted verification

This directory contains the computations accompanying

**Finite-time blow-up for the mass-critical half-wave equation with negative energy**  
Jeongheon Park

The files include the verification code, the CSV inputs used by the code, the completed JSON outputs of the nine stages, the Part V summary exporter, and the TXT summaries generated from the completed outputs.

## Contents

```text
half_wave_CAP_verification/
├── README.md
├── verifier.py
├── export_part5_output_summaries.py
├── input_csv/
├── output_json/
│   ├── 01_g_profile_bounds/
│   ├── 02_endpoint_BS_bounds/
│   ├── 03_Q_minus_g_transfer_bounds/
│   ├── 04_a_g_coefficient_comparison/
│   ├── 05_projected_T_g_bound/
│   ├── 05b_projected_T_Q_bound/
│   ├── 06_g_S0_schur_bounds/
│   ├── 07_g_limiting_data/
│   └── 08_Q_limiting_matrices/
└── part5_output_summaries/
```

`verifier.py` performs the interval computations. It reads the files in `input_csv/` and writes one JSON output in each stage directory under `output_json/`.

`export_part5_output_summaries.py` reads the nine completed JSON outputs, checks the numerical statements assigned to the stages, and writes one TXT file per stage in `part5_output_summaries/`.

The supplied JSON files are the completed outputs of the full verification run. The TXT files are derived from those JSON files and list the corresponding interval bounds used in Part V.

## Requirements

- Python 3.12 or later
- python-flint

Install the required package with

```bash
python -m pip install python-flint
```

No other third-party Python package is required.

## Checking the supplied inputs and outputs

From the top-level directory, run

```bash
python verifier.py --check-inputs
python verifier.py --check-shapes
python verifier.py --validate-checkpoints
```

These commands check the distributed CSV files, their expected dimensions, and the completed stage outputs. They do not repeat the numerical stages.

## Verification stages

The stages are ordered as follows.

1. `01_g_profile_bounds`: bounds for $\mathfrak g$ and its residual.
2. `02_endpoint_BS_bounds`: endpoint Birman--Schwinger bounds.
3. `03_Q_minus_g_transfer_bounds`: Newton--Kantorovich and $Q-\mathfrak g$ bounds.
4. `04_a_g_coefficient_comparison`: coefficient comparison for $a_{\mathfrak g}^{(L)}$.
5. `05_projected_T_g_bound`: projected Birman--Schwinger bound for $\mathfrak g$.
6. `05b_projected_T_Q_bound`: transfer of the projected bound from $\mathfrak g$ to $Q$.
7. `06_g_S0_schur_bounds`: Schur-complement and inverse bounds for $S_0^{(\mathfrak g,j)}$.
8. `07_g_limiting_data`: limiting quantities for $\mathfrak g$.
9. `08_Q_limiting_matrices`: transfer to $Q$, the limiting matrices, and their determinant signs.

A complete recomputation can be performed by running the following commands in order:

```bash
python verifier.py --stage 01_g_profile_bounds
python verifier.py --stage 02_endpoint_BS_bounds
python verifier.py --stage 03_Q_minus_g_transfer_bounds
python verifier.py --stage 04_a_g_coefficient_comparison
python verifier.py --stage 05_projected_T_g_bound
python verifier.py --stage 05b_projected_T_Q_bound
python verifier.py --stage 06_g_S0_schur_bounds
python verifier.py --stage 07_g_limiting_data
python verifier.py --stage 08_Q_limiting_matrices
```

A complete recomputation is not required to inspect or regenerate the supplied summaries.

## Generating the Part V summaries

Run

```bash
python export_part5_output_summaries.py output_json \
    --output-dir part5_output_summaries \
    --digits 13
```

A successful run ends with

```text
Wrote 9 TXT files to: .../part5_output_summaries
Verified manuscript numerical bounds: 337
FINAL TXT EXPORT STATUS: OK
```

Each summary gives the interval reconstructed from the relevant stage output, the numerical bound stated in the paper, and the resulting conclusions.

## Interval representation

The JSON outputs store interval endpoints as exact dyadic numbers. The summary exporter reconstructs those endpoints with python-flint, forms Arb intervals, and converts them to outward-rounded decimal enclosures. Before writing the TXT files, it checks that every displayed interval implies the corresponding numerical statement, including strict inequalities.

## Main verified conclusions

The completed outputs verify

```math
\left\|
P_{\Phi_Q^\perp}T_QP_{\Phi_Q^\perp}
\right\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}
<0.1571.
```

For $c_1=6.1$ and $c_2=2.1$, the operators

```math
S_{0,j}=I-c_jT_Q,
\qquad j=1,2,
```

are invertible, and

```math
\mathfrak{s}_j(0^+)
=
\left(
|V_Q|^{1/2},
S_{0,j}^{-1}|V_Q|^{1/2}
\right)_r
\neq 0,
\qquad j=1,2.
```

The limiting matrices satisfy

```math
\det \mathbf{M}_{0,1}<0,
\qquad
\det \mathbf{M}_{0,2}<0.
```


==> anc/export_part5_output_summaries.py <==
                      
                       


from __future__ import annotations

import argparse
import errno
import json
import os
import re
import time
from contextlib import contextmanager
from decimal import Decimal, getcontext
from fractions import Fraction
from math import gcd
from pathlib import Path
from typing import Any, Dict, Iterable, Iterator, List, Sequence, Tuple

try:
    import flint
    from flint import arb, fmpq, ctx
except Exception as exc:                                         
    raise RuntimeError(
        "python-flint is required. In Colab run: pip install python-flint"
    ) from exc

CHECKPOINT_PREC_BITS = 512
ARB_INTERVAL_RECORD_TYPE = "arb_interval_dyadic_v1"
ENDPOINT_KEYS = frozenset({"mantissa", "exponent2"})
INTERVAL_KEYS = frozenset({
    "type", "checkpoint_prec_bits", "lower", "upper"
})
CANONICAL_INTEGER_RE = re.compile(r"-?(?:0|[1-9][0-9]*)\Z")

STAGE_ORDER = (
    "01_g_profile_bounds",
    "02_endpoint_BS_bounds",
    "03_Q_minus_g_transfer_bounds",
    "04_a_g_coefficient_comparison",
    "05_projected_T_g_bound",
    "05b_projected_T_Q_bound",
    "06_g_S0_schur_bounds",
    "07_g_limiting_data",
    "08_Q_limiting_matrices",
)

STAGE_TITLES = {
    "01_g_profile_bounds": "Bounds for g and its residual",
    "02_endpoint_BS_bounds": "Endpoint Birman--Schwinger bounds",
    "03_Q_minus_g_transfer_bounds": "Newton--Kantorovich and Q-g transfer bounds",
    "04_a_g_coefficient_comparison": "Coefficient comparison for a_g^(L)",
    "05_projected_T_g_bound": "Projected Birman--Schwinger bound for g",
    "05b_projected_T_Q_bound": "Projected Birman--Schwinger perturbation bound for Q",
    "06_g_S0_schur_bounds": "Schur-complement bounds for S_0^(g,j)",
    "07_g_limiting_data": "Limiting matrix entries for g",
    "08_Q_limiting_matrices": "Limiting matrix entries for Q and determinant signs",
}

SECTION_TITLES: Dict[str, str] = {}                                               

SPECS: List[Dict[str, Any]] = [{'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Interval checks used for positivity and monotonicity',
  'quantity': 'g(0)',
  'source_path': ['sections', 'input_check', 'g_at_zero_arb'],
  'relation': '>',
  'tex_lower': '0.5',
  'tex_upper': None,
  'paper_line_label': 'verified criterion'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Interval checks used for positivity and monotonicity',
  'quantity': 'inf_I U(theta) [hence g>0]',
  'source_path': ['sections', 'qualitative', 'U_min_lower'],
  'relation': '>',
  'tex_lower': '0',
  'tex_upper': None,
  'paper_line_label': 'verified criterion'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Interval checks used for positivity and monotonicity',
  'quantity': 'sup_left d_theta^2 g(tan theta)',
  'source_path': ['sections', 'qualitative', 'left_dtheta2_max_upper'],
  'relation': '<',
  'tex_lower': None,
  'tex_upper': '0',
  'paper_line_label': 'verified criterion'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Interval checks used for positivity and monotonicity',
  'quantity': 'sup_middle d_theta g(tan theta)',
  'source_path': ['sections', 'qualitative', 'middle_dtheta_max_upper'],
  'relation': '<',
  'tex_lower': None,
  'tex_upper': '0',
  'paper_line_label': 'verified criterion'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Interval checks used for positivity and monotonicity',
  'quantity': 'inf_right d_theta^2 g(tan theta)',
  'source_path': ['sections', 'qualitative', 'right_dtheta2_min_lower'],
  'relation': '>',
  'tex_lower': '0',
  'tex_upper': None,
  'paper_line_label': 'verified criterion'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Residual norms',
  'quantity': '||r_g||_L2',
  'source_path': ['sections', 'residual', 'H_norm_upper', 0],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.51e-14'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Residual norms',
  'quantity': '||r_g||_W12',
  'source_path': ['sections', 'residual', 'H_norm_upper', 1],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '7.43e-12'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Residual norms',
  'quantity': '||r_g||_W22',
  'source_path': ['sections', 'residual', 'H_norm_upper', 2],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.45e-9'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Scaling residual norms',
  'quantity': '||r_g||_L2',
  'source_path': ['sections', 'residual', 'Lambda_norm_upper', 0],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.51e-14'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Scaling residual norms',
  'quantity': '||Lambda r_g||_L2',
  'source_path': ['sections', 'residual', 'Lambda_norm_upper', 1],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.18e-12'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Scaling residual norms',
  'quantity': '||Lambda^2 r_g||_L2',
  'source_path': ['sections', 'residual', 'Lambda_norm_upper', 2],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '3.13e-10'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Sobolev norms of g',
  'quantity': '||g||_L2',
  'source_path': ['sections', 'sobolev_bounds', 'H_norm_upper', 0],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.572'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Sobolev norms of g',
  'quantity': '||g||_H1',
  'source_path': ['sections', 'sobolev_bounds', 'H_norm_upper', 1],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.917'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Sobolev norms of g',
  'quantity': '||g||_W22',
  'source_path': ['sections', 'sobolev_bounds', 'H_norm_upper', 2],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '12.547'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Pointwise bounds for g',
  'quantity': '||g||_Linf',
  'source_path': ['sections', 'pointwise_bounds', 'g_Linf'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.891'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Pointwise bounds for g',
  'quantity': "||g'||_Linf",
  'source_path': ['sections', 'pointwise_bounds', 'gy_Linf'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.963'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Pointwise bounds for g',
  'quantity': '||<y>^2 g||_Linf',
  'source_path': ['sections', 'pointwise_bounds', 'weighted_g_Linf'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.891'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Pointwise bounds for g',
  'quantity': "||<y>^2 y g'||_Linf",
  'source_path': ['sections', 'pointwise_bounds', 'weighted_y_gprime_Linf'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.068'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Pointwise bounds for g',
  'quantity': "||<y>^2 y^2 g''||_Linf",
  'source_path': ['sections', 'pointwise_bounds', 'weighted_y2_gpp_Linf'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '6.204'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix B_g',
  'quantity': 'Lambda^0 g:L1',
  'source_path': ['sections', 'B_g', 'Lambda^0 g', 'L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '3.249'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix B_g',
  'quantity': 'Lambda^0 g:L2',
  'source_path': ['sections', 'B_g', 'Lambda^0 g', 'L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.572'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix B_g',
  'quantity': 'Lambda^0 g:omega_L1',
  'source_path': ['sections', 'B_g', 'Lambda^0 g', 'omega_L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.684'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix B_g',
  'quantity': 'Lambda^1 g:L1',
  'source_path': ['sections', 'B_g', 'Lambda^1 g', 'L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.126'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix B_g',
  'quantity': 'Lambda^1 g:L2',
  'source_path': ['sections', 'B_g', 'Lambda^1 g', 'L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.666'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix B_g',
  'quantity': 'Lambda^1 g:omega_L1',
  'source_path': ['sections', 'B_g', 'Lambda^1 g', 'omega_L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.814'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix B_g',
  'quantity': 'Lambda^2 g:L1',
  'source_path': ['sections', 'B_g', 'Lambda^2 g', 'L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.836'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix B_g',
  'quantity': 'Lambda^2 g:L2',
  'source_path': ['sections', 'B_g', 'Lambda^2 g', 'L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.586'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix B_g',
  'quantity': 'Lambda^2 g:omega_L1',
  'source_path': ['sections', 'B_g', 'Lambda^2 g', 'omega_L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.930'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix C_g',
  'quantity': '(Lambda+1)g:L1',
  'source_path': ['sections', 'C_g', '(Lambda+1)g', 'L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.038'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix C_g',
  'quantity': '(Lambda+1)g:L2',
  'source_path': ['sections', 'C_g', '(Lambda+1)g', 'L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.707'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix C_g',
  'quantity': '(Lambda+1)g:omega_L1',
  'source_path': ['sections', 'C_g', '(Lambda+1)g', 'omega_L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.970'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix C_g',
  'quantity': '(Lambda+1)Lambda g:L1',
  'source_path': ['sections', 'C_g', '(Lambda+1)Lambda g', 'L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.616'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix C_g',
  'quantity': '(Lambda+1)Lambda g:L2',
  'source_path': ['sections', 'C_g', '(Lambda+1)Lambda g', 'L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.887'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix C_g',
  'quantity': '(Lambda+1)Lambda g:omega_L1',
  'source_path': ['sections', 'C_g', '(Lambda+1)Lambda g', 'omega_L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.241'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix C_g',
  'quantity': '(Lambda+1)Lambda^2 g:L1',
  'source_path': ['sections', 'C_g', '(Lambda+1)Lambda^2 g', 'L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.870'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix C_g',
  'quantity': '(Lambda+1)Lambda^2 g:L2',
  'source_path': ['sections', 'C_g', '(Lambda+1)Lambda^2 g', 'L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.983'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix C_g',
  'quantity': '(Lambda+1)Lambda^2 g:omega_L1',
  'source_path': ['sections', 'C_g', '(Lambda+1)Lambda^2 g', 'omega_L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.694'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix C_g',
  'quantity': '(Lambda+1)^2 Lambda g:L1',
  'source_path': ['sections', 'C_g', '(Lambda+1)^2 Lambda g', 'L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.646'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix C_g',
  'quantity': '(Lambda+1)^2 Lambda g:L2',
  'source_path': ['sections', 'C_g', '(Lambda+1)^2 Lambda g', 'L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.324'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix C_g',
  'quantity': '(Lambda+1)^2 Lambda g:omega_L1',
  'source_path': ['sections', 'C_g', '(Lambda+1)^2 Lambda g', 'omega_L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.972'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix C_g',
  'quantity': '(Lambda+1)^2 Lambda^2 g:L1',
  'source_path': ['sections', 'C_g', '(Lambda+1)^2 Lambda^2 g', 'L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.596'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix C_g',
  'quantity': '(Lambda+1)^2 Lambda^2 g:L2',
  'source_path': ['sections', 'C_g', '(Lambda+1)^2 Lambda^2 g', 'L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.975'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'The matrix C_g',
  'quantity': '(Lambda+1)^2 Lambda^2 g:omega_L1',
  'source_path': ['sections', 'C_g', '(Lambda+1)^2 Lambda^2 g', 'omega_L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.596'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Potential bounds',
  'quantity': '||V_g||_L1',
  'source_path': ['sections', 'potential_and_moment_bounds', 'V_g_L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.2350'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Potential bounds',
  'quantity': '||V_g||_Linf',
  'source_path': ['sections', 'potential_and_moment_bounds', 'V_g_Linf'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.9264'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Potential bounds',
  'quantity': '||omega^2 V_g||_L1',
  'source_path': ['sections', 'potential_and_moment_bounds', 'omega2_V_g_L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.4213'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Potential bounds',
  'quantity': '||omega |V_g|^(1/2)||_L2',
  'source_path': ['sections', 'potential_and_moment_bounds', 'omega_sqrt_V_g_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.6491'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Moments and weighted norms',
  'quantity': 'int g^3',
  'source_path': ['sections', 'potential_and_moment_bounds', 'int_g3'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '3.2485'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Moments and weighted norms',
  'quantity': 'int y^2 g^3',
  'source_path': ['sections', 'potential_and_moment_bounds', 'int_y2_g3'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.3004'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Moments and weighted norms',
  'quantity': '||y g||_L2',
  'source_path': ['sections', 'potential_and_moment_bounds', 'y_g_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.1068'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Moments and weighted norms',
  'quantity': "||y g'||_L2",
  'source_path': ['sections', 'potential_and_moment_bounds', 'y_g_prime_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.0298'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Moments and weighted norms',
  'quantity': '||omega^2 y g||_L2',
  'source_path': ['sections', 'potential_and_moment_bounds', 'omega2_y_g_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '7.7325'},
 {'stage': '01_g_profile_bounds',
  'source_stage': '01_g_profile_bounds',
  'section_title': 'Moments and weighted norms',
  'quantity': "||omega^2 y g'||_L2",
  'source_path': ['sections', 'potential_and_moment_bounds', 'omega2_y_g_prime_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.9522'},
 {'stage': '02_endpoint_BS_bounds',
  'source_stage': '02_endpoint_BS_bounds',
  'section_title': 'Ritz lower bound at mu=1/2',
  'quantity': 'lambda_Ritz,+^(1/2)',
  'source_path': ['details', 'endpoint_data', '1/2', 'Ritz_and_Kato_Temple', 'Ritz_values', 'lambda_Ritz_plus'],
  'relation': '>=',
  'tex_lower': '4.1328',
  'tex_upper': None},
 {'stage': '02_endpoint_BS_bounds',
  'source_stage': '02_endpoint_BS_bounds',
  'section_title': 'Collatz--Wielandt bound at mu=1/2',
  'quantity': 'Gamma_CW^(1/2)',
  'source_path': ['details', 'endpoint_data', '1/2', 'Collatz_Wielandt', 'Gamma_CW'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.53648'},
 {'stage': '02_endpoint_BS_bounds',
  'source_stage': '02_endpoint_BS_bounds',
  'section_title': 'Kato--Temple input bounds at mu=1/2',
  'quantity': 'vartheta_KT^(1/2)',
  'source_path': ['details', 'endpoint_data', '1/2', 'Kato_Temple', 'vartheta_KT'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.79651'},
 {'stage': '02_endpoint_BS_bounds',
  'source_stage': '02_endpoint_BS_bounds',
  'section_title': 'Kato--Temple input bounds at mu=1/2',
  'quantity': 'delta_res,KT^(1/2)',
  'source_path': ['details', 'endpoint_data', '1/2', 'Kato_Temple', 'delta_res_KT'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.19e-5'},
 {'stage': '02_endpoint_BS_bounds',
  'source_stage': '02_endpoint_BS_bounds',
  'section_title': 'Kato--Temple gap',
  'quantity': 'gamma_KT^(1/2)',
  'source_path': ['details', 'endpoint_data', '1/2', 'Kato_Temple', 'gamma_KT'],
  'relation': '>=',
  'tex_lower': '0.26003',
  'tex_upper': None},
 {'stage': '02_endpoint_BS_bounds',
  'source_stage': '02_endpoint_BS_bounds',
  'section_title': 'Kato--Temple upper bound',
  'quantity': 'Theta_KT^(1/2)',
  'source_path': ['details', 'endpoint_data', '1/2', 'Kato_Temple', 'Theta_KT_upper'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.79651'},
 {'stage': '02_endpoint_BS_bounds',
  'source_stage': '02_endpoint_BS_bounds',
  'section_title': 'Rayleigh lower bound at mu=3/2',
  'quantity': 'vartheta_R^(3/2)',
  'source_path': ['details', 'endpoint_data', '3/2', 'Rayleigh', 'vartheta_R'],
  'relation': '>=',
  'tex_lower': '2.4264',
  'tex_upper': None},
 {'stage': '02_endpoint_BS_bounds',
  'source_stage': '02_endpoint_BS_bounds',
  'section_title': 'Total Birman--Schwinger errors',
  'quantity': 'epsilon_BS^(1/2)',
  'source_path': ['details', 'endpoint_data', '1/2', 'errors', 'epsilon_BS'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.147'},
 {'stage': '02_endpoint_BS_bounds',
  'source_stage': '02_endpoint_BS_bounds',
  'section_title': 'Total Birman--Schwinger errors',
  'quantity': 'epsilon_BS^(3/2)',
  'source_path': ['details', 'endpoint_data', '3/2', 'errors', 'epsilon_BS'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.075'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Newton--Kantorovich inputs',
  'quantity': 'K_inv',
  'source_path': ['stages', 'newton_kantorovich', 'values', 'K_inv'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Newton--Kantorovich inputs',
  'quantity': '||g||_Linf',
  'source_path': ['stages', 'newton_kantorovich', 'values', 'M_infty'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.891'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Newton--Kantorovich inputs',
  'quantity': '||r_g||_L2',
  'source_path': ['stages', 'newton_kantorovich', 'values', 'R_g'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.51e-14'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Newton--Kantorovich constants',
  'quantity': 'A_NK',
  'source_path': ['stages', 'newton_kantorovich', 'values', 'A_NK'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '5.62e-13'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Newton--Kantorovich constants',
  'quantity': 'B_NK',
  'source_path': ['stages', 'newton_kantorovich', 'values', 'B_NK'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '22.448'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Newton--Kantorovich constants',
  'quantity': 'C_NK',
  'source_path': ['stages', 'newton_kantorovich', 'values', 'C_NK'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '11.368'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Newton--Kantorovich constants',
  'quantity': 'A_NK B_NK C_NK',
  'source_path': ['stages', 'newton_kantorovich', 'values', 'NK_smallness_product'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.44e-10'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Newton--Kantorovich constants',
  'quantity': 'r_NK',
  'source_path': ['stages', 'newton_kantorovich', 'values', 'r_NK'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '5.617e-13'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Unweighted Q-g bounds',
  'quantity': 'r_NK',
  'source_path': ['stages', 'higher_order_Q_minus_g_bounds', 'values', 'r_NK'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '5.617e-13'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Unweighted Q-g bounds',
  'quantity': 'Delta_Q_W22',
  'source_path': ['stages', 'higher_order_Q_minus_g_bounds', 'values', 'Delta_Q_W2_2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '4.383e-11'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Unweighted Q-g bounds',
  'quantity': 'Delta_Q_W32',
  'source_path': ['stages', 'higher_order_Q_minus_g_bounds', 'values', 'Delta_Q_W3_2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '3.085e-9'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Unweighted Q-g bounds',
  'quantity': 'Delta_Q_0_Linf',
  'source_path': ['stages', 'higher_order_Q_minus_g_bounds', 'values', 'Delta_Q_Linf', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '3.98e-13'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Unweighted Q-g bounds',
  'quantity': 'Delta_Q_1_Linf',
  'source_path': ['stages', 'higher_order_Q_minus_g_bounds', 'values', 'Delta_Q_Linf', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '3.10e-11'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Unweighted Q-g bounds',
  'quantity': 'Delta_Q_2_Linf',
  'source_path': ['stages', 'higher_order_Q_minus_g_bounds', 'values', 'Delta_Q_Linf', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.182e-9'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Scaling bounds for Q-g',
  'quantity': 'Delta_Q_L2',
  'source_path': ['stages', 'scaling_Q_minus_g_bounds', 'values', 'Delta_Q_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '5.617e-13'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Scaling bounds for Q-g',
  'quantity': 'Delta_LambdaQ_L2',
  'source_path': ['stages', 'scaling_Q_minus_g_bounds', 'values', 'Delta_Lambda_Q_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.152e-11'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Scaling bounds for Q-g',
  'quantity': 'Delta_Lambda2Q_L2',
  'source_path': ['stages', 'scaling_Q_minus_g_bounds', 'values', 'Delta_Lambda2_Q_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.273e-9'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'L1 bounds for Q-g',
  'quantity': 'Delta_Q_L1',
  'source_path': ['stages', 'scaling_L1_bounds', 'values', 'Delta_Q_L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '3.289e-8'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'L1 bounds for Q-g',
  'quantity': 'Delta_LambdaQ_L1',
  'source_path': ['stages', 'scaling_L1_bounds', 'values', 'Delta_Lambda_Q_L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '3.883e-7'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'L1 bounds for Q-g',
  'quantity': 'Delta_Lambda2Q_L1',
  'source_path': ['stages', 'scaling_L1_bounds', 'values', 'Delta_Lambda2_Q_L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '7.196e-5'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Logarithmically weighted L1 bounds',
  'quantity': 'Delta_omegaQ_L1',
  'source_path': ['stages', 'scaling_L1_bounds', 'values', 'Delta_omega_Q_L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '8.578e-7'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Logarithmically weighted L1 bounds',
  'quantity': 'Delta_omegaLambdaQ_L1',
  'source_path': ['stages', 'scaling_L1_bounds', 'values', 'Delta_omega_Lambda_Q_L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '7.801e-6'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Logarithmically weighted L1 bounds',
  'quantity': 'Delta_omegaLambda2Q_L1',
  'source_path': ['stages', 'scaling_L1_bounds', 'values', 'Delta_omega_Lambda2_Q_L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.442e-3'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Weighted bounds for Q',
  'quantity': 'C_Q_0',
  'source_path': ['stages', 'weighted_Q_bounds', 'values', 'C_Q', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.891'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Weighted bounds for Q',
  'quantity': 'C_Q_1',
  'source_path': ['stages', 'weighted_Q_bounds', 'values', 'C_Q', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.079'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Weighted bounds for Q',
  'quantity': 'C_Q_2',
  'source_path': ['stages', 'weighted_Q_bounds', 'values', 'C_Q', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '7.157'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Weighted bounds for Q',
  'quantity': 'C_Q_0 C_Q_1',
  'source_path': ['stages', 'weighted_Q_bounds', 'values', 'V_bound_Linf'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '3.930'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Bounds for V_Q and |V_Q|^(1/2)',
  'quantity': 'V_Linf',
  'source_path': ['stages', 'V_Q_bounds', 'values', 'V_bound_Linf'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '3.930'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Bounds for V_Q and |V_Q|^(1/2)',
  'quantity': 'V_L1',
  'source_path': ['stages', 'V_Q_bounds', 'values', 'V_bound_L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '6.173'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Bounds for V_Q and |V_Q|^(1/2)',
  'quantity': 'V_omega2_L1',
  'source_path': ['stages', 'V_Q_bounds', 'values', 'V_omega2_bound_L1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.796'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Bounds for V_Q and |V_Q|^(1/2)',
  'quantity': 'sqrt(V_L1)',
  'source_path': ['stages', 'V_Q_bounds', 'values', 'sqrt_V_Q_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.485'},
 {'stage': '03_Q_minus_g_transfer_bounds',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Bounds for V_Q and |V_Q|^(1/2)',
  'quantity': 'sqrt(V_omega2_L1)',
  'source_path': ['stages', 'V_Q_bounds', 'values', 'omega_sqrt_V_Q_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.341'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Logarithmic model bounds I',
  'quantity': '||a_g,log^(L)||_L2',
  'source_path': ['stages', 'g_S0_schur_bounds', 'model', 'a_g_log_L_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.42149'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Logarithmic model bounds I',
  'quantity': '||a_g,log-a_g,log^(L)||_L2',
  'source_path': ['stages', 'g_S0_schur_bounds', 'model', 'a_g_log_difference_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.932e-4'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Logarithmic model bounds I',
  'quantity': '||Phi_g-Phi_g^(L)||_L2',
  'source_path': ['stages', 'g_S0_schur_bounds', 'model', 'Phi_g_difference_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.378e-5'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Logarithmic model bounds II',
  'quantity': '||(Phi_g-Phi_g^(L))log|cos|||_L2',
  'source_path': ['stages', 'g_S0_schur_bounds', 'model', 'Phi_g_log_difference_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.877e-4'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Logarithmic model bounds II',
  'quantity': '||Pi_>3L(Phi_g^(L)log|cos|)||_L2',
  'source_path': ['stages', 'g_S0_schur_bounds', 'model', 'Phi_g_L_log_tail_3L_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '8.207e-7'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Logarithmic model bounds II',
  'quantity': '||Phi_g^(L)log|cos|||_L2',
  'source_path': ['stages', 'g_S0_schur_bounds', 'model', 'Phi_g_L_log_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.37933'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Six right-hand-side terms',
  'quantity': 'R_rhs_1^(L)',
  'source_path': ['stages', 'g_S0_schur_bounds', 'model', 'R_rhs_L', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '3.226e-7'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Six right-hand-side terms',
  'quantity': 'R_rhs_2^(L)',
  'source_path': ['stages', 'g_S0_schur_bounds', 'model', 'R_rhs_L', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.338e-5'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Six right-hand-side terms',
  'quantity': 'R_rhs_3^(L)',
  'source_path': ['stages', 'g_S0_schur_bounds', 'model', 'R_rhs_L', '3'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.009e-4'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Six right-hand-side terms',
  'quantity': 'R_rhs_4^(L)',
  'source_path': ['stages', 'g_S0_schur_bounds', 'model', 'R_rhs_L', '4'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.131e-4'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Six right-hand-side terms',
  'quantity': 'R_rhs_5^(L)',
  'source_path': ['stages', 'g_S0_schur_bounds', 'model', 'R_rhs_L', '5'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '3.544e-6'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Six right-hand-side terms',
  'quantity': 'R_rhs_6^(L)',
  'source_path': ['stages', 'g_S0_schur_bounds', 'model', 'R_rhs_L', '6'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '3.544e-6'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Total right-hand-side error',
  'quantity': 'delta_rhs^(L)',
  'source_path': ['stages', 'g_S0_schur_bounds', 'model', 'delta_rhs_L'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.447e-4'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Aggregate comparison bounds',
  'quantity': 'delta_T^(L)',
  'source_path': ['stages', 'g_S0_schur_bounds', 'model', 'delta_T_L'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.636e-4'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Aggregate comparison bounds',
  'quantity': 'C_T,op^(L)',
  'source_path': ['stages', 'g_S0_schur_bounds', 'model', 'C_T_op_L'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.419'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Aggregate comparison bounds',
  'quantity': 'delta_rhs^(L)',
  'source_path': ['stages', 'g_S0_schur_bounds', 'model', 'delta_rhs_L'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.447e-4'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Aggregate comparison bounds',
  'quantity': 'Delta_proj^(L)',
  'source_path': ['stages', 'g_S0_schur_bounds', 'model', 'Delta_proj_L'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '4.653e-4'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Aggregate comparison bounds',
  'quantity': 'delta_diag^(L)',
  'source_path': ['stages', 'g_S0_schur_bounds', 'model', 'delta_diag_L'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.786e-4'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Finite Schur solves',
  'quantity': 'j=1:||k_j,L^g||_L2',
  'source_path': ['stages', 'g_S0_schur_bounds', 'per_j', '1', 'k_g_L_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.295'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Finite Schur solves',
  'quantity': 'j=1:||Z_Sch,j^(L)||_L2',
  'source_path': ['stages', 'g_S0_schur_bounds', 'per_j', '1', 'Z_Sch_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '22.461'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Finite Schur solves',
  'quantity': 'j=1:delta_res,Sch,j^(L)',
  'source_path': ['stages', 'g_S0_schur_bounds', 'per_j', '1', 'delta_res_Sch_L'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '3.524e-13'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Finite Schur solves',
  'quantity': 'j=1:epsilon_Sch,j^(L)',
  'source_path': ['stages', 'g_S0_schur_bounds', 'per_j', '1', 'epsilon_Sch_L'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.565'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Finite Schur solves',
  'quantity': 'j=1:||D_j^-1 k_j^g||_L2',
  'source_path': ['stages', 'g_S0_schur_bounds', 'per_j', '1', 'D_inv_k_g_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '24.025'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Finite Schur solves',
  'quantity': 'j=2:||k_j,L^g||_L2',
  'source_path': ['stages', 'g_S0_schur_bounds', 'per_j', '2', 'k_g_L_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.446'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Finite Schur solves',
  'quantity': 'j=2:||Z_Sch,j^(L)||_L2',
  'source_path': ['stages', 'g_S0_schur_bounds', 'per_j', '2', 'Z_Sch_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.606'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Finite Schur solves',
  'quantity': 'j=2:delta_res,Sch,j^(L)',
  'source_path': ['stages', 'g_S0_schur_bounds', 'per_j', '2', 'delta_res_Sch_L'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '3.150e-13'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Finite Schur solves',
  'quantity': 'j=2:epsilon_Sch,j^(L)',
  'source_path': ['stages', 'g_S0_schur_bounds', 'per_j', '2', 'epsilon_Sch_L'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.650e-3'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Finite Schur solves',
  'quantity': 'j=2:||D_j^-1 k_j^g||_L2',
  'source_path': ['stages', 'g_S0_schur_bounds', 'per_j', '2', 'D_inv_k_g_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.6073'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Inverse bounds for D_j^g',
  'quantity': 'C_D,inv^(1)',
  'source_path': ['stages', 'g_S0_schur_bounds', 'per_j', '1', 'C_D_inv'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '23.987'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Inverse bounds for D_j^g',
  'quantity': 'C_D,inv^(2)',
  'source_path': ['stages', 'g_S0_schur_bounds', 'per_j', '2', 'C_D_inv'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.493'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Schur-complement signs',
  'quantity': 'F_g_1',
  'source_path': ['stages', 'g_S0_schur_bounds', 'per_j', '1', 'F_g'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '-21.51'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Schur-complement signs',
  'quantity': 'F_g_2',
  'source_path': ['stages', 'g_S0_schur_bounds', 'per_j', '2', 'F_g'],
  'relation': '>=',
  'tex_lower': '0.3296',
  'tex_upper': None},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Absolute lower bounds for the Schur complements',
  'quantity': '|F_g_1|',
  'source_path': ['stages', 'g_S0_schur_bounds', 'per_j', '1', 'F_g_abs_lower'],
  'relation': '>=',
  'tex_lower': '21.52',
  'tex_upper': None},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Absolute lower bounds for the Schur complements',
  'quantity': '|F_g_2|',
  'source_path': ['stages', 'g_S0_schur_bounds', 'per_j', '2', 'F_g_abs_lower'],
  'relation': '>=',
  'tex_lower': '0.3296',
  'tex_upper': None},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Inverse bounds for S_0^(g,j)',
  'quantity': 'C_S,inv^(g,1)',
  'source_path': ['stages', 'g_S0_schur_bounds', 'values', 'C_S_inv_g', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '50.853'},
 {'stage': '06_g_S0_schur_bounds',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Inverse bounds for S_0^(g,j)',
  'quantity': 'C_S,inv^(g,2)',
  'source_path': ['stages', 'g_S0_schur_bounds', 'values', 'C_S_inv_g', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '5.645'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'The vectors m^(g,j)',
  'quantity': 'm_g[1,1]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'm_g', '1', '1'],
  'relation': 'in',
  'tex_lower': '3.248201',
  'tex_upper': '3.248202'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'The vectors m^(g,j)',
  'quantity': 'm_g[1,2]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'm_g', '1', '2'],
  'relation': 'in',
  'tex_lower': '-1.624101',
  'tex_upper': '-1.624100'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'The vectors m^(g,j)',
  'quantity': 'm_g[2,1]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'm_g', '2', '1'],
  'relation': 'in',
  'tex_lower': '-1.624101',
  'tex_upper': '-1.624100'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'The vectors m^(g,j)',
  'quantity': 'm_g[2,2]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'm_g', '2', '2'],
  'relation': 'in',
  'tex_lower': '0.812050',
  'tex_upper': '0.812051'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'The matrix C_log^(g,1)',
  'quantity': 'C_log_g[1,1,1]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'C_log_g', '1', '1', '1'],
  'relation': 'in',
  'tex_lower': '-1.658925',
  'tex_upper': '-1.658924'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'The matrix C_log^(g,1)',
  'quantity': 'C_log_g[1,1,2]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'C_log_g', '1', '1', '2'],
  'relation': 'in',
  'tex_lower': '2.508675',
  'tex_upper': '2.508676'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'The matrix C_log^(g,1)',
  'quantity': 'C_log_g[1,2,1]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'C_log_g', '1', '2', '1'],
  'relation': 'in',
  'tex_lower': '2.508675',
  'tex_upper': '2.508676'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'The matrix C_log^(g,1)',
  'quantity': 'C_log_g[1,2,2]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'C_log_g', '1', '2', '2'],
  'relation': 'in',
  'tex_lower': '-1.428813',
  'tex_upper': '-1.428812'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'The matrix C_log^(g,2)',
  'quantity': 'C_log_g[2,1,1]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'C_log_g', '2', '1', '1'],
  'relation': 'in',
  'tex_lower': '-1.428813',
  'tex_upper': '-1.428812'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'The matrix C_log^(g,2)',
  'quantity': 'C_log_g[2,1,2]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'C_log_g', '2', '1', '2'],
  'relation': 'in',
  'tex_lower': '1.134209',
  'tex_upper': '1.134210'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'The matrix C_log^(g,2)',
  'quantity': 'C_log_g[2,2,1]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'C_log_g', '2', '2', '1'],
  'relation': 'in',
  'tex_lower': '1.134209',
  'tex_upper': '1.134210'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'The matrix C_log^(g,2)',
  'quantity': 'C_log_g[2,2,2]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'C_log_g', '2', '2', '2'],
  'relation': 'in',
  'tex_lower': '-0.430787',
  'tex_upper': '-0.430786'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Global DCT-I errors',
  'quantity': 'delta_a_g,DCT(N)',
  'source_path': ['stages', 'B_N_coefficients', 'values', 'log_constants', 'delta_a_g_DCT'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '8.267e-7'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Global DCT-I errors',
  'quantity': 'delta_a_g,log,DCT(N)',
  'source_path': ['stages', 'B_N_coefficients', 'values', 'log_constants', 'delta_a_g_log_DCT'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '4.450e-5'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=1,m=0:Z_l1',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'Z_coeff_l1', '1', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.140'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=1,m=0:delta_Ksin,DCT',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'delta_K_sin_DCT', '1', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '3.113e-8'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=1,m=0:delta_I0,DCT',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'delta_I_0_DCT', '1', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.121e-8'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=1,m=0:delta_Icos,DCT',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'delta_I_cos_DCT', '1', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.441e-7'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=1,m=1:Z_l1',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'Z_coeff_l1', '1', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.685'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=1,m=1:delta_Ksin,DCT',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'delta_K_sin_DCT', '1', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '9.957e-9'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=1,m=1:delta_I0,DCT',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'delta_I_0_DCT', '1', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '6.782e-9'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=1,m=1:delta_Icos,DCT',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'delta_I_cos_DCT', '1', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '4.608e-8'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=1,m=2:Z_l1',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'Z_coeff_l1', '1', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.192'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=1,m=2:delta_Ksin,DCT',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'delta_K_sin_DCT', '1', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.733e-8'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=1,m=2:delta_I0,DCT',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'delta_I_0_DCT', '1', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.181e-8'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=1,m=2:delta_Icos,DCT',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'delta_I_cos_DCT', '1', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '8.019e-8'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=2,m=0:Z_l1',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'Z_coeff_l1', '2', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '7.337'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=2,m=0:delta_Ksin,DCT',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'delta_K_sin_DCT', '2', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.068e-7'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=2,m=0:delta_I0,DCT',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'delta_I_0_DCT', '2', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '7.270e-8'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=2,m=0:delta_Icos,DCT',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'delta_I_cos_DCT', '2', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '4.939e-7'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=2,m=1:Z_l1',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'Z_coeff_l1', '2', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '5.137'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=2,m=1:delta_Ksin,DCT',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'delta_K_sin_DCT', '2', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '7.472e-8'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=2,m=1:delta_I0,DCT',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'delta_I_0_DCT', '2', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '5.090e-8'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=2,m=1:delta_Icos,DCT',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'delta_I_cos_DCT', '2', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '3.458e-7'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=2,m=2:Z_l1',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'Z_coeff_l1', '2', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '7.618'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=2,m=2:delta_Ksin,DCT',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'delta_K_sin_DCT', '2', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.109e-7'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=2,m=2:delta_I0,DCT',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'delta_I_0_DCT', '2', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '7.548e-8'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Z-dependent DCT-I errors',
  'quantity': 'j=2,m=2:delta_Icos,DCT',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'delta_I_cos_DCT', '2', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '5.128e-7'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Right-hand-side approximation bounds',
  'quantity': '||B_[1,0],N||_L2',
  'source_path': ['stages', 'g_limiting_data', 'values', 'B_N_L2', '1', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.1112'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Right-hand-side approximation bounds',
  'quantity': 'delta_rhs[1,0]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'delta_rhs', '1', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '8.267e-7'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Right-hand-side approximation bounds',
  'quantity': '||B_[1,1],N||_L2',
  'source_path': ['stages', 'g_limiting_data', 'values', 'B_N_L2', '1', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.46575'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Right-hand-side approximation bounds',
  'quantity': 'delta_rhs[1,1]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'delta_rhs', '1', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '4.735e-5'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Right-hand-side approximation bounds',
  'quantity': '||B_[1,2],N||_L2',
  'source_path': ['stages', 'g_limiting_data', 'values', 'B_N_L2', '1', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.73775'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Right-hand-side approximation bounds',
  'quantity': 'delta_rhs[1,2]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'delta_rhs', '1', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.431e-5'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Right-hand-side approximation bounds',
  'quantity': '||B_[2,0],N||_L2',
  'source_path': ['stages', 'g_limiting_data', 'values', 'B_N_L2', '2', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.1112'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Right-hand-side approximation bounds',
  'quantity': 'delta_rhs[2,0]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'delta_rhs', '2', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '8.267e-7'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Right-hand-side approximation bounds',
  'quantity': '||B_[2,1],N||_L2',
  'source_path': ['stages', 'g_limiting_data', 'values', 'B_N_L2', '2', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.73775'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Right-hand-side approximation bounds',
  'quantity': 'delta_rhs[2,1]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'delta_rhs', '2', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.431e-5'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Right-hand-side approximation bounds',
  'quantity': '||B_[2,2],N||_L2',
  'source_path': ['stages', 'g_limiting_data', 'values', 'B_N_L2', '2', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.0269'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Right-hand-side approximation bounds',
  'quantity': 'delta_rhs[2,2]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'delta_rhs', '2', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.287e-5'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Residual bounds',
  'quantity': 'j=1,m=0:||Res_N||_L2',
  'source_path': ['stages', 'g_limiting_data', 'values', 'delta_res', '1', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.277e-6'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Residual bounds',
  'quantity': 'j=1,m=0:delta_res-diff',
  'source_path': ['stages', 'g_limiting_data', 'values', 'delta_res_diff', '1', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '7.994e-6'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Residual bounds',
  'quantity': 'j=1,m=0:||Res||_L2',
  'source_path': ['stages', 'g_limiting_data', 'values', 'Res_g_L2', '1', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.028e-5'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Residual bounds',
  'quantity': 'j=1,m=1:||Res_N||_L2',
  'source_path': ['stages', 'g_limiting_data', 'values', 'delta_res', '1', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.074e-4'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Residual bounds',
  'quantity': 'j=1,m=1:delta_res-diff',
  'source_path': ['stages', 'g_limiting_data', 'values', 'delta_res_diff', '1', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '8.284e-5'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Residual bounds',
  'quantity': 'j=1,m=1:||Res||_L2',
  'source_path': ['stages', 'g_limiting_data', 'values', 'Res_g_L2', '1', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.903e-4'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Residual bounds',
  'quantity': 'j=1,m=2:||Res_N||_L2',
  'source_path': ['stages', 'g_limiting_data', 'values', 'delta_res', '1', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.611e-4'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Residual bounds',
  'quantity': 'j=1,m=2:delta_res-diff',
  'source_path': ['stages', 'g_limiting_data', 'values', 'delta_res_diff', '1', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '3.462e-5'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Residual bounds',
  'quantity': 'j=1,m=2:||Res||_L2',
  'source_path': ['stages', 'g_limiting_data', 'values', 'Res_g_L2', '1', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.957e-4'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Residual bounds',
  'quantity': 'j=2,m=0:||Res_N||_L2',
  'source_path': ['stages', 'g_limiting_data', 'values', 'delta_res', '2', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.495e-5'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Residual bounds',
  'quantity': 'j=2,m=0:delta_res-diff',
  'source_path': ['stages', 'g_limiting_data', 'values', 'delta_res_diff', '2', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.160e-4'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Residual bounds',
  'quantity': 'j=2,m=0:||Res||_L2',
  'source_path': ['stages', 'g_limiting_data', 'values', 'Res_g_L2', '2', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.309e-4'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Residual bounds',
  'quantity': 'j=2,m=1:||Res_N||_L2',
  'source_path': ['stages', 'g_limiting_data', 'values', 'delta_res', '2', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.613e-4'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Residual bounds',
  'quantity': 'j=2,m=1:delta_res-diff',
  'source_path': ['stages', 'g_limiting_data', 'values', 'delta_res_diff', '2', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.015e-4'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Residual bounds',
  'quantity': 'j=2,m=1:||Res||_L2',
  'source_path': ['stages', 'g_limiting_data', 'values', 'Res_g_L2', '2', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.628e-4'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Residual bounds',
  'quantity': 'j=2,m=2:||Res_N||_L2',
  'source_path': ['stages', 'g_limiting_data', 'values', 'delta_res', '2', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.420e-4'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Residual bounds',
  'quantity': 'j=2,m=2:delta_res-diff',
  'source_path': ['stages', 'g_limiting_data', 'values', 'delta_res_diff', '2', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.273e-4'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Residual bounds',
  'quantity': 'j=2,m=2:||Res||_L2',
  'source_path': ['stages', 'g_limiting_data', 'values', 'Res_g_L2', '2', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '3.693e-4'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Solution-error bounds',
  'quantity': '||Z_[1,0]||_L2',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'Z_L2', '1', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.0593'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Solution-error bounds',
  'quantity': 'epsilon_solve[1,0]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'epsilon_solve', '1', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '5.223e-4'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Solution-error bounds',
  'quantity': '||Z_[1,1]||_L2',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'Z_L2', '1', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.43769'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Solution-error bounds',
  'quantity': 'epsilon_solve[1,1]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'epsilon_solve', '1', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '9.673e-3'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Solution-error bounds',
  'quantity': '||Z_[1,2]||_L2',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'Z_L2', '1', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.58978'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Solution-error bounds',
  'quantity': 'epsilon_solve[1,2]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'epsilon_solve', '1', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '9.952e-3'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Solution-error bounds',
  'quantity': '||Z_[2,0]||_L2',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'Z_L2', '2', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '3.9211'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Solution-error bounds',
  'quantity': 'epsilon_solve[2,0]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'epsilon_solve', '2', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '7.387e-4'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Solution-error bounds',
  'quantity': '||Z_[2,1]||_L2',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'Z_L2', '2', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.6526'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Solution-error bounds',
  'quantity': 'epsilon_solve[2,1]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'epsilon_solve', '2', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.483e-3'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Solution-error bounds',
  'quantity': '||Z_[2,2]||_L2',
  'source_path': ['stages', 'limiting_residual_bounds', 'values', 'Z_L2', '2', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '4.0052'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Solution-error bounds',
  'quantity': 'epsilon_solve[2,2]',
  'source_path': ['stages', 'g_limiting_data', 'values', 'epsilon_solve', '2', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.085e-3'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=1',
  'quantity': 'P_N[1,0,0]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'finite_pairing_N', '1', '0', '0'],
  'relation': 'in',
  'tex_lower': '-0.052352',
  'tex_upper': '-0.052350'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=1',
  'quantity': 'epsilon_pair[1,0,0]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'epsilon_pair', '1', '0', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '5.812e-4'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=1',
  'quantity': 'P_N[1,1,0]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'finite_pairing_N', '1', '1', '0'],
  'relation': 'in',
  'tex_lower': '-0.396637',
  'tex_upper': '-0.396636'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=1',
  'quantity': 'epsilon_pair[1,1,0]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'epsilon_pair', '1', '1', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.935e-4'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=1',
  'quantity': 'P_N[1,2,0]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'finite_pairing_N', '1', '2', '0'],
  'relation': 'in',
  'tex_lower': '-0.100746',
  'tex_upper': '-0.100745'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=1',
  'quantity': 'epsilon_pair[1,2,0]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'epsilon_pair', '1', '2', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '4.111e-4'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=1',
  'quantity': 'P_N[1,1,1]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'finite_pairing_N', '1', '1', '1'],
  'relation': 'in',
  'tex_lower': '0.097861',
  'tex_upper': '0.097862'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=1',
  'quantity': 'epsilon_pair[1,1,1]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'epsilon_pair', '1', '1', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '4.527e-3'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=1',
  'quantity': 'P_N[1,1,2]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'finite_pairing_N', '1', '1', '2'],
  'relation': 'in',
  'tex_lower': '-0.240718',
  'tex_upper': '-0.240717'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=1',
  'quantity': 'epsilon_pair[1,1,2]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'epsilon_pair', '1', '1', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '4.664e-3'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=1',
  'quantity': 'P_N[1,2,1]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'finite_pairing_N', '1', '2', '1'],
  'relation': 'in',
  'tex_lower': '-0.240785',
  'tex_upper': '-0.240784'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=1',
  'quantity': 'epsilon_pair[1,2,1]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'epsilon_pair', '1', '2', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '7.147e-3'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=1',
  'quantity': 'P_N[1,2,2]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'finite_pairing_N', '1', '2', '2'],
  'relation': 'in',
  'tex_lower': '-0.085508',
  'tex_upper': '-0.085507'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=1',
  'quantity': 'epsilon_pair[1,2,2]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'epsilon_pair', '1', '2', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '7.357e-3'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=2',
  'quantity': 'P_N[2,0,0]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'finite_pairing_N', '2', '0', '0'],
  'relation': 'in',
  'tex_lower': '3.726834',
  'tex_upper': '3.726835'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=2',
  'quantity': 'epsilon_pair[2,0,0]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'epsilon_pair', '2', '0', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '8.240e-4'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=2',
  'quantity': 'P_N[2,1,0]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'finite_pairing_N', '2', '1', '0'],
  'relation': 'in',
  'tex_lower': '2.496677',
  'tex_upper': '2.496678'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=2',
  'quantity': 'epsilon_pair[2,1,0]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'epsilon_pair', '2', '1', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '6.403e-4'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=2',
  'quantity': 'P_N[2,2,0]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'finite_pairing_N', '2', '2', '0'],
  'relation': 'in',
  'tex_lower': '-3.702861',
  'tex_upper': '-3.702860'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=2',
  'quantity': 'epsilon_pair[2,2,0]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'epsilon_pair', '2', '2', '0'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '8.090e-4'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=2',
  'quantity': 'P_N[2,1,1]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'finite_pairing_N', '2', '1', '1'],
  'relation': 'in',
  'tex_lower': '1.684910',
  'tex_upper': '1.684911'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=2',
  'quantity': 'epsilon_pair[2,1,1]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'epsilon_pair', '2', '1', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.159e-3'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=2',
  'quantity': 'P_N[2,1,2]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'finite_pairing_N', '2', '1', '2'],
  'relation': 'in',
  'tex_lower': '-2.488649',
  'tex_upper': '-2.488648'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=2',
  'quantity': 'epsilon_pair[2,1,2]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'epsilon_pair', '2', '1', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.636e-3'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=2',
  'quantity': 'P_N[2,2,1]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'finite_pairing_N', '2', '2', '1'],
  'relation': 'in',
  'tex_lower': '-2.488656',
  'tex_upper': '-2.488655'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=2',
  'quantity': 'epsilon_pair[2,2,1]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'epsilon_pair', '2', '2', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.557e-3'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=2',
  'quantity': 'P_N[2,2,2]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'finite_pairing_N', '2', '2', '2'],
  'relation': 'in',
  'tex_lower': '3.709099',
  'tex_upper': '3.709100'},
 {'stage': '07_g_limiting_data',
  'source_stage': '07_g_limiting_data',
  'section_title': 'Finite pairings for j=2',
  'quantity': 'epsilon_pair[2,2,2]',
  'source_path': ['stages', 'limiting_pairing_enclosures', 'values', 'epsilon_pair', '2', '2', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.192e-3'},
 {'stage': '04_a_g_coefficient_comparison',
  'source_stage': '04_a_g_coefficient_comparison',
  'section_title': 'DCT-I coefficient comparison',
  'quantity': 'max_k |c_k-D_N_DCT,k[a_g]|',
  'source_path': ['values', 'max_abs_error_upper'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '5e-15'},
 {'stage': '05_projected_T_g_bound',
  'source_stage': '05_projected_T_g_bound',
  'section_title': 'Endpoint and tail bounds for a_g',
  'quantity': "|a_g'(0+)|",
  'source_path': ['stages', 'a_g_approximation', 'values', 'abs_a_g_prime_0_plus'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '7.441'},
 {'stage': '05_projected_T_g_bound',
  'source_stage': '05_projected_T_g_bound',
  'section_title': 'Endpoint and tail bounds for a_g',
  'quantity': "|a_g'((pi/2)-)|",
  'source_path': ['stages', 'a_g_approximation', 'values', 'abs_a_g_prime_pi_over_2_minus'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.463'},
 {'stage': '05_projected_T_g_bound',
  'source_stage': '05_projected_T_g_bound',
  'section_title': 'Endpoint and tail bounds for a_g',
  'quantity': "TV(a_g';I_+)",
  'source_path': ['stages', 'a_g_approximation', 'values', 'L1_a_g_double_prime_I_plus'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '11.038'},
 {'stage': '05_projected_T_g_bound',
  'source_stage': '05_projected_T_g_bound',
  'section_title': 'Endpoint and tail bounds for a_g',
  'quantity': 'C_a_g_coef_tail',
  'source_path': ['stages', 'a_g_approximation', 'values', 'C_a_g_coef_tail'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '6.348'},
 {'stage': '05_projected_T_g_bound',
  'source_stage': '05_projected_T_g_bound',
  'section_title': 'Norm bounds for a_g and a_g^(L)',
  'quantity': '||a_g||_Linf',
  'source_path': ['stages', 'a_g_approximation', 'values', 'a_g_Linf'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.000'},
 {'stage': '05_projected_T_g_bound',
  'source_stage': '05_projected_T_g_bound',
  'section_title': 'Norm bounds for a_g and a_g^(L)',
  'quantity': '||a_g^(L)||_Linf',
  'source_path': ['stages', 'a_g_approximation', 'values', 'a_g_L_Linf'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.750'},
 {'stage': '05_projected_T_g_bound',
  'source_stage': '05_projected_T_g_bound',
  'section_title': 'Norm bounds for a_g and a_g^(L)',
  'quantity': '||a_g^(L)||_L2',
  'source_path': ['stages', 'a_g_approximation', 'values', 'a_g_L_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.112'},
 {'stage': '05_projected_T_g_bound',
  'source_stage': '05_projected_T_g_bound',
  'section_title': 'Norm bounds for a_g and a_g^(L)',
  'quantity': 'delta_a_to_aL_L2',
  'source_path': ['stages', 'a_g_approximation', 'values', 'delta_a_g_to_a_g_L_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.321e-5'},
 {'stage': '05_projected_T_g_bound',
  'source_stage': '05_projected_T_g_bound',
  'section_title': 'Cosine-polynomial operator error',
  'quantity': 'C_logsin_L2',
  'source_path': ['stages', 'a_g_approximation', 'values', 'C_log_sin_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.024'},
 {'stage': '05_projected_T_g_bound',
  'source_stage': '05_projected_T_g_bound',
  'section_title': 'Cosine-polynomial operator error',
  'quantity': 'delta_a_to_aL_BS',
  'source_path': ['stages', 'a_g_approximation', 'values', 'delta_a_g_to_a_g_L_BS'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '5.737e-5'},
 {'stage': '05_projected_T_g_bound',
  'source_stage': '05_projected_T_g_bound',
  'section_title': 'Low block',
  'quantity': 'vartheta_low^(L)',
  'source_path': ['stages', 'low_rayleigh', 'values', 'vartheta_low'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.156663807'},
 {'stage': '05_projected_T_g_bound',
  'source_stage': '05_projected_T_g_bound',
  'section_title': 'Low block',
  'quantity': 'delta_res_low^(L)',
  'source_path': ['stages', 'low_rayleigh', 'values', 'delta_res_low'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '6.26e-17'},
 {'stage': '05_projected_T_g_bound',
  'source_stage': '05_projected_T_g_bound',
  'section_title': 'Low block',
  'quantity': 'Gamma_low_perp^(L)',
  'source_path': ['stages', 'low_complement', 'values', 'Gamma_low_perp'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.104862'},
 {'stage': '05_projected_T_g_bound',
  'source_stage': '05_projected_T_g_bound',
  'section_title': 'Off-diagonal block',
  'quantity': 'Gamma_off^(L)',
  'source_path': ['stages', 'off_diagonal', 'values', 'Gamma_off'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.027e-9'},
 {'stage': '05_projected_T_g_bound',
  'source_stage': '05_projected_T_g_bound',
  'section_title': 'High block',
  'quantity': 'Gamma_high^(L)',
  'source_path': ['stages', 'high_modes', 'values', 'Gamma_high'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '0.052321'},
 {'stage': '05_projected_T_g_bound',
  'source_stage': '05_projected_T_g_bound',
  'section_title': 'High block',
  'quantity': '||a_g^(L)||_Linf',
  'source_path': ['stages', 'a_g_approximation', 'values', 'a_g_L_Linf'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.750'},
 {'stage': '05b_projected_T_Q_bound',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Square-root potential bounds',
  'quantity': 'Delta_sqrt_V_L2',
  'source_path': ['stages', 'Q_minus_g_transfer_bounds', 'values', 'Delta_sqrt_V_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.382e-6'},
 {'stage': '05b_projected_T_Q_bound',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Square-root potential bounds',
  'quantity': 'Delta_omega_sqrt_V_L2',
  'source_path': ['stages', 'Q_minus_g_transfer_bounds', 'values', 'Delta_omega_sqrt_V_L2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.931e-6'},
 {'stage': '05b_projected_T_Q_bound',
  'source_stage': '05b_projected_T_Q_bound',
  'section_title': 'Operator perturbation bounds',
  'quantity': '||T_Q-T_g||',
  'source_path': ['values', 'Delta_T'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '5.5446e-6'},
 {'stage': '05b_projected_T_Q_bound',
  'source_stage': '05b_projected_T_Q_bound',
  'section_title': 'Operator perturbation bounds',
  'quantity': 'Delta_proj',
  'source_path': ['values', 'Delta_proj'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '9.6292e-6'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for the vectors m_j',
  'quantity': 'Delta_m[1,1]',
  'source_path': ['values', 'Delta_m', '1', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '3.289e-8'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for the vectors m_j',
  'quantity': 'Delta_m[1,2]',
  'source_path': ['values', 'Delta_m', '1', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.645e-8'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for the vectors m_j',
  'quantity': 'Delta_m[2,1]',
  'source_path': ['values', 'Delta_m', '2', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.645e-8'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for the vectors m_j',
  'quantity': 'Delta_m[2,2]',
  'source_path': ['values', 'Delta_m', '2', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '8.223e-9'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for C_log,1',
  'quantity': 'Delta_log[1,1,1]',
  'source_path': ['values', 'Delta_log', '1', '1', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.830e-6'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for C_log,1',
  'quantity': 'Delta_log[1,1,2]',
  'source_path': ['values', 'Delta_log', '1', '1', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.211e-6'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for C_log,1',
  'quantity': 'Delta_log[1,2,1]',
  'source_path': ['values', 'Delta_log', '1', '2', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.211e-6'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for C_log,1',
  'quantity': 'Delta_log[1,2,2]',
  'source_path': ['values', 'Delta_log', '1', '2', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '9.420e-7'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for C_log,2',
  'quantity': 'Delta_log[2,1,1]',
  'source_path': ['values', 'Delta_log', '2', '1', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '9.420e-7'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for C_log,2',
  'quantity': 'Delta_log[2,1,2]',
  'source_path': ['values', 'Delta_log', '2', '1', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.014e-6'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for C_log,2',
  'quantity': 'Delta_log[2,2,1]',
  'source_path': ['values', 'Delta_log', '2', '2', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.014e-6'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for C_log,2',
  'quantity': 'Delta_log[2,2,2]',
  'source_path': ['values', 'Delta_log', '2', '2', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.534e-6'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for the logarithmic source functions',
  'quantity': 'Delta_psi[1,1]',
  'source_path': ['values', 'Delta_psi', '1', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '6.285e-6'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for the logarithmic source functions',
  'quantity': 'Delta_psi[1,2]',
  'source_path': ['values', 'Delta_psi', '1', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '4.178e-6'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for the logarithmic source functions',
  'quantity': 'Delta_psi[2,1]',
  'source_path': ['values', 'Delta_psi', '2', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '4.178e-6'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for the logarithmic source functions',
  'quantity': 'Delta_psi[2,2]',
  'source_path': ['values', 'Delta_psi', '2', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '3.715e-6'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '03_Q_minus_g_transfer_bounds',
  'section_title': 'Neumann transfer bounds',
  'quantity': 'Delta_T',
  'source_path': ['stages', 'Q_minus_g_transfer_bounds', 'values', 'Delta_T'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '5.545e-6'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Neumann transfer bounds',
  'quantity': 'C_S,inv^(g,1)',
  'source_path': ['stages', 'g_S0_schur_bounds', 'values', 'C_S_inv_g', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '50.853'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '06_g_S0_schur_bounds',
  'section_title': 'Neumann transfer bounds',
  'quantity': 'C_S,inv^(g,2)',
  'source_path': ['stages', 'g_S0_schur_bounds', 'values', 'C_S_inv_g', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '5.645'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Neumann denominators',
  'quantity': 'transfer_denominator[1]',
  'source_path': ['values', 'transfer_denominator', '1'],
  'relation': '>=',
  'tex_lower': '0.99828',
  'tex_upper': None},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Neumann denominators',
  'quantity': 'transfer_denominator[2]',
  'source_path': ['values', 'transfer_denominator', '2'],
  'relation': '>=',
  'tex_lower': '0.99993',
  'tex_upper': None},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Neumann transfer factors',
  'quantity': 'C_transfer[1]',
  'source_path': ['values', 'C_transfer', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.00173'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Neumann transfer factors',
  'quantity': 'C_transfer[2]',
  'source_path': ['values', 'C_transfer', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.00007'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for the scalar entries',
  'quantity': 'Delta_s[1]',
  'source_path': ['values', 'Delta_s', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '4.099e-5'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for the scalar entries',
  'quantity': 'Delta_s[2]',
  'source_path': ['values', 'Delta_s', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.900e-4'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for the vector entries',
  'quantity': 'Delta_a[1,1]',
  'source_path': ['values', 'Delta_a', '1', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.336e-5'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for the vector entries',
  'quantity': 'Delta_a[1,2]',
  'source_path': ['values', 'Delta_a', '1', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.680e-5'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for the vector entries',
  'quantity': 'Delta_a[2,1]',
  'source_path': ['values', 'Delta_a', '2', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.413e-4'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for the vector entries',
  'quantity': 'Delta_a[2,2]',
  'source_path': ['values', 'Delta_a', '2', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.032e-4'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for R_1',
  'quantity': 'Delta_r[1,1,1]',
  'source_path': ['values', 'Delta_r', '1', '1', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.242e-5'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for R_1',
  'quantity': 'Delta_r[1,1,2]',
  'source_path': ['values', 'Delta_r', '1', '1', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.474e-5'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for R_1',
  'quantity': 'Delta_r[1,2,1]',
  'source_path': ['values', 'Delta_r', '1', '2', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.474e-5'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for R_1',
  'quantity': 'Delta_r[1,2,2]',
  'source_path': ['values', 'Delta_r', '1', '2', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.721e-5'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for R_2',
  'quantity': 'Delta_r[2,1,1]',
  'source_path': ['values', 'Delta_r', '2', '1', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.042e-4'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for R_2',
  'quantity': 'Delta_r[2,1,2]',
  'source_path': ['values', 'Delta_r', '2', '1', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.505e-4'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for R_2',
  'quantity': 'Delta_r[2,2,1]',
  'source_path': ['values', 'Delta_r', '2', '2', '1'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '1.505e-4'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Transfer bounds for R_2',
  'quantity': 'Delta_r[2,2,2]',
  'source_path': ['values', 'Delta_r', '2', '2', '2'],
  'relation': '<=',
  'tex_lower': None,
  'tex_upper': '2.168e-4'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'The scalars s_j(0^+)',
  'quantity': 's_Q[1]',
  'source_path': ['values', 's_Q', '1'],
  'relation': 'in',
  'tex_lower': '-0.05298',
  'tex_upper': '-0.05172'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'The scalars s_j(0^+)',
  'quantity': 's_Q[2]',
  'source_path': ['values', 's_Q', '2'],
  'relation': 'in',
  'tex_lower': '3.72581',
  'tex_upper': '3.72786'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'The matrix M_0,1',
  'quantity': 'M_0[1,1,1]',
  'source_path': ['values', 'M_0', '1', 'entries', '1', '1'],
  'relation': 'in',
  'tex_lower': '1.025',
  'tex_upper': '1.153'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'The matrix M_0,1',
  'quantity': 'M_0[1,off_diagonal_hull]',
  'source_path': ['values', 'M_0', '1', 'off_diagonal_hull'],
  'relation': 'in',
  'tex_lower': '-4.905',
  'tex_upper': '-4.636'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'The matrix M_0,1',
  'quantity': 'M_0[1,2,2]',
  'source_path': ['values', 'M_0', '1', 'entries', '2', '2'],
  'relation': 'in',
  'tex_lower': '13.47',
  'tex_upper': '14.02'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'The matrix M_0,2',
  'quantity': 'M_0[2,1,1]',
  'source_path': ['values', 'M_0', '2', 'entries', '1', '1'],
  'relation': 'in',
  'tex_lower': '0.431',
  'tex_upper': '0.441'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'The matrix M_0,2',
  'quantity': 'M_0[2,off_diagonal_hull]',
  'source_path': ['values', 'M_0', '2', 'off_diagonal_hull'],
  'relation': 'in',
  'tex_lower': '-0.879',
  'tex_upper': '-0.864'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'The matrix M_0,2',
  'quantity': 'M_0[2,2,2]',
  'source_path': ['values', 'M_0', '2', 'entries', '2', '2'],
  'relation': 'in',
  'tex_lower': '1.151',
  'tex_upper': '1.173'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Determinant signs',
  'quantity': 'det_M_0[1]',
  'source_path': ['values', 'det_M_0', '1'],
  'relation': '<',
  'tex_lower': None,
  'tex_upper': '-5.32'},
 {'stage': '08_Q_limiting_matrices',
  'source_stage': '08_Q_limiting_matrices',
  'section_title': 'Determinant signs',
  'quantity': 'det_M_0[2]',
  'source_path': ['values', 'det_M_0', '2'],
  'relation': '<',
  'tex_lower': None,
  'tex_upper': '-0.229'}]

EXPECTED_SPEC_COUNTS = {'01_g_profile_bounds': 53,
 '02_endpoint_BS_bounds': 9,
 '03_Q_minus_g_transfer_bounds': 32,
 '04_a_g_coefficient_comparison': 1,
 '05_projected_T_g_bound': 16,
 '05b_projected_T_Q_bound': 4,
 '06_g_S0_schur_bounds': 36,
 '07_g_limiting_data': 108,
 '08_Q_limiting_matrices': 47}

def reject_constant(token: str) -> None:
    raise ValueError(f"non-finite JSON number is forbidden: {token}")


def unique_object(pairs: List[Tuple[str, Any]]) -> Dict[str, Any]:
    out: Dict[str, Any] = {}
    for key, value in pairs:
        if key in out:
            raise ValueError(f"duplicate JSON key: {key!r}")
        out[key] = value
    return out


def strict_json_load(path: Path) -> Dict[str, Any]:
    text = path.read_text(encoding="utf-8")
    value = json.loads(
        text,
        object_pairs_hook=unique_object,
        parse_constant=reject_constant,
    )
    if not isinstance(value, dict):
        raise TypeError(f"top-level JSON value must be an object: {path}")
    return value


@contextmanager
def temporary_arb_precision(bits: int) -> Iterator[None]:
    if isinstance(bits, bool) or not isinstance(bits, int) or bits < 2:
        raise ValueError("Arb precision must be an integer >= 2")
    old_prec = ctx.prec
    ctx.prec = bits
    flint.ctx.prec = bits
    try:
        yield
    finally:
        ctx.prec = old_prec
        flint.ctx.prec = old_prec


def parse_canonical_integer(value: Any, field: str) -> int:
    if not isinstance(value, str) or CANONICAL_INTEGER_RE.fullmatch(value) is None:
        raise ValueError(f"{field} is not a canonical integer string: {value!r}")
    return int(value)


def parse_json_integer(value: Any, field: str) -> int:
    if isinstance(value, bool) or not isinstance(value, int):
        raise TypeError(f"{field} must be a JSON integer")
    return value


def exact_dyadic_endpoint_from_record(record: Any) -> arb:
    if not isinstance(record, dict) or frozenset(record) != ENDPOINT_KEYS:
        raise ValueError("malformed exact dyadic endpoint record")
    token = record["mantissa"]
    mantissa = parse_canonical_integer(token, "mantissa")
    exponent2 = parse_json_integer(record["exponent2"], "exponent2")
    value = arb((mantissa, exponent2))
    if not value.is_finite() or not value.is_exact():
        raise RuntimeError("dyadic endpoint did not reconstruct as an exact finite Arb point")
    canonical_mantissa, canonical_exponent = value.man_exp()
    if str(canonical_mantissa) != token or int(canonical_exponent) != exponent2:
        raise ValueError("dyadic endpoint is not in canonical man_exp form")
    return value


def is_interval_record(value: Any) -> bool:
    return isinstance(value, dict) and value.get("type") == ARB_INTERVAL_RECORD_TYPE


def arb_interval_record_to_arb(record: Any) -> arb:
    if not isinstance(record, dict) or frozenset(record) != INTERVAL_KEYS:
        raise ValueError("malformed Arb interval record")
    if record["type"] != ARB_INTERVAL_RECORD_TYPE:
        raise ValueError(f"unsupported interval type: {record['type']!r}")
    bits = parse_json_integer(record["checkpoint_prec_bits"], "checkpoint_prec_bits")
    if bits != CHECKPOINT_PREC_BITS:
        raise ValueError(
            f"checkpoint precision mismatch: stored={bits}, expected={CHECKPOINT_PREC_BITS}"
        )
    with temporary_arb_precision(bits):
        lower = exact_dyadic_endpoint_from_record(record["lower"])
        upper = exact_dyadic_endpoint_from_record(record["upper"])
        if not lower <= upper:
            raise ValueError("stored lower endpoint exceeds stored upper endpoint")
        value = lower.union(upper)
    if not value.contains(lower) or not value.contains(upper):
        raise RuntimeError("restored Arb interval lost a stored endpoint")
    return value


def numerical_to_arb(value: Any) -> arb:
    if is_interval_record(value):
        return arb_interval_record_to_arb(value)
    if isinstance(value, bool):
        raise TypeError("boolean is not a numerical value")
    if isinstance(value, (int, str)):
        return arb_from_decimal_token(str(value))
    raise TypeError(f"unsupported numerical value: {type(value).__name__}")

def validate_interval_tree(value: Any) -> int:
    if is_interval_record(value):
        arb_interval_record_to_arb(value)
        return 1
    if isinstance(value, dict):
        return sum(validate_interval_tree(child) for child in value.values())
    if isinstance(value, list):
        return sum(validate_interval_tree(child) for child in value)
    return 0


def load_stage_documents(root: Path) -> Tuple[Dict[str, Dict[str, Any]], Dict[str, int]]:
    docs: Dict[str, Dict[str, Any]] = {}
    interval_counts: Dict[str, int] = {}
    for path in sorted(root.rglob("*.json")):
        try:
            doc = strict_json_load(path)
        except (UnicodeDecodeError, json.JSONDecodeError, TypeError, ValueError):
            continue
        if doc.get("file_type") != "rigorous_stage_checkpoint":
            continue
        stage = doc.get("stage")
        if stage not in STAGE_ORDER:
            continue
        if stage in docs:
            raise RuntimeError(f"more than one checkpoint found for {stage}")
        if doc.get("schema_version") != 1:
            raise ValueError(f"unsupported schema version for {stage}")
        if doc.get("state") != "complete":
            raise RuntimeError(f"checkpoint is not complete: {stage}")
        if doc.get("checkpoint_prec_bits") != CHECKPOINT_PREC_BITS:
            raise ValueError(f"top-level checkpoint precision mismatch: {stage}")
        if not isinstance(doc.get("payload"), dict):
            raise TypeError(f"payload is missing or malformed: {stage}")
        interval_counts[stage] = validate_interval_tree(doc)
        docs[stage] = doc
    missing = [stage for stage in STAGE_ORDER if stage not in docs]
    if missing:
        raise FileNotFoundError(
            "missing rigorous stage checkpoints:\n" + "\n".join(f"  - {x}" for x in missing)
        )
    return docs, interval_counts


def get_path(value: Any, path: Sequence[str | int]) -> Any:
    node = value
    for key in path:
        if isinstance(key, int):
            if not isinstance(node, list) or not 0 <= key < len(node):
                raise KeyError(f"invalid list path component: {key}")
            node = node[key]
        else:
            if not isinstance(node, dict) or key not in node:
                raise KeyError(f"missing JSON path component: {key!r}")
            node = node[key]
    return node


def clean_decimal_token(token: str) -> str:
    text = str(token).strip().replace("−", "-")
    if not text:
        raise ValueError("empty decimal token")
    if any(marker in text for marker in ("[", "]", "+/-")):
        raise ValueError(f"interval syntax is forbidden in decimal token: {token!r}")
    if any(ch.isspace() for ch in text):
        raise ValueError(f"embedded whitespace is forbidden in decimal token: {token!r}")
    return text


def decimal_token_to_fmpq(token: str) -> fmpq:
    text = clean_decimal_token(token)
    getcontext().prec = max(getcontext().prec, 120)
    value = Decimal(text)
    if not value.is_finite():
        raise ValueError(f"non-finite decimal token: {token!r}")
    sign, digits, exponent = value.as_tuple()
    number = int("".join(str(digit) for digit in digits)) if digits else 0
    if sign:
        number = -number
    if exponent >= 0:
        number *= 10 ** exponent
        denominator = 1
    else:
        denominator = 10 ** (-exponent)
    divisor = gcd(abs(number), denominator)
    return fmpq(number // divisor, denominator // divisor)


def arb_from_decimal_token(token: str) -> arb:
    return arb(decimal_token_to_fmpq(token))


def arb_lower(value: arb) -> arb:
    return arb(value.lower())


def arb_upper(value: arb) -> arb:
    return arb(value.upper())


def arb_leq_certified(left: arb, right: arb) -> bool:


    return endpoint_fraction(left, "upper") <= endpoint_fraction(right, "lower")


def arb_lt_certified(left: arb, right: arb) -> bool:

    return endpoint_fraction(left, "upper") < endpoint_fraction(right, "lower")


def endpoint_fraction(value: arb, side: str) -> Fraction:
    endpoint = value.lower() if side == "lower" else value.upper()
    mantissa, exponent2 = endpoint.man_exp()
    out = Fraction(int(mantissa), 1)
    if int(exponent2) >= 0:
        out *= 1 << int(exponent2)
    else:
        out /= 1 << (-int(exponent2))
    return out


def decimal_bound_sci(value: arb, sig_digits: int, side: str) -> str:
    if sig_digits < 1:
        raise ValueError("sig_digits must be positive")
    exact = endpoint_fraction(value, side)
    if exact == 0:
        return "0"
    exponent10 = len(str(abs(exact.numerator))) - len(str(exact.denominator))
    if exponent10 >= 0:
        if abs(exact) < Fraction(10 ** exponent10, 1):
            exponent10 -= 1
    else:
        if abs(exact) < Fraction(1, 10 ** (-exponent10)):
            exponent10 -= 1
    grid_exponent = exponent10 - sig_digits + 1
    grid = Fraction(10 ** grid_exponent, 1) if grid_exponent >= 0 else Fraction(1, 10 ** (-grid_exponent))
    scaled = exact / grid
    units = (-((-scaled.numerator) // scaled.denominator)) if side == "upper" else (scaled.numerator // scaled.denominator)
    digits = str(abs(units))
    sign = "-" if units < 0 else ""
    if len(digits) < sig_digits:
        padding = sig_digits - len(digits)
        digits += "0" * padding
        grid_exponent -= padding
    while len(digits) > sig_digits and digits.endswith("0"):
        digits = digits[:-1]
        grid_exponent += 1
    scientific_exponent = grid_exponent + len(digits) - 1
    token = f"{sign}{digits}" if len(digits) == 1 else f"{sign}{digits[0]}.{digits[1:]}"
    token += f"e{scientific_exponent:+d}"
    token_value = Fraction(Decimal(token))
    if side == "upper" and token_value < exact:
        raise RuntimeError("scientific upper bound is not outward")
    if side == "lower" and token_value > exact:
        raise RuntimeError("scientific lower bound is not outward")
    return token


def decimal_bound_fixed(value: arb, places: int, side: str) -> str:
    exact = endpoint_fraction(value, side)
    scale = 10 ** places
    scaled = exact * scale
    units = (-((-scaled.numerator) // scaled.denominator)) if side == "upper" else (scaled.numerator // scaled.denominator)
    sign = "-" if units < 0 else ""
    digits = str(abs(units)).rjust(places + 1, "0")
    if places:
        token = f"{sign}{digits[:-places]}.{digits[-places:]}"
    else:
        token = f"{sign}{digits}"
    token_value = Fraction(Decimal(token))
    if side == "upper" and token_value < exact:
        raise RuntimeError("fixed upper bound is not outward")
    if side == "lower" and token_value > exact:
        raise RuntimeError("fixed lower bound is not outward")
    return token


def decimal_exponent10(value: Fraction) -> int:
    if value == 0:
        return 0
    exponent10 = len(str(abs(value.numerator))) - len(str(value.denominator))
    if exponent10 >= 0:
        if abs(value) < Fraction(10 ** exponent10, 1):
            exponent10 -= 1
    else:
        if abs(value) < Fraction(1, 10 ** (-exponent10)):
            exponent10 -= 1
    return exponent10


def decimal_token_fraction(token: str) -> Fraction:

    return Fraction(Decimal(token.strip()))


def readable_interval(value: arb, sig_digits: int) -> str:
    lo = endpoint_fraction(value, "lower")
    hi = endpoint_fraction(value, "upper")
    magnitude = max(abs(lo), abs(hi))
    exponent10 = decimal_exponent10(magnitude)
    if -4 <= exponent10 <= 5:
        places = max(0, sig_digits - exponent10 - 1)
        places = min(places, 24)
        lower = decimal_bound_fixed(value, places, "lower")
        upper = decimal_bound_fixed(value, places, "upper")
    else:
        lower = decimal_bound_sci(value, sig_digits, "lower")
        upper = decimal_bound_sci(value, sig_digits, "upper")

                                                                          
                                                                             
                                                                             
                                   
    displayed_lower = decimal_token_fraction(lower)
    displayed_upper = decimal_token_fraction(upper)
    if displayed_lower > lo:
        raise RuntimeError("displayed lower endpoint is not outward")
    if displayed_upper < hi:
        raise RuntimeError("displayed upper endpoint is not outward")
    return f"[{lower}, {upper}]"


def tex_number(token: str) -> str:
    text = token.strip().lower()
    if "e" not in text:
        return token.strip()
    coefficient, exponent = text.split("e", 1)
    return rf"{coefficient}\times10^{{{int(exponent)}}}"


def paper_statement(spec: Dict[str, Any]) -> str:
    relation = spec["relation"]
    if relation == "<=":
        return rf"\leq {tex_number(spec['tex_upper'])}"
    if relation == "<":
        return rf"< {tex_number(spec['tex_upper'])}"
    if relation == ">=":
        return rf"\geq {tex_number(spec['tex_lower'])}"
    if relation == ">":
        return rf"> {tex_number(spec['tex_lower'])}"
    if relation == "in":
        return rf"\in [{tex_number(spec['tex_lower'])}, {tex_number(spec['tex_upper'])}]"
    raise ValueError(f"unsupported relation: {relation}")


def verify_spec(interval: arb, spec: Dict[str, Any]) -> bool:
    relation = spec["relation"]
    lo = endpoint_fraction(interval, "lower")
    hi = endpoint_fraction(interval, "upper")
    if relation == "<=":
        return hi <= decimal_token_fraction(spec["tex_upper"])
    if relation == "<":
        return hi < decimal_token_fraction(spec["tex_upper"])
    if relation == ">=":
        return lo >= decimal_token_fraction(spec["tex_lower"])
    if relation == ">":
        return lo > decimal_token_fraction(spec["tex_lower"])
    if relation == "in":
        return (
            decimal_token_fraction(spec["tex_lower"]) <= lo
            and hi <= decimal_token_fraction(spec["tex_upper"])
        )
    raise ValueError(f"unsupported relation: {relation}")


DIRECT_NOTATION = {
    "g(0)": r"\mathfrak g(0)",
    "inf_I U(theta) [hence g>0]": r"\inf_{\theta\in I}U(\theta)",
    "sup_left d_theta^2 g(tan theta)": r"\sup_{\mathrm{left}}\partial_\theta^2[\mathfrak g(\tan\theta)]",
    "sup_middle d_theta g(tan theta)": r"\sup_{\mathrm{middle}}\partial_\theta[\mathfrak g(\tan\theta)]",
    "inf_right d_theta^2 g(tan theta)": r"\inf_{\mathrm{right}}\partial_\theta^2[\mathfrak g(\tan\theta)]",
    "||r_g||_L2": r"\|r_{\mathfrak g}\|_{L^2}",
    "||r_g||_W12": r"\|r_{\mathfrak g}\|_{W^{1,2}}",
    "||r_g||_W22": r"\|r_{\mathfrak g}\|_{W^{2,2}}",
    "||Lambda r_g||_L2": r"\|\Lambda r_{\mathfrak g}\|_{L^2}",
    "||Lambda^2 r_g||_L2": r"\|\Lambda^2 r_{\mathfrak g}\|_{L^2}",
    "||g||_L2": r"\|\mathfrak g\|_{L^2}",
    "||g||_H1": r"\|\mathfrak g\|_{H^1}",
    "||g||_W22": r"\|\mathfrak g\|_{W^{2,2}}",
    "||g||_Linf": r"\|\mathfrak g\|_{L^\infty}",
    "||g'||_Linf": r"\|\mathfrak g'\|_{L^\infty}",
    "||<y>^2 g||_Linf": r"\|\langle y\rangle^2\mathfrak g\|_{L^\infty}",
    "||<y>^2 y g'||_Linf": r"\|\langle y\rangle^2y\mathfrak g'\|_{L^\infty}",
    "||<y>^2 y^2 g''||_Linf": r"\|\langle y\rangle^2y^2\mathfrak g''\|_{L^\infty}",
    "||V_g||_L1": r"\|V_{\mathfrak g}\|_{L^1}",
    "||V_g||_Linf": r"\|V_{\mathfrak g}\|_{L^\infty}",
    "||omega^2 V_g||_L1": r"\|\omega^2V_{\mathfrak g}\|_{L^1}",
    "||omega |V_g|^(1/2)||_L2": r"\|\omega|V_{\mathfrak g}|^{1/2}\|_{L^2}",
    "int g^3": r"\int_{\mathbb R}\mathfrak g^3",
    "int y^2 g^3": r"\int_{\mathbb R}y^2\mathfrak g^3",
    "||y g||_L2": r"\|y\mathfrak g\|_{L^2}",
    "||y g'||_L2": r"\|y\mathfrak g'\|_{L^2}",
    "||omega^2 y g||_L2": r"\|\omega^2y\mathfrak g\|_{L^2}",
    "||omega^2 y g'||_L2": r"\|\omega^2y\mathfrak g'\|_{L^2}",
    "lambda_Ritz,+^(1/2)": r"\lambda_{\mathrm{Ritz},+}^{(1/2)}",
    "Gamma_CW^(1/2)": r"\Gamma_{\mathrm{CW}}^{(1/2)}",
    "vartheta_KT^(1/2)": r"\vartheta_{\mathrm{KT}}^{(1/2)}",
    "delta_res,KT^(1/2)": r"\delta_{\mathrm{res},\mathrm{KT}}^{(1/2)}",
    "gamma_KT^(1/2)": r"\gamma_{\mathrm{KT}}^{(1/2)}",
    "Theta_KT^(1/2)": r"\Theta_{\mathrm{KT}}^{(1/2)}",
    "vartheta_R^(3/2)": r"\vartheta_{\mathrm R}^{(3/2)}",
    "epsilon_BS^(1/2)": r"\varepsilon_{\mathrm{BS}}^{(1/2)}",
    "epsilon_BS^(3/2)": r"\varepsilon_{\mathrm{BS}}^{(3/2)}",
    "K_inv": r"K_{\mathrm{inv}}",
    "A_NK": r"A_{\mathrm{NK}}",
    "B_NK": r"B_{\mathrm{NK}}",
    "C_NK": r"C_{\mathrm{NK}}",
    "A_NK B_NK C_NK": r"A_{\mathrm{NK}}B_{\mathrm{NK}}C_{\mathrm{NK}}",
    "r_NK": r"r_{\mathrm{NK}}",
    "Delta_Q_W22": r"\Delta_Q^{W^{2,2}}",
    "Delta_Q_W32": r"\Delta_Q^{W^{3,2}}",
    "Delta_Q_0_Linf": r"\Delta_{Q,0}^{L^\infty}",
    "Delta_Q_1_Linf": r"\Delta_{Q,1}^{L^\infty}",
    "Delta_Q_2_Linf": r"\Delta_{Q,2}^{L^\infty}",
    "Delta_Q_L2": r"\Delta_Q^{L^2}",
    "Delta_LambdaQ_L2": r"\Delta_{\Lambda Q}^{L^2}",
    "Delta_Lambda2Q_L2": r"\Delta_{\Lambda^2Q}^{L^2}",
    "Delta_Q_L1": r"\Delta_Q^{L^1}",
    "Delta_LambdaQ_L1": r"\Delta_{\Lambda Q}^{L^1}",
    "Delta_Lambda2Q_L1": r"\Delta_{\Lambda^2Q}^{L^1}",
    "Delta_omegaQ_L1": r"\Delta_{\omega Q}^{L^1}",
    "Delta_omegaLambdaQ_L1": r"\Delta_{\omega\Lambda Q}^{L^1}",
    "Delta_omegaLambda2Q_L1": r"\Delta_{\omega\Lambda^2 Q}^{L^1}",
    "C_Q_0": r"C_{Q,0}",
    "C_Q_1": r"C_{Q,1}",
    "C_Q_2": r"C_{Q,2}",
    "C_Q_0 C_Q_1": r"C_{Q,0}C_{Q,1}",
    "V_Linf": r"\mathsf V^{L^\infty}",
    "V_L1": r"\mathsf V^{L^1}",
    "V_omega2_L1": r"\mathsf V_{\omega^2}^{L^1}",
    "sqrt(V_L1)": r"(\mathsf V^{L^1})^{1/2}",
    "sqrt(V_omega2_L1)": r"(\mathsf V_{\omega^2}^{L^1})^{1/2}",
    "max_k |c_k-D_N,k[a_g]|": r"\max_{0\leq k\leq L}|\mathsf c_k-D_{N,k}[a_{\mathfrak g}]|",
    "|a_g'(0+)|": r"|a_{\mathfrak g}'(0^+)|",
    "|a_g'((pi/2)-)|": r"|a_{\mathfrak g}'((\pi/2)^-)|",
    "TV(a_g';I_+)": r"\operatorname{TV}(a_{\mathfrak g}';I_+)",
    "C_a_g_coef_tail": r"\mathsf C_{a_{\mathfrak g},\mathrm{coef}}^{\mathrm{tail}}",
    "||a_g||_Linf": r"\|a_{\mathfrak g}\|_{L^\infty(I)}",
    "||a_g^(L)||_Linf": r"\|a_{\mathfrak g}^{(L)}\|_{L^\infty(I)}",
    "||a_g^(L)||_L2": r"\|a_{\mathfrak g}^{(L)}\|_{L^2(I)}",
    "delta_a_to_aL_L2": r"\delta_{a_{\mathfrak g}\to a_{\mathfrak g}^{(L)}}^{L^2}",
    "C_logsin_L2": r"\mathsf C_{\log\sin}^{L^2}",
    "delta_a_to_aL_BS": r"\delta_{a_{\mathfrak g}\to a_{\mathfrak g}^{(L)}}^{\mathrm{BS}}",
    "rho_main^(L)": r"\rho_{\mathrm{main}}^{(L)}",
    "eta_main^(L)": r"\eta_{\mathrm{main}}^{(L)}",
    "mu_main^(L)": r"\mu_{\mathrm{main}}^{(L)}",
    "Gamma_cross^(L)": r"\Gamma_{\mathrm{cross}}^{(L)}",
    "gamma_L^2": r"\gamma_L^2",
    "||T_Q-T_g||": r"\|T_Q-T_{\mathfrak g}\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}",
    "Delta_proj": r"\Delta_{\mathrm{proj}}",
    "||P_PhiQperp T_Q P_PhiQperp||": r"\|P_{\Phi_Q^\perp}T_QP_{\Phi_Q^\perp}\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}",
    "margin_to_0.1571": r"0.1571-\|P_{\Phi_Q^\perp}T_QP_{\Phi_Q^\perp}\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}",
    "||a_g,log^(L)||_L2": r"\|a_{\mathfrak g,\log}^{(L)}\|_{L^2(I)}",
    "||a_g,log-a_g,log^(L)||_L2": r"\|a_{\mathfrak g,\log}-a_{\mathfrak g,\log}^{(L)}\|_{L^2(I)}",
    "||Phi_g-Phi_g^(L)||_L2": r"\|\widetilde\Phi_{\mathfrak g}-\widetilde\Phi_{\mathfrak g}^{(L)}\|_{L^2(I)}",
    "||(Phi_g-Phi_g^(L))log|cos|||_L2": r"\|(\widetilde\Phi_{\mathfrak g}-\widetilde\Phi_{\mathfrak g}^{(L)})\log|\cos|\|_{L^2(I)}",
    "||Pi_>3L(Phi_g^(L)log|cos|)||_L2": r"\|\Pi_{>3L}(\widetilde\Phi_{\mathfrak g}^{(L)}\log|\cos|)\|_{L^2(I)}",
    "||Phi_g^(L)log|cos|||_L2": r"\|\widetilde\Phi_{\mathfrak g}^{(L)}\log|\cos|\|_{L^2(I)}",
    "delta_rhs^(L)": r"\delta_{\mathrm{rhs}}^{(L)}",
    "delta_T^(L)": r"\delta_T^{(L)}",
    "C_T,op^(L)": r"\mathsf C_{T,\mathrm{op}}^{(L)}",
    "Delta_proj^(L)": r"\Delta_{\mathrm{proj}}^{(L)}",
    "delta_diag^(L)": r"\delta_{\mathrm{diag}}^{(L)}",
    "C_D,inv^(1)": r"\mathsf C_{D,\mathrm{inv}}^{(1)}",
    "C_D,inv^(2)": r"\mathsf C_{D,\mathrm{inv}}^{(2)}",
    "F_g_1": r"\widetilde F_1^{\mathfrak g}",
    "F_g_2": r"\widetilde F_2^{\mathfrak g}",
    "|F_g_1|": r"|\widetilde F_1^{\mathfrak g}|",
    "|F_g_2|": r"|\widetilde F_2^{\mathfrak g}|",
    "C_S,inv^(g,1)": r"\mathsf C_{S,\mathrm{inv}}^{(\mathfrak g,1)}",
    "C_S,inv^(g,2)": r"\mathsf C_{S,\mathrm{inv}}^{(\mathfrak g,2)}",
    "delta_a_g,DCT(N)": r"\delta_{a_{\mathfrak g},\mathrm{DCT}}(N)",
    "delta_a_g,log,DCT(N)": r"\delta_{a_{\mathfrak g,\log},\mathrm{DCT}}(N)",
}


DIRECT_NOTATION.update({
    "max_k |c_k-D_N_DCT,k[a_g]|": r"\max_{0\leq k\leq L}|\mathsf c_k-D_{N_{\mathrm{DCT}},k}[a_{\mathfrak g}]|",
    "vartheta_low^(L)": r"\vartheta_{\mathrm{low}}^{(L)}",
    "delta_res_low^(L)": r"\delta_{\mathrm{res,low}}^{(L)}",
    "Gamma_low_perp^(L)": r"\Gamma_{\mathrm{low},\perp}^{(L)}",
    "Gamma_off^(L)": r"\Gamma_{\mathrm{off}}^{(L)}",
    "Gamma_high^(L)": r"\Gamma_{\mathrm{high}}^{(L)}",
    "Delta_sqrt_V_L2": r"\Delta_{\sqrt V}^{L^2}",
    "Delta_omega_sqrt_V_L2": r"\Delta_{\omega\sqrt V}^{L^2}",
    "Delta_T": r"\Delta_T",
})


def quantity_to_tex(stage: str, raw: str) -> str:
    if raw in DIRECT_NOTATION:
        return DIRECT_NOTATION[raw]
    match = re.fullmatch(r"Lambda\^(\d+) g:(L1|L2|omega_L1)", raw)
    if match:
        power, kind = match.groups()
        core = rf"\Lambda^{power}\mathfrak g"
        return rf"\|{core}\|_{{L^1}}" if kind == "L1" else (rf"\|{core}\|_{{L^2}}" if kind == "L2" else rf"\|\omega {core}\|_{{L^1}}")
    match = re.fullmatch(r"(.+):(?:L1|L2|omega_L1)", raw)
    if match and raw.startswith("(Lambda+1)"):
        expr, kind = raw.rsplit(":", 1)
        tex_expr = expr.replace("Lambda", r"\Lambda").replace("g", r"\mathfrak g")
        return rf"\|{tex_expr}\|_{{L^1}}" if kind == "L1" else (rf"\|{tex_expr}\|_{{L^2}}" if kind == "L2" else rf"\|\omega {tex_expr}\|_{{L^1}}")
    match = re.fullmatch(r"R_rhs_(\d+)\^\(L\)", raw)
    if match:
        return rf"\mathcal R_{{\mathrm{{rhs}},{match.group(1)}}}^{{(L)}}"
    match = re.fullmatch(r"j=(\d):\|\|k_j,L\^g\|\|_L2", raw)
    if match:
        j = match.group(1); return rf"\|\widetilde k_{{{j},L}}^{{\mathfrak g}}\|_{{L^2(I)}}"
    match = re.fullmatch(r"j=(\d):\|\|Z_Sch,j\^\(L\)\|\|_L2", raw)
    if match:
        j = match.group(1); return rf"\|Z_{{\mathrm{{Sch}},{j}}}^{{(L)}}\|_{{L^2(I)}}"
    match = re.fullmatch(r"j=(\d):delta_res,Sch,j\^\(L\)", raw)
    if match:
        j = match.group(1); return rf"\delta_{{\mathrm{{res,Sch}},{j}}}^{{(L)}}"
    match = re.fullmatch(r"j=(\d):epsilon_Sch,j\^\(L\)", raw)
    if match:
        j = match.group(1); return rf"\varepsilon_{{\mathrm{{Sch}},{j}}}^{{(L)}}"
    match = re.fullmatch(r"j=(\d):\|\|D_j\^-1 k_j\^g\|\|_L2", raw)
    if match:
        j = match.group(1); return rf"\|(\widetilde D_{j}^{{\mathfrak g}})^{{-1}}\widetilde k_{j}^{{\mathfrak g}}\|_{{L^2(I)}}"
    match = re.fullmatch(r"m_g\[(\d),(\d)\]", raw)
    if match:
        j,m = match.groups(); return rf"(\mathbf m^{{(\mathfrak g,{j})}})_{m}"
    match = re.fullmatch(r"C_log_g\[(\d),(\d),(\d)\]", raw)
    if match:
        j,m,n = match.groups(); return rf"(\mathbf C_{{\log}}^{{(\mathfrak g,{j})}})_{{{m}{n}}}"
    match = re.fullmatch(r"j=(\d),m=(\d):Z_l1", raw)
    if match:
        j,m = match.groups(); return rf"\mathsf Z_{{\ell^1,{m}}}^{{({j})}}"
    match = re.fullmatch(r"j=(\d),m=(\d):delta_Ksin,DCT", raw)
    if match:
        j,m = match.groups(); return rf"\delta_{{\mathcal K_{{\sin}},\mathrm{{DCT}}}}^{{({j},{m})}}(N)"
    match = re.fullmatch(r"j=(\d),m=(\d):delta_I0,DCT", raw)
    if match:
        j,m = match.groups(); return rf"\delta_{{\mathcal I_0,\mathrm{{DCT}}}}^{{({j},{m})}}(N)"
    match = re.fullmatch(r"j=(\d),m=(\d):delta_Icos,DCT", raw)
    if match:
        j,m = match.groups(); return rf"\delta_{{\mathcal I_{{\cos}},\mathrm{{DCT}}}}^{{({j},{m})}}(N)"
    match = re.fullmatch(r"\|\|B_\[(\d),(\d)\],N\|\|_L2", raw)
    if match:
        j,m = match.groups(); return rf"\|B_{{{m},N}}^{{({j})}}\|_{{L^2(I)}}"
    match = re.fullmatch(r"delta_rhs\[(\d),(\d)\]", raw)
    if match:
        j,m = match.groups(); return rf"\delta_{{\mathrm{{rhs}},{m}}}^{{({j})}}(N)"
    match = re.fullmatch(r"j=(\d),m=(\d):\|\|Res_N\|\|_L2", raw)
    if match:
        j,m = match.groups(); return rf"\|\operatorname{{Res}}_{{{m},N}}^{{({j})}}\|_{{L^2(I)}}"
    match = re.fullmatch(r"j=(\d),m=(\d):delta_res-diff", raw)
    if match:
        j,m = match.groups(); return rf"\delta_{{\mathrm{{res\text{{-}}diff}},{m}}}^{{({j})}}(N)"
    match = re.fullmatch(r"j=(\d),m=(\d):\|\|Res\|\|_L2", raw)
    if match:
        j,m = match.groups(); return rf"\|\operatorname{{Res}}_{m}^{{({j})}}\|_{{L^2(I)}}"
    match = re.fullmatch(r"\|\|Z_\[(\d),(\d)\]\|\|_L2", raw)
    if match:
        j,m = match.groups(); return rf"\|Z_{m}^{{({j})}}\|_{{L^2(I)}}"
    match = re.fullmatch(r"epsilon_solve\[(\d),(\d)\]", raw)
    if match:
        j,m = match.groups(); return rf"\varepsilon_{m}^{{({j})}}(N)"
    match = re.fullmatch(r"P_N\[(\d),(\d),(\d)\]", raw)
    if match:
        j,m,n = match.groups(); return rf"\mathcal P_{{{m}{n},N}}^{{({j})}}"
    match = re.fullmatch(r"epsilon_pair\[(\d),(\d),(\d)\]", raw)
    if match:
        j,m,n = match.groups(); return rf"\varepsilon_{{\mathrm{{pair}},{m}{n}}}^{{({j})}}(N)"
    match = re.fullmatch(r"s_Q\[(\d)\]", raw)
    if match:
        return rf"\mathfrak s_{match.group(1)}(0^+)"
    match = re.fullmatch(r"M_0\[(\d),(\d),(\d)\]", raw)
    if match:
        j,m,n = match.groups(); return rf"(\mathbf M_{{0,{j}}})_{{{m}{n}}}"
    match = re.fullmatch(r"M_0\[(\d),off_diagonal_hull\]", raw)
    if match:
        j = match.group(1); return rf"(\mathbf M_{{0,{j}}})_{{12}},(\mathbf M_{{0,{j}}})_{{21}}\ \text{{(symmetric hull)}}"
    match = re.fullmatch(r"AD_(lower|upper)\[(\d)\]", raw)
    if match:
        side,j = match.groups(); return rf"A_{j}D_{j}\ \text{{({side})}}"
    match = re.fullmatch(r"B_abs_(lower|upper)\[(\d)\]", raw)
    if match:
        side,j = match.groups(); return rf"|B_{j}|\ \text{{({side})}}"
    match = re.fullmatch(r"determinant_enclosure\.det_interval\[(\d)\]", raw)
    if match:
        return rf"\det\mathbf M_{{0,{match.group(1)}}}"
    match = re.fullmatch(r"det_M_0\[(\d)\]", raw)
    if match:
        return rf"\det\mathbf M_{{0,{match.group(1)}}}"
    match = re.fullmatch(r"determinant_enclosure\.det_upper\[(\d)\]", raw)
    if match:
        return rf"\text{{upper bound for }}\det\mathbf M_{{0,{match.group(1)}}}"
    match = re.fullmatch(r"Delta_m\[(\d),(\d)\]", raw)
    if match:
        j,k = match.groups(); return rf"\Delta_{{\mathbf m,{k}}}^{{({j})}}"
    match = re.fullmatch(r"Delta_log\[(\d),(\d),(\d)\]", raw)
    if match:
        j,m,n = match.groups(); return rf"\Delta_{{\log,{m}{n}}}^{{({j})}}"
    match = re.fullmatch(r"Delta_psi\[(\d),(\d)\]", raw)
    if match:
        j,m = match.groups(); return rf"\Delta_{{\psi,{m}}}^{{({j})}}"
    match = re.fullmatch(r"transfer_denominator\[(\d)\]", raw)
    if match:
        j = match.group(1); return rf"1-c_{j}\mathsf C_{{S,\mathrm{{inv}}}}^{{(\mathfrak g,{j})}}\Delta_T"
    match = re.fullmatch(r"C_transfer\[(\d)\]", raw)
    if match:
        return rf"\mathsf C_{{\mathrm{{transfer}}}}^{{({match.group(1)})}}"
    match = re.fullmatch(r"Delta_s\[(\d)\]", raw)
    if match:
        return rf"\Delta_{{\mathfrak s}}^{{({match.group(1)})}}"
    match = re.fullmatch(r"Delta_a\[(\d),(\d)\]", raw)
    if match:
        j,m = match.groups(); return rf"\Delta_{{\mathfrak a,{m}}}^{{({j})}}"
    match = re.fullmatch(r"Delta_r\[(\d),(\d),(\d)\]", raw)
    if match:
        j,m,n = match.groups(); return rf"\Delta_{{\mathfrak r,{m}{n}}}^{{({j})}}"
    return raw


def check_strict(interval: arb, operator: str, target: str) -> bool:
    lo = endpoint_fraction(interval, "lower")
    hi = endpoint_fraction(interval, "upper")
    t = decimal_token_fraction(target)
    if operator == "<":
        return hi < t
    if operator == ">":
        return lo > t
    if operator == "<=":
        return hi <= t
    if operator == ">=":
        return lo >= t
    raise ValueError(operator)


def stage_conclusions(stage: str, docs: Dict[str, Dict[str, Any]]) -> List[str]:
    payload = docs[stage]["payload"]
    out: List[str] = []
    if stage == "01_g_profile_bounds":
        s = payload["sections"]
        checks = s["consistency_checks"]["qualitative_checks"]
        required = [
            bool(checks["U_positive"]),
            bool(checks["left_dtheta2_negative"]),
            bool(checks["middle_dtheta_negative"]),
            bool(checks["right_dtheta2_positive"]),
            check_strict(arb_interval_record_to_arb(s["input_check"]["g_at_zero_arb"]), ">", "0.5"),
        ]
        if not all(required): raise RuntimeError("qualitative profile check failed")
        out += [
            r"\mathfrak g(y)>0\quad(y\in\mathbb R)",
            r"\mathfrak g'(y)<0\quad(y>0)",
            r"\mathfrak g(0)>\frac12",
        ]
    elif stage == "02_endpoint_BS_bounds":
        values = payload["values"]
        half = values["endpoint_data"]["1/2"]
        three = values["endpoint_data"]["3/2"]
        if not (
            check_strict(arb_interval_record_to_arb(half["lambda_1_K_NK_lower"]), ">", "1")
            and check_strict(arb_interval_record_to_arb(half["lambda_2_K_NK_upper"]), "<", "1")
            and check_strict(arb_interval_record_to_arb(three["lambda_1_K_NK_lower"]), ">", "1")
            and bool(values["passed_inverse_norm_le_2"])
        ): raise RuntimeError("endpoint spectral conclusion failed")
        out += [
            r"\lambda_1(K_{\mathrm{NK}}^{(1/2)})>1",
            r"\lambda_2(K_{\mathrm{NK}}^{(1/2)})<1",
            r"\lambda_1(K_{\mathrm{NK}}^{(3/2)})>1",
            r"n_-^{\mathrm e}(\mathcal F'(\mathfrak g))=1",
            r"0\in\rho(\mathcal F'(\mathfrak g)|_{L^2_{\mathrm e}})",
            r"\|[\mathcal F'(\mathfrak g)|_{L^2_{\mathrm e}}]^{-1}\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}\leq2",
        ]
    elif stage == "03_Q_minus_g_transfer_bounds":
        nk = payload["stages"]["newton_kantorovich"]
        product = arb_interval_record_to_arb(nk["values"]["NK_smallness_product"])
        if not (check_strict(product, "<", "0.5") and nk["status"]["NK_smallness_product_lt_half"]):
            raise RuntimeError("Newton--Kantorovich smallness check failed")
        out += [
            r"A_{\mathrm{NK}}B_{\mathrm{NK}}C_{\mathrm{NK}}<\frac12",
            r"\|Q-\mathfrak g\|_{H^1}\leq r_{\mathrm{NK}}\leq5.617\times10^{-13}",
        ]
    elif stage == "04_a_g_coefficient_comparison":
        status = payload["status"]
        if not (
            status["passed_all_coefficients_within_eps_rat"]
            and status["row_count_ok"] and status["header_ok"]
            and payload["values"]["num_failures"] == 0
        ): raise RuntimeError("coefficient comparison failed")
        out += [
            r"|\mathsf c_k-D_{N_{\mathrm{DCT}},k}[a_{\mathfrak g}]|\leq5\times10^{-15}\quad(0\leq k\leq L)",
            rf"\text{{all }}{payload['values']['num_checked']}\text{{ coefficients verified}}",
        ]
    elif stage == "05_projected_T_g_bound":
        value = arb_interval_record_to_arb(payload["stages"]["projected_T_g_bound"]["values"]["projected_T_g_bound"])
        if not check_strict(value, "<=", "0.156722"):
            raise RuntimeError("projected g-side bound failed")
        out += [r"\|P_{\Phi_{\mathfrak g}^{\perp}}T_{\mathfrak g}P_{\Phi_{\mathfrak g}^{\perp}}\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}\leq0.156722"]
    elif stage == "05b_projected_T_Q_bound":
        value = arb_interval_record_to_arb(payload["values"]["projected_T_Q_bound"])
        margin = arb_interval_record_to_arb(payload["values"]["margin_to_target"])
        if not (check_strict(value, "<", "0.1571") and check_strict(margin, ">", "0") and payload["status"]["passed_projected_T_Q_bound"]):
            raise RuntimeError("strict projected Q-side bound failed")
        out += [r"\|P_{\Phi_Q^\perp}T_QP_{\Phi_Q^\perp}\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}<0.1571"]
    elif stage == "06_g_S0_schur_bounds":
        data = payload["stages"]["g_S0_schur_bounds"]["per_j"]
        f1 = arb_interval_record_to_arb(data["1"]["F_g"])
        f2 = arb_interval_record_to_arb(data["2"]["F_g"])
        if not (check_strict(f1, "<", "0") and check_strict(f2, ">", "0")):
            raise RuntimeError("Schur-complement sign check failed")
        out += [
            r"\widetilde F_1^{\mathfrak g}<0,\qquad\widetilde F_2^{\mathfrak g}>0",
            r"S_0^{(\mathfrak g,j)}=I-c_jT_{\mathfrak g}\ \text{is invertible for }j=1,2",
            r"\|(S_0^{(\mathfrak g,1)})^{-1}\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}\leq50.853",
            r"\|(S_0^{(\mathfrak g,2)})^{-1}\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}\leq5.645",
        ]
    elif stage == "07_g_limiting_data":
        out += [r"\text{All residual, solve-error, and pairing enclosures in this stage hold.}"]
    elif stage == "08_Q_limiting_matrices":
        values = payload["values"]
        s1 = arb_interval_record_to_arb(values["s_Q"]["1"])
        s2 = arb_interval_record_to_arb(values["s_Q"]["2"])
        d1 = arb_interval_record_to_arb(values["det_M_0"]["1"])
        d2 = arb_interval_record_to_arb(values["det_M_0"]["2"])
        status = payload["status"]
        if not (
            check_strict(s1, "<", "0") and check_strict(s2, ">", "0")
            and check_strict(d1, "<", "0") and check_strict(d2, "<", "0")
            and status["j1_has_one_negative_eigenvalue"]
            and status["j2_has_one_negative_eigenvalue"]
        ): raise RuntimeError("Q-side limiting-matrix conclusion failed")
        out += [
            r"S_{0,j}=I-c_jT_Q\ \text{is invertible for }j=1,2",
            r"\mathfrak s_1(0^+)<0,\qquad\mathfrak s_2(0^+)>0",
            r"\det\mathbf M_{0,1}<0,\qquad\det\mathbf M_{0,2}<0",
            r"n_-(\mathbf M_{0,1})=n_-(\mathbf M_{0,2})=1",
        ]
    return out


def final_extra_bounds(stage: str, docs: Dict[str, Dict[str, Any]], digits: int) -> List[Dict[str, Any]]:
    p = docs[stage]["payload"]
    out: List[Dict[str, Any]] = []

    def add(quantity: str, interval: arb, relation: str, *, lower: str | None = None, upper: str | None = None) -> None:
        item = {
            "quantity": quantity,
            "interval": interval,
            "relation": relation,
            "tex_lower": lower,
            "tex_upper": upper,
        }
        if not verify_spec(interval, item):
            raise RuntimeError(f"final derived bound verification failed: {stage}:{quantity}")
        out.append(item)

    if stage == "02_endpoint_BS_bounds":
        v = p["values"]
        add(r"\lambda_1(K_{\mathrm{NK}}^{(1/2)})", arb_interval_record_to_arb(v["endpoint_data"]["1/2"]["lambda_1_K_NK_lower"]), ">", lower="1")
        add(r"\lambda_2(K_{\mathrm{NK}}^{(1/2)})", arb_interval_record_to_arb(v["endpoint_data"]["1/2"]["lambda_2_K_NK_upper"]), "<", upper="1")
        add(r"\lambda_1(K_{\mathrm{NK}}^{(3/2)})", arb_interval_record_to_arb(v["endpoint_data"]["3/2"]["lambda_1_K_NK_lower"]), ">", lower="1")
        add(r"\|[\mathcal F'(\mathfrak g)|_{L^2_{\mathrm e}}]^{-1}\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}", numerical_to_arb(v["inverse_norm_bound"]), "<=", upper="2")
    elif stage == "05_projected_T_g_bound":
        v = p["stages"]["projected_T_g_bound"]["values"]
        add(r"\beta_{\mathrm{low}}^{(L)}", arb_interval_record_to_arb(v["beta_low"]), "<=", upper="0.156664")
        add(r"\beta_{\mathrm{off}}^{(L)}", arb_interval_record_to_arb(v["beta_off"]), "<=", upper="3.204e-5")
        add(r"\beta_{\mathrm{high}}^{(L)}", arb_interval_record_to_arb(v["beta_high"]), "<=", upper="0.036572")
        add(r"\|\widetilde T_{\mathfrak g,\mathrm{proj}}^{(L)}\|_{L^2_{\mathrm e}(I)\to L^2_{\mathrm e}(I)}", arb_interval_record_to_arb(v["finite_projected_bound"]), "<=", upper="0.156663815")
        add(r"\|P_{\Phi_{\mathfrak g}^{\perp}}T_{\mathfrak g}P_{\Phi_{\mathfrak g}^{\perp}}\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}", arb_interval_record_to_arb(v["projected_T_g_bound"]), "<=", upper="0.156722")
    elif stage == "05b_projected_T_Q_bound":
        v = p["values"]
        add(r"\|P_{\Phi_Q^\perp}T_QP_{\Phi_Q^\perp}\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}", arb_interval_record_to_arb(v["projected_T_Q_bound"]), "<", upper="0.1571")
        add(r"0.1571-\|P_{\Phi_Q^\perp}T_QP_{\Phi_Q^\perp}\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}", arb_interval_record_to_arb(v["margin_to_target"]), ">", lower="0")
    elif stage == "07_g_limiting_data":
        v = p["stages"]["g_limiting_data"]["values"]
        paper = {
            ("s","1"): ("-0.05294","-0.05176"), ("s","2"): ("3.72601","3.72766"),
            ("a","1","1"): ("-0.39694","-0.39634"), ("a","1","2"): ("-0.10116","-0.10033"),
            ("a","2","1"): ("2.49603","2.49732"), ("a","2","2"): ("-3.70367","-3.70205"),
            ("r","1","1","1"): ("0.09333","0.10240"), ("r","1","1","2"): ("-0.24795","-0.23363"),
            ("r","1","2","1"): ("-0.24795","-0.23363"), ("r","1","2","2"): ("-0.09287","-0.07814"),
            ("r","2","1","1"): ("1.68375","1.68608"), ("r","2","1","2"): ("-2.49030","-2.48700"),
            ("r","2","2","1"): ("-2.49030","-2.48700"), ("r","2","2","2"): ("3.70689","3.71130"),
        }
        for j in ("1", "2"):
            lo,hi=paper[("s",j)]
            add(rf"\mathfrak s_0^{{(\mathfrak g,{j})}}", arb_interval_record_to_arb(v["s_0_g"][j]), "in", lower=lo, upper=hi)
            for m in ("1", "2"):
                lo,hi=paper[("a",j,m)]
                add(rf"\mathfrak a_{m}^{{(\mathfrak g,{j})}}", arb_interval_record_to_arb(v["a_lim_g"][j][m]), "in", lower=lo, upper=hi)
            for m in ("1", "2"):
                for n in ("1", "2"):
                    lo,hi=paper[("r",j,m,n)]
                    add(rf"\mathfrak r_{{{m}{n}}}^{{(\mathfrak g,{j})}}", arb_interval_record_to_arb(v["r_lim_g"][j][m][n]), "in", lower=lo, upper=hi)
            x_bounds = {"1": ["1.05977","0.44736","0.59973"], "2": ["3.92178","2.65403","4.00728"]}[j]
            for m,bound in zip(("0","1","2"),x_bounds):
                add(rf"\|X_{m}^{{(\mathfrak g,{j})}}\|_{{L^2(I)}}", arb_interval_record_to_arb(v["X_g_L2"][j][m]), "<=", upper=bound)
    return out


def write_atomic_text(path: Path, text: str) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    temp = path.with_name(f".{path.name}.tmp.{os.getpid()}.{time.time_ns()}")
    try:
        with temp.open("x", encoding="utf-8", newline="\n") as handle:
            handle.write(text)
            handle.flush()
            os.fsync(handle.fileno())
        if temp.read_text(encoding="utf-8") != text:
            raise RuntimeError(f"TXT reload mismatch: {path.name}")
        os.replace(temp, path)
        try:
            fd = os.open(path.parent, os.O_RDONLY)
            try: os.fsync(fd)
            finally: os.close(fd)
        except OSError as exc:
            if exc.errno not in {errno.EINVAL, errno.ENOTSUP, errno.EBADF}:
                raise
    finally:
        if temp.exists(): temp.unlink()


def render_stage(stage: str, docs: Dict[str, Dict[str, Any]], interval_count: int, digits: int) -> Tuple[str, int]:
    specs = [spec for spec in SPECS if spec["stage"] == stage]
    if len(specs) != EXPECTED_SPEC_COUNTS[stage]:
        raise RuntimeError(
            f"manifest count mismatch for {stage}: "
            f"expected {EXPECTED_SPEC_COUNTS[stage]}, found {len(specs)}"
        )
    payload = docs[stage]["payload"]
    lines: List[str] = []
    title = STAGE_TITLES[stage]
    lines += [title, "=" * len(title), "", f"Stage: {stage}", f"Checkpoint precision: {CHECKPOINT_PREC_BITS} bits", f"Validated interval records in checkpoint: {interval_count}", ""]
    failures: List[str] = []
    current_section = None
    seen_entries: set[Tuple[str, str, str, str]] = set()
    omitted_duplicates = 0
    for spec in specs:
        section = spec["section_title"]
        if section != current_section:
            lines += [section, "-" * len(section), ""]
            current_section = section
        source_payload = docs[spec.get("source_stage", stage)]["payload"]
        record = get_path(source_payload, spec["source_path"])
        if not is_interval_record(record):
            raise TypeError(f"manuscript source is not an interval record: {stage}:{spec['quantity']}")
        interval = arb_interval_record_to_arb(record)
        passed = verify_spec(interval, spec)
        if not passed:
            failures.append(spec["quantity"])
        display_quantity = quantity_to_tex(stage, spec["quantity"])
        display_interval = readable_interval(interval, digits)
        display_statement = paper_statement(spec)
        display_key = (section, display_quantity, display_interval, display_statement)
        if display_key in seen_entries:
            omitted_duplicates += 1
            continue
        seen_entries.add(display_key)
        lines += [
            display_quantity,
            f"  certified interval : {display_interval}",
            f"  {spec.get('paper_line_label', 'bound in the paper'):22s}: {display_statement}",
            "",
        ]
    extras = final_extra_bounds(stage, docs, digits)
    if extras:
        section = "Final derived bounds"
        lines += [section, "-" * len(section), ""]
        for item in extras:
            quantity = item["quantity"]
            interval = item["interval"]
            statement = paper_statement(item)
            lines += [
                quantity,
                f"  certified interval : {readable_interval(interval, digits)}",
                f"  bound in the paper    : {statement}",
                "",
            ]
    conclusions = stage_conclusions(stage, docs)
    lines += ["Conclusions", "-----------", ""]
    lines += conclusions
    lines += ["", "Verification", "------------", ""]
    if failures:
        lines.append("FAILED")
        lines.extend(f"  - {item}" for item in failures)
    else:
        lines.append(f"All {len(specs) + len(extras)} manuscript numerical comparisons in this stage are verified.")
        if omitted_duplicates:
            lines.append(f"Exact duplicate display rows omitted: {omitted_duplicates}")
        lines.append("Stage status: OK")
    lines.append("")
    if failures:
        raise RuntimeError(f"manuscript bound verification failed in {stage}: {failures}")
    return "\n".join(lines), len(specs) + len(extras)


def self_test_decimal_outward_rounding() -> None:

    endpoint_pairs = [
        ((1, -3), (3, -4)),
        ((-3, -4), (-1, -3)),
        ((1346305729663, -43), (1346305729665, -43)),
        ((-176248674623, -43), (-176248674621, -43)),
        ((7214, -67), (7216, -67)),
    ]
    for lower_data, upper_data in endpoint_pairs:
        value = arb(lower_data).union(arb(upper_data))
        text = readable_interval(value, 13)
        lower_text, upper_text = text[1:-1].split(",", 1)
        lo = endpoint_fraction(value, "lower")
        hi = endpoint_fraction(value, "upper")
        if decimal_token_fraction(lower_text) > lo:
            raise RuntimeError("decimal outward-rounding self-test failed at lower endpoint")
        if decimal_token_fraction(upper_text) < hi:
            raise RuntimeError("decimal outward-rounding self-test failed at upper endpoint")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("checkpoint_root", type=Path, help="Directory containing the nine stage JSON files")
    parser.add_argument("--output-dir", type=Path, default=None)
    parser.add_argument("--digits", type=int, default=13, help="Significant digits in displayed certified intervals")
    args = parser.parse_args()
    if args.digits < 6:
        raise ValueError("--digits must be at least 6")
    self_test_decimal_outward_rounding()
    root = args.checkpoint_root.resolve()
    if not root.is_dir():
        raise FileNotFoundError(root)
    output_dir = (args.output_dir or (root.parent / "part5_output_summaries")).resolve()
    docs, counts = load_stage_documents(root)
    rendered: Dict[str, str] = {}
    total_bounds = 0
    for stage in STAGE_ORDER:
        text, number = render_stage(stage, docs, counts[stage], args.digits)
        rendered[stage] = text
        total_bounds += number
    for stage in STAGE_ORDER:
        write_atomic_text(output_dir / f"{stage}.txt", rendered[stage])
    print(f"Wrote {len(STAGE_ORDER)} TXT files to: {output_dir}")
    print(f"Verified manuscript numerical bounds: {total_bounds}")
    print("FINAL TXT EXPORT STATUS: OK")


if __name__ == "__main__":
    main()


==> anc/input_csv/S0_inversej1_c6p1schur_Dinv_k_witness_x_M15000.csv <==
n,x_phi
0,5.30375758942652364e+00
1,-1.39567072653720157e+01
2,-1.42882128478461308e+01
3,5.95743170954645906e-01
4,3.64466659589147213e+00
5,5.85861976888989489e+00
6,3.81539143293758487e+00
7,3.20780224738341824e+00
8,1.51298546890313435e+00
9,1.23371035608296120e+00
10,4.20729295831898775e-01
11,4.96434350737991137e-01
12,1.21829571299171144e-01
13,2.90221869232063501e-01
14,7.72092753960893219e-02
15,2.30642183970334341e-01
16,7.80838602855598862e-02
17,1.98297618031345158e-01
18,7.64005565135134346e-02
19,1.69834462468673730e-01
20,6.93140891600388803e-02
21,1.44203400855466068e-01
22,6.04781095406359548e-02
23,1.22466151376072072e-01
24,5.21296413258798899e-02
25,1.04684117764070508e-01
26,4.49859168991561462e-02
27,9.02941703865677708e-02
28,3.90684710396409368e-02
29,7.86097921060033428e-02
30,3.41906885744909655e-02
31,6.90331218176326172e-02
32,3.01471634190927963e-02
33,6.10977899806819449e-02
34,2.67657532481663726e-02
35,5.44523519793332980e-02
36,2.39124198025297621e-02
37,4.88327926344463426e-02
38,2.14843255329287483e-02
39,4.40389328468508839e-02
40,1.94021563667383344e-02
41,3.99170227412799297e-02
42,1.76040743204637987e-02
43,3.63474261995593295e-02
44,1.60413191528848594e-02
45,3.32359278293985969e-02
46,1.46750424210711824e-02
47,3.05075227764700155e-02
48,1.34740032772473119e-02
49,2.81019105770357047e-02
50,1.24128654690381195e-02
51,2.59701758458294775e-02
52,1.14709207468787697e-02
53,2.40723100377781031e-02
54,1.06311203975826499e-02
55,2.23753389381538895e-02
56,9.87933299533516260e-03
57,2.08518925708816444e-02
58,9.20377036503383129e-03
59,1.94791022417680863e-02
60,8.59453994871695916e-03
61,1.82377421395309852e-02
62,8.04329302914675789e-03
63,1.71115556000618688e-02
64,7.54294625443099886e-03
65,1.60867221053298710e-02
66,7.08745965380407940e-03
67,1.51514324720870234e-02
68,6.67165851273356612e-03
69,1.42955478920378260e-02
70,6.29108954153009912e-03
71,1.35103244612519574e-02
72,5.94190403943022430e-03
73,1.27881892303832508e-02
74,5.62076244695111638e-03
75,1.21225570654025228e-02
76,5.32475594810803785e-03
77,1.15076800459303803e-02
78,5.05134174503855341e-03
79,1.09385229657791763e-02
80,4.79828935726652698e-03
81,1.04106598948727203e-02
82,4.56363586015288893e-03
83,9.92018783112491066e-03
84,4.34564840647104229e-03
85,9.46365429176354231e-03
86,4.14279271338916563e-03
87,9.03799633248879297e-03
88,3.95370645689960970e-03
89,8.64048897957887981e-03
90,3.77717672193535279e-03
91,8.26870145198587043e-03
92,3.61212081903179586e-03
93,7.92045985662611675e-03
94,3.45756990636780131e-03
95,7.59381528707504805e-03
96,3.31265495950984088e-03
97,7.28701644898000368e-03
98,3.17659471261011244e-03
99,6.99848609335905567e-03
100,3.04868526180605793e-03
101,6.72680066441693272e-03
102,2.92829107407006949e-03
103,6.47067267034149435e-03
104,2.81483718960778319e-03
105,6.22893536866560901e-03
106,2.70780244016986023e-03
107,6.00052942548227972e-03
108,2.60671353480623107e-03
109,5.78449126313189312e-03
110,2.51113988940549664e-03
111,5.57994285626303016e-03
112,2.42068909461521558e-03
113,5.38608277439214453e-03
114,2.33500293422712196e-03
115,5.20217829982330595e-03
116,2.25375387863193354e-03
117,5.02755847588987753e-03
118,2.17664199037328641e-03
119,4.86160796219143633e-03
120,2.10339218653521690e-03
121,4.70376159146491859e-03
122,2.03375181284272660e-03
123,4.55349953807070770e-03
124,1.96748848876058353e-03
125,4.41034302055012817e-03
126,1.90438819008112220e-03
127,4.27385047226137935e-03
128,1.84425353939843121e-03
129,4.14361412251040839e-03
130,1.78690227907812231e-03
131,4.01925693822531311e-03
132,1.73216590527311681e-03
133,3.90042988429036355e-03
134,1.67988844306567794e-03
135,3.78680946431203969e-03
136,1.62992534715672194e-03
137,3.67809550982043038e-03
138,1.58214251324666428e-03
139,3.57400918978033116e-03
140,1.53641538748873767e-03
141,3.47429121518334468e-03
142,1.49262816329048635e-03
143,3.37870021794943291e-03
144,1.45067305569679676e-03
145,3.28701128404419339e-03
146,1.41044964487614666e-03
147,3.19901462532198692e-03
148,1.37186428151204630e-03
149,3.11451437452477022e-03
150,1.33482954714032745e-03
151,3.03332749083982814e-03
152,1.29926376426672623e-03
153,2.95528276471220246e-03
154,1.26509055037734978e-03
155,2.88021991153557515e-03
156,1.23223841213121097e-03
157,2.80798874509826085e-03
158,1.20064037524792193e-03
159,2.73844842373042671e-03
160,1.17023364642165938e-03
161,2.67146676041668226e-03
162,1.14095930477572135e-03
163,2.60691959255200060e-03
164,1.11276201897433685e-03
165,2.54469020381883513e-03
166,1.08558978859854831e-03
167,2.48466879465271753e-03
168,1.05939370674224399e-03
169,2.42675199589199170e-03
170,1.03412774206072811e-03
171,2.37084242168878172e-03
172,1.00974853877072832e-03
173,2.31684825897606785e-03
174,9.86215232137224729e-04
175,2.26468288832360008e-03
176,9.63489279384997874e-04
177,2.21426453579494321e-03
178,9.41534303054824781e-04
179,2.16551595074086171e-03
180,9.20315947088050563e-04
181,2.11836410873858646e-03
182,8.99801743661538911e-04
183,2.07273993728728304e-03
184,8.79960990195990467e-04
185,2.02857806141316715e-03
186,8.60764635627227583e-04
187,1.98581656903096173e-03
188,8.42185175154147223e-04
189,1.94439679253918135e-03
190,8.24196552627894205e-04
191,1.90426310715510597e-03
192,8.06774070086832616e-04
193,1.86536274331689780e-03
194,7.89894303823502134e-04
195,1.82764561235498305e-03
196,7.73535026404254867e-04
197,1.79106414500814002e-03
198,7.57675134335197560e-04
199,1.75557314023546329e-03
200,7.42294580429106367e-04
201,1.72112962566917712e-03
202,7.27374311244796679e-04
203,1.68769272647442724e-03
204,7.12896208623205706e-04
205,1.65522354391223333e-03
206,6.98843035180387782e-04
207,1.62368504166745609e-03
208,6.85198383576919720e-04
209,1.59304193977191232e-03
210,6.71946628989433543e-04
211,1.56326061560932319e-03
212,6.59072884845993915e-04
213,1.53430901124114558e-03
214,6.46562961518004154e-04
215,1.50615654685640177e-03
216,6.34403327419556383e-04
217,1.47877403967445120e-03
218,6.22581072932846267e-04
219,1.45213362796054596e-03
220,6.11083876386426649e-04
221,1.42620869994857023e-03
222,5.99899972269687595e-04
223,1.40097382711506483e-03
224,5.89018121470174811e-04
225,1.37640470150011789e-03
226,5.78427583241593324e-04
227,1.35247807701393869e-03
228,5.68118089032574442e-04
229,1.32917171413644473e-03
230,5.58079817772284305e-04
231,1.30646432814683373e-03
232,5.48303372650329741e-04
233,1.28433554032574200e-03
234,5.38779759527847923e-04
235,1.26276583187509258e-03
236,5.29500366278307512e-04
237,1.24173650094379969e-03
238,5.20456943569171560e-04
239,1.22122962175649557e-03
240,5.11641586691176072e-04
241,1.20122800633676655e-03
242,5.03046718437803872e-04
243,1.18171516835605963e-03
244,4.94665073029362215e-04
245,1.16267528891182215e-03
246,4.86489680895967427e-04
247,1.14409318455528002e-03
248,4.78513854200333423e-04
249,1.12595427670240077e-03
250,4.70731173486664382e-04
251,1.10824456300487708e-03
252,4.63135474808343620e-04
253,1.09095059018668320e-03
254,4.55720837532959714e-04
255,1.07405942847439749e-03
256,4.48481573135959568e-04
257,1.05755864721715433e-03
258,4.41412214116380735e-04
259,1.04143629205648769e-03
260,4.34507504080645218e-04
261,1.02568086301649394e-03
262,4.27762387796719475e-04
263,1.01028129411442034e-03
264,4.21172002214746004e-04
265,9.95226933700294478e-04
266,4.14731667607751522e-04
267,9.80507526040834843e-04
268,4.08436879606038266e-04
269,9.66113193725172186e-04
270,4.02283301110862017e-04
271,9.52034421127106534e-04
272,3.96266755049565829e-04
273,9.38262038494385125e-04
274,3.90383217383048471e-04
275,9.24787207037140410e-04
276,3.84628810319746230e-04
277,9.11601404671080122e-04
278,3.78999796084110885e-04
279,8.98696412521971595e-04
280,3.73492570892093860e-04
281,8.86064301994956812e-04
282,3.68103659179544115e-04
283,8.73697422583345588e-04
284,3.62829708272044860e-04
285,8.61588390274430874e-04
286,3.57667483079247004e-04
287,8.49730076435924577e-04
288,3.52613861327711947e-04
289,8.38115597285839665e-04
290,3.47665828791502373e-04
291,8.26738303923204025e-04
292,3.42820474886506503e-04
293,8.15591772664603799e-04
294,3.38074988391340835e-04
295,8.04669796098125834e-04
296,3.33426653472259163e-04
297,7.93966374179573293e-04
298,3.28872845731086689e-04
299,7.83475706275317692e-04
300,3.24411028624342786e-04
301,7.73192182880175650e-04
302,3.20038749999033555e-04
303,7.63110378467174704e-04
304,3.15753638558563770e-04
305,7.53225044063115731e-04
306,3.11553400989790692e-04
307,7.43531100466264289e-04
308,3.07435818552208382e-04
309,7.34023631716615639e-04
310,3.03398744556084021e-04
311,7.24697878791119468e-04
312,2.99440101271271309e-04
313,7.15549233652357122e-04
314,2.95557877516831608e-04
315,7.06573233528720612e-04
316,2.91750125962882557e-04
317,6.97765555475217294e-04
318,2.88014960768539715e-04
319,6.89122011061993030e-04
320,2.84350555371219553e-04
321,6.80638541521349366e-04
322,2.80755140063552815e-04
323,6.72311212821410866e-04
324,2.77227000071529161e-04
325,6.64136211184717675e-04
326,2.73764473449770237e-04
327,6.56109838591461343e-04
328,2.70365949123530262e-04
329,6.48228508747107851e-04
330,2.67029865071398041e-04
331,6.40488742905884634e-04
332,2.63754706533543039e-04
333,6.32887166134053726e-04
334,2.60539004271585154e-04
335,6.25420503505898229e-04
336,2.57381333042639630e-04
337,6.18085576661882188e-04
338,2.54280309911086009e-04
339,6.10879300327628045e-04
340,2.51234592821427826e-04
341,6.03798679172836469e-04
342,2.48242879116882670e-04
343,5.96840804493055789e-04
344,2.45303904263363020e-04
345,5.90002851429202702e-04
346,2.42416440327561811e-04
347,5.83282075986314317e-04
348,2.39579294896805832e-04
349,5.76675812237496788e-04
350,2.36791309802274034e-04
351,5.70181469687045125e-04
352,2.34051359933358277e-04
353,5.63796530796594809e-04
354,2.31358352042036720e-04
355,5.57518548459440310e-04
356,2.28711223829623740e-04
357,5.51345143644005396e-04
358,2.26108942745732565e-04
359,5.45274003177904985e-04
360,2.23550505105370791e-04
361,5.39302877523821261e-04
362,2.21034935081130011e-04
363,5.33429578733091809e-04
364,2.18561283752464596e-04
365,5.27651978422872094e-04
366,2.16128628279129299e-04
367,5.21968005799614736e-04
368,2.13736071029221284e-04
369,5.16375645856469124e-04
370,2.11382738748221779e-04
371,5.10872937494380192e-04
372,2.09067781752816597e-04
373,5.05457971929448987e-04
374,2.06790373197351295e-04
375,5.00128890903075020e-04
376,2.04549708348001588e-04
377,4.94883885137811894e-04
378,2.02345003897291820e-04
379,4.89721192814700007e-04
380,2.00175497195957637e-04
381,4.84639098037911427e-04
382,1.98040445716269009e-04
383,4.79635929413763193e-04
384,1.95939126294027356e-04
385,4.74710058756076109e-04
386,1.93870834692610832e-04
387,4.69859899594480223e-04
388,1.91834884829295249e-04
389,4.65083906061157667e-04
390,1.89830608376288464e-04
391,4.60380571535062854e-04
392,1.87857354110325224e-04
393,4.55748427461627362e-04
394,1.85914487415287652e-04
395,4.51186042369856768e-04
396,1.84001389780714828e-04
397,4.46692020414642631e-04
398,1.82117458373862797e-04
399,4.42265000669968267e-04
400,1.80262105430496354e-04
401,4.37903655895773198e-04
402,1.78434757949305552e-04
403,4.33606691581036967e-04
404,1.76634857142861005e-04
405,4.29372844988976652e-04
406,1.74861858115288549e-04
407,4.25200884153615049e-04
408,1.73115229353459536e-04
409,4.21089607144358856e-04
410,1.71394452352075183e-04
411,4.17037841034114082e-04
412,1.69699021326743095e-04
413,4.13044441130812486e-04
414,1.68028442756165577e-04
415,4.09108290160698786e-04
416,1.66382235006189903e-04
417,4.05228297479884791e-04
418,1.64759928116173297e-04
419,4.01403398315331719e-04
420,1.63161063219697616e-04
421,3.97632553068840594e-04
422,1.61585192556195929e-04
423,3.93914746467799231e-04
424,1.60031878890269901e-04
425,3.90248987072826519e-04
426,1.58500695337351557e-04
427,3.86634306513086192e-04
428,1.56991224965752612e-04
429,3.83069758845824870e-04
430,1.55503060732038300e-04
431,3.79554419898391277e-04
432,1.54035804990026662e-04
433,3.76087386787539760e-04
434,1.52589069264683438e-04
435,3.72667777233774765e-04
436,1.51162474108081909e-04
437,3.69294729005750723e-04
438,1.49755648765112194e-04
439,3.65967399397086396e-04
440,1.48368230936935983e-04
441,3.62684964723588828e-04
442,1.46999866616955531e-04
443,3.59446619769923127e-04
444,1.45650209739832561e-04
445,3.56251577293390420e-04
446,1.44318922129109991e-04
447,3.53099067595316553e-04
448,1.43005673127603682e-04
449,3.49988337962655498e-04
450,1.41710139491900991e-04
451,3.46918652346203085e-04
452,1.40432005207499376e-04
453,3.43889290765653308e-04
454,1.39170961201517642e-04
455,3.40899549062713891e-04
456,1.37926705256881453e-04
457,3.37948738316472058e-04
458,1.36698941768565759e-04
459,3.35036184556477938e-04
460,1.35487381639275519e-04
461,3.32161228342222443e-04
462,1.34291741996719742e-04
463,3.29323224454951659e-04
464,1.33111746152470180e-04
465,3.26521541367449106e-04
466,1.31947123388433872e-04
467,3.23755561066754695e-04
468,1.30797608788128241e-04
469,3.21024678597527178e-04
470,1.29662943088259809e-04
471,3.18328301818579941e-04
472,1.28542872608105501e-04
473,3.15665850988604800e-04
474,1.27437148965141674e-04
475,3.13036758536406419e-04
476,1.26345529145237647e-04
477,3.10440468719190891e-04
478,1.25267775081455349e-04
479,3.07876437304430682e-04
480,1.24203653857845285e-04
481,3.05344131336310028e-04
482,1.23152937347872975e-04
483,3.02843028786190947e-04
484,1.22115402142655200e-04
485,3.00372618412807538e-04
486,1.21090829511284417e-04
487,2.97932399309066653e-04
488,1.20079005186099610e-04
489,2.95521880819531331e-04
490,1.19079719354917406e-04
491,2.93140582194108029e-04
492,1.18092766415362727e-04
493,2.90788032435659622e-04
494,1.17117945017274758e-04
495,2.88463769914298852e-04
496,1.16155057880524323e-04
497,2.86167342307757917e-04
498,1.15203911693360442e-04
499,2.83898306277564222e-04
500,1.14264317040249430e-04
501,2.81656227297868219e-04
502,1.13336088310267966e-04
503,2.79440679418601072e-04
504,1.12419043599019681e-04
505,2.77251245079147574e-04
506,1.11513004598582651e-04
507,2.75087514945721295e-04
508,1.10617796536858432e-04
509,2.72949087608720766e-04
510,1.09733248116687475e-04
511,2.70835569518759279e-04
512,1.08859191405218385e-04
513,2.68746574741530618e-04
514,1.07995461707728377e-04
515,2.66681724821704396e-04
516,1.07141897588127139e-04
517,2.64640648571098913e-04
518,1.06298340713341185e-04
519,2.62622981858266790e-04
520,1.05464635883288318e-04
521,2.60628367562776005e-04
522,1.04640630768279691e-04
523,2.58656455363163095e-04
524,1.03826176060589236e-04
525,2.56706901520062640e-04
526,1.03021125298110525e-04
527,2.54779368804020588e-04
528,1.02225334789164481e-04
529,2.52873526364633442e-04
530,1.01438663579761954e-04
531,2.50989049480309734e-04
532,1.00660973341372997e-04
533,2.49125619549254236e-04
534,9.98921284295783447e-05
535,2.47282923822838467e-04
536,9.91319956545041661e-05
537,2.45460655444653384e-04
538,9.83804444015627395e-05
539,2.43658513092395452e-04
540,9.76373464537838072e-05
541,2.41876201085944011e-04
542,9.69025759698576250e-05
543,2.40113429144801749e-04
544,9.61760094323273510e-05
545,2.38369912232969767e-04
546,9.54575256272250045e-05
547,2.36645370559675591e-04
548,9.47470055310916092e-05
549,2.34939529337286658e-04
550,9.40443323379797368e-05
551,2.33252118766897882e-04
552,9.33493913461877728e-05
553,2.31582873967620448e-04
554,9.26620699325500410e-05
555,2.29931534703771038e-04
556,9.19822575130704661e-05
557,2.28297845440889741e-04
558,9.13098455177174074e-05
559,2.26681555192062578e-04
560,9.06447272893178761e-05
561,2.25082417343413447e-04
562,8.99867981577276026e-05
563,2.23500189774436845e-04
564,8.93359552247645870e-05
565,2.21934634515217352e-04
566,8.86920974994552568e-05
567,2.20385517832882068e-04
568,8.80551257428385418e-05
569,2.18852610041652676e-04
570,8.74249424492057076e-05
571,2.17335685447919756e-04
572,8.68014518641282930e-05
573,2.15834522328519122e-04
574,8.61845598865500185e-05
575,2.14348902750146123e-04
576,8.55741741103129092e-05
577,2.12878612582043553e-04
578,8.49702036622711107e-05
579,2.11423441297296690e-04
580,8.43725593347658933e-05
581,2.09983182039971271e-04
582,8.37811533461638814e-05
583,2.08557631444240160e-04
584,8.31958995420259016e-05
585,2.07146589631100115e-04
586,8.26167131731873585e-05
587,2.05749860113338054e-04
588,8.20435109904013598e-05
589,2.04367249666443122e-04
590,8.14762111397275183e-05
591,2.02998568374913944e-04
592,8.09147331546710384e-05
593,2.01643629487167030e-04
594,8.03589979233263764e-05
595,2.00302249369748261e-04
596,7.98089277142152687e-05
597,1.98974247454904450e-04
598,7.92644460802586337e-05
599,1.97659446184600998e-04
600,7.87254778009653129e-05
601,1.96357670914668931e-04
602,7.81919490081771612e-05
603,1.95068749916145739e-04
604,7.76637870115246806e-05
605,1.93792514233719575e-04
606,7.71409203329532898e-05
607,1.92528797735147333e-04
608,7.66232787086660244e-05
609,1.91277436956266964e-04
610,7.61107929649221064e-05
611,1.90038271127510754e-04
612,7.56033951260628919e-05
613,1.88811142052974356e-04
614,7.51010183348924673e-05
615,1.87595894147365994e-04
616,7.46035967765602202e-05
617,1.86392374290906361e-04
618,7.41110657578080621e-05
619,1.85200431832299603e-04
620,7.36233616065718442e-05
621,1.84019918568305405e-04
622,7.31404216757622274e-05
623,1.82850688570314454e-04
624,7.26621843683343912e-05
625,1.81692598333607630e-04
626,7.21885890516435025e-05
627,1.80545506577145303e-04
628,7.17195760121687307e-05
629,1.79409274316695718e-04
630,7.12550866085759506e-05
631,1.78283764659961652e-04
632,7.07950630389806676e-05
633,1.77168842928652370e-04
634,7.03394484922213801e-05
635,1.76064376528184174e-04
636,6.98881869371602017e-05
637,1.74970234987428157e-04
638,6.94412233568687278e-05
639,1.73886289780277948e-04
640,6.89985035355795848e-05
641,1.72812414462147922e-04
642,6.85599740827411901e-05
643,1.71748484496049721e-04
644,6.81255825402198815e-05
645,1.70694377253981976e-04
646,6.76952771674238675e-05
647,1.69649972021877933e-04
648,6.72690070912179623e-05
649,1.68615149943162999e-04
650,6.68467221504254671e-05
651,1.67589793990907579e-04
652,6.64283730377198360e-05
653,1.66573788821764058e-04
654,6.60139111832318325e-05
655,1.65567020981823384e-04
656,6.56032887555836413e-05
657,1.64569378600196132e-04
658,6.51964586324399182e-05
659,1.63580751640745551e-04
660,6.47933744419348841e-05
661,1.62601031592568226e-04
662,6.43939905076140176e-05
663,1.61630111652060789e-04
664,6.39982618553706993e-05
665,1.60667886581593403e-04
666,6.36061441707612267e-05
667,1.59714252717534869e-04
668,6.32175938290240139e-05
669,1.58769107948523585e-04
670,6.28325678383107663e-05
671,1.57832351656314639e-04
672,6.24510238541411310e-05
673,1.56903884736002137e-04
674,6.20729201766872591e-05
675,1.55983609517209681e-04
676,6.16982157330014816e-05
677,1.55071429777493629e-04
678,6.13268700371322932e-05
679,1.54167250746614935e-04
680,6.09588432113714824e-05
681,1.53270978944472931e-04
682,6.05940960326461055e-05
683,1.52382522307950992e-04
684,6.02325896877943173e-05
685,1.51501790158785663e-04
686,5.98742861063264996e-05
687,1.50628693019245731e-04
688,5.95191477201204551e-05
689,1.49763142801857737e-04
690,5.91671374395731140e-05
691,1.48905052641555460e-04
692,5.88182188281938652e-05
693,1.48054336930197530e-04
694,5.84723558667961128e-05
695,1.47210911284912651e-04
696,5.81295131610457054e-05
697,1.46374692544118357e-04
698,5.77896557502641800e-05
699,1.45545598713154293e-04
700,5.74527492258356605e-05
701,1.44723548931280317e-04
702,5.71187596271683685e-05
703,1.43908463539108050e-04
704,5.67876535158893432e-05
705,1.43100263948156933e-04
706,5.64593979155282550e-05
707,1.42298872744928937e-04
708,5.61339603015592389e-05
709,1.41504213526339031e-04
710,5.58113086773333122e-05
711,1.40716210995806343e-04
712,5.54914114360728888e-05
713,1.39934790903288288e-04
714,5.51742373968029304e-05
715,1.39159880075207697e-04
716,5.48597558875522554e-05
717,1.38391406249440796e-04
718,5.45479366139699600e-05
719,1.37629298245832253e-04
720,5.42387497582922805e-05
721,1.36873485855264090e-04
722,5.39321658293461973e-05
723,1.36123899835184539e-04
724,5.36281558388554603e-05
725,1.35380471860775843e-04
726,5.33266911598266478e-05
727,1.34643134571725879e-04
728,5.30277435517974093e-05
729,1.33911821529625021e-04
730,5.27312851704247367e-05
731,1.33186467188495960e-04
732,5.24372885607015036e-05
733,1.32467006893856218e-04
734,5.21457266558137574e-05
735,1.31753376866120068e-04
736,5.18565727293031239e-05
737,1.31045514194518496e-04
738,5.15698004748858595e-05
739,1.30343356784168719e-04
740,5.12853838825434234e-05
741,1.29646843436669003e-04
742,5.10032972847007757e-05
743,1.28955913720285104e-04
744,5.07235154343794586e-05
745,1.28270508009367446e-04
746,5.04460133810590014e-05
747,1.27590567518041204e-04
748,5.01707665033257114e-05
749,1.26916034185794524e-04
750,4.98977505297808752e-05
751,1.26246850783078289e-04
752,4.96269415087593652e-05
753,1.25582960760126138e-04
754,4.93583158041299076e-05
755,1.24924308369124966e-04
756,4.90918501065482676e-05
757,1.24270838603051883e-04
758,4.88275213879627709e-05
759,1.23622497086363760e-04
760,4.85653069658422985e-05
761,1.22979230308598177e-04
762,4.83051844033841429e-05
763,1.22340985315000730e-04
764,4.80471316212929554e-05
765,1.21707709918162063e-04
766,4.77911267862037454e-05
767,1.21079352570282415e-04
768,4.75371483728316828e-05
769,1.20455862397715182e-04
770,4.72851751377941518e-05
771,1.19837189190617801e-04
772,4.70351861032349271e-05
773,1.19223283395877315e-04
774,4.67871605434147755e-05
775,1.18614096105616127e-04
776,4.65410780604835604e-05
777,1.18009578985745213e-04
778,4.62969184618187984e-05
779,1.17409684349974679e-04
780,4.60546618775368582e-05
781,1.16814365145636014e-04
782,4.58142885865803922e-05
783,1.16223574865438809e-04
784,4.55757792687446424e-05
785,1.15637267652404178e-04
786,4.53391147329305002e-05
787,1.15055398174112499e-04
788,4.51042760847904735e-05
789,1.14477921707561235e-04
790,4.48712446627534743e-05
791,1.13904794040583094e-04
792,4.46400020440286286e-05
793,1.13335971603004403e-04
794,4.44105299940972441e-05
795,1.12771411298422480e-04
796,4.41828106053621694e-05
797,1.12211070590357087e-04
798,4.39568261306764587e-05
799,1.11654907460435177e-04
800,4.37325590378201463e-05
801,1.11102880460698904e-04
802,4.35099920556821299e-05
803,1.10554948590730039e-04
804,4.32891080724740301e-05
805,1.10011071394751846e-04
806,4.30698902650526741e-05
807,1.09471208891865905e-04
808,4.28523219542737360e-05
809,1.08935321614186237e-04
810,4.26363867151613072e-05
811,1.08403370577950337e-04
812,4.24220682947591384e-05
813,1.07875317301907506e-04
814,4.22093506411933423e-05
815,1.07351123683596699e-04
816,4.19982179562583544e-05
817,1.06830752183430686e-04
818,4.17886545118962329e-05
819,1.06314165689736791e-04
820,4.15806449369872093e-05
821,1.05801327473763546e-04
822,4.13741739316795658e-05
823,1.05292201371678563e-04
824,4.11692264063556911e-05
825,1.04786751565299954e-04
826,4.09657874630881092e-05
827,1.04284942697483246e-04
828,4.07638424316209111e-05
829,1.03786739827408915e-04
830,4.05633767162641312e-05
831,1.03292108454034124e-04
832,4.03643760017207952e-05
833,1.02801014427601184e-04
834,4.01668261020200778e-05
835,1.02313424085637166e-04
836,3.99707129510566768e-05
837,1.01829304127552559e-04
838,3.97760227606175552e-05
839,1.01348621642760630e-04
840,3.95827418001058737e-05
841,1.00871344120460375e-04
842,3.93908565905170716e-05
843,1.00397439435616890e-04
844,3.92003537591901450e-05
845,9.99268758190519036e-05
846,3.90112201330704734e-05
847,9.94596219166261870e-05
848,3.88234426362417983e-05
849,9.89956467067083773e-05
850,3.86370083881201033e-05
851,9.85349195425704944e-05
852,3.84519047029279650e-05
853,9.80774101029178823e-05
854,3.82681189408193452e-05
855,9.76230885152098342e-05
856,3.80856386736589680e-05
857,9.71719251507209466e-05
858,3.79044516499238695e-05
859,9.67238907394840999e-05
860,3.77245456898910806e-05
861,9.62789563949983284e-05
862,3.75459088217649560e-05
863,9.58370935445707685e-05
864,3.73685291262477052e-05
865,9.53982739640142998e-05
866,3.71923949249243659e-05
867,9.49624696892004594e-05
868,3.70174946242182533e-05
869,9.45296531260091566e-05
870,3.68438167673356562e-05
871,9.40997970097788344e-05
872,3.66713500150096669e-05
873,9.36728743323562919e-05
874,3.65000832146864364e-05
875,9.32488584427280340e-05
876,3.63300052431682105e-05
877,9.28277229844739490e-05
878,3.61611052118026099e-05
879,9.24094418613804000e-05
880,3.59933722918717277e-05
881,9.19939893141762333e-05
882,3.58267958059489764e-05
883,9.15813398611393833e-05
884,3.56613651809576130e-05
885,9.11714682990054750e-05
886,3.54970699549309157e-05
887,9.07643497489396084e-05
888,3.53338998128098833e-05
889,9.03599595155079346e-05
890,3.51718445601023876e-05
891,8.99582732692255481e-05
892,3.50108940655526226e-05
893,8.95592669194949170e-05
894,3.48510384022817095e-05
895,8.91629166237403140e-05
896,3.46922676590340825e-05
897,8.87691988853656452e-05
898,3.45345720787648108e-05
899,8.83780903817866766e-05
900,3.43779420158462007e-05
901,8.79895680397284552e-05
902,3.42223679474631528e-05
903,8.76036090880270932e-05
904,3.40678404197050511e-05
905,8.72201910206098880e-05
906,3.39143500936927452e-05
907,8.68392915245357804e-05
908,3.37618877915167381e-05
909,8.64608885851964536e-05
910,3.36104443143547972e-05
911,8.60849603802775124e-05
912,3.34600106999851296e-05
913,8.57114853231043700e-05
914,3.33105779962786309e-05
915,8.53404421382266445e-05
916,3.31621373684166417e-05
917,8.49718096978260368e-05
918,3.30146801243128723e-05
919,8.46055671193940423e-05
920,3.28681976001062921e-05
921,8.42416937638941878e-05
922,3.27226812534139541e-05
923,8.38801692484369103e-05
924,3.25781226242831900e-05
925,8.35209733376828726e-05
926,3.24345134136712655e-05
927,8.31640860475830860e-05
928,3.22918453244305844e-05
929,8.28094876107529220e-05
930,3.21501101780729187e-05
931,8.24571584652154370e-05
932,3.20092999169315385e-05
933,8.21070792659211568e-05
934,3.18694064775056082e-05
935,8.17592309041351552e-05
936,3.17304220097502747e-05
937,8.14135943513428692e-05
938,3.15923386605239254e-05
939,8.10701509490452637e-05
940,3.14551486831309211e-05
941,8.07288820991755942e-05
942,3.13188444583990415e-05
943,8.03897694996114157e-05
944,3.11834183393313390e-05
945,8.00527949750430551e-05
946,3.10488628683732812e-05
947,7.97179405726685612e-05
948,3.09151706219659421e-05
949,7.93851884816261939e-05
950,3.07823342631072356e-05
951,7.90545212018150568e-05
952,3.06503465154881575e-05
953,7.87259212370057228e-05
954,3.05192002279446679e-05
955,7.83993714059100748e-05
956,3.03888882351393144e-05
957,7.80748546448272102e-05
958,3.02594035348067724e-05
959,7.77523541078427224e-05
960,3.01307391564636408e-05
961,7.74318531027199747e-05
962,3.00028882350336087e-05
963,7.71133350974204660e-05
964,2.98758439259470162e-05
965,7.67967837572368600e-05
966,2.97495995001818063e-05
967,7.64821828846698552e-05
968,2.96241482722966280e-05
969,7.61695164699165660e-05
970,2.94994836389499842e-05
971,7.58587686706574708e-05
972,2.93755990884055480e-05
973,7.55499237988756033e-05
974,2.92524880879093978e-05
975,7.52429663094665889e-05
976,2.91301443008036981e-05
977,7.49378808466561987e-05
978,2.90085613532811203e-05
979,7.46346521878612427e-05
980,2.88877330000871036e-05
981,7.43332652964268027e-05
982,2.87676529982644842e-05
983,7.40337052438897500e-05
984,2.86483152466668354e-05
985,7.37359572765411826e-05
986,2.85297135951683419e-05
987,7.34400068071035071e-05
988,2.84118420972843356e-05
989,7.31458393166139364e-05
990,2.82946947769072138e-05
991,7.28534405501690333e-05
992,2.81782657160051345e-05
993,7.25627963203575828e-05
994,2.80625490799578792e-05
995,7.22738926093407477e-05
996,2.79475391213297512e-05
997,7.19867154955782158e-05
998,2.78332300788846071e-05
999,7.17012512619655354e-05
1000,2.77196163056745617e-05
1001,7.14174862560025558e-05
1002,2.76066922061826620e-05
1003,7.11354070288591739e-05
1004,2.74944522266945493e-05
1005,7.08550002082392673e-05
1006,2.73828908532706344e-05
1007,7.05762526231651539e-05
1008,2.72720026980053382e-05
1009,7.02991511281182788e-05
1010,2.71617823028658414e-05
1011,7.00236828430994101e-05
1012,2.70522243937719535e-05
1013,6.97498348753778144e-05
1014,2.69433236786070047e-05
1015,6.94775945430105529e-05
1016,2.68350749341982945e-05
1017,6.92069492971932770e-05
1018,2.67274729665734209e-05
1019,6.89378866469093562e-05
1020,2.66205126659923025e-05
1021,6.86703942854169700e-05
1022,2.65141889716053424e-05
1023,6.84044599565488049e-05
1024,2.64084968505491322e-05
1025,6.81400716240580925e-05
1026,2.63034313157051149e-05
1027,6.78772172870192295e-05
1028,2.61989874592292721e-05
1029,6.76158850458226764e-05
1030,2.60951604264292821e-05
1031,6.73560632042799143e-05
1032,2.59919453231255772e-05
1033,6.70977401201373484e-05
1034,2.58893374421333100e-05
1035,6.68409042487154057e-05
1036,2.57873320069899671e-05
1037,6.65855442016659494e-05
1038,2.56859243286101925e-05
1039,6.63316486782043036e-05
1040,2.55851097706550018e-05
1041,6.60792064667680009e-05
1042,2.54848837515436509e-05
1043,6.58282064803417295e-05
1044,2.53852416933524911e-05
1045,6.55786377535915967e-05
1046,2.52861791007555155e-05
1047,6.53304893908766322e-05
1048,2.51876914683343504e-05
1049,6.50837506412759305e-05
1050,2.50897744349950411e-05
1051,6.48384108048724378e-05
1052,2.49924235737204952e-05
1053,6.45944593646115604e-05
1054,2.48956345545320120e-05
1055,6.43518857732550310e-05
1056,2.47994030782008633e-05
1057,6.41106797185060027e-05
1058,2.47037248944569880e-05
1059,6.38708308889532317e-05
1060,2.46085957627018894e-05
1061,6.36323291423023245e-05
1062,2.45140115645090984e-05
1063,6.33951643451688201e-05
1064,2.44199681070158289e-05
1065,6.31593265675656424e-05
1066,2.43264612936298139e-05
1067,6.29248058731157799e-05
1068,2.42334870867255169e-05
1069,6.26915924764817888e-05
1070,2.41410414561731922e-05
1071,6.24596766371685833e-05
1072,2.40491204194455024e-05
1073,6.22290487707398779e-05
1074,2.39577200183930603e-05
1075,6.19996993117009546e-05
1076,2.38668363731464957e-05
1077,6.17716188406892795e-05
1078,2.37764655815290124e-05
1079,6.15447979763082871e-05
1080,2.36866038324214487e-05
1081,6.13192274578260932e-05
1082,2.35972472886659521e-05
1083,6.10948981390433158e-05
1084,2.35083921976891092e-05
1085,6.08718008394901414e-05
1086,2.34200348534032372e-05
1087,6.06499265926363674e-05
1088,2.33321715537700229e-05
1089,6.04292664308805387e-05
1090,2.32447985841881605e-05
1091,6.02098115482606124e-05
1092,2.31579123904172146e-05
1093,5.99915531022359092e-05
1094,2.30715093424159579e-05
1095,5.97744824682149231e-05
1096,2.29855858609903744e-05
1097,5.95585909970573987e-05
1098,2.29001384636536568e-05
1099,5.93438701377129992e-05
1100,2.28151636164357661e-05
1101,5.91303114478341547e-05
1102,2.27306578647410195e-05
1103,5.89179065124754010e-05
1104,2.26466177765647468e-05
1105,5.87066470887775366e-05
1106,2.25630399327771038e-05
1107,5.84965248929504716e-05
1108,2.24799210075849078e-05
1109,5.82875317750745426e-05
1110,2.23972576229292210e-05
1111,5.80796596445235988e-05
1112,2.23150464549793615e-05
1113,5.78729004965783909e-05
1114,2.22332842545572690e-05
1115,5.76672463775052932e-05
1116,2.21519677697132188e-05
1117,5.74626894205842331e-05
1118,2.20710937768043380e-05
1119,5.72592218429707260e-05
1120,2.19906590841267132e-05
1121,5.70568358713616051e-05
1122,2.19106605133819267e-05
1123,5.68555238816812578e-05
1124,2.18310949422638403e-05
1125,5.66552782322444530e-05
1126,2.17519592542085353e-05
1127,5.64560914546546772e-05
1128,2.16732503896175895e-05
1129,5.62579560346098700e-05
1130,2.15949652759695413e-05
1131,5.60608646029679849e-05
1132,2.15171008964685694e-05
1133,5.58648098077789863e-05
1134,2.14396542433892405e-05
1135,5.56697843969609164e-05
1136,2.13626223495009809e-05
1137,5.54757811681145420e-05
1138,2.12860022920731534e-05
1139,5.52827929585415314e-05
1140,2.12097911298584180e-05
1141,5.50908127073009821e-05
1142,2.11339859816129845e-05
1143,5.48998333788895698e-05
1144,2.10585839691700893e-05
1145,5.47098480375791119e-05
1146,2.09835822410422538e-05
1147,5.45208498072939041e-05
1148,2.09089779754907653e-05
1149,5.43328317976379235e-05
1150,2.08347684499280163e-05
1151,5.41457872557108073e-05
1152,2.07609507915868988e-05
1153,5.39597094949644370e-05
1154,2.06875223437827228e-05
1155,5.37745917951004091e-05
1156,2.06144803322802129e-05
1157,5.35904275997349918e-05
1158,2.05418220812382496e-05
1159,5.34072103447225008e-05
1160,2.04695449059115371e-05
1161,5.32249335382245378e-05
1162,2.03976461584710402e-05
1163,5.30435907466700877e-05
1164,2.03261232512500516e-05
1165,5.28631755842996483e-05
1166,2.02549735262794641e-05
1167,5.26836817516176739e-05
1168,2.01841944309668154e-05
1169,5.25051029390205613e-05
1170,2.01137833859256874e-05
1171,5.23274329697909698e-05
1172,2.00437378665322391e-05
1173,5.21506656382846924e-05
1174,1.99740553470481816e-05
1175,5.19747948656578933e-05
1176,1.99047333454958348e-05
1177,5.17998145673951264e-05
1178,1.98357693826232739e-05
1179,5.16257187362953888e-05
1180,1.97671610029233811e-05
1181,5.14525014216845634e-05
1182,1.96989058032408720e-05
1183,5.12801566993191938e-05
1184,1.96310013272480299e-05
1185,5.11086787342691592e-05
1186,1.95634452101370254e-05
1187,5.09380616980896500e-05
1188,1.94962350828846105e-05
1189,5.07682998099870096e-05
1190,1.94293686083821223e-05
1191,5.05993873857807220e-05
1192,1.93628434290804819e-05
1193,5.04313187547621335e-05
1194,1.92966572641649277e-05
1195,5.02640882992165156e-05
1196,1.92308077760769885e-05
1197,5.00976904522379911e-05
1198,1.91652927446529854e-05
1199,4.99321196433396783e-05
1200,1.91001099174359320e-05
1201,4.97673704422115735e-05
1202,1.90352570106934449e-05
1203,4.96034374084395189e-05
1204,1.89707318741910725e-05
1205,4.94403151218613047e-05
1206,1.89065322373059670e-05
1207,4.92779982861069461e-05
1208,1.88426559896169665e-05
1209,4.91164815419116942e-05
1210,1.87791009391926369e-05
1211,4.89557596519862750e-05
1212,1.87158649559494103e-05
1213,4.87958274200962818e-05
1214,1.86529459013442072e-05
1215,4.86366796563609220e-05
1216,1.85903416999230663e-05
1217,4.84783112574194483e-05
1218,1.85280502226089927e-05
1219,4.83207171083430351e-05
1220,1.84660694326061446e-05
1221,4.81638921840161387e-05
1222,1.84043972348038159e-05
1223,4.80078314370231826e-05
1224,1.83430316471233548e-05
1225,4.78525299506524077e-05
1226,1.82819706029239507e-05
1227,4.76979827594299746e-05
1228,1.82212121205111692e-05
1229,4.75441850210788996e-05
1230,1.81607542089827485e-05
1231,4.73911318454494962e-05
1232,1.81005948900593692e-05
1233,4.72388184759525988e-05
1234,1.80407322038636246e-05
1235,4.70872401247489133e-05
1236,1.79811641981417906e-05
1237,4.69363920509069968e-05
1238,1.79218890087730542e-05
1239,4.67862695857320361e-05
1240,1.78629046770840727e-05
1241,4.66368680505035464e-05
1242,1.78042093332331895e-05
1243,4.64881828288873914e-05
1244,1.77458010837628220e-05
1245,4.63402093773015414e-05
1246,1.76876780249936179e-05
1247,4.61929431207608982e-05
1248,1.76298384192510147e-05
1249,4.60463795626805066e-05
1250,1.75722803530342486e-05
1251,4.59005142389540087e-05
1252,1.75150020190031804e-05
1253,4.57553427367314567e-05
1254,1.74580016315781949e-05
1255,4.56108605745403928e-05
1256,1.74012773980740122e-05
1257,4.54670634848476179e-05
1258,1.73448275058763510e-05
1259,4.53239470742979389e-05
1260,1.72886502682674801e-05
1261,4.51815070717172091e-05
1262,1.72327438894875831e-05
1263,4.50397392152275162e-05
1264,1.71771066626108912e-05
1265,4.48986392761688353e-05
1266,1.71217368436097390e-05
1267,4.47582030553571024e-05
1268,1.70666327452122358e-05
1269,4.46184263921665009e-05
1270,1.70117926529695100e-05
1271,4.44793051612254979e-05
1272,1.69572149381446349e-05
1273,4.43408352527916669e-05
1274,1.69028978772166569e-05
1275,4.42030126052639228e-05
1276,1.68488398761646299e-05
1277,4.40658331771424849e-05
1278,1.67950392568013120e-05
1279,4.39292929889544470e-05
1280,1.67414944004457076e-05
1281,4.37933880632310709e-05
1282,1.66882037225314085e-05
1283,4.36581144355605431e-05
1284,1.66351655832386377e-05
1285,4.35234682380926572e-05
1286,1.65823784170474379e-05
1287,4.33894455542236233e-05
1288,1.65298406625786633e-05
1289,4.32560425403680454e-05
1290,1.64775507319822437e-05
1291,4.31232554188684357e-05
1292,1.64255070663501843e-05
1293,4.29910803170504573e-05
1294,1.63737081728477326e-05
1295,4.28595135386592669e-05
1296,1.63221525030325078e-05
1297,4.27285513232058739e-05
1298,1.62708385251933607e-05
1299,4.25981899930387182e-05
1300,1.62197647480506709e-05
1301,4.24684258541699621e-05
1302,1.61689296717239710e-05
1303,4.23392552520173739e-05
1304,1.61183318348783897e-05
1305,4.22106745627479559e-05
1306,1.60679697819943029e-05
1307,4.20826802236551887e-05
1308,1.60178420092086263e-05
1309,4.19552686456651421e-05
1310,1.59679471180737792e-05
1311,4.18284362963122159e-05
1312,1.59182836378040218e-05
1313,4.17021796653694907e-05
1314,1.58688501667789066e-05
1315,4.15764952895595992e-05
1316,1.58196452632372265e-05
1317,4.14513796650456723e-05
1318,1.57706675950401891e-05
1319,4.13268293953508508e-05
1320,1.57219157001859186e-05
1321,4.12028410615631442e-05
1322,1.56733882205835834e-05
1323,4.10794112910149693e-05
1324,1.56250838008327793e-05
1325,4.09565367280302918e-05
1326,1.55770010679213862e-05
1327,4.08342140278901601e-05
1328,1.55291386831370160e-05
1329,4.07124399225776814e-05
1330,1.54814952815800474e-05
1331,4.05912110756236660e-05
1332,1.54340695615753261e-05
1333,4.04705242810612364e-05
1334,1.53868601799963112e-05
1335,4.03503762930965950e-05
1336,1.53398658634439323e-05
1337,4.02307638696055417e-05
1338,1.52930853038695326e-05
1339,4.01116838797460011e-05
1340,1.52465171679770523e-05
1341,3.99931331443076330e-05
1342,1.52001602169711041e-05
1343,3.98751085097441454e-05
1344,1.51540131925338922e-05
1345,3.97576068953034271e-05
1346,1.51080747760791156e-05
1347,3.96406251907732967e-05
1348,1.50623437912333295e-05
1349,3.95241603056643081e-05
1350,1.50168189489948678e-05
1351,3.94082092392801443e-05
1352,1.49714990293847210e-05
1353,3.92927689536306851e-05
1354,1.49263828146316169e-05
1355,3.91778364523711335e-05
1356,1.48814690818925242e-05
1357,3.90634087274072003e-05
1358,1.48367566332103078e-05
1359,3.89494828575722067e-05
1360,1.47922442417249961e-05
1361,3.88360558982228643e-05
1362,1.47479307699429780e-05
1363,3.87231249319151702e-05
1364,1.47038150188042288e-05
1365,3.86106870874513514e-05
1366,1.46598958055669911e-05
1367,3.84987394562725908e-05
1368,1.46161719983202871e-05
1369,3.83872791961535455e-05
1370,1.45726423807460599e-05
1371,3.82763035093435029e-05
1372,1.45293058896316863e-05
1373,3.81658095585157760e-05
1374,1.44861613306732502e-05
1375,3.80557945714520715e-05
1376,1.44432076181972489e-05
1377,3.79462557533839171e-05
1378,1.44004436023831941e-05
1379,3.78371903797564241e-05
1380,1.43578681793917621e-05
1381,3.77285957333465800e-05
1382,1.43154802476551110e-05
1383,3.76204690838224061e-05
1384,1.42732787407019156e-05
1385,3.75128077423416369e-05
1386,1.42312625149999332e-05
1387,3.74056090429810244e-05
1388,1.41894305377237712e-05
1389,3.72988703265398621e-05
1390,1.41477817118971059e-05
1391,3.71925889662702978e-05
1392,1.41063149988292854e-05
1393,3.70867623743416792e-05
1394,1.40650292997824709e-05
1395,3.69813879228695849e-05
1396,1.40239236323635947e-05
1397,3.68764630459306975e-05
1398,1.39829968842197846e-05
1399,3.67719851877027301e-05
1400,1.39422480794848176e-05
1401,3.66679517938305855e-05
1402,1.39016761474886637e-05
1403,3.65643603922156474e-05
1404,1.38612800868791166e-05
1405,3.64612084361542435e-05
1406,1.38210589190231861e-05
1407,3.63584934279766731e-05
1408,1.37810116019332684e-05
1409,3.62562129303600029e-05
1410,1.37411371506749835e-05
1411,3.61543644822989428e-05
1412,1.37014345737952011e-05
1413,3.60529456382983993e-05
1414,1.36619028871233140e-05
1415,3.59519540118336244e-05
1416,1.36225411157279882e-05
1417,3.58513871612020028e-05
1418,1.35833482800661353e-05
1419,3.57512427414976962e-05
1420,1.35443234478326987e-05
1421,3.56515183719042676e-05
1422,1.35054656585365109e-05
1423,3.55522116896464583e-05
1424,1.34667739375603633e-05
1425,3.54533204032512404e-05
1426,1.34282473617746851e-05
1427,3.53548421355294904e-05
1428,1.33898850088017355e-05
1429,3.52567746373042622e-05
1430,1.33516859013370276e-05
1431,3.51591156076739330e-05
1432,1.33136491907168845e-05
1433,3.50618627453688680e-05
1434,1.32757738914229137e-05
1435,3.49650138631291113e-05
1436,1.32380591386491332e-05
1437,3.48685666884663607e-05
1438,1.32005040185776071e-05
1439,3.47725189905263412e-05
1440,1.31631076455846432e-05
1441,3.46768685562201691e-05
1442,1.31258691233239798e-05
1443,3.45816132217265982e-05
1444,1.30887875489769171e-05
1445,3.44867508047128838e-05
1446,1.30518620634487738e-05
1447,3.43922791342215610e-05
1448,1.30150917884403212e-05
1449,3.42981960728448186e-05
1450,1.29784758614078412e-05
1451,3.42044994718315292e-05
1452,1.29420134211932042e-05
1453,3.41111872222664300e-05
1454,1.29057036349241513e-05
1455,3.40182572348825157e-05
1456,1.28695456093965655e-05
1457,3.39257073978616128e-05
1458,1.28335385559917598e-05
1459,3.38335356726971847e-05
1460,1.27976816199880841e-05
1461,3.37417399646665545e-05
1462,1.27619739529466960e-05
1463,3.36503182585800103e-05
1464,1.27264147379731716e-05
1465,3.35592684946043793e-05
1466,1.26910031847745123e-05
1467,3.34685886507671333e-05
1468,1.26557384377849321e-05
1469,3.33782767736792160e-05
1470,1.26206197243639852e-05
1471,3.32883307934927195e-05
1472,1.25856462134476028e-05
1473,3.31987487975946114e-05
1474,1.25508171337835482e-05
1475,3.31095288005631361e-05
1476,1.25161316746474566e-05
1477,3.30206688572249284e-05
1478,1.24815890772237337e-05
1479,3.29321670195262839e-05
1480,1.24471885410357751e-05
1481,3.28440213562686815e-05
1482,1.24129292846283715e-05
1483,3.27562299872745280e-05
1484,1.23788105606854294e-05
1485,3.26687909622726545e-05
1486,1.23448315878722316e-05
1487,3.25817024584085108e-05
1488,1.23109916040496234e-05
1489,3.24949625452832018e-05
1490,1.22772898820867638e-05
1491,3.24085693892142636e-05
1492,1.22437256402917436e-05
1493,3.23225211735937766e-05
1494,1.22102981478459148e-05
1495,3.22368159895094561e-05
1496,1.21770066863311022e-05
1497,3.21514520598070863e-05
1498,1.21438504695068583e-05
1499,3.20664275733658946e-05
1500,1.21108288009923114e-05
1501,3.19817407039778325e-05
1502,1.20779409906746031e-05
1503,3.18973896813686447e-05
1504,1.20451862655785743e-05
1505,3.18133727410864383e-05
1506,1.20125639490357664e-05
1507,3.17296880858530057e-05
1508,1.19800732891688084e-05
1509,3.16463340168213038e-05
1510,1.19477136072902239e-05
1511,3.15633087410692865e-05
1512,1.19154842060153730e-05
1513,3.14806105468203663e-05
1514,1.18833843982907127e-05
1515,3.13982377178532958e-05
1516,1.18514134700895336e-05
1517,3.13161885362882284e-05
1518,1.18195707529395900e-05
1519,3.12344613208747224e-05
1520,1.17878555470979552e-05
1521,3.11530543697830200e-05
1522,1.17562671816079323e-05
1523,3.10719660343637441e-05
1524,1.17248049740172968e-05
1525,3.09911946271577420e-05
1526,1.16934682975235210e-05
1527,3.09107385037796548e-05
1528,1.16622564592372216e-05
1529,3.08305960322143960e-05
1530,1.16311687843960827e-05
1531,3.07507655728711179e-05
1532,1.16002046677024067e-05
1533,3.06712454799714518e-05
1534,1.15693634062476319e-05
1535,3.05920342181831655e-05
1536,1.15386443603474571e-05
1537,3.05131301225220145e-05
1538,1.15080469094650300e-05
1539,3.04345316180034100e-05
1540,1.14775704190123078e-05
1541,3.03562371203403531e-05
1542,1.14472142058658854e-05
1543,3.02782451046881772e-05
1544,1.14169776948115396e-05
1545,3.02005539456129099e-05
1546,1.13868602482711827e-05
1547,3.01231621763663738e-05
1548,1.13568612212394845e-05
1549,3.00460681768290030e-05
1550,1.13269800350962651e-05
1551,2.99692704544892624e-05
1552,1.12972160206687064e-05
1553,2.98927675076622742e-05
1554,1.12675686171441120e-05
1555,2.98165577704151317e-05
1556,1.12380372217439025e-05
1557,2.97406398275412533e-05
1558,1.12086211865095269e-05
1559,2.96650121388921166e-05
1560,1.11793199576561483e-05
1561,2.95896732227808545e-05
1562,1.11501328954302764e-05
1563,2.95146216212598941e-05
1564,1.11210594617971354e-05
1565,2.94398558469933394e-05
1566,1.10920990455039625e-05
1567,2.93653744888805533e-05
1568,1.10632510560461565e-05
1569,2.92911760955843877e-05
1570,1.10345149162610423e-05
1571,2.92172592102721312e-05
1572,1.10058900875271536e-05
1573,2.91436224166307532e-05
1574,1.09773759461323082e-05
1575,2.90702643278154115e-05
1576,1.09489719603998915e-05
1577,2.89971834930713338e-05
1578,1.09206775512014701e-05
1579,2.89243785201056534e-05
1580,1.08924921609751330e-05
1581,2.88518480527740101e-05
1582,1.08644152013967351e-05
1583,2.87795906845839380e-05
1584,1.08364461881119714e-05
1585,2.87076050486970792e-05
1586,1.08085845110470455e-05
1587,2.86358897926691204e-05
1588,1.07808296788165335e-05
1589,2.85644435521681725e-05
1590,1.07531810767403061e-05
1591,2.84932649897801829e-05
1592,1.07256382145425697e-05
1593,2.84223527576983910e-05
1594,1.06982005291380740e-05
1595,2.83517055383813668e-05
1596,1.06708675087746625e-05
1597,2.82813219897533441e-05
1598,1.06436386502162969e-05
1599,2.82112008067363799e-05
1600,1.06165133746252589e-05
1601,2.81413407261307480e-05
1602,1.05894911673446787e-05
1603,2.80717403788769229e-05
1604,1.05625715239356517e-05
1605,2.80023985346737823e-05
1606,1.05357539238939381e-05
1607,2.79333138724486736e-05
1608,1.05090378559025037e-05
1609,2.78644851558973215e-05
1610,1.04824228418682519e-05
1611,2.77959111129539774e-05
1612,1.04559083184794071e-05
1613,2.77275904755047788e-05
1614,1.04294938169479411e-05
1615,2.76595219899782808e-05
1616,1.04031788168053386e-05
1617,2.75917044361940595e-05
1618,1.03769628363626260e-05
1619,2.75241365474477562e-05
1620,1.03508453823993283e-05
1621,2.74568171292896802e-05
1622,1.03248259462995521e-05
1623,2.73897449535164271e-05
1624,1.02989040536096943e-05
1625,2.73229187727620913e-05
1626,1.02730792324962520e-05
1627,2.72563374600179251e-05
1628,1.02473509701377607e-05
1629,2.71899997628411142e-05
1630,1.02217188002432233e-05
1631,2.71239045077026960e-05
1632,1.01961822812389805e-05
1633,2.70580504871171631e-05
1634,1.01707408781447217e-05
1635,2.69924365897896623e-05
1636,1.01453941729486912e-05
1637,2.69270615711107027e-05
1638,1.01201416670263761e-05
1639,2.68619243456598750e-05
1640,1.00949829111459381e-05
1641,2.67970237096469788e-05
1642,1.00699174326044373e-05
1643,2.67323585186875067e-05
1644,1.00449447835505211e-05
1645,2.66679276546898743e-05
1646,1.00200645024301396e-05
1647,2.66037299765278763e-05
1648,9.99527613006704547e-06
1649,2.65397643497254750e-05
1650,9.97057926111565974e-06
1651,2.64760296604445973e-05
1652,9.94597337982544741e-06
1653,2.64125247973066353e-05
1654,9.92145805973957179e-06
1655,2.63492486695314025e-05
1656,9.89703288045303146e-06
1657,2.62862001616263436e-05
1658,9.87269739397736814e-06
1659,2.62233781953772025e-05
1660,9.84845118489130543e-06
1661,2.61607816514343406e-05
1662,9.82429379622002279e-06
1663,2.60984094898211136e-05
1664,9.80022477112382008e-06
1665,2.60362606143832465e-05
1666,9.77624371835395397e-06
1667,2.59743339658416136e-05
1668,9.75235019771964308e-06
1669,2.59126284791706140e-05
1670,9.72854378483151246e-06
1671,2.58511431308972917e-05
1672,9.70482406508987377e-06
1673,2.57898768385524461e-05
1674,9.68119062001760475e-06
1675,2.57288285796736178e-05
1676,9.65764303523088172e-06
1677,2.56679972852616188e-05
1678,9.63418089044207829e-06
1679,2.56073819852832961e-05
1680,9.61080375504612065e-06
1681,2.55469816147296104e-05
1682,9.58751125119789945e-06
1683,2.54867951555664583e-05
1684,9.56430297236290474e-06
1685,2.54268216006014025e-05
1686,9.54117849637107089e-06
1687,2.53670599748385851e-05
1688,9.51813743472677759e-06
1689,2.53075092442212344e-05
1690,9.49517941116803367e-06
1691,2.52481684480268211e-05
1692,9.47230396704712004e-06
1693,2.51890365730290720e-05
1694,9.44951075226740655e-06
1695,2.51301126553347695e-05
1696,9.42679934627092609e-06
1697,2.50713956957440451e-05
1698,9.40416940772985206e-06
1699,2.50128847207359932e-05
1700,9.38162052024716167e-06
1701,2.49545788049536207e-05
1702,9.35915229324492101e-06
1703,2.48964769761953198e-05
1704,9.33676433941936139e-06
1705,2.48385782840542500e-05
1706,9.31445629472298285e-06
1707,2.47808817573410383e-05
1708,9.29222779865578983e-06
1709,2.47233864630843535e-05
1710,9.27007842835384597e-06
1711,2.46660914790993275e-05
1712,9.24800784455272742e-06
1713,2.46089958684447211e-05
1714,9.22601565649921019e-06
1715,2.45520987017419782e-05
1716,9.20410150315069960e-06
1717,2.44953990501219345e-05
1718,9.18226504365065141e-06
1719,2.44388960117601070e-05
1720,9.16050583883670085e-06
1721,2.43825887118962332e-05
1722,9.13882359651378743e-06
1723,2.43264761690035806e-05
1724,9.11721794286704728e-06
1725,2.42705575266002749e-05
1726,9.09568851128797971e-06
1727,2.42148319043758094e-05
1728,9.07423491780616849e-06
1729,2.41592984006392306e-05
1730,9.05285685493231111e-06
1731,2.41039561187738173e-05
1732,9.03155394199649758e-06
1733,2.40488041886108797e-05
1734,9.01032583867999537e-06
1735,2.39938417450377487e-05
1736,8.98917219385652954e-06
1737,2.39390679188661953e-05
1738,8.96809266294914829e-06
1739,2.38844818541548099e-05
1740,8.94708690603241341e-06
1741,2.38300826462316354e-05
1742,8.92615456819272850e-06
1743,2.37758695202116261e-05
1744,8.90529529052525589e-06
1745,2.37218415471020561e-05
1746,8.88450881634825339e-06
1747,2.36679979255879241e-05
1748,8.86379470549078901e-06
1749,2.36143378152566110e-05
1750,8.84315269809153846e-06
1751,2.35608603729556885e-05
1752,8.82258240732277911e-06
1753,2.35075647749693423e-05
1754,8.80208352112730716e-06
1755,2.34544502055765941e-05
1756,8.78165575783748566e-06
1757,2.34015158089863386e-05
1758,8.76129871844568850e-06
1759,2.33487608240567819e-05
1760,8.74101212173947593e-06
1761,2.32961843893199191e-05
1762,8.72079565197340519e-06
1763,2.32437857117786228e-05
1764,8.70064892516186089e-06
1765,2.31915640212365168e-05
1766,8.68057170879241523e-06
1767,2.31395184843427263e-05
1768,8.66056361870079322e-06
1769,2.30876483046453439e-05
1770,8.64062439688556521e-06
1771,2.30359527334685190e-05
1772,8.62075364754830116e-06
1773,2.29844309698862418e-05
1774,8.60095113165585610e-06
1775,2.29330821991161208e-05
1776,8.58121652689563413e-06
1777,2.28819056790885185e-05
1778,8.56154948951490747e-06
1779,2.28309006559855014e-05
1780,8.54194973576666308e-06
1781,2.27800663155887138e-05
1782,8.52241697075216554e-06
1783,2.27294019410632697e-05
1784,8.50295087824710879e-06
1785,2.26789067316816665e-05
1786,8.48355114143191404e-06
1787,2.26285799805438031e-05
1788,8.46421749668937062e-06
1789,2.25784208887992663e-05
1790,8.44494960172794357e-06
1791,2.25284287801084837e-05
1792,8.42574719054821152e-06
1793,2.24786028364179006e-05
1794,8.40660998308880168e-06
1795,2.24289423697835762e-05
1796,8.38753764650183413e-06
1797,2.23794466202554377e-05
1798,8.36852989335291577e-06
1799,2.23301148863421233e-05
1800,8.34958647813058531e-06
1801,2.22809463964859527e-05
1802,8.33070703348147314e-06
1803,2.22319405058265030e-05
1804,8.31189136234660143e-06
1805,2.21830964225885187e-05
1806,8.29313910833795539e-06
1807,2.21344134646996000e-05
1808,8.27445006309310750e-06
1809,2.20858909152760073e-05
1810,8.25582383410863840e-06
1811,2.20375281045613624e-05
1812,8.23726023988302779e-06
1813,2.19893242831095872e-05
1814,8.21875895861508946e-06
1815,2.19412787677097747e-05
1816,8.20031973016687340e-06
1817,2.18933908873577553e-05
1818,8.18194225422658865e-06
1819,2.18456599157283436e-05
1820,8.16362629221547602e-06
1821,2.17980851935721035e-05
1822,8.14537151591343872e-06
1823,2.17506660458988980e-05
1824,8.12717770707908027e-06
1825,2.17034017616564534e-05
1826,8.10904458343739705e-06
1827,2.16562916770180730e-05
1828,8.09097187123690182e-06
1829,2.16093351305073457e-05
1830,8.07295929408736084e-06
1831,2.15625314599846611e-05
1832,8.05500659004788567e-06
1833,2.15158800017695166e-05
1834,8.03711349063464124e-06
1835,2.14693800950127463e-05
1836,8.01927977339139341e-06
1837,2.14230310460430571e-05
1838,8.00150512389312045e-06
1839,2.13768322436374831e-05
1840,7.98378932272734351e-06
1841,2.13307830130363785e-05
1842,7.96613206807593367e-06
1843,2.12848827291317353e-05
1844,7.94853316740946074e-06
1845,2.12391307356743829e-05
1846,7.93099227815013331e-06
1847,2.11935264237075989e-05
1848,7.91350923273551698e-06
1849,2.11480690895516133e-05
1850,7.89608373951664867e-06
1851,2.11027581717776946e-05
1852,7.87871553127406615e-06
1853,2.10575930013131253e-05
1854,7.86140438906654922e-06
1855,2.10125729684857721e-05
1856,7.84415004786263186e-06
1857,2.09676974353856695e-05
1858,7.82695225832437975e-06
1859,2.09229658153778525e-05
1860,7.80981078478427914e-06
1861,2.08783774579223288e-05
1862,7.79272538716653327e-06
1863,2.08339317767614494e-05
1864,7.77569579025045760e-06
1865,2.07896281573625279e-05
1866,7.75872179550827007e-06
1867,2.07454659558944322e-05
1868,7.74180314641166851e-06
1869,2.07014446207927155e-05
1870,7.72493957019516455e-06
1871,2.06575635303210355e-05
1872,7.70813088271470348e-06
1873,2.06138220909184423e-05
1874,7.69137681312250491e-06
1875,2.05702197035773470e-05
1876,7.67467713945751527e-06
1877,2.05267558019222374e-05
1878,7.65803163749752988e-06
1879,2.04834297844076955e-05
1880,7.64144003684062110e-06
1881,2.04402410664924489e-05
1882,7.62490213433327353e-06
1883,2.03971890604202679e-05
1884,7.60841770397977510e-06
1885,2.03542731643904590e-05
1886,7.59198650112940923e-06
1887,2.03114928596867200e-05
1888,7.57560829959980571e-06
1889,2.02688475738859265e-05
1890,7.55928286011031065e-06
1891,2.02263366944515881e-05
1892,7.54301002695233373e-06
1893,2.01839596798634156e-05
1894,7.52678949234633661e-06
1895,2.01417159600298343e-05
1896,7.51062106609462004e-06
1897,2.00996049895567581e-05
1898,7.49450452055876675e-06
1899,2.00576261643032230e-05
1900,7.47843964549696183e-06
1901,2.00157790190077157e-05
1902,7.46242619702598100e-06
1903,1.99740629041333510e-05
1904,7.44646400914253444e-06
1905,1.99324773709979675e-05
1906,7.43055277032538352e-06
1907,1.98910217978189479e-05
1908,7.41469238649669381e-06
1909,1.98496956612542820e-05
1910,7.39888256112271237e-06
1911,1.98084984451327778e-05
1912,7.38312308474881606e-06
1913,1.97674296110362892e-05
1914,7.36741375259129325e-06
1915,1.97264885830176146e-05
1916,7.35175439770025074e-06
1917,1.96856748437805533e-05
1918,7.33614474675416537e-06
1919,1.96449879297770347e-05
1920,7.32058462172564027e-06
1921,1.96044272374195594e-05
1922,7.30507380245822639e-06
1923,1.95639922889758906e-05
1924,7.28961206975690790e-06
1925,1.95236825376967299e-05
1926,7.27419925823102084e-06
1927,1.94834974681831900e-05
1928,7.25883511367219652e-06
1929,1.94434365846515350e-05
1930,7.24351949391874409e-06
1931,1.94034993503220379e-05
1932,7.22825213941020453e-06
1933,1.93636852926996969e-05
1934,7.21303287381645034e-06
1935,1.93239938608492311e-05
1936,7.19786149635248538e-06
1937,1.92844245905229107e-05
1938,7.18273778642050477e-06
1939,1.92449769646522783e-05
1940,7.16766157020705565e-06
1941,1.92056504640383313e-05
1942,7.15263266473605367e-06
1943,1.91664446364929915e-05
1944,7.13765081646805660e-06
1945,1.91273589507948976e-05
1946,7.12271586495527990e-06
1947,1.90883929244632409e-05
1948,7.10782762773406025e-06
1949,1.90495460502204787e-05
1950,7.09298588433128955e-06
1951,1.90108178877377229e-05
1952,7.07819046718856445e-06
1953,1.89722079187723284e-05
1954,7.06344117410078810e-06
1955,1.89337156951979198e-05
1956,7.04873779857640090e-06
1957,1.88953406908743440e-05
1958,7.03408015836734161e-06
1959,1.88570824568822163e-05
1960,7.01946808366549074e-06
1961,1.88189405068662772e-05
1962,7.00490136090711925e-06
1963,1.87809143828153479e-05
1964,6.99037985403247016e-06
1965,1.87430036064832896e-05
1966,6.97590331665210880e-06
1967,1.87052077417708492e-05
1968,6.96147159164589326e-06
1969,1.86675262711524698e-05
1970,6.94708448867759544e-06
1971,1.86299587546809497e-05
1972,6.93274183332128060e-06
1973,1.85925047502665815e-05
1974,6.91844341435578671e-06
1975,1.85551637876514385e-05
1976,6.90418910309803376e-06
1977,1.85179354006267060e-05
1978,6.88997867582592143e-06
1979,1.84808191487126052e-05
1980,6.87581196345517663e-06
1981,1.84438145737474394e-05
1982,6.86168878290994468e-06
1983,1.84069212352878116e-05
1984,6.84760898903425717e-06
1985,1.83701386801753742e-05
1986,6.83357237727239495e-06
1987,1.83334664686902114e-05
1988,6.81957878298303870e-06
1989,1.82969041634791598e-05
1990,6.80562801060421261e-06
1991,1.82604513315527462e-05
1992,6.79171990021759122e-06
1993,1.82241075061274069e-05
1994,6.77785429915908154e-06
1995,1.81878722686909830e-05
1996,6.76403099493798940e-06
1997,1.81517452011240439e-05
1998,6.75024983955115696e-06
1999,1.81157258488987898e-05
2000,6.73651065720322588e-06
2001,1.80798138099596855e-05
2002,6.72281329202305006e-06
2003,1.80440086192572265e-05
2004,6.70915756952616225e-06
2005,1.80083098847910465e-05
2006,6.69554330114809434e-06
2007,1.79727171665112391e-05
2008,6.68197034741378390e-06
2009,1.79372300767885447e-05
2010,6.66843851855185609e-06
2011,1.79018481558169655e-05
2012,6.65494768927335542e-06
2013,1.78665709980887718e-05
2014,6.64149765233158822e-06
2015,1.78313982061304970e-05
2016,6.62808823108968754e-06
2017,1.77963293583847937e-05
2018,6.61471932559274780e-06
2019,1.77613640382682275e-05
2020,6.60139071214892215e-06
2021,1.77265018610115793e-05
2022,6.58810229193156644e-06
2023,1.76917423704864109e-05
2024,6.57485383894360316e-06
2025,1.76570852299969565e-05
2026,6.56164525130512660e-06
2027,1.76225299828635966e-05
2028,6.54847631081294231e-06
2029,1.75880762653531483e-05
2030,6.53534691382626979e-06
2031,1.75537236530723539e-05
2032,6.52225685407561355e-06
2033,1.75194717823017725e-05
2034,6.50920603025499454e-06
2035,1.74853202046253061e-05
2036,6.49619424747242219e-06
2037,1.74512685902539802e-05
2038,6.48322135250802536e-06
2039,1.74173165128052292e-05
2040,6.47028720076857468e-06
2041,1.73834635859757422e-05
2042,6.45739165560115295e-06
2043,1.73497094378487917e-05
2044,6.44453454869969945e-06
2045,1.73160536708488608e-05
2046,6.43171570059947356e-06
2047,1.72824958988178131e-05
2048,6.41893501088008863e-06
2049,1.72490357618447120e-05
2050,6.40619226324939886e-06
2051,1.72156728581667704e-05
2052,6.39348738886975318e-06
2053,1.71824068111141795e-05
2054,6.38082019722761920e-06
2055,1.71492372683444385e-05
2056,6.36819053761264045e-06
2057,1.71161638249880468e-05
2058,6.35559827707839478e-06
2059,1.70831861481520876e-05
2060,6.34304322867195016e-06
2061,1.70503038498393028e-05
2062,6.33052528019900447e-06
2063,1.70175165497487008e-05
2064,6.31804430480632634e-06
2065,1.69848238820322673e-05
2066,6.30560012278498233e-06
2067,1.69522255133349683e-05
2068,6.29319261001250838e-06
2069,1.69197210322343817e-05
2070,6.28082161261314525e-06
2071,1.68873101151518125e-05
2072,6.26848700234536526e-06
2073,1.68549923854418939e-05
2074,6.25618859880590172e-06
2075,1.68227674970836575e-05
2076,6.24392632184155744e-06
2077,1.67906350937519416e-05
2078,6.23169998151264448e-06
2079,1.67585948065630202e-05
2080,6.21950947408366968e-06
2081,1.67266462969450172e-05
2082,6.20735460240938068e-06
2083,1.66947892058334867e-05
2084,6.19523529456875712e-06
2085,1.66630231791501678e-05
2086,6.18315137884674830e-06
2087,1.66313478932165680e-05
2088,6.17110272896474748e-06
2089,1.65997629967774381e-05
2090,6.15908920998094310e-06
2091,1.65682681149907410e-05
2092,6.14711066739595214e-06
2093,1.65368629229312602e-05
2094,6.13516700539311031e-06
2095,1.65055470871546606e-05
2096,6.12325802172308108e-06
2097,1.64743202722620447e-05
2098,6.11138366439853205e-06
2099,1.64431821389382480e-05
2100,6.09954371990260475e-06
2101,1.64121323423572994e-05
2102,6.08773812309101250e-06
2103,1.63811705339603165e-05
2104,6.07596671233105128e-06
2105,1.63502964209863259e-05
2106,6.06422933715546476e-06
2107,1.63195096317536112e-05
2108,6.05252593711706719e-06
2109,1.62888098568335727e-05
2110,6.04085626862153437e-06
2111,1.62581967793313168e-05
2112,6.02922031853149033e-06
2113,1.62276700370976495e-05
2114,6.01761787310437026e-06
2115,1.61972293423720292e-05
2116,6.00604888695752613e-06
2117,1.61668743348797119e-05
2118,5.99451313335920131e-06
2119,1.61366047395626045e-05
2120,5.98301056148591805e-06
2121,1.61064201949048767e-05
2122,5.97154100511863364e-06
2123,1.60763204007994856e-05
2124,5.96010436470605455e-06
2125,1.60463050369493182e-05
2126,5.94870048924936044e-06
2127,1.60163737808471251e-05
2128,5.93732928254493189e-06
2129,1.59865263124162793e-05
2130,5.92599060387779337e-06
2131,1.59567623352467895e-05
2132,5.91468434872677869e-06
2133,1.59270815326911940e-05
2134,5.90341035010636081e-06
2135,1.58974836115123277e-05
2136,5.89216852861024094e-06
2137,1.58679682049752617e-05
2138,5.88095874964249934e-06
2139,1.58385350815861762e-05
2140,5.86978087745483815e-06
2141,1.58091838816014438e-05
2142,5.85863481902727732e-06
2143,1.57799143416450602e-05
2144,5.84752042506050632e-06
2145,1.57507261049673003e-05
2146,5.83643760832701971e-06
2147,1.57216189157500990e-05
2148,5.82538620185677761e-06
2149,1.56925924536329208e-05
2150,5.81436616432200153e-06
2151,1.56636464173403357e-05
2152,5.80337730510486388e-06
2153,1.56347805272446265e-05
2154,5.79241952221798488e-06
2155,1.56059944811591388e-05
2156,5.78149273498208361e-06
2157,1.55772879659012805e-05
2158,5.77059679054421260e-06
2159,1.55486607014891153e-05
2160,5.75973160134261875e-06
2161,1.55201124061177767e-05
2162,5.74889701191769369e-06
2163,1.54916427679930206e-05
2164,5.73809295474841695e-06
2165,1.54632515103307006e-05
2166,5.72731928099316037e-06
2167,1.54349383703104895e-05
2168,5.71657588691786821e-06
2169,1.54067030064504313e-05
2170,5.70586269072222841e-06
2171,1.53785451509019536e-05
2172,5.69517953024239985e-06
2173,1.53504645692687089e-05
2174,5.68452633158419721e-06
2175,1.53224609039791942e-05
2176,5.67390297397432727e-06
2177,1.52945339369742676e-05
2178,5.66330931364215501e-06
2179,1.52666833642262417e-05
2180,5.65274528792834785e-06
2181,1.52389088793046545e-05
2182,5.64221075673445338e-06
2183,1.52112102450526693e-05
2184,5.63170562571392869e-06
2185,1.51835871684341762e-05
2186,5.62122976426685057e-06
2187,1.51560393743996354e-05
2188,5.61078310670847958e-06
2189,1.51285665774117026e-05
2190,5.60036550703288448e-06
2191,1.51011685156038860e-05
2192,5.58997689094592116e-06
2193,1.50738449190970484e-05
2194,5.57961711020529065e-06
2195,1.50465955171860938e-05
2196,5.56928609129994943e-06
2197,1.50194200574975759e-05
2198,5.55898370870362459e-06
2199,1.49923182448726135e-05
2200,5.54870987639480265e-06
2201,1.49652898381669979e-05
2202,5.53846445733598464e-06
2203,1.49383345607101192e-05
2204,5.52824740136230073e-06
2205,1.49114521234779946e-05
2206,5.51805855610441943e-06
2207,1.48846422780364995e-05
2208,5.50789784749747658e-06
2209,1.48579047994631888e-05
2210,5.49776512292596839e-06
2211,1.48312393893290715e-05
2212,5.48766033360140270e-06
2213,1.48046457993966582e-05
2214,5.47758339072587247e-06
2215,1.47781237546083895e-05
2216,5.46753412575659585e-06
2217,1.47516730257004781e-05
2218,5.45751251912377866e-06
2219,1.47252933293756652e-05
2220,5.44751837191896360e-06
2221,1.46989844542763165e-05
2222,5.43755167983955787e-06
2223,1.46727460888478525e-05
2224,5.42761227500191523e-06
2225,1.46465780090128349e-05
2226,5.41770010381988033e-06
2227,1.46204799781050846e-05
2228,5.40781504194936634e-06
2229,1.45944517323015332e-05
2230,5.39795699490001516e-06
2231,1.45684930224923267e-05
2232,5.38812588295270009e-06
2233,1.45426035920085692e-05
2234,5.37832156477352119e-06
2235,1.45167832126795323e-05
2236,5.36854398173041569e-06
2237,1.44910316303439238e-05
2238,5.35879303790902505e-06
2239,1.44653485947480293e-05
2240,5.34906862006748507e-06
2241,1.44397338614715813e-05
2242,5.33937064922702750e-06
2243,1.44141871973580646e-05
2244,5.32969899472211796e-06
2245,1.43887083370726196e-05
2246,5.32005362008195637e-06
2247,1.43632970896535487e-05
2248,5.31043436968619967e-06
2249,1.43379531587990472e-05
2250,5.30084119475560449e-06
2251,1.43126763711935192e-05
2252,5.29127397240910048e-06
2253,1.42874664126473946e-05
2254,5.28173263185363734e-06
2255,1.42623231014208624e-05
2256,5.27221707170171077e-06
2257,1.42372461763810696e-05
2258,5.26272720729055913e-06
2259,1.42122354337966990e-05
2260,5.25326292120179610e-06
2261,1.41872906032274254e-05
2262,5.24382415785194653e-06
2263,1.41624114803245765e-05
2264,5.23441077285271561e-06
2265,1.41375978215391022e-05
2266,5.22502275637981457e-06
2267,1.41128493912446798e-05
2268,5.21565992281832783e-06
2269,1.40881659939152003e-05
2270,5.20632226946506240e-06
2271,1.40635473517535405e-05
2272,5.19700964109319236e-06
2273,1.40389932911877060e-05
2274,5.18772200488019015e-06
2275,1.40145035191692965e-05
2276,5.17845924479020426e-06
2277,1.39900778653455968e-05
2278,5.16922124684282042e-06
2279,1.39657160985375378e-05
2280,5.16000795713531404e-06
2281,1.39414179706060298e-05
2282,5.15081927478666843e-06
2283,1.39171833061830825e-05
2284,5.14165510946818215e-06
2285,1.38930118295146956e-05
2286,5.13251539664276411e-06
2287,1.38689033249031634e-05
2288,5.12340005255695097e-06
2289,1.38448576161248584e-05
2290,5.11430894448972876e-06
2291,1.38208744589764295e-05
2292,5.10524202068570982e-06
2293,1.37969536641122605e-05
2294,5.09619917401951837e-06
2295,1.37730949650335533e-05
2296,5.08718037930667193e-06
2297,1.37492981577445299e-05
2298,5.07818549448631723e-06
2299,1.37255630655385525e-05
2300,5.06921444859172917e-06
2301,1.37018894497039744e-05
2302,5.06026713738765752e-06
2303,1.36782770969661528e-05
2304,5.05134352284335549e-06
2305,1.36547257806549375e-05
2306,5.04244349451709224e-06
2307,1.36312353199660978e-05
2308,5.03356695548320017e-06
2309,1.36078055077233959e-05
2310,5.02471388319741035e-06
2311,1.35844360919133883e-05
2312,5.01588411414463203e-06
2313,1.35611269277188299e-05
2314,5.00707764366263662e-06
2315,1.35378777238624644e-05
2316,4.99829433036286091e-06
2317,1.35146883729539058e-05
2318,4.98953412946010308e-06
2319,1.34915585913788744e-05
2320,4.98079695053556196e-06
2321,1.34684881979454067e-05
2322,4.97208270774794731e-06
2323,1.34454769999409015e-05
2324,4.96339131278356691e-06
2325,1.34225247926738723e-05
2326,4.95472272042348896e-06
2327,1.33996313597967797e-05
2328,4.94607681446363611e-06
2329,1.33767965530975198e-05
2330,4.93745354351725029e-06
2331,1.33540200735798947e-05
2332,4.92885280571674165e-06
2333,1.33313018012148921e-05
2334,4.92027455012647339e-06
2335,1.33086415125185508e-05
2336,4.91171866998469929e-06
2337,1.32860390107284595e-05
2338,4.90318510087889628e-06
2339,1.32634941240969942e-05
2340,4.89467375902473771e-06
2341,1.32410065889494931e-05
2342,4.88618459463259356e-06
2343,1.32185762960193754e-05
2344,4.87771749112625612e-06
2345,1.31962029731230727e-05
2346,4.86927242321587030e-06
2347,1.31738864962825256e-05
2348,4.86084925908585036e-06
2349,1.31516266239508090e-05
2350,4.85244794633075999e-06
2351,1.31294231771493291e-05
2352,4.84406844126435570e-06
2353,1.31072759699756162e-05
2354,4.83571059984011961e-06
2355,1.30851848151417765e-05
2356,4.82737442131781608e-06
2357,1.30631495128234748e-05
2358,4.81905978586263219e-06
2359,1.30411698835523983e-05
2360,4.81076663291682745e-06
2361,1.30192457188858430e-05
2362,4.80249489215781904e-06
2363,1.29973768736518686e-05
2364,4.79424446653934730e-06
2365,1.29755631152592633e-05
2366,4.78601534090909903e-06
2367,1.29538042772528475e-05
2368,4.77780737537392226e-06
2369,1.29321002054619574e-05
2370,4.76962053142950169e-06
2371,1.29104506685163738e-05
2372,4.76145474087276983e-06
2373,1.28888555175142166e-05
2374,4.75330989851206275e-06
2375,1.28673145483565004e-05
2376,4.74518598791518606e-06
2377,1.28458275719420184e-05
2378,4.73708289758699048e-06
2379,1.28243944377495348e-05
2380,4.72900058521694024e-06
2381,1.28030149555369759e-05
2382,4.72093895335945044e-06
2383,1.27816889303342877e-05
2384,4.71289794479933353e-06
2385,1.27604161867513672e-05
2386,4.70487746398390726e-06
2387,1.27391965810070314e-05
2388,4.69687746524481346e-06
2389,1.27180298882988460e-05
2390,4.68889790719283239e-06
2391,1.26969159584104358e-05
2392,4.68093866481836343e-06
2393,1.26758546126273610e-05
2394,4.67299970612424234e-06
2395,1.26548456720901057e-05
2396,4.66508095999523035e-06
2397,1.26338889573752804e-05
2398,4.65718234825921409e-06
2399,1.26129843098762064e-05
2400,4.64930382080804782e-06
2401,1.25921315418298298e-05
2402,4.64144526612449333e-06
2403,1.25713305063599803e-05
2404,4.63360665120365941e-06
2405,1.25505809988034349e-05
2406,4.62578791013635813e-06
2407,1.25298828701457396e-05
2408,4.61798896262902283e-06
2409,1.25092359423542891e-05
2410,4.61020975134092296e-06
2411,1.24886400566967233e-05
2412,4.60245022079709848e-06
2413,1.24680950398843909e-05
2414,4.59471028929048463e-06
2415,1.24476006901214923e-05
2416,4.58698990459997047e-06
2417,1.24271569166640681e-05
2418,4.57928897487204790e-06
2419,1.24067634757318027e-05
2420,4.57160745488590893e-06
2421,1.23864202551978237e-05
2422,4.56394529284310951e-06
2423,1.23661270349546295e-05
2424,4.55630239008316963e-06
2425,1.23458837332581994e-05
2426,4.54867868016051351e-06
2427,1.23256901000254810e-05
2428,4.54107416910051679e-06
2429,1.23055460178205976e-05
2430,4.53348871574700823e-06
2431,1.22854513337447375e-05
2432,4.52592228642554247e-06
2433,1.22654058624191854e-05
2434,4.51837481223048901e-06
2435,1.22454094469207725e-05
2436,4.51084625141377669e-06
2437,1.22254619000789616e-05
2438,4.50333651457642947e-06
2439,1.22055631333060835e-05
2440,4.49584552720930003e-06
2441,1.21857129395220794e-05
2442,4.48837328378071943e-06
2443,1.21659111525258529e-05
2444,4.48091967591117712e-06
2445,1.21461576345869533e-05
2446,4.47348465580672726e-06
2447,1.21264522151393605e-05
2448,4.46606815971809305e-06
2449,1.21067947450422870e-05
2450,4.45867013237991190e-06
2451,1.20871850676948010e-05
2452,4.45129050182685515e-06
2453,1.20676230463086574e-05
2454,4.44392919189117653e-06
2455,1.20481085241321201e-05
2456,4.43658618562401952e-06
2457,1.20286412807628372e-05
2458,4.42926140566114623e-06
2459,1.20092212430584209e-05
2460,4.42195478649616677e-06
2461,1.19898482032245692e-05
2462,4.41466624695726667e-06
2463,1.19705220776648577e-05
2464,4.40739576462944101e-06
2465,1.19512426591307818e-05
2466,4.40014325238584151e-06
2467,1.19320098122494341e-05
2468,4.39290869307323107e-06
2469,1.19128233768862427e-05
2470,4.38569197379900681e-06
2471,1.18936832227827784e-05
2472,4.37849307956899827e-06
2473,1.18745891559722603e-05
2474,4.37131193808648532e-06
2475,1.18555410927567373e-05
2476,4.36414847604399695e-06
2477,1.18365388440281299e-05
2478,4.35700265421841301e-06
2479,1.18175822870169626e-05
2480,4.34987439065333866e-06
2481,1.17986712534402200e-05
2482,4.34276366669970286e-06
2483,1.17798055849004216e-05
2484,4.33567039116376927e-06
2485,1.17609851994941539e-05
2486,4.32859452614229327e-06
2487,1.17422098773151447e-05
2488,4.32153602928350551e-06
2489,1.17234795145347070e-05
2490,4.31449479982670270e-06
2491,1.17047939404116256e-05
2492,4.30747080686383811e-06
2493,1.16861530378378916e-05
2494,4.30046399402264309e-06
2495,1.16675566569080704e-05
2496,4.29347432788200545e-06
2497,1.16490046565305744e-05
2498,4.28650170915484155e-06
2499,1.16304969149666894e-05
2500,4.27954612714324131e-06
2501,1.16120332465107368e-05
2502,4.27260748490237047e-06
2503,1.15936135419503694e-05
2504,4.26568574846942826e-06
2505,1.15752376595847696e-05
2506,4.25878086766512409e-06
2507,1.15569054371884525e-05
2508,4.25189278738209920e-06
2509,1.15386167658858818e-05
2510,4.24502143662240262e-06
2511,1.15203714918881156e-05
2512,4.23816678139961746e-06
2513,1.15021694831366799e-05
2514,4.23132874968655540e-06
2515,1.14840105887217165e-05
2516,4.22450732571804948e-06
2517,1.14658946977950780e-05
2518,4.21770239708490106e-06
2519,1.14478216537839777e-05
2520,4.21091397264078981e-06
2521,1.14297913071885268e-05
2522,4.20414196278041770e-06
2523,1.14118035844887101e-05
2524,4.19738630842809524e-06
2525,1.13938582871147970e-05
2526,4.19064699462589484e-06
2527,1.13759553117366029e-05
2528,4.18392391935350150e-06
2529,1.13580945168152393e-05
2530,4.17721706960229673e-06
2531,1.13402757592706426e-05
2532,4.17052638760796746e-06
2533,1.13224989205977248e-05
2534,4.16385180735544239e-06
2535,1.13047638816712070e-05
2536,4.15719326977554233e-06
2537,1.12870704985056865e-05
2538,4.15055076268010861e-06
2539,1.12694186371953307e-05
2540,4.14392419690709472e-06
2541,1.12518081716960295e-05
2542,4.13731356229246103e-06
2543,1.12342389372934529e-05
2544,4.13071876287562728e-06
2545,1.12167108697699454e-05
2546,4.12413976890213613e-06
2547,1.11992237780546742e-05
2548,4.11757653079223792e-06
2549,1.11817776133016837e-05
2550,4.11102898804795458e-06
2551,1.11643721643202390e-05
2552,4.10449712120382776e-06
2553,1.11470073504922108e-05
2554,4.09798083730089091e-06
2555,1.11296830365428747e-05
2556,4.09148012951194411e-06
2557,1.11123990479262146e-05
2558,4.08499494329136222e-06
2559,1.10951553560281820e-05
2560,4.07852517810837497e-06
2561,1.10779517632665970e-05
2562,4.07207083695261224e-06
2563,1.10607881694150307e-05
2564,4.06563185984677475e-06
2565,1.10436644244398824e-05
2566,4.05920820193507570e-06
2567,1.10265804563475121e-05
2568,4.05279978669894643e-06
2569,1.10095361072945481e-05
2570,4.04640660234932225e-06
2571,1.09925312562962880e-05
2572,4.04002857624141855e-06
2573,1.09755657608618390e-05
2574,4.03366568759192246e-06
2575,1.09586395374682789e-05
2576,4.02731786671236464e-06
2577,1.09417524537222864e-05
2578,4.02098505572638223e-06
2579,1.09249043941228908e-05
2580,4.01466724709970526e-06
2581,1.09080952208427307e-05
2582,4.00836435760548182e-06
2583,1.08913248019555047e-05
2584,4.00207638975988256e-06
2585,1.08745930621459451e-05
2586,3.99580320823629056e-06
2587,1.08578998546208535e-05
2588,3.98954484509445140e-06
2589,1.08412450424577995e-05
2590,3.98330122437406821e-06
2591,1.08246285485488362e-05
2592,3.97707229750491146e-06
2593,1.08080502321501779e-05
2594,3.97085803191585890e-06
2595,1.07915099959096904e-05
2596,3.96465838101694070e-06
2597,1.07750076693306426e-05
2598,3.95847329477992781e-06
2599,1.07585431950439539e-05
2600,3.95230272404011419e-06
2601,1.07421164148033545e-05
2602,3.94614662225059908e-06
2603,1.07257272806733932e-05
2604,3.94000495388377897e-06
2605,1.07093755984140400e-05
2606,3.93387767025005284e-06
2607,1.06930612937081757e-05
2608,3.92776473196891672e-06
2609,1.06767842358805751e-05
2610,3.92166607200468222e-06
2611,1.06605443244249667e-05
2612,3.91558169474490631e-06
2613,1.06443414358556815e-05
2614,3.90951149274337409e-06
2615,1.06281754780461315e-05
2616,3.90345546961384659e-06
2617,1.06120463174657025e-05
2618,3.89741355600518870e-06
2619,1.05959538532574142e-05
2620,3.89138571348938078e-06
2621,1.05798979903105102e-05
2622,3.88537191531941695e-06
2623,1.05638785553168335e-05
2624,3.87937209884387169e-06
2625,1.05478954895792065e-05
2626,3.87338623361736375e-06
2627,1.05319486726736286e-05
2628,3.86741426965278416e-06
2629,1.05160379841837040e-05
2630,3.86145617597910503e-06
2631,1.05001633647831840e-05
2632,3.85551188933599257e-06
2633,1.04843246429641699e-05
2634,3.84958138976858636e-06
2635,1.04685217331111415e-05
2636,3.84366460342853151e-06
2637,1.04527545209012002e-05
2638,3.83776152322092842e-06
2639,1.04370228965046049e-05
2640,3.83187209666760861e-06
2641,1.04213267728455131e-05
2642,3.82599625805610668e-06
2643,1.04056660530720551e-05
2644,3.82013401073666327e-06
2645,1.03900405730868354e-05
2646,3.81428528201965437e-06
2647,1.03744502636701098e-05
2648,3.80845004367962343e-06
2649,1.03588950172793295e-05
2650,3.80262821904494124e-06
2651,1.03433747500848431e-05
2652,3.79681981263913092e-06
2653,1.03278893028946669e-05
2654,3.79102477198915022e-06
2655,1.03124386369148800e-05
2656,3.78524305115784860e-06
2657,1.02970225980326504e-05
2658,3.77947461273860320e-06
2659,1.02816411115486153e-05
2660,3.77371938108494541e-06
2661,1.02662940588740776e-05
2662,3.76797739154265632e-06
2663,1.02509813167592991e-05
2664,3.76224853558456808e-06
2665,1.02357028284783125e-05
2666,3.75653280641949830e-06
2667,1.02204584672212950e-05
2668,3.75083016111500609e-06
2669,1.02052481338075427e-05
2670,3.74514054738375734e-06
2671,1.01900716944378865e-05
2672,3.73946396710654678e-06
2673,1.01749291137148905e-05
2674,3.73380028760188088e-06
2675,1.01598202528995116e-05
2676,3.72814958525611367e-06
2677,1.01447449835837182e-05
2678,3.72251173963048713e-06
2679,1.01297032783540496e-05
2680,3.71688675277841793e-06
2681,1.01146949593644494e-05
2682,3.71127455785572125e-06
2683,1.00997199957487829e-05
2684,3.70567514145891639e-06
2685,1.00847782415138557e-05
2686,3.70008845448229526e-06
2687,1.00698696139478016e-05
2688,3.69451443736448560e-06
2689,1.00549940389788093e-05
2690,3.68895309799731752e-06
2691,1.00401513571743360e-05
2692,3.68340434718405471e-06
2693,1.00253415392087220e-05
2694,3.67786820135706052e-06
2695,1.00105644375485182e-05
2696,3.67234458113527647e-06
2697,9.99581997937901148e-06
2698,3.66683347674279038e-06
2699,9.98110806443571423e-06
2700,3.66133481417783782e-06
2701,9.96642861711440359e-06
2702,3.65584857238449093e-06
2703,9.95178149470966554e-06
2704,3.65037475979355748e-06
2705,9.93716661759716399e-06
2706,3.64491327554021603e-06
2707,9.92258394106121143e-06
2708,3.63946409181437170e-06
2709,9.90803332074473381e-06
2710,3.63402721876256186e-06
2711,9.89351463817045116e-06
2712,3.62860257963002269e-06
2713,9.87902787967949809e-06
2714,3.62319012306327776e-06
2715,9.86457288386289741e-06
2716,3.61778986795537068e-06
2717,9.85014956648851816e-06
2718,3.61240174027417555e-06
2719,9.83575789084304199e-06
2720,3.60702569770680482e-06
2721,9.82139768533641996e-06
2722,3.60166173235720423e-06
2723,9.80706891610131868e-06
2724,3.59630977196840277e-06
2725,9.79277145571660848e-06
2726,3.59096981999054564e-06
2727,9.77850521065117151e-06
2728,3.58564181349513775e-06
2729,9.76427013349075630e-06
2730,3.58032573303918111e-06
2731,9.75006610459312117e-06
2732,3.57502154004844676e-06
2733,9.73589300490311316e-06
2734,3.56972920892903078e-06
2735,9.72175080771255524e-06
2736,3.56444866203197109e-06
2737,9.70763937452797419e-06
2738,3.55917989822238583e-06
2739,9.69355862665621282e-06
2740,3.55392291924025136e-06
2741,9.67950846334469765e-06
2742,3.54867761105170776e-06
2743,9.66548885599073543e-06
2744,3.54344398845016639e-06
2745,9.65149963087607133e-06
2746,3.53822203367426284e-06
2747,9.63754075588851404e-06
2748,3.53301165363399285e-06
2749,9.62361211528332709e-06
2750,3.52781284521143195e-06
2751,9.60971363481936524e-06
2752,3.52262558244266259e-06
2753,9.59584523407003530e-06
2754,3.51744982548829564e-06
2755,9.58200681580123532e-06
2756,3.51228554986259825e-06
2757,9.56819829825228506e-06
2758,3.50713271956472327e-06
2759,9.55441956833818743e-06
2760,3.50199128956917919e-06
2761,9.54067059251167061e-06
2762,3.49686121420417819e-06
2763,9.52695125056769714e-06
2764,3.49174248018056318e-06
2765,9.51326145952118032e-06
2766,3.48663504816135710e-06
2767,9.49960112392713475e-06
2768,3.48153890929414875e-06
2769,9.48597016705371649e-06
2770,3.47645401296977324e-06
2771,9.47236854952221813e-06
2772,3.47138029828288806e-06
2773,9.45879612773175769e-06
2774,3.46631777760167309e-06
2775,9.44525284446018077e-06
2776,3.46126638655343274e-06
2777,9.43173858435849996e-06
2778,3.45622610788846047e-06
2779,9.41825330688596165e-06
2780,3.45119689467601535e-06
2781,9.40479690507239785e-06
2782,3.44617872845871880e-06
2783,9.39136930270314261e-06
2784,3.44117160604337984e-06
2785,9.37797040494155297e-06
2786,3.43617543274345442e-06
2787,9.36460016967702006e-06
2788,3.43119023345531484e-06
2789,9.35125845754666078e-06
2790,3.42621591333108436e-06
2791,9.33794524601904131e-06
2792,3.42125253227973849e-06
2793,9.32466038916816065e-06
2794,3.41629995613509165e-06
2795,9.31140389544320973e-06
2796,3.41135823475602050e-06
2797,9.29817557070826044e-06
2798,3.40642730042795751e-06
2799,9.28497543538616484e-06
2800,3.40150711298294312e-06
2801,9.27180333275512280e-06
2802,3.39659766805088828e-06
2803,9.25865925084321808e-06
2804,3.39169890867438892e-06
2805,9.24554305078744241e-06
2806,3.38681082842637459e-06
2807,9.23245469798278311e-06
2808,3.38193337962042054e-06
2809,9.21939408472377135e-06
2810,3.37706654630061984e-06
2811,9.20636113841342907e-06
2812,3.37221029054748476e-06
2813,9.19335580552497453e-06
2814,3.36736457356519911e-06
2815,9.18037796449058403e-06
2816,3.36252938857320104e-06
2817,9.16742756372697940e-06
2818,3.35770467044599573e-06
2819,9.15450453224632322e-06
2820,3.35289039246489996e-06
2821,9.14160879264784593e-06
2822,3.34808656537935773e-06
2823,9.12874024557281930e-06
2824,3.34329312913795265e-06
2825,9.11589883539911213e-06
2826,3.33851006216942879e-06
2827,9.10308446421518756e-06
2828,3.33373733329906675e-06
2829,9.09029706968147557e-06
2830,3.32897489563551051e-06
2831,9.07753658969090145e-06
2832,3.32422276584319437e-06
2833,9.06480291655481167e-06
2834,3.31948086693809406e-06
2835,9.05209601585390044e-06
2836,3.31474917920893210e-06
2837,9.03941577638539137e-06
2838,3.31002769858360354e-06
2839,9.02676211214701391e-06
2840,3.30531636321733266e-06
2841,9.01413500390648517e-06
2842,3.30061517512631410e-06
2843,9.00153432322682379e-06
2844,3.29592409430651752e-06
2845,8.98896003695972572e-06
2846,3.29124307713406649e-06
2847,8.97641204616583890e-06
2848,3.28657211499963088e-06
2849,8.96389028161682851e-06
2850,3.28191116788726641e-06
2851,8.95139465409100422e-06
2852,3.27726021501675150e-06
2853,8.93892516524011923e-06
2854,3.27261920537799048e-06
2855,8.92648163432423921e-06
2856,3.26798815038998020e-06
2857,8.91406405562776880e-06
2858,3.26336698629336378e-06
2859,8.90167232871965469e-06
2860,3.25875570638400544e-06
2861,8.88930641236144392e-06
2862,3.25415428140585898e-06
2863,8.87696620477123335e-06
2864,3.24956268458277088e-06
2865,8.86465165080407627e-06
2866,3.24498086972970979e-06
2867,8.85236267815897503e-06
2868,3.24040880069962050e-06
2869,8.84009921649650105e-06
2870,3.23584651331345435e-06
2871,8.82786115610853025e-06
2872,3.23129391585679282e-06
2873,8.81564850211235119e-06
2874,3.22675099655026127e-06
2875,8.80346113584869040e-06
2876,3.22221775027209626e-06
2877,8.79129898652182601e-06
2878,3.21769413266743149e-06
2879,8.77916199900191901e-06
2880,3.21318011762296497e-06
2881,8.76705008454346065e-06
2882,3.20867566354766758e-06
2883,8.75496317765322479e-06
2884,3.20418078293308908e-06
2885,8.74290122836771604e-06
2886,3.19969542128365678e-06
2887,8.73086416343072752e-06
2888,3.19521955214633819e-06
2889,8.71885191386058719e-06
2890,3.19075315199919861e-06
2891,8.70686440683932100e-06
2892,3.18629619044309547e-06
2893,8.69490153480000422e-06
2894,3.18184865683630450e-06
2895,8.68296330074327478e-06
2896,3.17741050430270612e-06
2897,8.67104958557772671e-06
2898,3.17298172029068193e-06
2899,8.65916035285827667e-06
2900,3.16856228266453653e-06
2901,8.64729551498604272e-06
2902,3.16415215394212520e-06
2903,8.63545501087963251e-06
2904,3.15975130967134274e-06
2905,8.62363881746431169e-06
2906,3.15535971841970619e-06
2907,8.61184677826299646e-06
2908,3.15097737929384990e-06
2909,8.60007890729901181e-06
2910,3.14660423462499510e-06
2911,8.58833505605630282e-06
2912,3.14224029017897552e-06
2913,8.57661525067151609e-06
2914,3.13788548142103278e-06
2915,8.56491938042298998e-06
2916,3.13353982883549784e-06
2917,8.55324736316741572e-06
2918,3.12920329606426919e-06
2919,8.54159917674629624e-06
2920,3.12487582073787951e-06
2921,8.52997470352524926e-06
2922,3.12055741151997914e-06
2923,8.51837394116921840e-06
2924,3.11624803743745270e-06
2925,8.50679676815249277e-06
2926,3.11194767312011758e-06
2927,8.49524313937345968e-06
2928,3.10765630061675327e-06
2929,8.48371302233751785e-06
2930,3.10337387250511020e-06
2931,8.47220629774071193e-06
2932,3.09910038579985631e-06
2933,8.46072295194315010e-06
2934,3.09483580144542176e-06
2935,8.44926289415537211e-06
2936,3.09058009632782791e-06
2937,8.43782605869990692e-06
2938,3.08633327943978344e-06
2939,8.42641240382641586e-06
2940,3.08209527150648800e-06
2941,8.41502186112184008e-06
2942,3.07786611924367721e-06
2943,8.40365433907822367e-06
2944,3.07364570679355180e-06
2945,8.39230980333063357e-06
2946,3.06943408089641175e-06
2947,8.38098818089889402e-06
2948,3.06523117603832687e-06
2949,8.36968942859749945e-06
2950,3.06103699275529413e-06
2951,8.35841347379259027e-06
2952,3.05685153779254435e-06
2953,8.34716022270927089e-06
2954,3.05267473257564258e-06
2955,8.33592964991926492e-06
2956,3.04850656600411320e-06
2957,8.32472172402162446e-06
2958,3.04434699812024716e-06
2959,8.31353630804953120e-06
2960,3.04019607958635304e-06
2961,8.30237339870621772e-06
2962,3.03605369220809713e-06
2963,8.29123291874987033e-06
2964,3.03191987350247278e-06
2965,8.28011478700467826e-06
2966,3.02779458870240366e-06
2967,8.26901896084973425e-06
2968,3.02367780479211462e-06
2969,8.25794539978326174e-06
2970,3.01956949266741383e-06
2971,8.24689402566334751e-06
2972,3.01546964791590465e-06
2973,8.23586478963274998e-06
2974,3.01137823405585389e-06
2975,8.22485761042577973e-06
2976,3.00729524325686337e-06
2977,8.21387243217479646e-06
2978,3.00322063554123319e-06
2979,8.20290922006497234e-06
2980,2.99915439289952798e-06
2981,8.19196786561480053e-06
2982,2.99509650679880178e-06
2983,8.18104839126659514e-06
2984,2.99104692713622567e-06
2985,8.17015067683639458e-06
2986,2.98700566106925854e-06
2987,8.15927469151553872e-06
2988,2.98297268078543297e-06
2989,8.14842034355488068e-06
2990,2.97894795188027090e-06
2991,8.13758759091364098e-06
2992,2.97493144299693873e-06
2993,8.12677640109265281e-06
2994,2.97092313782398113e-06
2995,8.11598667426709282e-06
2996,2.96692304225090076e-06
2997,8.10521840961879155e-06
2998,2.96293110464115079e-06
2999,8.09447150753331846e-06
3000,2.95894731412237006e-06
3001,8.08374592528269623e-06
3002,2.95497164091467670e-06
3003,8.07304158210887243e-06
3004,2.95100407739448999e-06
3005,8.06235843821631304e-06
3006,2.94704458482435095e-06
3007,8.05169646339886602e-06
3008,2.94309316455751244e-06
3009,8.04105557512431592e-06
3010,2.93914977276079279e-06
3011,8.03043571365129853e-06
3012,2.93521439816592338e-06
3013,8.01983684633077812e-06
3014,2.93128700485520266e-06
3015,8.00925889470244515e-06
3016,2.92736760586304932e-06
3017,7.99870179883291474e-06
3018,2.92345613500351419e-06
3019,7.98816553340316930e-06
3020,2.91955261509132722e-06
3021,7.97765000339491628e-06
3022,2.91565698658372081e-06
3023,7.96715520574393438e-06
3024,2.91176925853494693e-06
3025,7.95668103563158706e-06
3026,2.90788938945341937e-06
3027,7.94622746602287978e-06
3028,2.90401737844458959e-06
3029,7.93579441448513702e-06
3030,2.90015316233994092e-06
3031,7.92538189869755084e-06
3032,2.89629678489297040e-06
3033,7.91498976570720778e-06
3034,2.89244816208784456e-06
3035,7.90461807239166042e-06
3036,2.88860731866489613e-06
3037,7.89426663983302531e-06
3038,2.88477423105367871e-06
3039,7.88393549811055542e-06
3040,2.88094883143241796e-06
3041,7.87362458555065360e-06
3042,2.87713115418381259e-06
3043,7.86333382419920229e-06
3044,2.87332114923285829e-06
3045,7.85306320613262839e-06
3046,2.86951880416815238e-06
3047,7.84281260465961768e-06
3048,2.86572411655472036e-06
3049,7.83258202977832853e-06
3050,2.86193702076711254e-06
3051,7.82237140976763695e-06
3052,2.85815754061303220e-06
3053,7.81218070722636271e-06
3054,2.85438564458029227e-06
3055,7.80200984965339153e-06
3056,2.85062129685327773e-06
3057,7.79185878662359846e-06
3058,2.84686449812899801e-06
3059,7.78172746168891895e-06
3060,2.84311521716766760e-06
3061,7.77161583360000891e-06
3062,2.83937344103368902e-06
3063,7.76152386678723930e-06
3064,2.83563913474418651e-06
3065,7.75145148135416300e-06
3066,2.83191230677558096e-06
3067,7.74139866108557767e-06
3068,2.82819288371614306e-06
3069,7.73136530485675067e-06
3070,2.82448092820976652e-06
3071,7.72135140834918617e-06
3072,2.82077633117252448e-06
3073,7.71135689418569429e-06
3074,2.81707914436658764e-06
3075,7.70138172251550769e-06
3076,2.81338930593654833e-06
3077,7.69142583608475568e-06
3078,2.80970684639478980e-06
3079,7.68148919149950330e-06
3080,2.80603168501829206e-06
3081,7.67157174248094165e-06
3082,2.80236383589261629e-06
3083,7.66167344045999147e-06
3084,2.79870325959109607e-06
3085,7.65179422722253638e-06
3086,2.79504996928793765e-06
3087,7.64193404408716719e-06
3088,2.79140391815736146e-06
3089,7.63209286275896682e-06
3090,2.78776510901097773e-06
3091,7.62227060696622674e-06
3092,2.78413348795685393e-06
3093,7.61246727400017453e-06
3094,2.78050907758834495e-06
3095,7.60268276318501435e-06
3096,2.77689185293372224e-06
3097,7.59291708155004476e-06
3098,2.77328176615897910e-06
3099,7.58317013747714305e-06
3100,2.76967882417671371e-06
3101,7.57344188095490394e-06
3102,2.76608299140110218e-06
3103,7.56373229685991923e-06
3104,2.76249424869304544e-06
3105,7.55404128689207653e-06
3106,2.75891262749632163e-06
3107,7.54436885952838671e-06
3108,2.75533803058745695e-06
3109,7.53471493409358720e-06
3110,2.75177048520000104e-06
3111,7.52507948176368719e-06
3112,2.74820997503484533e-06
3113,7.51546242591002662e-06
3114,2.74465647277800212e-06
3115,7.50586375286895608e-06
3116,2.74110994839568846e-06
3117,7.49628341123052741e-06
3118,2.73757040339491403e-06
3119,7.48672132029423053e-06
3120,2.73403782647907907e-06
3121,7.47717745730912640e-06
3122,2.73051216493248801e-06
3123,7.46765179492588317e-06
3124,2.72699343549121633e-06
3125,7.45814424255844287e-06
3126,2.72348159776791531e-06
3127,7.44865479642080879e-06
3128,2.71997665913601733e-06
3129,7.43918337526686727e-06
3130,2.71647858853573182e-06
3131,7.42972995354891199e-06
3132,2.71298734450358432e-06
3133,7.42029448770239523e-06
3134,2.70950292509965341e-06
3135,7.41087693133287963e-06
3136,2.70602532944870373e-06
3137,7.40147724448986480e-06
3138,2.70255451497170236e-06
3139,7.39209536088479201e-06
3140,2.69909051996876570e-06
3141,7.38273121468166458e-06
3142,2.69563326857914867e-06
3143,7.37338484109172431e-06
3144,2.69218273266433500e-06
3145,7.36405611663106240e-06
3146,2.68873895328048261e-06
3147,7.35474504211582984e-06
3148,2.68530185256283125e-06
3149,7.34545154844066573e-06
3150,2.68187147113912861e-06
3151,7.33617558809276887e-06
3152,2.67844776073147614e-06
3153,7.32691713554988373e-06
3154,2.67503070082399174e-06
3155,7.31767613183294866e-06
3156,2.67162028375308679e-06
3157,7.30845253198141246e-06
3158,2.66821647290568592e-06
3159,7.29924633261162499e-06
3160,2.66481927878416842e-06
3161,7.29005742778437509e-06
3162,2.66142868626117427e-06
3163,7.28088581059188547e-06
3164,2.65804466504533186e-06
3165,7.27173143573886766e-06
3166,2.65466719754318834e-06
3167,7.26259423474697356e-06
3168,2.65129626610622231e-06
3169,7.25347420334021651e-06
3170,2.64793185247432661e-06
3171,7.24437127344139895e-06
3172,2.64457394338543015e-06
3173,7.23528541466198147e-06
3174,2.64122252679114909e-06
3175,7.22621655637908861e-06
3176,2.63787761617379198e-06
3177,7.21716469654754746e-06
3178,2.63453912628237981e-06
3179,7.20812975717135129e-06
3180,2.63120709240485486e-06
3181,7.19911172746269694e-06
3182,2.62788147048172901e-06
3183,7.19011051611319030e-06
3184,2.62456228517485017e-06
3185,7.18112612435059970e-06
3186,2.62124945391903427e-06
3187,7.17215852350354681e-06
3188,2.61794303284404100e-06
3189,7.16320759930364142e-06
3190,2.61464295166015289e-06
3191,7.15427341385753643e-06
3192,2.61134921602888224e-06
3193,7.14535583144166817e-06
3194,2.60806182201540654e-06
3195,7.13645485172519997e-06
3196,2.60478073678790161e-06
3197,7.12757042150433307e-06
3198,2.60150594024453963e-06
3199,7.11870252716204130e-06
3200,2.59823741832368089e-06
3201,7.10985108634435713e-06
3202,2.59497517560424067e-06
3203,7.10101610167776372e-06
3204,2.59171918204506937e-06
3205,7.09219748701846652e-06
3206,2.58846941673465570e-06
3207,7.08339525797099693e-06
3208,2.58522585217104984e-06
3209,7.07460931615591030e-06
3210,2.58198851858352531e-06
3211,7.06583963577618379e-06
3212,2.57875737579705488e-06
3213,7.05708619698655797e-06
3214,2.57553237762609010e-06
3215,7.04834895032744921e-06
3216,2.57231355705593580e-06
3217,7.03962785707499804e-06
3218,2.56910084724473355e-06
3219,7.03092287840366041e-06
3220,2.56589428718471501e-06
3221,7.02223394309522881e-06
3222,2.56269384226886556e-06
3223,7.01356106913826985e-06
3224,2.55949946185135268e-06
3225,7.00490417591106107e-06
3226,2.55631119764227189e-06
3227,6.99626321184283833e-06
3228,2.55312898585176973e-06
3229,6.98763818070389436e-06
3230,2.54995282262626938e-06
3231,6.97902898435588906e-06
3232,2.54678268971122276e-06
3233,6.97043566577088669e-06
3234,2.54361857049994162e-06
3235,6.96185813146071567e-06
3236,2.54046046130179498e-06
3237,6.95329634675929735e-06
3238,2.53730837032246493e-06
3239,6.94475026509298674e-06
3240,2.53416219892685787e-06
3241,6.93621988473607025e-06
3242,2.53102202948747357e-06
3243,6.92770512360223939e-06
3244,2.52788778088775544e-06
3245,6.91920596264945742e-06
3246,2.52475948314330404e-06
3247,6.91072237639247317e-06
3248,2.52163709417717411e-06
3249,6.90225429875415832e-06
3250,2.51852059726865235e-06
3251,6.89380174409151804e-06
3252,2.51541000721553311e-06
3253,6.88536459214268319e-06
3254,2.51230528092942231e-06
3255,6.87694285904030257e-06
3256,2.50920641798064639e-06
3257,6.86853649377007375e-06
3258,2.50611338487677935e-06
3259,6.86014546993332809e-06
3260,2.50302616332610233e-06
3261,6.85176975590151566e-06
3262,2.49994479132699447e-06
3263,6.84340927722336182e-06
3264,2.49686919611888683e-06
3265,6.83506402123920870e-06
3266,2.49379941822346419e-06
3267,6.82673397509693138e-06
3268,2.49073538224740811e-06
3269,6.81841905470344445e-06
3270,2.48767711065953553e-06
3271,6.81011925054645185e-06
3272,2.48462458492358326e-06
3273,6.80183451374006283e-06
3274,2.48157778629196694e-06
3275,6.79356480207502813e-06
3276,2.47853671518802517e-06
3277,6.78531012987725156e-06
3278,2.47550132738149189e-06
3279,6.77707038120633035e-06
3280,2.47247165449956301e-06
3281,6.76884559355158870e-06
3282,2.46944761424906935e-06
3283,6.76063567436119066e-06
3284,2.46642927396814045e-06
3285,6.75244060598582835e-06
3286,2.46341656669129001e-06
3287,6.74426036483090349e-06
3288,2.46040946944725089e-06
3289,6.73609491070151707e-06
3290,2.45740802014026553e-06
3291,6.72794418114221901e-06
3292,2.45441216349635403e-06
3293,6.71980817372028073e-06
3294,2.45142189513723147e-06
3295,6.71168685133193389e-06
3296,2.44843719844554883e-06
3297,6.70358016101981379e-06
3298,2.44545808822877061e-06
3299,6.69548806554100323e-06
3300,2.44248452603939285e-06
3301,6.68741055325665879e-06
3302,2.43951647561840165e-06
3303,6.67934759313305776e-06
3304,2.43655395481876930e-06
3305,6.67129908751686347e-06
3306,2.43359696522635916e-06
3307,6.66326506656596828e-06
3308,2.43064545125294044e-06
3309,6.65524548308600451e-06
3310,2.42769943767524750e-06
3311,6.64724026425415818e-06
3312,2.42475891021061589e-06
3313,6.63924942574500352e-06
3314,2.42182379608627176e-06
3315,6.63127289690437229e-06
3316,2.41889414158043321e-06
3317,6.62331066278848148e-06
3318,2.41596992276799523e-06
3319,6.61536269844195915e-06
3320,2.41305112698710232e-06
3321,6.60742893911443213e-06
3322,2.41013773559697463e-06
3323,6.59950937409597180e-06
3324,2.40722972384823313e-06
3325,6.59160394949091018e-06
3326,2.40432708709447224e-06
3327,6.58371266316433545e-06
3328,2.40142982947055993e-06
3329,6.57583546047722862e-06
3330,2.39853793501997818e-06
3331,6.56797228919374037e-06
3332,2.39565136569374949e-06
3333,6.56012315592387950e-06
3334,2.39277011357779346e-06
3335,6.55228798063118010e-06
3336,2.38989420136389829e-06
3337,6.54446676903456384e-06
3338,2.38702356194963404e-06
3339,6.53665948153289331e-06
3340,2.38415823601036778e-06
3341,6.52886605578161964e-06
3342,2.38129816890900875e-06
3343,6.52108649694290888e-06
3344,2.37844336982713704e-06
3345,6.51332074669994360e-06
3346,2.37559382917055233e-06
3347,6.50556878789342450e-06
3348,2.37274952419662243e-06
3349,6.49783058133443882e-06
3350,2.36991045187486250e-06
3351,6.49010608709066098e-06
3352,2.36707658585428380e-06
3353,6.48239527810067833e-06
3354,2.36424790368570194e-06
3355,6.47469812793509019e-06
3356,2.36142442982703360e-06
3357,6.46701459644390296e-06
3358,2.35860612145769831e-06
3359,6.45934464381211442e-06
3360,2.35579299592115390e-06
3361,6.45168826099800617e-06
3362,2.35298500801331620e-06
3363,6.44404536969523891e-06
3364,2.35018217587561586e-06
3365,6.43641600950660433e-06
3366,2.34738444471980062e-06
3367,6.42880008581247184e-06
3368,2.34459185468873843e-06
3369,6.42119759264688264e-06
3370,2.34180434682610198e-06
3371,6.41360851512992592e-06
3372,2.33902190918477487e-06
3373,6.40603278780096005e-06
3374,2.33624458168515903e-06
3375,6.39847038980416956e-06
3376,2.33347233043745988e-06
3377,6.39092127612943656e-06
3378,2.33070512174443420e-06
3379,6.38338545337904916e-06
3380,2.32794294110313897e-06
3381,6.37586286792921155e-06
3382,2.32518580532768047e-06
3383,6.36835345931367296e-06
3384,2.32243370016485871e-06
3385,6.36085725032548436e-06
3386,2.31968658185860969e-06
3387,6.35337421160345736e-06
3388,2.31694444056303091e-06
3389,6.34590425131472605e-06
3390,2.31420731531483936e-06
3391,6.33844737346730549e-06
3392,2.31147516830016216e-06
3393,6.33100354589435888e-06
3394,2.30874794985478520e-06
3395,6.32357275223219646e-06
3396,2.30602572176233987e-06
3397,6.31615494172230619e-06
3398,2.30330838557877535e-06
3399,6.30875009481820002e-06
3400,2.30059600152706693e-06
3401,6.30135816001649531e-06
3402,2.29788851257852043e-06
3403,6.29397913297170721e-06
3404,2.29518592732404891e-06
3405,6.28661297774063633e-06
3406,2.29248823555743224e-06
3407,6.27925966082147961e-06
3408,2.28979543332090598e-06
3409,6.27191914330870679e-06
3410,2.28710750463771818e-06
3411,6.26459142178313810e-06
3412,2.28442441583230923e-06
3413,6.25727643628295884e-06
3414,2.28174619620507343e-06
3415,6.24997417632614560e-06
3416,2.27907278450546805e-06
3417,6.24268458072651703e-06
3418,2.27640418946829760e-06
3419,6.23540766376061441e-06
3420,2.27374042314411898e-06
3421,6.22814333715902419e-06
3422,2.27108144587453662e-06
3423,6.22089166264885313e-06
3424,2.26842725291096014e-06
3425,6.21365255260376270e-06
3426,2.26577784617468982e-06
3427,6.20642595170334079e-06
3428,2.26313322144719285e-06
3429,6.19921188795659952e-06
3430,2.26049332773903523e-06
3431,6.19201028259464084e-06
3432,2.25785819245609122e-06
3433,6.18482115045339420e-06
3434,2.25522776393824531e-06
3435,6.17764443907469973e-06
3436,2.25260210371186591e-06
3437,6.17048009817249154e-06
3438,2.24998111771647389e-06
3439,6.16332815403295656e-06
3440,2.24736484248581280e-06
3441,6.15618852469620085e-06
3442,2.24475325730129665e-06
3443,6.14906121427655312e-06
3444,2.24214634793667929e-06
3445,6.14194618638760826e-06
3446,2.23954411870534515e-06
3447,6.13484341880108635e-06
3448,2.23694652302254549e-06
3449,6.12775284945363820e-06
3450,2.23435360077397506e-06
3451,6.12067449472037751e-06
3452,2.23176529230430575e-06
3453,6.11360828532935912e-06
3454,2.22918160514829202e-06
3455,6.10655424431527386e-06
3456,2.22660255967152228e-06
3457,6.09951227983297387e-06
3458,2.22402809551344021e-06
3459,6.09248242651196291e-06
3460,2.22145822674806404e-06
3461,6.08546460247451266e-06
3462,2.21889294757374368e-06
3463,6.07845882312568925e-06
3464,2.21633220373952656e-06
3465,6.07146503808597452e-06
3466,2.21377606888878351e-06
3467,6.06448321570599594e-06
3468,2.21122446339694845e-06
3469,6.05751334967108987e-06
3470,2.20867741324630007e-06
3471,6.05055537983516618e-06
3472,2.20613489123597785e-06
3473,6.04360930898990234e-06
3474,2.20359687807017569e-06
3475,6.03667508927882366e-06
3476,2.20106337095326431e-06
3477,6.02975271350253210e-06
3478,2.19853436673295131e-06
3479,6.02284213403857125e-06
3480,2.19600984907266004e-06
3481,6.01594336325130974e-06
3482,2.19348980499063395e-06
3483,6.00905631465094177e-06
3484,2.19097424964968861e-06
3485,6.00218099086828730e-06
3486,2.18846312218342810e-06
3487,5.99531737577547141e-06
3488,2.18595646450139856e-06
3489,5.98846541109213296e-06
3490,2.18345425038643103e-06
3491,5.98162511194793381e-06
3492,2.18095643796136525e-06
3493,5.97479642586524925e-06
3494,2.17846307402809616e-06
3495,5.96797932371328976e-06
3496,2.17597407228749566e-06
3497,5.96117379884559195e-06
3498,2.17348951484065934e-06
3499,5.95437978939135078e-06
3500,2.17100931764790256e-06
3501,5.94759730956029695e-06
3502,2.16853349521963154e-06
3503,5.94082630999233169e-06
3504,2.16606205611569867e-06
3505,5.93406676140608251e-06
3506,2.16359495435121505e-06
3507,5.92731866545578190e-06
3508,2.16113223663048600e-06
3509,5.92058194075644090e-06
3510,2.15867382889093605e-06
3511,5.91385663682202013e-06
3512,2.15621974601905575e-06
3513,5.90714266992395819e-06
3514,2.15376998698231829e-06
3515,5.90044002937500236e-06
3516,2.15132453719509839e-06
3517,5.89374869788799370e-06
3518,2.14888338870261274e-06
3519,5.88706862547916393e-06
3520,2.14644652423042017e-06
3521,5.88039982639398516e-06
3522,2.14401393847197786e-06
3523,5.87374222841545829e-06
3524,2.14158562600650322e-06
3525,5.86709584444859021e-06
3526,2.13916156899329322e-06
3527,5.86046062831325222e-06
3528,2.13674177218576293e-06
3529,5.85383658399577533e-06
3530,2.13432619838546267e-06
3531,5.84722364632973311e-06
3532,2.13191487358427648e-06
3533,5.84062181298659471e-06
3534,2.12950776103003938e-06
3535,5.83403102777473823e-06
3536,2.12710487438192253e-06
3537,5.82745131968971163e-06
3538,2.12470616412730194e-06
3539,5.82088262621535973e-06
3540,2.12231167889023311e-06
3541,5.81432493817794638e-06
3542,2.11992135858918680e-06
3543,5.80777821558749355e-06
3544,2.11753520668899870e-06
3545,5.80124244584889743e-06
3546,2.11515324021275211e-06
3547,5.79471757171716763e-06
3548,2.11277541766529779e-06
3549,5.78820363508026619e-06
3550,2.11040172391264047e-06
3551,5.78170056963084124e-06
3552,2.10803221019293646e-06
3553,5.77520833140117432e-06
3554,2.10566680334151900e-06
3555,5.76872693693355717e-06
3556,2.10330551392413056e-06
3557,5.76225632586454000e-06
3558,2.10094833611014401e-06
3559,5.75579650123906057e-06
3560,2.09859524407839525e-06
3561,5.74934742481779023e-06
3562,2.09624626369533542e-06
3563,5.74290908009693234e-06
3564,2.09390135247171075e-06
3565,5.73648145773207789e-06
3566,2.09156049712768955e-06
3567,5.73006449991577186e-06
3568,2.08922375748038451e-06
3569,5.72365816818270058e-06
3570,2.08689102566182817e-06
3571,5.71726251682296563e-06
3572,2.08456236928149371e-06
3573,5.71087745288531945e-06
3574,2.08223773022926346e-06
3575,5.70450298263946603e-06
3576,2.07991712272923676e-06
3577,5.69813906155439730e-06
3578,2.07760055288558789e-06
3579,5.69178565379004353e-06
3580,2.07528798200105295e-06
3581,5.68544279015633795e-06
3582,2.07297942020422746e-06
3583,5.67911039984724015e-06
3584,2.07067484640188066e-06
3585,5.67278851362844283e-06
3586,2.06837423789575005e-06
3587,5.66647702368884283e-06
3588,2.06607764205423976e-06
3589,5.66017596698230399e-06
3590,2.06378498109868197e-06
3591,5.65388531975301058e-06
3592,2.06149626953241314e-06
3593,5.64760503920577914e-06
3594,2.05921152803149439e-06
3595,5.64133511258991862e-06
3596,2.05693072009448420e-06
3597,5.63507550017764072e-06
3598,2.05465387671190236e-06
3599,5.62882618848523884e-06
3600,2.05238091128803306e-06
3601,5.62258718914493260e-06
3602,2.05011188387416435e-06
3603,5.61635839681384491e-06
3604,2.04784676767107925e-06
3605,5.61013987984028739e-06
3606,2.04558551903245453e-06
3607,5.60393154404762348e-06
3608,2.04332818398298835e-06
3609,5.59773341286681569e-06
3610,2.04107471578856110e-06
3611,5.59154544980674951e-06
3612,2.03882512849054638e-06
3613,5.58536762424701620e-06
3614,2.03657941128612484e-06
3615,5.57919993801881628e-06
3616,2.03433753285402937e-06
3617,5.57304233841466826e-06
3618,2.03209950141478418e-06
3619,5.56689480550137290e-06
3620,2.02986533136854060e-06
3621,5.56075733467312163e-06
3622,2.02763496976975218e-06
3623,5.55462989802475366e-06
3624,2.02540844050639169e-06
3625,5.54851246488155611e-06
3626,2.02318572230981039e-06
3627,5.54240502711845607e-06
3628,2.02096678715472297e-06
3629,5.53630755436332538e-06
3630,2.01875167472630310e-06
3631,5.53022000697618763e-06
3632,2.01654034376971790e-06
3633,5.52414240782994868e-06
3634,2.01433278494792458e-06
3635,5.51807467115862711e-06
3636,2.01212902213030946e-06
3637,5.51201682698410211e-06
3638,2.00992900222977461e-06
3639,5.50596886031740824e-06
3640,2.00773272859095412e-06
3641,5.49993070143312769e-06
3642,2.00554022647217526e-06
3643,5.49390236069739369e-06
3644,2.00335144492342452e-06
3645,5.48788380409827670e-06
3646,2.00116641070425953e-06
3647,5.48187502589346170e-06
3648,1.99898510240130748e-06
3649,5.47587599427001156e-06
3650,1.99680749415271111e-06
3651,5.46988668979679481e-06
3652,1.99463358922896329e-06
3653,5.46390709453879682e-06
3654,1.99246337529370974e-06
3655,5.45793717826773425e-06
3656,1.99029688049507799e-06
3657,5.45197692881041467e-06
3658,1.98813406361365724e-06
3659,5.44602629511052279e-06
3660,1.98597494131735335e-06
3661,5.44008529646063074e-06
3662,1.98381944771608408e-06
3663,5.43415390468900632e-06
3664,1.98166762085239793e-06
3665,5.42823207551246040e-06
3666,1.97951945670576661e-06
3667,5.42231980968540034e-06
3668,1.97737492620238603e-06
3669,5.41641706879624825e-06
3670,1.97523406100171858e-06
3671,5.41052384595356948e-06
3672,1.97309678459741529e-06
3673,5.40464012225257374e-06
3674,1.97096315361259828e-06
3675,5.39876586522893017e-06
3676,1.96883311939975812e-06
3677,5.39290104590746361e-06
3678,1.96670670305949095e-06
3679,5.38704567976613669e-06
3680,1.96458387556787784e-06
3681,5.38119971564200117e-06
3682,1.96246465189235730e-06
3683,5.37536314351623529e-06
3684,1.96034900978547685e-06
3685,5.36953593494733109e-06
3686,1.95823693575641947e-06
3687,5.36371809240209838e-06
3688,1.95612841321529020e-06
3689,5.35790955280388753e-06
3690,1.95402347079007555e-06
3691,5.35211034102653172e-06
3692,1.95192208485273175e-06
3693,5.34632039856302412e-06
3694,1.94982420934363830e-06
3695,5.34053975657967690e-06
3696,1.94772989443316399e-06
3697,5.33476832896044434e-06
3698,1.94563911291075318e-06
3699,5.32900613061412105e-06
3700,1.94355184132118093e-06
3701,5.32325315449986424e-06
3702,1.94146810083762312e-06
3703,5.31750934791816724e-06
3704,1.93938785215932393e-06
3705,5.31177471675763528e-06
3706,1.93731111650486695e-06
3707,5.30604924199082939e-06
3708,1.93523785420665699e-06
3709,5.30033288729240199e-06
3710,1.93316810162379634e-06
3711,5.29462561312226131e-06
3712,1.93110182343484381e-06
3713,5.28892745125260559e-06
3714,1.92903898621350974e-06
3715,5.28323837094955669e-06
3716,1.92697963888244101e-06
3717,5.27755830425625503e-06
3718,1.92492373077651606e-06
3719,5.27188729387445632e-06
3720,1.92287129222802708e-06
3721,5.26622525291018030e-06
3722,1.92082228120140170e-06
3723,5.26057226251339561e-06
3724,1.91877669867251295e-06
3725,5.25492820139249092e-06
3726,1.91673454873250495e-06
3727,5.24929310551253090e-06
3728,1.91469583254926548e-06
3729,5.24366690069176426e-06
3730,1.91266051435135778e-06
3731,5.23804966174976065e-06
3732,1.91062858565928026e-06
3733,5.23244130803777640e-06
3734,1.90860007523785425e-06
3735,5.22684178935290310e-06
3736,1.90657497132210697e-06
3737,5.22125113962920253e-06
3738,1.90455322539230944e-06
3739,5.21566934742032377e-06
3740,1.90253485083674170e-06
3741,5.21009636306507239e-06
3742,1.90051985379218161e-06
3743,5.20453215907031663e-06
3744,1.89850823448426157e-06
3745,5.19897672381390555e-06
3746,1.89649995903467724e-06
3747,5.19343007756684192e-06
3748,1.89449502891137674e-06
3749,5.18789216436379289e-06
3750,1.89249345710774574e-06
3751,5.18236297009813963e-06
3752,1.89049521309729809e-06
3753,5.17684246788895105e-06
3754,1.88850030456482046e-06
3755,5.17133065247475409e-06
3756,1.88650868735633779e-06
3757,5.16582751190434331e-06
3758,1.88452039918710355e-06
3759,5.16033299236434931e-06
3760,1.88253543304724863e-06
3761,5.15484711020864896e-06
3762,1.88055375448753353e-06
3763,5.14936984990257416e-06
3764,1.87857539278396456e-06
3765,5.14390118064093420e-06
3766,1.87660028538620979e-06
3767,5.13844109168946776e-06
3768,1.87462848715840481e-06
3769,5.13298954027765103e-06
3770,1.87265993475810657e-06
3771,5.12754652664595329e-06
3772,1.87069465973278423e-06
3773,5.12211201349953674e-06
3774,1.86873264331503605e-06
3775,5.11668602664847529e-06
3776,1.86677387835793682e-06
3777,5.11126850190742265e-06
3778,1.86481838340415860e-06
3779,5.10585943972987096e-06
3780,1.86286610107785985e-06
3781,5.10045884366249963e-06
3782,1.86091706638574655e-06
3783,5.09506664154796017e-06
3784,1.85897125156800114e-06
3785,5.08968287828490429e-06
3786,1.85702867255880796e-06
3787,5.08430748466394700e-06
3788,1.85508927481213867e-06
3789,5.07894050191932810e-06
3790,1.85315309560751267e-06
3791,5.07358182021163004e-06
3792,1.85122012848109917e-06
3793,5.06823150604499668e-06
3794,1.84929035998828426e-06
3795,5.06288948286436834e-06
3796,1.84736376444987099e-06
3797,5.05755579468439587e-06
3798,1.84544035370603679e-06
3799,5.05223037478799555e-06
3800,1.84352012040217097e-06
3801,5.04691320432331412e-06
3802,1.84160306491213629e-06
3803,5.04160431234026299e-06
3804,1.83968916092659115e-06
3805,5.03630363448049872e-06
3806,1.83777839843637252e-06
3807,5.03101118034031252e-06
3808,1.83587081094062211e-06
3809,5.02572690932418587e-06
3810,1.83396632838526719e-06
3811,5.02045082424911235e-06
3812,1.83206504530787990e-06
3813,5.01518288629609798e-06
3814,1.83016682673740254e-06
3815,5.00992311712496276e-06
3816,1.82827176109438624e-06
3817,5.00467145365064181e-06
3818,1.82637982239351082e-06
3819,4.99942789875725775e-06
3820,1.82449097457631162e-06
3821,4.99419244565508934e-06
3822,1.82260525492990657e-06
3823,4.98896506173887044e-06
3824,1.82072259172334527e-06
3825,4.98374573682367784e-06
3826,1.81884306352735561e-06
3827,4.97853443250738483e-06
3828,1.81696660253524341e-06
3829,4.97333118575453211e-06
3830,1.81509321641755988e-06
3831,4.96813593275585094e-06
3832,1.81322291093423218e-06
3833,4.96294866980103461e-06
3834,1.81135568437066173e-06
3835,4.95776935867139835e-06
3836,1.80949150038230205e-06
3837,4.95259803366656811e-06
3838,1.80763037419222219e-06
3839,4.94743461120898731e-06
3840,1.80577232672558295e-06
3841,4.94227912796095917e-06
3842,1.80391727635386600e-06
3843,4.93713156446031779e-06
3844,1.80206528797182932e-06
3845,4.93199186462753165e-06
3846,1.80021632471050846e-06
3847,4.92686005363116749e-06
3848,1.79837039438454065e-06
3849,4.92173608196058676e-06
3850,1.79652747982509937e-06
3851,4.91661997394780869e-06
3852,1.79468756018858630e-06
3853,4.91151168775329355e-06
3854,1.79285066205831841e-06
3855,4.90641118779650423e-06
3856,1.79101676455498988e-06
3857,4.90131848641980257e-06
3858,1.78918587607909463e-06
3859,4.89623354763939262e-06
3860,1.78735796331865391e-06
3861,4.89115637317214748e-06
3862,1.78553303429608574e-06
3863,4.88608692984621812e-06
3864,1.78371108614108535e-06
3865,4.88102520894530011e-06
3866,1.78189208821867080e-06
3867,4.87597119638754182e-06
3868,1.78007608292858715e-06
3869,4.87092489433018119e-06
3870,1.77826300732207024e-06
3871,4.86588626630334306e-06
3872,1.77645292587142821e-06
3873,4.86085526983847428e-06
3874,1.77464577026157789e-06
3875,4.85583194181017080e-06
3876,1.77284154797113030e-06
3877,4.85081622045453924e-06
3878,1.77104027265726860e-06
3879,4.84580811606287912e-06
3880,1.76924192240499754e-06
3881,4.84080760226058263e-06
3882,1.76744650733821353e-06
3883,4.83581468948204281e-06
3884,1.76565400621084589e-06
3885,4.83082930312293209e-06
3886,1.76386443557834882e-06
3887,4.82585149864445894e-06
3888,1.76207773985392088e-06
3889,4.82088119541604432e-06
3890,1.76029397372950348e-06
3891,4.81591843616586206e-06
3892,1.75851307404946055e-06
3893,4.81096314564007464e-06
3894,1.75673510116102478e-06
3895,4.80601535911596447e-06
3896,1.75495997861919952e-06
3897,4.80107503671683312e-06
3898,1.75318775144391275e-06
3899,4.79614216712492199e-06
3900,1.75141842097752238e-06
3901,4.79121673235934028e-06
3902,1.74965193606071287e-06
3903,4.78629872461263633e-06
3904,1.74788830765251254e-06
3905,4.78138812972151972e-06
3906,1.74612756160848732e-06
3907,4.77648488516216789e-06
3908,1.74436965068684123e-06
3909,4.77158904223688043e-06
3910,1.74261458843265303e-06
3911,4.76670057333038424e-06
3912,1.74086234566008433e-06
3913,4.76181944079036908e-06
3914,1.73911295989891890e-06
3915,4.75694562063239483e-06
3916,1.73736641568442519e-06
3917,4.75207911981540893e-06
3918,1.73562267465944907e-06
3919,4.74721993236170841e-06
3920,1.73388174978322490e-06
3921,4.74236801140364742e-06
3922,1.73214366319130069e-06
3923,4.73752335829462282e-06
3924,1.73040836997851253e-06
3925,4.73268596719859115e-06
3926,1.72867588994679941e-06
3927,4.72785579735672849e-06
3928,1.72694620746514512e-06
3929,4.72303287119547895e-06
3930,1.72521929696859014e-06
3931,4.71821713929789938e-06
3932,1.72349518380227138e-06
3933,4.71340862138966934e-06
3934,1.72177384828285329e-06
3935,4.70860724162961951e-06
3936,1.72005530570211665e-06
3937,4.70381305766903491e-06
3938,1.71833951195039849e-06
3939,4.69902601020975875e-06
3940,1.71662650185299955e-06
3941,4.69424609624938621e-06
3942,1.71491624985200170e-06
3943,4.68947328453861197e-06
3944,1.71320874818682194e-06
3945,4.68470759948200616e-06
3946,1.71150397792118874e-06
3947,4.67994897193473956e-06
3948,1.70980198266347700e-06
3949,4.67519746609876453e-06
3950,1.70810269837551262e-06
3951,4.67045298390684768e-06
3952,1.70640619720552578e-06
3953,4.66571555706051168e-06
3954,1.70471237815777404e-06
3955,4.66098514843573730e-06
3956,1.70302131076196845e-06
3957,4.65626177099468246e-06
3958,1.70133292453522627e-06
3959,4.65154538007305080e-06
3960,1.69964729379300784e-06
3961,4.64683596569949933e-06
3962,1.69796435083625058e-06
3963,4.64213354304748320e-06
3964,1.69628412374553772e-06
3965,4.63743806444406281e-06
3966,1.69460658979967715e-06
3967,4.63274955939444590e-06
3968,1.69293173841814995e-06
3969,4.62806794828006550e-06
3970,1.69125961055682382e-06
3971,4.62339324741192761e-06
3972,1.68959012668890424e-06
3973,4.61872547580881451e-06
3974,1.68792333666529114e-06
3975,4.61406456638267170e-06
3976,1.68625920105422469e-06
3977,4.60941054737885042e-06
3978,1.68459777191446291e-06
3979,4.60476334911793015e-06
3980,1.68293897229860064e-06
3981,4.60012303717590231e-06
3982,1.68128286125025999e-06
3983,4.59548950580418984e-06
3984,1.67962938075112895e-06
3985,4.59086283380672659e-06
3986,1.67797855147179553e-06
3987,4.58624294863448842e-06
3988,1.67633036664633842e-06
3989,4.58162984674185385e-06
3990,1.67468484350954368e-06
3991,4.57702351887319901e-06
3992,1.67304192404946116e-06
3993,4.57242394518139082e-06
3994,1.67140166105997352e-06
3995,4.56783110616222342e-06
3996,1.66976399955432212e-06
3997,4.56324500420259501e-06
3998,1.66812897857993619e-06
3999,4.55866561925927846e-06
4000,1.66649655579650971e-06
4001,4.55409293202587721e-06
4002,1.66486677147806560e-06
4003,4.54952694518378501e-06
4004,1.66323956717673880e-06
4005,4.54496762576216478e-06
4006,1.66161496990273583e-06
4007,4.54041496427497256e-06
4008,1.65999295969141369e-06
4009,4.53586896304917473e-06
4010,1.65837354669708826e-06
4011,4.53132956971836794e-06
4012,1.65675671640287245e-06
4013,4.52679682770249274e-06
4014,1.65514247628553837e-06
4015,4.52227067566966459e-06
4016,1.65353080610627222e-06
4017,4.51775112595187511e-06
4018,1.65192172379715725e-06
4019,4.51323815632924189e-06
4020,1.65031519273578909e-06
4021,4.50873174347016870e-06
4022,1.64871123396638431e-06
4023,4.50423187098030405e-06
4024,1.64710983352844740e-06
4025,4.49973855377306566e-06
4026,1.64551096689513037e-06
4027,4.49525175836137866e-06
4028,1.64391467672826869e-06
4029,4.49077146442337681e-06
4030,1.64232091657150011e-06
4031,4.48629768716350818e-06
4032,1.64072969312700650e-06
4033,4.48183038984313578e-06
4034,1.63914100796278180e-06
4035,4.47736953946756583e-06
4036,1.63755487816411137e-06
4037,4.47291516696280302e-06
4038,1.63597123496120847e-06
4039,4.46846725155704738e-06
4040,1.63439014276467445e-06
4041,4.46402574404030368e-06
4042,1.63281156781024206e-06
4043,4.45959065969725183e-06
4044,1.63123550491086110e-06
4045,4.45516199368413984e-06
4046,1.62966194038883391e-06
4047,4.45073970320370564e-06
4048,1.62809089058161127e-06
4049,4.44632381930325495e-06
4050,1.62652231528378988e-06
4051,4.44191427716621391e-06
4052,1.62495627874548483e-06
4053,4.43751107887891275e-06
4054,1.62339269982645669e-06
4055,4.43311424837072088e-06
4056,1.62183162740450030e-06
4057,4.42872371328631873e-06
4058,1.62027302714556988e-06
4059,4.42433951722165436e-06
4060,1.61871688681252748e-06
4061,4.41996161436469418e-06
4062,1.61716326109359882e-06
4063,4.41558997355661888e-06
4064,1.61561208039616983e-06
4065,4.41122463422469201e-06
4066,1.61406336863303857e-06
4067,4.40686555650983770e-06
4068,1.61251711420738485e-06
4069,4.40251273903532163e-06
4070,1.61097330759713659e-06
4071,4.39816614625568822e-06
4072,1.60943196912504242e-06
4073,4.39382576650688553e-06
4074,1.60789308034113234e-06
4075,4.38949159737732351e-06
4076,1.60635660393928352e-06
4077,4.38516365303723148e-06
4078,1.60482258479683952e-06
4079,4.38084187454910829e-06
4080,1.60329100303505916e-06
4081,4.37652626917539834e-06
4082,1.60176186512507660e-06
4083,4.37221680949151938e-06
4084,1.60023515375195443e-06
4085,4.36791351281581727e-06
4086,1.59871085410714991e-06
4087,4.36361635852453645e-06
4088,1.59718897655115244e-06
4089,4.35932530989765855e-06
4090,1.59566951769938122e-06
4091,4.35504036801707589e-06
4092,1.59415246225829979e-06
4093,4.35076152743085412e-06
4094,1.59263780812276000e-06
4095,4.34648876953487932e-06
4096,1.59112556394992922e-06
4097,4.34222210657236308e-06
4098,1.58961571859288542e-06
4099,4.33796148071218259e-06
4100,1.58810826537462055e-06
4101,4.33370690320212393e-06
4102,1.58660319789124493e-06
4103,4.32945836551252636e-06
4104,1.58510049698799508e-06
4105,4.32521583596733074e-06
4106,1.58360021690003572e-06
4107,4.32097931900526331e-06
4108,1.58210229736927590e-06
4109,4.31674882777044157e-06
4110,1.58060675465712508e-06
4111,4.31252429662383282e-06
4112,1.57911358670356398e-06
4113,4.30830575604724752e-06
4114,1.57762276788980583e-06
4115,4.30409315263157291e-06
4116,1.57613431714595956e-06
4117,4.29988649902240270e-06
4118,1.57464822133362493e-06
4119,4.29568578976823794e-06
4120,1.57316448061988871e-06
4121,4.29149101569527898e-06
4122,1.57168311390616640e-06
4123,4.28730214239005015e-06
4124,1.57020406986952131e-06
4125,4.28311917742373175e-06
4126,1.56872737774736619e-06
4127,4.27894207994550273e-06
4128,1.56725302546378164e-06
4129,4.27477085760240198e-06
4130,1.56578098799242728e-06
4131,4.27060553343522574e-06
4132,1.56431130614436717e-06
4133,4.26644602761067658e-06
4134,1.56284393431069170e-06
4135,4.26229237210078560e-06
4136,1.56137889775292123e-06
4137,4.25814453909138198e-06
4138,1.55991616213723253e-06
4139,4.25400253190655504e-06
4140,1.55845575861720920e-06
4141,4.24986632880184840e-06
4142,1.55699765118243071e-06
4143,4.24573591353203495e-06
4144,1.55554186789432821e-06
4145,4.24161126818021047e-06
4146,1.55408838717329213e-06
4147,4.23749240957768872e-06
4148,1.55263720621748316e-06
4149,4.23337929348706358e-06
4150,1.55118832753432509e-06
4151,4.22927192593422992e-06
4152,1.54974172477379733e-06
4153,4.22517027835066717e-06
4154,1.54829742029491847e-06
4155,4.22107435753879868e-06
4156,1.54685540121534845e-06
4157,4.21698416384227502e-06
4158,1.54541566268886513e-06
4159,4.21289965824773190e-06
4160,1.54397821301951608e-06
4161,4.20882081828688346e-06
4162,1.54254303653331026e-06
4163,4.20474766379350338e-06
4164,1.54111012743145121e-06
4165,4.20068018902932375e-06
4166,1.53967947585528817e-06
4167,4.19661836542060120e-06
4168,1.53825111232852899e-06
4169,4.19256214575627559e-06
4170,1.53682499808582063e-06
4171,4.18851157762940622e-06
4172,1.53540113949179744e-06
4173,4.18446660324209769e-06
4174,1.53397953358234513e-06
4175,4.18042725755879517e-06
4176,1.53256017546582747e-06
4177,4.17639351466058948e-06
4178,1.53114305445959367e-06
4179,4.17236531755092583e-06
4180,1.52972821159518178e-06
4181,4.16834271391107521e-06
4182,1.52831557362327808e-06
4183,4.16432565557643693e-06
4184,1.52690517787004067e-06
4185,4.16031417122668767e-06
4186,1.52549700696983979e-06
4187,4.15630819047721559e-06
4188,1.52409109147521822e-06
4189,4.15230771882964535e-06
4190,1.52268739896372621e-06
4191,4.14831280685025403e-06
4192,1.52128589338393411e-06
4193,4.14432337422878418e-06
4194,1.51988665348986459e-06
4195,4.14033941781296965e-06
4196,1.51848961866059653e-06
4197,4.13636095671447922e-06
4198,1.51709477883608225e-06
4199,4.13238797164233739e-06
4200,1.51570214633896575e-06
4201,4.12842043396899473e-06
4202,1.51431173216973338e-06
4203,4.12445832095530797e-06
4204,1.51292351932093446e-06
4205,4.12050165037104917e-06
4206,1.51153750034860862e-06
4207,4.11655041500326862e-06
4208,1.51015366457624499e-06
4209,4.11260458894983515e-06
4210,1.50877205508312910e-06
4211,4.10866414892502955e-06
4212,1.50739262017891207e-06
4213,4.10472910090867742e-06
4214,1.50601536261591587e-06
4215,4.10079945754950312e-06
4216,1.50464028459767151e-06
4217,4.09687514859000902e-06
4218,1.50326739787048758e-06
4219,4.09295619612684017e-06
4220,1.50189670471737007e-06
4221,4.08904259565526106e-06
4222,1.50052814349901463e-06
4223,4.08513432650157508e-06
4224,1.49916177690113296e-06
4225,4.08123138528822140e-06
4226,1.49779756095368066e-06
4227,4.07733373849035849e-06
4228,1.49643552561435002e-06
4229,4.07344140060146378e-06
4230,1.49507565460393394e-06
4231,4.06955435518385156e-06
4232,1.49371793091541838e-06
4233,4.06567261067712349e-06
4234,1.49236236271130391e-06
4235,4.06179609746586340e-06
4236,1.49100894957126142e-06
4237,4.05792485951180632e-06
4238,1.48965769654454623e-06
4239,4.05405883823848535e-06
4240,1.48830855428396156e-06
4241,4.05019808568860256e-06
4242,1.48696158504077341e-06
4243,4.04634252784051028e-06
4244,1.48561674527067158e-06
4245,4.04249220816747403e-06
4246,1.48427404355317762e-06
4247,4.03864707236290474e-06
4248,1.48293350484487684e-06
4249,4.03480713086589820e-06
4250,1.48159505428262121e-06
4251,4.03097236700770658e-06
4252,1.48025873231146169e-06
4253,4.02714278961496461e-06
4254,1.47892454374561931e-06
4255,4.02331834368777321e-06
4256,1.47759248628830175e-06
4257,4.01949906224839283e-06
4258,1.47626254930385099e-06
4259,4.01568490601689029e-06
4260,1.47493471533587111e-06
4261,4.01187590487143546e-06
4262,1.47360898656283598e-06
4263,4.00807197305506866e-06
4264,1.47228540261819202e-06
4265,4.00427318485631819e-06
4266,1.47096388187295272e-06
4267,4.00047945588691610e-06
4268,1.46964450596533069e-06
4269,3.99669083184956947e-06
4270,1.46832720651899508e-06
4271,3.99290728300104331e-06
4272,1.46701200090539395e-06
4273,3.98912879493948628e-06
4274,1.46569891892224830e-06
4275,3.98535535425482185e-06
4276,1.46438789469434809e-06
4277,3.98158694925467921e-06
4278,1.46307900993630620e-06
4279,3.97782355307001622e-06
4280,1.46177218098062721e-06
4281,3.97406522388637545e-06
4282,1.46046743459343262e-06
4283,3.97031187455456730e-06
4284,1.45916478186052828e-06
4285,3.96656354174697723e-06
4286,1.45786419845344002e-06
4287,3.96282017350748434e-06
4288,1.45656571120773481e-06
4289,3.95908179332306541e-06
4290,1.45526927461820360e-06
4291,3.95534838073765877e-06
4292,1.45397493794553653e-06
4293,3.95161991424905270e-06
4294,1.45268265124251055e-06
4295,3.94789640470959678e-06
4296,1.45139242152585343e-06
4297,3.94417782764682104e-06
4298,1.45010428208498130e-06
4299,3.94046415294122829e-06
4300,1.44881819676566415e-06
4301,3.93675542916123372e-06
4302,1.44753417628391909e-06
4303,3.93305159049228922e-06
4304,1.44625218442352156e-06
4305,3.92935266451649384e-06
4306,1.44497227603276890e-06
4307,3.92565859642119529e-06
4308,1.44369439870560221e-06
4309,3.92196939669972232e-06
4310,1.44241860816727239e-06
4311,3.91828505943434192e-06
4312,1.44114482930742038e-06
4313,3.91460558750615281e-06
4314,1.43987309148344604e-06
4315,3.91093095739214117e-06
4316,1.43860340896740369e-06
4317,3.90726115398187197e-06
4318,1.43733577545015551e-06
4319,3.90359615856245786e-06
4320,1.43607016021932358e-06
4321,3.89993600404871316e-06
4322,1.43480658412489053e-06
4323,3.89628062492391166e-06
4324,1.43354505858226346e-06
4325,3.89263004470499478e-06
4326,1.43228555281210632e-06
4327,3.88898425210252953e-06
4328,1.43102806123946763e-06
4329,3.88534321867168755e-06
4330,1.42977261744476254e-06
4331,3.88170691745529295e-06
4332,1.42851919500252186e-06
4333,3.87807541027660425e-06
4334,1.42726777621828089e-06
4335,3.87444862743987947e-06
4336,1.42601838979100901e-06
4337,3.87082655942868057e-06
4338,1.42477101126927207e-06
4339,3.86720920138487126e-06
4340,1.42352565778070985e-06
4341,3.86359656972452943e-06
4342,1.42228229616385732e-06
4343,3.85998862994594229e-06
4344,1.42104098438165065e-06
4345,3.85638537892304414e-06
4346,1.41980163994072078e-06
4347,3.85278680464703298e-06
4348,1.41856431497257593e-06
4349,3.84919288542247531e-06
4350,1.41732900818638807e-06
4351,3.84560362557703780e-06
4352,1.41609568139236132e-06
4353,3.84201903435148906e-06
4354,1.41486437503689532e-06
4355,3.83843904531406757e-06
4356,1.41363507032403421e-06
4357,3.83486371336813184e-06
4358,1.41240772040523758e-06
4359,3.83129298184742757e-06
4360,1.41118241233998979e-06
4361,3.82772683810764598e-06
4362,1.40995907747829488e-06
4363,3.82416531124613487e-06
4364,1.40873773868680190e-06
4365,3.82060837848703548e-06
4366,1.40751837196370042e-06
4367,3.81705600197393225e-06
4368,1.40630101603142521e-06
4369,3.81350820500631167e-06
4370,1.40508561519519802e-06
4371,3.80996495676468216e-06
4372,1.40387222185803818e-06
4373,3.80642625416591707e-06
4374,1.40266080813302426e-06
4375,3.80289207472965270e-06
4376,1.40145135555284388e-06
4377,3.79936243068278508e-06
4378,1.40024389388091960e-06
4379,3.79583729109378603e-06
4380,1.39903839235240150e-06
4381,3.79231667476790802e-06
4382,1.39783489955701315e-06
4383,3.78880051825320654e-06
4384,1.39663335276853540e-06
4385,3.78528889497652834e-06
4386,1.39543377175386527e-06
4387,3.78178169330399623e-06
4388,1.39423618724568742e-06
4389,3.77827896081002419e-06
4390,1.39304054594928576e-06
4391,3.77478072573352853e-06
4392,1.39184685444895783e-06
4393,3.77128690423106226e-06
4394,1.39065514756520551e-06
4395,3.76779752178611133e-06
4396,1.38946540995868415e-06
4397,3.76431255271769897e-06
4398,1.38827762423938723e-06
4399,3.76083202285809601e-06
4400,1.38709179921218729e-06
4401,3.75735589479936713e-06
4402,1.38590794156721905e-06
4403,3.75388413928794284e-06
4404,1.38472602395191226e-06
4405,3.75041675974723768e-06
4406,1.38354607282708936e-06
4407,3.74695377109247397e-06
4408,1.38236804468686622e-06
4409,3.74349513053145615e-06
4410,1.38119200997117931e-06
4411,3.74004086985742488e-06
4412,1.38001788994545363e-06
4413,3.73659095330338099e-06
4414,1.37884574476391187e-06
4415,3.73314534231930245e-06
4416,1.37767552845770581e-06
4417,3.72970406892227360e-06
4418,1.37650727971975514e-06
4419,3.72626709431412987e-06
4420,1.37534095608291871e-06
4421,3.72283443050874146e-06
4422,1.37417661294465877e-06
4423,3.71940606655803727e-06
4424,1.37301416472716291e-06
4425,3.71598198872024055e-06
4426,1.37185366570423156e-06
4427,3.71256218122708717e-06
4428,1.37069512053675371e-06
4429,3.70914661227062817e-06
4430,1.36953852339391379e-06
4431,3.70573532761960574e-06
4432,1.36838385301098419e-06
4433,3.70232826176350452e-06
4434,1.36723111314921344e-06
4435,3.69892545496588826e-06
4436,1.36608030471818765e-06
4437,3.69552685381567994e-06
4438,1.36493144154578448e-06
4439,3.69213247631231444e-06
4440,1.36378452815670106e-06
4441,3.68874228002736255e-06
4442,1.36263953047831667e-06
4443,3.68535630785796424e-06
4444,1.36149644621794818e-06
4445,3.68197449253600951e-06
4446,1.36035531162892273e-06
4447,3.67859685297940666e-06
4448,1.35921611435045549e-06
4449,3.67522337795095709e-06
4450,1.35807884584990925e-06
4451,3.67185403630272076e-06
4452,1.35694350701852254e-06
4453,3.66848887121488006e-06
4454,1.35581006377708558e-06
4455,3.66512781504889547e-06
4456,1.35467858380802099e-06
4457,3.66177088599310461e-06
4458,1.35354902057348216e-06
4459,3.65841806418649323e-06
4460,1.35242138748088277e-06
4461,3.65506935680851388e-06
4462,1.35129567010949918e-06
4463,3.65172470874717069e-06
4464,1.35017188548906812e-06
4465,3.64838417560640652e-06
4466,1.34905000933012723e-06
4467,3.64504769234734623e-06
4468,1.34793006103346408e-06
4469,3.64171528551010195e-06
4470,1.34681204782569231e-06
4471,3.63838691192394166e-06
4472,1.34569594211025847e-06
4473,3.63506259526741813e-06
4474,1.34458176154452913e-06
4475,3.63174231256264000e-06
4476,1.34346949451481161e-06
4477,3.62842604622327460e-06
4478,1.34235916074582006e-06
4479,3.62511377182358952e-06
4480,1.34125074180203147e-06
4481,3.62180550275667575e-06
4482,1.34014423318404156e-06
4483,3.61850124132134430e-06
4484,1.33903964829595802e-06
4485,3.61520094742609555e-06
4486,1.33793699779822626e-06
4487,3.61190460620940441e-06
4488,1.33683628019399146e-06
4489,3.60861223438084271e-06
4490,1.33573743290575904e-06
4491,3.60532382966943890e-06
4492,1.33464051424276949e-06
4493,3.60203932975485822e-06
4494,1.33354554710064125e-06
4495,3.59875876767147075e-06
4496,1.33245247142021687e-06
4497,3.59548213450147222e-06
4498,1.33136133668849592e-06
4499,3.59220939218354216e-06
4500,1.33027211574279872e-06
4501,3.58894055069289242e-06
4502,1.32918479991252462e-06
4503,3.58567560167069905e-06
4504,1.32809939093377605e-06
4505,3.58241454015394529e-06
4506,1.32701592500518026e-06
4507,3.57915731921427079e-06
4508,1.32593438424856995e-06
4509,3.57590397139753971e-06
4510,1.32485473860579600e-06
4511,3.57265447260820113e-06
4512,1.32377702203235879e-06
4513,3.56940878510430160e-06
4514,1.32270123245493385e-06
4515,3.56616691948077019e-06
4516,1.32162734251708085e-06
4517,3.56292888531562001e-06
4518,1.32055539432577383e-06
4519,3.55969462466354059e-06
4520,1.31948535426764298e-06
4521,3.55646416989949954e-06
4522,1.31841725835705750e-06
4523,3.55323750796843175e-06
4524,1.31735105061569086e-06
4525,3.55001459068242870e-06
4526,1.31628680271156589e-06
4527,3.54679545090460396e-06
4528,1.31522444691366784e-06
4529,3.54358006666142066e-06
4530,1.31416402560834954e-06
4531,3.54036840929246024e-06
4532,1.31310553710170583e-06
4533,3.53716047296283375e-06
4534,1.31204896668086526e-06
4535,3.53395625735549930e-06
4536,1.31099433527931241e-06
4537,3.53075572966453796e-06
4538,1.30994162586613784e-06
4539,3.52755891191660531e-06
4540,1.30889084310817140e-06
4541,3.52436580067951875e-06
4542,1.30784197949807138e-06
4543,3.52117632604018297e-06
4544,1.30679507553115885e-06
4545,3.51799053916878202e-06
4546,1.30575006975515241e-06
4547,3.51480839547612427e-06
4548,1.30470700469644190e-06
4549,3.51162988728488732e-06
4550,1.30366587204469833e-06
4551,3.50845498852461043e-06
4552,1.30262668936209766e-06
4553,3.50528372370062506e-06
4554,1.30158944312721131e-06
4555,3.50211607218888598e-06
4556,1.30055412868346615e-06
4557,3.49895201445828726e-06
4558,1.29952075420450394e-06
4559,3.49579154061107653e-06
4560,1.29848933144077380e-06
4561,3.49263460859163769e-06
4562,1.29745984748654271e-06
4563,3.48948126475122210e-06
4564,1.29643230446895584e-06
4565,3.48633147250820135e-06
4566,1.29540669158050889e-06
4567,3.48318522417187541e-06
4568,1.29438305538533720e-06
4569,3.48004248492298648e-06
4570,1.29336135103257441e-06
4571,3.47690328223211578e-06
4572,1.29234161557498245e-06
4573,3.47376755650006849e-06
4574,1.29132381335852693e-06
4575,3.47063532816484076e-06
4576,1.29030797504767862e-06
4577,3.46750659615321475e-06
4578,1.28929408373998737e-06
4579,3.46438131984194347e-06
4580,1.28828219171701625e-06
4581,3.46125949415056014e-06
4582,1.28727223881194252e-06
4583,3.45814113014799475e-06
4584,1.28626426374737860e-06
4585,3.45502619466226489e-06
4586,1.28525823494214406e-06
4587,3.45191468930158583e-06
4588,1.28425418318735210e-06
4589,3.44880657391506995e-06
4590,1.28325210811705675e-06
4591,3.44570185903114791e-06
4592,1.28225199971439228e-06
4593,3.44260054260509655e-06
4594,1.28125387986126480e-06
4595,3.43950258295708000e-06
4596,1.28025775397166326e-06
4597,3.43640798664543127e-06
4598,1.27926358645086909e-06
4599,3.43331675068109772e-06
4600,1.27827142243312775e-06
4601,3.43022882895916758e-06
4602,1.27728125310442699e-06
4603,3.42714426971957878e-06
4604,1.27629307501868654e-06
4605,3.42406298071188157e-06
4606,1.27530689542584329e-06
4607,3.42098502046205290e-06
4608,1.27432270461032706e-06
4609,3.41791032876873291e-06
4610,1.27334052874905008e-06
4611,3.41483888951920774e-06
4612,1.27236037447205646e-06
4613,3.41177073322225903e-06
4614,1.27138220321487695e-06
4615,3.40870582393017910e-06
4616,1.27040606278338934e-06
4617,3.40564415233212852e-06
4618,1.26943194811740695e-06
4619,3.40258569016993367e-06
4620,1.26845987543746969e-06
4621,3.39953044311551054e-06
4622,1.26748979903094560e-06
4623,3.39647838464321432e-06
4624,1.26652178092678585e-06
4625,3.39342950186337619e-06
4626,1.26555575866318850e-06
4627,3.39038381983587926e-06
4628,1.26459180272551828e-06
4629,3.38734125143096187e-06
4630,1.26362990410586929e-06
4631,3.38430183275717103e-06
4632,1.26267004511752632e-06
4633,3.38126554370217864e-06
4634,1.26171223730025534e-06
4635,3.37823238641582591e-06
4636,1.26075648925328730e-06
4637,3.37520229616907430e-06
4638,1.25980284029191712e-06
4639,3.37217529902827434e-06
4640,1.25885120945944535e-06
4641,3.36915138077145357e-06
4642,1.25790167791024331e-06
4643,3.36613051016270505e-06
4644,1.25695423145941996e-06
4645,3.36311266893635494e-06
4646,1.25600887732191724e-06
4647,3.36009788261722440e-06
4648,1.25506561537528489e-06
4649,3.35708608187393283e-06
4650,1.25412445750431228e-06
4651,3.35407731206623593e-06
4652,1.25318538475805875e-06
4653,3.35107149846507036e-06
4654,1.25224845402162248e-06
4655,3.34806866431764033e-06
4656,1.25131361724478166e-06
4657,3.34506876843093029e-06
4658,1.25038092801392012e-06
4659,3.34207179104697941e-06
4660,1.24945036406814698e-06
4661,3.33907775995995963e-06
4662,1.24852192843470442e-06
4663,3.33608661654646994e-06
4664,1.24759565620816644e-06
4665,3.33309838225077614e-06
4666,1.24667151577867588e-06
4667,3.33011302473454265e-06
4668,1.24574955491891319e-06
4669,3.32713051196611362e-06
4670,1.24482974931481224e-06
4671,3.32415084309257515e-06
4672,1.24391214139309122e-06
4673,3.32117397861502883e-06
4674,1.24299670095845473e-06
4675,3.31819995487269370e-06
4676,1.24208345524823672e-06
4677,3.31522868805137586e-06
4678,1.24117241798857223e-06
4679,3.31226022645861917e-06
4680,1.24026357117863914e-06
4681,3.30929448478206946e-06
4682,1.23935697318424198e-06
4683,3.30633149828646371e-06
4684,1.23845256591771304e-06
4685,3.30337123627882615e-06
4686,1.23755044005105006e-06
4687,3.30041367301326806e-06
4688,1.23665053769984233e-06
4689,3.29745878641916058e-06
4690,1.23575291309771273e-06
4691,3.29450656983502792e-06
4692,1.23485753503370475e-06
4693,3.29155701361283912e-06
4694,1.23396441212647434e-06
4695,3.28861008830040607e-06
4696,1.23307361071487663e-06
4697,3.28566573552226490e-06
4698,1.23218510237199293e-06
4699,3.28272400487417249e-06
4700,1.23129890045093133e-06
4701,3.27978485261299650e-06
4702,1.23041501269276298e-06
4703,3.27684822858369395e-06
4704,1.22953347477976744e-06
4705,3.27391416396837288e-06
4706,1.22865424354276401e-06
4707,3.27098259987620072e-06
4708,1.22777741056286496e-06
4709,3.26805349849991353e-06
4710,1.22690295524643289e-06
4711,3.26512688214425964e-06
4712,1.22603083546719514e-06
4713,3.26220272724576504e-06
4714,1.22516114998782330e-06
4715,3.25928096673048678e-06
4716,1.22429384432325084e-06
4717,3.25636166053362283e-06
4718,1.22342896810366419e-06
4719,3.25344470165706241e-06
4720,1.22256653361952285e-06
4721,3.25053010385737488e-06
4722,1.22170655109228279e-06
4723,3.24761784726219194e-06
4724,1.22084904160482784e-06
4725,3.24470791578445082e-06
4726,1.21999401304725867e-06
4727,3.24180025980596605e-06
4728,1.21914147425479471e-06
4729,3.23889490226841538e-06
4730,1.21829144963888672e-06
4731,3.23599173788841517e-06
4732,1.21744395111710152e-06
4733,3.23309081360837764e-06
4734,1.21659900027498300e-06
4735,3.23019208025834894e-06
4736,1.21575661367506443e-06
4737,3.22729549992362662e-06
4738,1.21491683233747537e-06
4739,3.22440108608494122e-06
4740,1.21407959994594263e-06
4741,3.22150878195207983e-06
4742,1.21324503273441078e-06
4743,3.21861855680575106e-06
4744,1.21241308560556583e-06
4745,3.21573039183568038e-06
4746,1.21158379940766379e-06
4747,3.21284426313198184e-06
4748,1.21075719629459241e-06
4749,3.20996012758546077e-06
4750,1.20993326398626982e-06
4751,3.20707797725331094e-06
4752,1.20911208640435680e-06
4753,3.20419776588333509e-06
4754,1.20829362668680004e-06
4755,3.20131947621902968e-06
4756,1.20747796231822729e-06
4757,3.19844304376912933e-06
4758,1.20666504556168318e-06
4759,3.19556849905537788e-06
4760,1.20585496183844399e-06
4761,3.19269575057129914e-06
4762,1.20504771227686857e-06
4763,3.18982479539610669e-06
4764,1.20424333325273410e-06
4765,3.18695562187152405e-06
4766,1.20344181457170536e-06
4767,3.18408816226335247e-06
4768,1.20264323520734007e-06
4769,3.18122235198764889e-06
4770,1.20184759238108259e-06
4771,3.17835822003448821e-06
4772,1.20105489612797619e-06
4773,3.17549568632938374e-06
4774,1.20026521848944444e-06
4775,3.17263474027747883e-06
4776,1.19947857405880029e-06
4777,3.16977533868064500e-06
4778,1.19869498527006415e-06
4779,3.16691742741991396e-06
4780,1.19791449593177156e-06
4781,3.16406098788554495e-06
4782,1.19713709888127472e-06
4783,3.16120598456879238e-06
4784,1.19636286062589514e-06
4785,3.15835233307292393e-06
4786,1.19559183623474106e-06
4787,3.15550002028145992e-06
4788,1.19482402754188551e-06
4789,3.15264900666315967e-06
4790,1.19405946276511919e-06
4791,3.14979927105420619e-06
4792,1.19329820358687188e-06
4793,3.14695069293465890e-06
4794,1.19254031548606185e-06
4795,3.14410328967576550e-06
4796,1.19178576004911391e-06
4797,3.14125700128322080e-06
4798,1.19103462783901498e-06
4799,3.13841177004048650e-06
4800,1.19028697529419480e-06
4801,3.13556754029383328e-06
4802,1.18954281790218135e-06
4803,3.13272426658833619e-06
4804,1.18880222136608347e-06
4805,3.12988190210340460e-06
4806,1.18806520506539856e-06
4807,3.12704038988730149e-06
4808,1.18733183770831989e-06
4809,3.12419966847833999e-06
4810,1.18660217384909499e-06
4811,3.12135968439843515e-06
4812,1.18587624626847383e-06
4813,3.11852038165134632e-06
4814,1.18515411560456552e-06
4815,3.11568166223173747e-06
4816,1.18443585451540058e-06
4817,3.11284352478429363e-06
4818,1.18372149228258462e-06
4819,3.11000584688906707e-06
4820,1.18301111080986938e-06
4821,3.10716859974976243e-06
4822,1.18230474027972854e-06
4823,3.10433171173874997e-06
4824,1.18160246021324486e-06
4825,3.10149509696674906e-06
4826,1.18090433695975636e-06
4827,3.09865870593111335e-06
4828,1.18021045466770777e-06
4829,3.09582241265401453e-06
4830,1.17952086219347479e-06
4831,3.09298619054885952e-06
4832,1.17883562359100347e-06
4833,3.09014993376951296e-06
4834,1.17815482126578614e-06
4835,3.08731355273647196e-06
4836,1.17747854968107374e-06
4837,3.08447699119863001e-06
4838,1.17680686397745518e-06
4839,3.08164014068280319e-06
4840,1.17613987717494404e-06
4841,3.07880287996940383e-06
4842,1.17547767378489547e-06
4843,3.07596516801107086e-06
4844,1.17482028206717146e-06
4845,3.07312689402372645e-06
4846,1.17416788300630890e-06
4847,3.07028792419151572e-06
4848,1.17352051449639492e-06
4849,3.06744817762091391e-06
4850,1.17287830622936879e-06
4851,3.06460754111444304e-06
4852,1.17224132078453498e-06
4853,3.06176589513357848e-06
4854,1.17160974545921830e-06
4855,3.05892311491967771e-06
4856,1.17098364134432413e-06
4857,3.05607908298016999e-06
4858,1.17036312464218577e-06
4859,3.05323368617007094e-06
4860,1.16974832744453038e-06
4861,3.05038674426339446e-06
4862,1.16913938957715555e-06
4863,3.04753818844711235e-06
4864,1.16853644104637660e-06
4865,3.04468779338237092e-06
4866,1.16793963246249699e-06
4867,3.04183548782130805e-06
4868,1.16734906448583430e-06
4869,3.03898105330789841e-06
4870,1.16676497477015432e-06
4871,3.03612433171258838e-06
4872,1.16618744277255072e-06
4873,3.03326520179239732e-06
4874,1.16561669272751246e-06
4875,3.03040341624267995e-06
4876,1.16505287426556517e-06
4877,3.02753885772212020e-06
4878,1.16449615731934748e-06
4879,3.02467127570854614e-06
4880,1.16394678809862967e-06
4881,3.02180045430680568e-06
4882,1.16340493396235072e-06
4883,3.01892622174889460e-06
4884,1.16287082057360451e-06
4885,3.01604831869732045e-06
4886,1.16234465608446535e-06
4887,3.01316655150377127e-06
4888,1.16182669770944198e-06
4889,3.01028060588673556e-06
4890,1.16131720232642886e-06
4891,3.00739024409030808e-06
4892,1.16081640696225651e-06
4893,3.00449520727655951e-06
4894,1.16032463518230037e-06
4895,3.00159515621029963e-06
4896,1.15984210814263205e-06
4897,2.99868985116350056e-06
4898,1.15936920700661117e-06
4899,2.99577890505781911e-06
4900,1.15890622989395505e-06
4901,2.99286200042858509e-06
4902,1.15845354844148888e-06
4903,2.98993876918695190e-06
4904,1.15801148975257674e-06
4905,2.98700883589791964e-06
4906,1.15758048452084911e-06
4907,2.98407173825822405e-06
4908,1.15716091583714966e-06
4909,2.98112708728930181e-06
4910,1.15675327644902149e-06
4911,2.97817439511200412e-06
4912,1.15635800189054849e-06
4913,2.97521318394693495e-06
4914,1.15597561045421916e-06
4915,2.97224291836652909e-06
4916,1.15560664245611809e-06
4917,2.96926302665822720e-06
4918,1.15525165007182874e-06
4919,2.96627292051934375e-06
4920,1.15491129445134939e-06
4921,2.96327191384418029e-06
4922,1.15458622154257354e-06
4923,2.96025936161859549e-06
4924,1.15427713630759300e-06
4925,2.95723448974857627e-06
4926,1.15398481574290418e-06
4927,2.95419648562390698e-06
4928,1.15371010389625189e-06
4929,2.95114449842432735e-06
4930,1.15345385688523197e-06
4931,2.94807759019578067e-06
4932,1.15321707976005054e-06
4933,2.94499469979819907e-06
4934,1.15300085786742722e-06
4935,2.94189476095454112e-06
4936,1.15280627712459834e-06
4937,2.93877656320440380e-06
4938,1.15263463656891439e-06
4939,2.93563875999375980e-06
4940,1.15248728761466526e-06
4941,2.93247994757912286e-06
4942,1.15236570766846652e-06
4943,2.92929851775921519e-06
4944,1.15227162302255187e-06
4945,2.92609273545044475e-06
4946,1.15220678748332919e-06
4947,2.92286070576801205e-06
4948,1.15217327221690119e-06
4949,2.91960024551687677e-06
4950,1.15217325366594558e-06
4951,2.91630901950809370e-06
4952,1.15220927567676284e-06
4953,2.91298436910705379e-06
4954,1.15228410969327214e-06
4955,2.90962332831527750e-06
4956,1.15240091916775130e-06
4957,2.90622259523065949e-06
4958,1.15256321507814923e-06
4959,2.90277834105789732e-06
4960,1.15277504279098593e-06
4961,2.89928630976074159e-06
4962,1.15304096310278052e-06
4963,2.89574156407670314e-06
4964,1.15336625698835450e-06
4965,2.89213846436698930e-06
4966,1.15375702517669842e-06
4967,2.88847050052897344e-06
4968,1.15422031982907819e-06
4969,2.88473011353391447e-06
4970,1.15476457422060271e-06
4971,2.88090846191649252e-06
4972,1.15539970738568044e-06
4973,2.87699509394411058e-06
4974,1.15613751098868136e-06
4975,2.87297705166658839e-06
4976,1.15699101139534543e-06
4977,2.86883613590975136e-06
4978,1.15797078832696328e-06
4979,2.86453967548357014e-06
4980,1.15907085434461789e-06
4981,2.86001377228433384e-06
4982,1.16022791791098422e-06
4983,2.85507746901932495e-06
4984,1.16123335190988847e-06
4985,2.84933231734355254e-06
4986,1.16164500138796153e-06
4987,2.84218790068306412e-06
4988,1.16117474893355194e-06
4989,2.83408136901212927e-06
4990,1.16266523387315088e-06
4991,2.83271206461021919e-06
4992,1.18383532222778030e-06
4993,2.87266998915034403e-06
4994,1.28528364301078639e-06
4995,3.04358842645749998e-06
4996,1.56721349138391125e-06
4997,3.36645219080078397e-06
4998,1.73847666735088225e-06
4999,2.72311610204440696e-06
5000,-3.25355387471092294e-07
5001,2.04054985415054443e-06
5002,1.48328819235222303e-07
5003,-3.45059864941784201e-07
5004,-7.43074047336697938e-07
5005,-2.70786192927895909e-07
5006,-4.01156571331112249e-07
5007,1.55023238135877182e-08
5008,-1.93707222010151888e-07
5009,1.18333826450121855e-07
5010,-1.31891481692943331e-07
5011,1.33876081793048894e-07
5012,-1.19595671922911779e-07
5013,1.28094130140900891e-07
5014,-1.17193751125241716e-07
5015,1.20910413434810604e-07
5016,-1.15158132002995142e-07
5017,1.15538410562763466e-07
5018,-1.12511771035989925e-07
5019,1.11562640747023300e-07
5020,-1.09662668016377588e-07
5021,1.08367594008417937e-07
5022,-1.06908375767638780e-07
5023,1.05613552770651498e-07
5024,-1.04351275482594266e-07
5025,1.03145444324960032e-07
5026,-1.02000185059910690e-07
5027,1.00891068222017985e-07
5028,-9.98344753993224151e-08
5029,9.88109302870273130e-08
5030,-9.78292113504009799e-08
5031,9.68787509510914178e-08
5032,-9.59623176455039380e-08
5033,9.50746104538300597e-08
5034,-9.42156054964061977e-08
5035,9.33824770514749517e-08
5036,-9.25742301244627627e-08
5037,9.17891276262994034e-08
5038,-9.10259694442485751e-08
5039,9.02835202089639104e-08
5040,-8.95606366420018529e-08
5041,8.88563511518919212e-08
5042,-8.81696432115959672e-08
5043,8.74997169369798902e-08
5044,-8.68456759844377530e-08
5045,8.62068511152778235e-08
5046,-8.55824546044182108e-08
5047,8.49719179260503793e-08
5048,-8.43745448711957529e-08
5049,8.37898499342743690e-08
5050,-8.32172132167379187e-08
5051,8.26562188152025666e-08
5052,-8.21063110357466539e-08
5053,8.15671325949488689e-08
5054,-8.10381822352811880e-08
5055,8.05191524065931293e-08
5056,-8.00095882334490573e-08
5057,7.95092247752035932e-08
5058,-7.90176466372554436e-08
5059,7.85346257204885785e-08
5060,-7.80597810287091877e-08
5061,7.75929157594920605e-08
5062,-7.71336789341169779e-08
5063,7.66819009315518991e-08
5064,-7.62372568647561573e-08
5065,7.57996011557627670e-08
5066,-7.53686314672583697e-08
5067,7.49442232428708431e-08
5068,-7.45260941554881030e-08
5069,7.41141381034350400e-08
5070,-7.37080904875589370e-08
5071,7.33078613294198175e-08
5072,-7.29132018279898470e-08
5073,7.25240364969932132e-08
5074,-7.21401303012105454e-08
5075,7.17614207226004768e-08
5076,-7.13876851445221636e-08
5077,7.10188725669902836e-08
5078,-7.06547714015407426e-08
5079,7.02953410165082764e-08
5080,-6.99403798343447921e-08
5081,6.95898563731726041e-08
5082,-6.92435781708356654e-08
5083,6.89015219804891423e-08
5084,-6.85635034962068706e-08
5085,6.82295069791475125e-08
5086,-6.78993555254364231e-08
5087,6.75730402148549282e-08
5088,-6.72503906557353160e-08
5089,6.69314042218737577e-08
5090,-6.66159167273048985e-08
5091,6.63039308605227611e-08
5092,-6.59952883595854994e-08
5093,6.56899967669789105e-08
5094,-6.53879028700181175e-08
5095,6.50890189150833431e-08
5096,-6.47931964867082677e-08
5097,6.45004519153312487e-08
5098,-6.42106411957184369e-08
5099,6.39237845298531697e-08
5100,-6.36397416478187187e-08
5101,6.33585365335955018e-08
5102,-6.30800325619763603e-08
5103,6.28042569464050527e-08
5104,-6.25310764388024176e-08
5105,6.22605211329323981e-08
5106,-6.19924610492452332e-08
5107,6.17269290307719274e-08
5108,-6.14637980031520963e-08
5109,6.12031032296415891e-08
5110,-6.09447204838234171e-08
5111,6.06886872558006127e-08
5112,-6.04348819463260040e-08
5113,6.01833442046706828e-08
5114,-5.99339546747104116e-08
5115,5.96867549757751704e-08
5116,-5.94416281057733032e-08
5117,5.91986176421578192e-08
5118,-5.89576078498731361e-08
5119,5.87186453135373524e-08
5120,-5.84816154787137993e-08
5121,5.82465662358411762e-08
5122,-5.80133851335594918e-08
5123,5.77821216294838867e-08
5124,-5.75526652997527525e-08
5125,5.73250661488641148e-08
5126,-5.70992160420219894e-08
5127,5.68751658247700174e-08
5128,-5.66528090529264300e-08
5129,5.64321978669771307e-08
5130,-5.62132270561361935e-08
5131,5.59959498934934332e-08
5132,-5.57802625908113285e-08
5133,5.55662193846568484e-08
5134,-5.53537178207444324e-08
5135,5.51428128534584258e-08
5136,-5.49334036363008833e-08
5137,5.47255458480009607e-08
5138,-5.45191394350341113e-08
5139,5.43142414171275422e-08
5140,-5.41107525969613267e-08
5141,5.39087306581463038e-08
5142,-5.37080776307289443e-08
5143,5.35088518513401247e-08
5144,-5.33109563172806014e-08
5145,5.31144500123878564e-08
5146,-5.29192369235248479e-08
5147,5.27253765912760453e-08
5148,-5.25327739647582467e-08
5149,5.23414892518994316e-08
5150,-5.21514279870430419e-08
5151,5.19626511957074304e-08
5152,-5.17750649787776123e-08
5153,5.15887310231467336e-08
5154,-5.14035562850136222e-08
5155,5.12196027765177491e-08
5156,-5.10367783333619902e-08
5157,5.08551452163786867e-08
5158,-5.06746121228886427e-08
5159,5.04952417737738127e-08
5160,-5.03169433945686246e-08
5161,5.01397802020793637e-08
5162,-4.99636619860501297e-08
5163,4.97886524091871030e-08
5164,-4.96146620023874908e-08
5165,4.94417545088364758e-08
5166,-4.92698412685105124e-08
5167,4.90989861076502749e-08
5168,-4.89291012656376552e-08
5169,4.87602507230821574e-08
5170,-4.85923471653099716e-08
5171,4.84254550057280285e-08
5172,-4.82594873807677352e-08
5173,4.80945090125460342e-08
5174,-4.79304335125258808e-08
5175,4.77673258824139845e-08
5176,-4.76051001668216241e-08
5177,4.74438216877600718e-08
5178,-4.72834049604630438e-08
5179,4.71239155168796827e-08
5180,-4.69652682176470581e-08
5181,4.68075288987313184e-08
5182,-4.66506128922163191e-08
5183,4.64945860903117058e-08
5184,-4.63393644905078189e-08
5185,4.61850138727948063e-08
5186,-4.60314508993546239e-08
5187,4.58787414445374196e-08
5188,-4.57268023742045311e-08
5189,4.55756999839923819e-08
5190,-4.54253514508687234e-08
5191,4.52758231048843322e-08
5192,-4.51270326069423993e-08
5193,4.49790464692765849e-08
5194,-4.48317825063338733e-08
5195,4.46853075904612889e-08
5196,-4.45395397293874385e-08
5197,4.43945459693911632e-08
5198,-4.42502447379441307e-08
5199,4.41067030003949296e-08
5200,-4.39638397151719277e-08
5201,4.38217217705117400e-08
5202,-4.36802686693267228e-08
5203,4.35395471406888267e-08
5204,-4.33994770939022117e-08
5205,4.32601254289396303e-08
5206,-4.31214122843763683e-08
5207,4.29834047107172400e-08
5208,-4.28460229625992166e-08
5209,4.27093343459586523e-08
5210,-4.25732593371588243e-08
5211,4.24378651998988020e-08
5212,-4.23030729673258349e-08
5213,4.21689497231919779e-08
5214,-4.20354168191866919e-08
5215,4.19025415773021781e-08
5216,-4.17702452828756970e-08
5217,4.16385954875693497e-08
5218,-4.15075137825525083e-08
5219,4.13770676071089248e-08
5220,-4.12471790944444180e-08
5221,4.11179154416920742e-08
5222,-4.09891991846190079e-08
5223,4.08610974492422263e-08
5224,-4.07335330053734904e-08
5225,4.06065730829488583e-08
5226,-4.04801407959867920e-08
5227,4.03543032196953119e-08
5228,-4.02289836444909785e-08
5229,4.01042494164014329e-08
5230,-3.99800238262708350e-08
5231,3.98563742780266037e-08
5232,-3.97332244990078692e-08
5233,3.96106416542921663e-08
5234,-3.94885497687055563e-08
5235,3.93670160000062894e-08
5236,-3.92459646209798991e-08
5237,3.91254627903339610e-08
5238,-3.90054350287264281e-08
5239,3.88859484417429401e-08
5240,-3.87669276833975363e-08
5241,3.86484400432668377e-08
5242,-3.85304102186427551e-08
5243,3.84129055362365617e-08
5244,-3.82958510280329290e-08
5245,3.81793137572110964e-08
5246,-3.80632191741174510e-08
5247,3.79476343126845807e-08
5248,-3.78324845833411613e-08
5249,3.77178371360479422e-08
5250,-3.76036177775494556e-08
5251,3.74898935112481916e-08
5252,-3.73765902410996892e-08
5253,3.72637749573118620e-08
5254,-3.71513737925300260e-08
5255,3.70394537426833988e-08
5256,-3.69279411591954709e-08
5257,3.68169029108035365e-08
5258,-3.67062655344297534e-08
5259,3.65960959159561500e-08
5260,-3.64863208531452059e-08
5261,3.63770070425090178e-08
5262,-3.62680815187977212e-08
5263,3.61596110203085208e-08
5264,-3.60515226691320043e-08
5265,3.59438831135712296e-08
5266,-3.58366198302763918e-08
5267,3.57297993036088569e-08
5268,-3.56233492002524683e-08
5269,3.55173359415780871e-08
5270,-3.54116874448344293e-08
5271,3.53064700185163946e-08
5272,-3.52016116983213827e-08
5273,3.50971789390237664e-08
5274,-3.49930997515265641e-08
5275,3.48894405284228113e-08
5276,-3.47861297089542049e-08
5277,3.46832333721660856e-08
5278,-3.45806801601729122e-08
5279,3.44785362554780855e-08
5280,-3.43767302350530564e-08
5281,3.42753284192732087e-08
5282,-3.41742594998389451e-08
5283,3.40735896667436215e-08
5284,-3.39732478455734088e-08
5285,3.38733001442562469e-08
5286,-3.37736757098959780e-08
5287,3.36744404388672738e-08
5288,-3.35755237885762381e-08
5289,3.34769915285362007e-08
5290,-3.33787733026939018e-08
5291,3.32809347342587863e-08
5292,-3.31834057777960442e-08
5293,3.30862518699869577e-08
5294,-3.29894031602972906e-08
5295,3.28929250214425875e-08
5296,-3.27967477567665663e-08
5297,3.27009366489791300e-08
5298,-3.26054221316302521e-08
5299,3.25102695821439875e-08
5300,-3.24154093894234214e-08
5301,3.23209068960878994e-08
5302,-3.22266927400530921e-08
5303,3.21328321532307351e-08
5304,-3.20392558895451654e-08
5305,3.19460291388660883e-08
5306,-3.18530828000109393e-08
5307,3.17604819356490766e-08
5308,-3.16681577195910334e-08
5309,3.15761750289467725e-08
5310,-3.14844652001716055e-08
5311,3.13930930688058447e-08
5312,-3.13019901688666272e-08
5313,3.12112210448688324e-08
5314,-3.11207176772299235e-08
5315,3.10305444324205389e-08
5316,-3.09406331951047727e-08
5317,3.08510485816375913e-08
5318,-3.07617224257091493e-08
5319,3.06727194045908782e-08
5320,-3.05839713977973357e-08
5321,3.04955429337602307e-08
5322,-3.04073662494122128e-08
5323,3.03195056055699934e-08
5324,-3.02318934459030958e-08
5325,3.01445939752348403e-08
5326,-3.00575397616229943e-08
5327,2.99707948987442075e-08
5328,-2.98842920793814515e-08
5329,2.97980953502045813e-08
5330,-2.97121376710414730e-08
5331,2.96264828251299374e-08
5332,-2.95410638938461420e-08
5333,2.94559446679352995e-08
5334,-2.93710584115483322e-08
5335,2.92864687724409051e-08
5336,-2.92021090715160314e-08
5337,2.91180430101481630e-08
5338,-2.90342039553293908e-08
5339,2.89506555474645930e-08
5340,-2.88673313409141045e-08
5341,2.87842947850451432e-08
5342,-2.87014797230544757e-08
5343,2.86189493124101958e-08
5344,-2.85366377085623993e-08
5345,2.84546079105107208e-08
5346,-2.83727942469166347e-08
5347,2.82912595837805615e-08
5348,-2.82099382811408654e-08
5349,2.81288934157285903e-08
5350,-2.80480591972538031e-08
5351,2.79674986800489264e-08
5352,-2.78871463268565317e-08
5353,2.78070650127898531e-08
5354,-2.77271893292367714e-08
5355,2.76475820433495245e-08
5356,-2.75681779097971118e-08
5357,2.74890396169080729e-08
5358,-2.74101020828812356e-08
5359,2.73314277282997023e-08
5360,-2.72529518666852632e-08
5361,2.71747366692905167e-08
5362,-2.70967175602949339e-08
5363,2.70189567149051127e-08
5364,-2.69413895467428378e-08
5365,2.68640783509390179e-08
5366,-2.67869584735907521e-08
5367,2.67100922086717829e-08
5368,-2.66334150669968494e-08
5369,2.65569891276576695e-08
5370,-2.64807501651730067e-08
5371,2.64047600109775074e-08
5372,-2.63289547692999187e-08
5373,2.62533961461443920e-08
5374,-2.61780198979741314e-08
5375,2.61028886503592650e-08
5376,-2.60279372389382135e-08
5377,2.59532284452377773e-08
5378,-2.58786977857457914e-08
5379,2.58044075203621326e-08
5380,-2.57302935534445649e-08
5381,2.56564174269590460e-08
5382,-2.55827158666215205e-08
5383,2.55092499779774649e-08
5384,-2.54359566360914350e-08
5385,2.53628969637491542e-08
5386,-2.52900078410563745e-08
5387,2.52173504126835368e-08
5388,-2.51448615222575195e-08
5389,2.50726023968566355e-08
5390,-2.50005099696803127e-08
5391,2.49286452109045438e-08
5392,-2.48569453466174339e-08
5393,2.47854712073547453e-08
5394,-2.47141601297752184e-08
5395,2.46430728728027906e-08
5396,-2.45721468356858724e-08
5397,2.45014427576200575e-08
5398,-2.44308981404673377e-08
5399,2.43605735836997065e-08
5400,-2.42904067589328964e-08
5401,2.42204581485682438e-08
5402,-2.41506655522136221e-08
5403,2.40810893332939496e-08
5404,-2.40116674732363216e-08
5405,2.39424601555144398e-08
5406,-2.38734055543017371e-08
5407,2.38045637113346163e-08
5408,-2.37358730247180005e-08
5409,2.36673933443591559e-08
5410,-2.35990630446887059e-08
5411,2.35309421973710270e-08
5412,-2.34629690474364918e-08
5413,2.33952037140620001e-08
5414,-2.33275844317230138e-08
5415,2.32601713326425532e-08
5416,-2.31929027726219795e-08
5417,2.31258386897587708e-08
5418,-2.30589176617493554e-08
5419,2.29921994520517949e-08
5420,-2.29256228365290851e-08
5421,2.28592474017658478e-08
5422,-2.27930121410287638e-08
5423,2.27269763474917176e-08
5424,-2.26610793476532107e-08
5425,2.25953802827615778e-08
5426,-2.25298185150188543e-08
5427,2.24644531562038181e-08
5428,-2.23992236335622373e-08
5429,2.23341890700533444e-08
5430,-2.22692889520773791e-08
5431,2.22045822509535632e-08
5432,-2.21400085705333164e-08
5433,2.20756268280021735e-08
5434,-2.20113768528427017e-08
5435,2.19473173034710664e-08
5436,-2.18833881530541017e-08
5437,2.18196480033634750e-08
5438,-2.17560367770436186e-08
5439,2.16926134130459289e-08
5440,-2.16293175218247518e-08
5441,2.15662081269847603e-08
5442,-2.15032247245117583e-08
5443,2.14404264701760997e-08
5444,-2.13777532734093399e-08
5445,2.13152635219535146e-08
5446,-2.12528976850351287e-08
5447,2.11907139605903850e-08
5448,-2.11286528365874048e-08
5449,2.10667725076111779e-08
5450,-2.10050136613715533e-08
5451,2.09434341709189804e-08
5452,-2.08819749870063359e-08
5453,2.08206938645453631e-08
5454,-2.07595318425590893e-08
5455,2.06985466712460621e-08
5456,-2.06376792644250972e-08
5457,2.05769875682005259e-08
5458,-2.05164124891836315e-08
5459,2.04560117716698764e-08
5460,-2.03957266157095114e-08
5461,2.03356145454297076e-08
5462,-2.02756169361716894e-08
5463,2.02157911164499341e-08
5464,-2.01560786326915482e-08
5465,2.00965368457276386e-08
5466,-2.00371072139995128e-08
5467,1.99778470700365283e-08
5468,-1.99186980709753665e-08
5469,1.98597173325273933e-08
5470,-1.98008466404940947e-08
5471,1.97421430398540168e-08
5472,-1.96835484269495090e-08
5473,1.96251198319591922e-08
5474,-1.95667991313841419e-08
5475,1.95086432624684532e-08
5476,-1.94505943245666236e-08
5477,1.93927090560675363e-08
5478,-1.93349296697661481e-08
5479,1.92773129260639350e-08
5480,-1.92198010054531175e-08
5481,1.91624506006391206e-08
5482,-1.91052041027962628e-08
5483,1.90481178980274645e-08
5484,-1.89911347315351915e-08
5485,1.89343108324112947e-08
5486,-1.88775888378401580e-08
5487,1.88210251702382583e-08
5488,-1.87645624488313592e-08
5489,1.87082569434207935e-08
5490,-1.86520514716819833e-08
5491,1.85960021446389132e-08
5492,-1.85400519508263155e-08
5493,1.84842568700044254e-08
5494,-1.84285600186664864e-08
5495,1.83730172701136426e-08
5496,-1.83175717720849884e-08
5497,1.82622794068268653e-08
5498,-1.82070834117624411e-08
5499,1.81520395446834963e-08
5500,-1.80970911625847175e-08
5501,1.80422939080561566e-08
5502,-1.79875912900379420e-08
5503,1.79330388233144445e-08
5504,-1.78785800949720399e-08
5505,1.78242705280357614e-08
5506,-1.77700540046132164e-08
5507,1.77159855678199345e-08
5508,-1.76620092742096708e-08
5509,1.76081801699117510e-08
5510,-1.75544424003274295e-08
5511,1.75008509576546734e-08
5512,-1.74473498977217706e-08
5513,1.73939943491771248e-08
5514,-1.73407282520039573e-08
5515,1.72876067720976919e-08
5516,-1.72345740346421934e-08
5517,1.71816849191121024e-08
5518,-1.71288838476694096e-08
5519,1.70762253948963544e-08
5520,-1.70236542668033343e-08
5521,1.69712248852823732e-08
5522,-1.69188819754374073e-08
5523,1.68666800316221904e-08
5524,-1.68145637113387538e-08
5525,1.67625875661446260e-08
5526,-1.67106962190511398e-08
5527,1.66589442012454156e-08
5528,-1.66072762685300805e-08
5529,1.65557467883069664e-08
5530,-1.65043006320186924e-08
5531,1.64529921161771656e-08
5532,-1.64017661992870416e-08
5533,1.63506771219620125e-08
5534,-1.62996698514306438e-08
5535,1.62487986101108048e-08
5536,-1.61980085075544601e-08
5537,1.61473535069190093e-08
5538,-1.60967790877022521e-08
5539,1.60463388951367213e-08
5540,-1.59959785315412384e-08
5541,1.59457517045352903e-08
5542,-1.58956039699338426e-08
5543,1.58455889388170828e-08
5544,-1.57956523365548066e-08
5545,1.57458476870667171e-08
5546,-1.56961208196945707e-08
5547,1.56465250087287161e-08
5548,-1.55970063645630625e-08
5549,1.55476181021019159e-08
5550,-1.54983062154901275e-08
5551,1.54491240338245978e-08
5552,-1.54000175307685441e-08
5553,1.53510399938945195e-08
5554,-1.53021375058745634e-08
5555,1.52533632490663829e-08
5556,-1.52046633984920875e-08
5557,1.51560909991275654e-08
5558,-1.51075924073644199e-08
5559,1.50592204710899336e-08
5560,-1.50109218145178464e-08
5561,1.49627490333140332e-08
5562,-1.49146489085577662e-08
5563,1.48666740502780993e-08
5564,-1.48187710749371074e-08
5565,1.47709927391599326e-08
5566,-1.47232857116378197e-08
5567,1.46757025202795913e-08
5568,-1.46281901188855853e-08
5569,1.45808009023218094e-08
5570,-1.45334818237849713e-08
5571,1.44862851805379570e-08
5572,-1.44391581248460359e-08
5573,1.43921529325509963e-08
5574,-1.43452165811741683e-08
5575,1.42984015389780796e-08
5576,-1.42516547386048417e-08
5577,1.42050285107530515e-08
5578,-1.41584700131434030e-08
5579,1.41120313952042493e-08
5580,-1.40656600244759013e-08
5581,1.40194078004750091e-08
5582,-1.39732222665878823e-08
5583,1.39271553012498710e-08
5584,-1.38811544105353180e-08
5585,1.38352714683808275e-08
5586,-1.37894540251319632e-08
5587,1.37437538346455664e-08
5588,-1.36981187423998168e-08
5589,1.36526002134114547e-08
5590,-1.36071462727473032e-08
5591,1.35618082594634361e-08
5592,-1.35165342124054327e-08
5593,1.34713755896159560e-08
5594,-1.34262803342453590e-08
5595,1.33812999301681774e-08
5596,-1.33363823919551463e-08
5597,1.32915790608107591e-08
5598,-1.32468381602119218e-08
5599,1.32022106692058962e-08
5600,-1.31576453031055955e-08
5601,1.31131926805199527e-08
5602,-1.30688016564696475e-08
5603,1.30245228551625600e-08
5604,-1.29803049844721348e-08
5605,1.29361989247141811e-08
5606,-1.28921532421266292e-08
5607,1.28482187742404713e-08
5608,-1.28043442089515490e-08
5609,1.27605803031243963e-08
5610,-1.27168758200562934e-08
5611,1.26732814037420467e-08
5612,-1.26297458777816621e-08
5613,1.25863199724764887e-08
5614,-1.25429523622798626e-08
5615,1.24996938859576193e-08
5616,-1.24564932758755579e-08
5617,1.24134011525784722e-08
5618,-1.23703664265161169e-08
5619,1.23274396250763521e-08
5620,-1.22845698799528170e-08
5621,1.22418074152562143e-08
5622,-1.21991016070049574e-08
5623,1.21565024936520732e-08
5624,-1.21139595623056348e-08
5625,1.20715228718636986e-08
5626,-1.20291419209025086e-08
5627,1.19868665286577655e-08
5628,-1.19446465573135251e-08
5629,1.19025316247045269e-08
5630,-1.18604715927544072e-08
5631,1.18185162949492429e-08
5632,-1.17766151219106048e-08
5633,1.17348184442763913e-08
5634,-1.16930752656504351e-08
5635,1.16514361171193561e-08
5636,-1.16098502653361606e-08
5637,1.15683676017548449e-08
5638,-1.15269380416409500e-08
5639,1.14856110663550551e-08
5640,-1.14443367726220137e-08
5641,1.14031645796696235e-08
5642,-1.13620447441138651e-08
5643,1.13210263923319375e-08
5644,-1.12800600040807384e-08
5645,1.12391946739197511e-08
5646,-1.11983808119256757e-08
5647,1.11576675633229817e-08
5648,-1.11170054092014757e-08
5649,1.10764433531605886e-08
5650,-1.10359319661569162e-08
5651,1.09955202667475501e-08
5652,-1.09551587918088627e-08
5653,1.09148965005024301e-08
5654,-1.08746841502287146e-08
5655,1.08345704106780376e-08
5656,-1.07945062333060814e-08
5657,1.07545402824489844e-08
5658,-1.07146234396696658e-08
5659,1.06748043418721441e-08
5660,-1.06350339936466373e-08
5661,1.05953609124717404e-08
5662,-1.05557362564507182e-08
5663,1.05162083748326063e-08
5664,-1.04767285213702091e-08
5665,1.04373449932531876e-08
5666,-1.03980092079318393e-08
5667,1.03587692776920568e-08
5668,-1.03195766315749148e-08
5669,1.02804794191463549e-08
5670,-1.02414291735435116e-08
5671,1.02024738981958974e-08
5672,-1.01635651962482988e-08
5673,1.01247511158129203e-08
5674,-1.00859831987457276e-08
5675,1.00473094681795463e-08
5676,-1.00086815359960431e-08
5677,9.97014732757895592e-09
5678,-9.93165865023241665e-09
5679,9.89326317563859708e-09
5680,-9.85491295309671353e-09
5681,9.81665550936047229e-09
5682,-9.77844293902437507e-09
5683,9.74032273578184492e-09
5684,-9.70224708085352579e-09
5685,9.66426339089293598e-09
5686,-9.62632386725550652e-09
5687,9.58847587653006771e-09
5688,-9.55067174290573614e-09
5689,9.51295875253609090e-09
5690,-9.47528928993679038e-09
5691,9.43771054720028422e-09
5692,-9.40017495895893694e-09
5693,9.36272977025052612e-09
5694,-9.32532732184780460e-09
5695,9.28801493126152106e-09
5696,-9.25074493040869225e-09
5697,9.21356457718452650e-09
5698,-9.17642644295367522e-09
5699,9.13937729969663595e-09
5700,-9.10237015308281686e-09
5701,9.06545170110100106e-09
5702,-9.02857488194188735e-09
5703,8.99178636912540269e-09
5704,-8.95503910361407353e-09
5705,8.91837983414833790e-09
5706,-8.88176149488864731e-09
5707,8.84523074090356170e-09
5708,-8.80874063407594657e-09
5709,8.77233776038145917e-09
5710,-8.73597518767947893e-09
5711,8.69969940265607723e-09
5712,-8.66346370228568049e-09
5713,8.62731441412505134e-09
5714,-8.59120489200475156e-09
5715,8.55518143378377619e-09
5716,-8.51919741345889042e-09
5717,8.48329909318347918e-09
5718,-8.44743993083079895e-09
5719,8.41166610610711641e-09
5720,-8.37593111727664605e-09
5721,8.34028111533411456e-09
5722,-8.30466965399478307e-09
5723,8.26914281291508555e-09
5724,-8.23365424521950746e-09
5725,8.19824993204511617e-09
5726,-8.16288369684411673e-09
5727,8.12760109237953603e-09
5728,-8.09235652737812161e-09
5729,8.05719522604586605e-09
5730,-8.02207161770078032e-09
5731,7.98703107520836535e-09
5732,-7.95202761997196441e-09
5733,7.91710707618175786e-09
5734,-7.88222338745435922e-09
5735,7.84742216983519597e-09
5736,-7.81265763634405982e-09
5737,7.77797515677074438e-09
5738,-7.74332911522708575e-09
5739,7.70876480138767576e-09
5740,-7.67423659173444810e-09
5741,7.63978986454427131e-09
5742,-7.60537887091245113e-09
5743,7.57104913856362788e-09
5744,-7.53675480349855496e-09
5745,7.50254139662091142e-09
5746,-7.46836316453976248e-09
5747,7.43426540873482047e-09
5748,-7.40020275668249458e-09
5749,7.36622010892146081e-09
5750,-7.33227235090244151e-09
5751,7.29840431083801245e-09
5752,-7.26457082168793008e-09
5753,7.23081683674038069e-09
5754,-7.19709704584873473e-09
5755,7.16345652806098074e-09
5756,-7.12984983532210199e-09
5757,7.09632215938857070e-09
5758,-7.06282811673580510e-09
5759,7.02941263752121826e-09
5760,-6.99603067745221135e-09
5761,6.96272696263994580e-09
5762,-6.92945644890968525e-09
5763,6.89626381855487285e-09
5764,-6.86310434294704880e-09
5765,6.83002225634736324e-09
5766,-6.79697309105569532e-09
5767,6.76400112827194120e-09
5768,-6.73106174798432944e-09
5769,6.69819930254254855e-09
5770,-6.66536916412509480e-09
5771,6.63261565242383322e-09
5772,-6.59989430960407125e-09
5773,6.56724922105892093e-09
5774,-6.53463604561716871e-09
5775,6.50209888029064282e-09
5776,-6.46959336893153009e-09
5777,6.43716351784992980e-09
5778,-6.40476518915491080e-09
5779,6.37244215830190664e-09
5780,-6.34015041180729269e-09
5781,6.30793369486633234e-09
5782,-6.27574804189944773e-09
5783,6.24363711020066441e-09
5784,-6.21155703942661665e-09
5785,6.17955143131508750e-09
5786,-6.14757638245843536e-09
5787,6.11567553995086641e-09
5788,-6.08380502677423497e-09
5789,6.05200844912463404e-09
5790,-6.02024197247303943e-09
5791,5.98854911628668673e-09
5792,-5.95688629053376922e-09
5793,5.92529657557416007e-09
5794,-5.89373684249065442e-09
5795,5.86224994361884346e-09
5796,-5.83079261478690095e-09
5797,5.79940807129041687e-09
5798,-5.76805279359646919e-09
5799,5.73677002916578604e-09
5800,-5.70551629292361836e-09
5801,5.67433482813493643e-09
5802,-5.64318218699297015e-09
5803,5.61210148858981867e-09
5804,-5.58104948592329068e-09
5805,5.55006911844247459e-09
5806,-5.51911722063716511e-09
5807,5.48823668513473002e-09
5808,-5.45738444314188835e-09
5809,5.42660327755284984e-09
5810,-5.39585025081087462e-09
5811,5.36516797022882530e-09
5812,-5.33451363136983617e-09
5813,5.30392981392488317e-09
5814,-5.27337373233638470e-09
5815,5.24288787289918998e-09
5816,-5.21242955695267744e-09
5817,5.18204120883776599e-09
5818,-5.15168025367888186e-09
5819,5.12138899524845859e-09
5820,-5.09112487845034197e-09
5821,5.06093021704843053e-09
5822,-5.03076245846071108e-09
5823,5.00066402092323086e-09
5824,-4.97059226379640667e-09
5825,4.94058957080523028e-09
5826,-4.91061327994725027e-09
5827,4.88070578586801431e-09
5828,-4.85082464600843937e-09
5829,4.82101197854669724e-09
5830,-4.79122541671147738e-09
5831,4.76150713742769754e-09
5832,-4.73181483998147991e-09
5833,4.70219050723702141e-09
5834,-4.67259199489211640e-09
5835,4.64306114721383013e-09
5836,-4.61355593991073320e-09
5837,4.58411820781800360e-09
5838,-4.55470594280008494e-09
5839,4.52536090162326177e-09
5840,-4.49604105099063072e-09
5841,4.46678828388358509e-09
5842,-4.43756052060446634e-09
5843,4.40839951587316462e-09
5844,-4.37926341949630074e-09
5845,4.35019383992752491e-09
5846,-4.32114896055300708e-09
5847,4.29217031667562466e-09
5848,-4.26321632391990535e-09
5849,4.23432817785546804e-09
5850,-4.20546461576196410e-09
5851,4.17666672789135938e-09
5852,-4.14789309303659921e-09
5853,4.11918499393283016e-09
5854,-4.09050085561974323e-09
5855,4.06188214616184877e-09
5856,-4.03328725401726322e-09
5857,4.00475750278874985e-09
5858,-3.97625135352763436e-09
5859,3.94781010269437527e-09
5860,-3.91939238336324430e-09
5861,3.89103928661432595e-09
5862,-3.86270961006268324e-09
5863,3.83444422945451685e-09
5864,-3.80620215154995967e-09
5865,3.77802416700261501e-09
5866,-3.74986930542817526e-09
5867,3.72177828258597891e-09
5868,-3.69371024790467058e-09
5869,3.66570581907334238e-09
5870,-3.63772424402818718e-09
5871,3.60980602364803899e-09
5872,-3.58191049690478015e-09
5873,3.55407816131163452e-09
5874,-3.52626828799954775e-09
5875,3.49852133859159825e-09
5876,-3.47079679109769185e-09
5877,3.44313495753395627e-09
5878,-3.41549531036665860e-09
5879,3.38791822420457638e-09
5880,-3.36036308969773340e-09
5881,3.33287033543080045e-09
5882,-3.30539937287164111e-09
5883,3.27799065053510476e-09
5884,-3.25060347914097347e-09
5885,3.22327830356503133e-09
5886,-3.19597458928795719e-09
5887,3.16873270680038717e-09
5888,-3.14151204962806534e-09
5889,3.11435304451962181e-09
5890,-3.08721510428978275e-09
5891,3.06013853945909693e-09
5892,-3.03308307132059908e-09
5893,3.00608863951329773e-09
5894,-2.97911516595578178e-09
5895,2.95220253369645313e-09
5896,-2.92531072306574518e-09
5897,2.89847954994699878e-09
5898,-2.87166903957437560e-09
5899,2.84491890695862112e-09
5900,-2.81818939161283400e-09
5901,2.79152003982970426e-09
5902,-2.76487111763133793e-09
5903,2.73828214326087439e-09
5904,-2.71171352624314557e-09
5905,2.68520459303662197e-09
5906,-2.65871586229585164e-09
5907,2.63228670538880003e-09
5908,-2.60587751447007573e-09
5909,2.57952776728993243e-09
5910,-2.55319778418819356e-09
5911,2.52692703979326495e-09
5912,-2.50067600912021267e-09
5913,2.47448395841104041e-09
5914,-2.44831149980537625e-09
5915,2.42219783064585210e-09
5916,-2.39610361632135910e-09
5917,2.37006796238383803e-09
5918,-2.34405165376887692e-09
5919,2.31809370289423604e-09
5920,-2.29215498462790104e-09
5921,2.26627439984324641e-09
5922,-2.24041292201984715e-09
5923,2.21460944367959721e-09
5924,-2.18882489019487999e-09
5925,2.16309808107064906e-09
5926,-2.13739015784339093e-09
5927,2.11173980014651719e-09
5928,-2.08610814707983093e-09
5929,2.06053388400419196e-09
5930,-2.03497816447547271e-09
5931,2.00947967050499661e-09
5932,-1.98399962243201950e-09
5933,1.95857657318730257e-09
5934,-1.93317185437085299e-09
5935,1.90782397539495285e-09
5936,-1.88249425655812146e-09
5937,1.85722127686584062e-09
5938,-1.83196620649994768e-09
5939,1.80676771471520731e-09
5940,-1.78158708905360499e-09
5941,1.75646281923927539e-09
5942,-1.73135630639822980e-09
5943,1.70630587520482398e-09
5944,-1.68127318650805980e-09
5945,1.65629636738648058e-09
5946,-1.63133714016906119e-09
5947,1.60643369172308287e-09
5948,-1.58154759372507409e-09
5949,1.55671710688277723e-09
5950,-1.53190397467113644e-09
5951,1.50714627144855025e-09
5952,-1.48240561365190680e-09
5953,1.45772018861694205e-09
5954,-1.43305191925497579e-09
5955,1.40843861710978110e-09
5956,-1.38384234339105332e-09
5957,1.35930086213293603e-09
5958,-1.33477625166185865e-09
5959,1.31030634151615344e-09
5960,-1.28585312166337098e-09
5961,1.26145445024024488e-09
5962,-1.23707235978676619e-09
5963,1.21274458829068158e-09
5964,-1.18843336248806775e-09
5965,1.16417624830513200e-09
5966,-1.13993556820061500e-09
5967,1.11574880744335272e-09
5968,-1.09157839747853488e-09
5969,1.06746173263444370e-09
5970,-1.04336128661836381e-09
5971,1.01931445933193056e-09
5972,-9.95283726100565923e-10
5973,9.71306416039867860e-10
5974,-9.47345090446528935e-10
5975,9.23437038197380004e-10
5976,-8.99544814198077681e-10
5977,8.75705701176454879e-10
5978,-8.51882409642078785e-10
5979,8.28111976659106612e-10
5980,-8.04357254393832716e-10
5981,7.80655243537742047e-10
5982,-7.56968870801790463e-10
5983,7.33335058665738326e-10
5984,-7.09716609668605081e-10
5985,6.86150708719447910e-10
5986,-6.62600026016925479e-10
5987,6.39101730472204995e-10
5988,-6.15618630519606827e-10
5989,5.92187646529233565e-10
5990,-5.68771739829470294e-10
5991,5.45407850984677682e-10
5992,-5.22058940400589909e-10
5993,4.98761840914993144e-10
5994,-4.75479643289259971e-10
5995,4.52249120555967759e-10
5996,-4.29033354003563521e-10
5997,4.05869075506860328e-10
5998,-3.82719557697269436e-10
5999,3.59621223649729262e-10
6000,-3.36537659214222390e-10
6001,3.13505162706254843e-10
6002,-2.90487181840125670e-10
6003,2.67520242044692770e-10
6004,-2.44567655586521214e-10
6005,2.21665970840623340e-10
6006,-1.98778514332023130e-10
6007,1.75941871533385617e-10
6008,-1.53119342326606997e-10
6009,1.30347386288405850e-10
6010,-1.07589524414051689e-10
6011,8.48820969531759137e-11
6012,-6.21885702320837534e-11
6013,3.95454345243977564e-11
6014,-1.69161755069083255e-11
6015,-5.66326756856889184e-12
6016,2.82284858714309401e-11
6017,-5.07440941911551860e-11
6018,7.32457276817911357e-11
6019,-9.56977315319089724e-11
6020,1.18136100430537779e-10
6021,-1.40524773292151280e-10
6022,1.62899971553350630e-10
6023,-1.85225635575226190e-10
6024,2.07537923932139167e-10
6025,-2.29800875146663431e-10
6026,2.52050394422165099e-10
6027,-2.74250853774208332e-10
6028,2.96437931159256347e-10
6029,-3.18576022496523581e-10
6030,3.40700910333120049e-10
6031,-3.62777042419281669e-10
6032,3.84839956165239085e-10
6033,-4.06854224163669890e-10
6034,4.28855415840080083e-10
6035,-4.50808066908642419e-10
6036,4.72747811065366661e-10
6037,-4.94639097854091434e-10
6038,5.16517576890089030e-10
6039,-5.38347802215052191e-10
6040,5.60165205283127568e-10
6041,-5.81934505989692429e-10
6042,6.03691143054324834e-10
6043,-6.25399788365444401e-10
6044,6.47095869147419954e-10
6045,-6.68744067823470925e-10
6046,6.90379799889978554e-10
6047,-7.11967871646933036e-10
6048,7.33543492666928283e-10
6049,-7.55071573428772644e-10
6050,7.76587284650987277e-10
6051,-7.98055613199728603e-10
6052,8.19511642456082316e-10
6053,-8.40920456230132950e-10
6054,8.62317091995455085e-10
6055,-8.83666597329342921e-10
6056,9.05004011332449883e-10
6057,-9.26294414316352630e-10
6058,9.47572844562996164e-10
6059,-9.68804439105795769e-10
6060,9.90024054341012534e-10
6061,-1.01119701491883168e-09
6062,1.03235807762156609e-09
6063,-1.05347262501251100e-09
6064,1.07457538793780809e-09
6065,-1.09563167335739362e-09
6066,1.11667636459639785e-09
6067,-1.13767463764508385e-09
6068,1.15866140156535767e-09
6069,-1.17960192629379788e-09
6070,1.20053100857141229e-09
6071,-1.22141400200482365e-09
6072,1.24228554864302932e-09
6073,-1.26311127582608686e-09
6074,1.28392549267203357e-09
6075,-1.30469409333664061e-09
6076,1.32545130299862754e-09
6077,-1.34616293502018132e-09
6078,1.36686339860636592e-09
6079,-1.38751813291709702e-09
6080,1.40816200720408929e-09
6081,-1.42876037935844634e-09
6082,1.44934776247682785e-09
6083,-1.46988983786743479e-09
6084,1.49042095852841327e-09
6085,-1.51090695722684495e-09
6086,1.53138206540647876e-09
6087,-1.55181218755134549e-09
6088,1.57223146511634592e-09
6089,-1.59260596465851509e-09
6090,1.61296960366722867e-09
6091,-1.63328858155950670e-09
6092,1.65359686247582708e-09
6093,-1.67386054423384039e-09
6094,1.69411359359161256e-09
6095,-1.71432220947986537e-09
6096,1.73452031655611552e-09
6097,-1.75467403788523243e-09
6098,1.77481727272782713e-09
6099,-1.79491637508784692e-09
6100,1.81500504477498896e-09
6101,-1.83504962536743122e-09
6102,1.85508384703453140e-09
6103,-1.87507420205689865e-09
6104,1.89505417297571913e-09
6105,-1.91499045623981913e-09
6106,1.93491641513230633e-09
6107,-1.95479871517813342e-09
6108,1.97467096380823397e-09
6109,-1.99449951591047077e-09
6110,2.01431814626117337e-09
6111,-2.03409325077816536e-09
6112,2.05385835951282899e-09
6113,-2.07358019826709617e-09
6114,2.09329205985768067e-09
6115,-2.11296067702921086e-09
6116,2.13261955662218949e-09
6117,-2.15223527232790982e-09
6118,2.17184128235393985e-09
6119,-2.19140422085760792e-09
6120,2.21095754327666608e-09
6121,-2.23046797476098143e-09
6122,2.24996875593038646e-09
6123,-2.26942682732094752e-09
6124,2.28887532990869636e-09
6125,-2.30828116803946558e-09
6126,2.32767756039343177e-09
6127,-2.34703145917302019e-09
6128,2.36637589918511397e-09
6129,-2.38567791611241802e-09
6130,2.40497065453950270e-09
6131,-2.42422106274873017e-09
6132,2.44346221265600610e-09
6133,-2.46266117642637848e-09
6134,2.48185094619927131e-09
6135,-2.50099859484062917e-09
6136,2.52013720084777646e-09
6137,-2.53923368758978990e-09
6138,2.55832134115422310e-09
6139,-2.57736686728277836e-09
6140,2.59640367001798938e-09
6141,-2.61539855905032023e-09
6142,2.63438444282020001e-09
6143,-2.65332947624708501e-09
6144,2.67226425686947581e-09
6145,-2.69115892237142361e-09
6146,2.71004353336948599e-09
6147,-2.72888763547658216e-09
6148,2.74772289078417585e-09
6149,-2.76651655283623669e-09
6150,2.78530175720030244e-09
6151,-2.80404566598873733e-09
6152,2.82278107596118840e-09
6153,-2.84147531869042320e-09
6154,2.86016103982785116e-09
6155,-2.87880581790801546e-09
6156,2.89744212434359468e-09
6157,-2.91603755436025123e-09
6158,2.93462460098050946e-09
6159,-2.95317086862592727e-09
6160,2.97170877657170219e-09
6161,-2.99020612728742629e-09
6162,3.00869502092997425e-09
6163,-3.02714354448228164e-09
6164,3.04558377172704371e-09
6165,-3.06398358989080272e-09
6166,3.08237517938474543e-09
6167,-3.10072658942158094e-09
6168,3.11906974403272939e-09
6169,-3.13737279685870176e-09
6170,3.15566770771439745e-09
6171,-3.17392260495456386e-09
6172,3.19216944083035092e-09
6173,-3.21037632931858952e-09
6174,3.22857524316169184e-09
6175,-3.24673429733446025e-09
6176,3.26488548295710783e-09
6177,-3.28299686038462783e-09
6178,3.30110044049415853e-09
6179,-3.31916432684904322e-09
6180,3.33722045477549268e-09
6181,-3.35523705785712309e-09
6182,3.37324586196945735e-09
6183,-3.39121531309717245e-09
6184,3.40917699909010493e-09
6185,-3.42709944484673066e-09
6186,3.44501415208568789e-09
6187,-3.46288972558937956e-09
6188,3.48075767416960038e-09
6189,-3.49858655305372350e-09
6190,3.51640788980739158e-09
6191,-3.53419019774703984e-09
6192,3.55196504936959424e-09
6193,-3.56970101774311647e-09
6194,3.58742948108825003e-09
6195,-3.60511928503774681e-09
6196,3.62280159981501267e-09
6197,-3.64044530337795243e-09
6198,3.65808167260594943e-09
6199,-3.67567940488282780e-09
6200,3.69326988367752784e-09
6201,-3.71082193230947082e-09
6202,3.72836668037853120e-09
6203,-3.74587313335045257e-09
6204,3.76337233791149891e-09
6205,-3.78083333219549555e-09
6206,3.79828724283568622e-09
6207,-3.81570269414610856e-09
6208,3.83311147357767355e-09
6209,-3.85048199626006203e-09
6210,3.86784549036629295e-09
6211,-3.88517107447356496e-09
6212,3.90248958827513307e-09
6213,-3.91977036003235512e-09
6214,3.93704411901926782e-09
6215,-3.95428012286853563e-09
6216,3.97150926633138897e-09
6217,-3.98870075172558387e-09
6218,4.00588539846689962e-09
6219,-4.02303250208725987e-09
6220,4.04017276934329413e-09
6221,-4.05727561868776668e-09
6222,4.07437172110633471e-09
6223,-4.09143043594413917e-09
6224,4.10848253910962238e-09
6225,-4.12549729178234633e-09
6226,4.14250544033896533e-09
6227,-4.15947648456154893e-09
6228,4.17644081339879600e-09
6229,-4.19336816070431910e-09
6230,4.21028893762347017e-09
6231,-4.22717271621122629e-09
6232,4.24405005456229570e-09
6233,-4.26089045068938379e-09
6234,4.27772444318333047e-09
6235,-4.29452162981019244e-09
6236,4.31131243738454195e-09
6237,-4.32806652459622011e-09
6238,4.34481431980734325e-09
6239,-4.36152545185437322e-09
6240,4.37823028381806687e-09
6241,-4.39489861066606279e-09
6242,4.41156075239463643e-09
6243,-4.42818639906210858e-09
6244,4.44480587877980678e-09
6245,-4.46138902087312038e-09
6246,4.47796604432383243e-09
6247,-4.49450678615141729e-09
6248,4.51104145472984006e-09
6249,-4.52753994668140251e-09
6250,4.54403242049521576e-09
6251,-4.56048883142906266e-09
6252,4.57693920697981191e-09
6253,-4.59335363468700543e-09
6254,4.60976204256262787e-09
6255,-4.62613466580633569e-09
6256,4.64250132747789568e-09
6257,-4.65883228224466414e-09
6258,4.67515718300066929e-09
6259,-4.69144652147255455e-09
6260,4.70772998812431253e-09
6261,-4.72397789036081573e-09
6262,4.74021995081334558e-09
6263,-4.75642659375826967e-09
6264,4.77262739656531561e-09
6265,-4.78879284258741868e-09
6266,4.80495252094490754e-09
6267,-4.82107690083200505e-09
6268,4.83719564081326353e-09
6269,-4.85327917515414734e-09
6270,4.86935698853230062e-09
6271,-4.88539969551630183e-09
6272,4.90143689310882100e-09
6273,-4.91743895375563615e-09
6274,4.93343554194988748e-09
6275,-4.94939707951986768e-09
6276,4.96535316954667347e-09
6277,-4.98127437300230697e-09
6278,4.99719011221001077e-09
6279,-5.01307110191707573e-09
6280,5.02894660545279801e-09
6281,-5.04478749380901296e-09
6282,5.06062292196045696e-09
6283,-5.07642375910136208e-09
6284,5.09221931714447439e-09
6285,-5.10798027081182415e-09
6286,5.12373600589285898e-09
6287,-5.13945719400266499e-09
6288,5.15517325242099914e-09
6289,-5.17085488419658918e-09
6290,5.18653126957244725e-09
6291,-5.20217352317923436e-09
6292,5.21781045234440763e-09
6293,-5.23341328504991878e-09
6294,5.24901094732317379e-09
6295,-5.26457447774460009e-09
6296,5.28013300082784750e-09
6297,-5.29565744570183875e-09
6298,5.31117690333922194e-09
6299,-5.32666240768872840e-09
6300,5.34214281506092986e-09
6301,-5.35758947053153325e-09
6302,5.37303115887568226e-09
6303,-5.38843893784188360e-09
6304,5.40384195877497681e-09
6305,-5.41921115065421704e-09
6306,5.43457563227805648e-09
6307,-5.44990638065324465e-09
6308,5.46523225818469000e-09
6309,-5.48052469659948062e-09
6310,5.49581226011281627e-09
6311,-5.51106642047430190e-09
6312,5.52631579959561115e-09
6313,-5.54153180889298872e-09
6314,5.55674307831440118e-09
6315,-5.57192112916622531e-09
6316,5.58709435677890324e-09
6317,-5.60223450303197903e-09
6318,5.61736991379140242e-09
6319,-5.63247220151246291e-09
6320,5.64756998769901176e-09
6321,-5.66263461128805750e-09
6322,5.67769479689268935e-09
6323,-5.69272191447855828e-09
6324,5.70774448041143103e-09
6325,-5.72273419342052004e-09
6326,5.73771940850796839e-09
6327,-5.75267179804774364e-09
6328,5.76761974802654507e-09
6329,-5.78253493208055252e-09
6330,5.79744576008017387e-09
6331,-5.81232389844888337e-09
6332,5.82719761736439954e-09
6333,-5.84203880908898390e-09
6334,5.85687563625836612e-09
6335,-5.87168001057553818e-09
6336,5.88648003871499218e-09
6337,-5.90124765818454492e-09
6338,5.91601093940870997e-09
6339,-5.93074192796167916e-09
6340,5.94546866831853353e-09
6341,-5.96016318643422804e-09
6342,5.97485343106535618e-09
6343,-5.98951157930523646e-09
6344,6.00416542080259911e-09
6345,-6.01878728324717229e-09
6346,6.03340491308239841e-09
6347,-6.04799058557360378e-09
6348,6.06257213421012832e-09
6349,-6.07712176200762378e-09
6350,6.09166724199511582e-09
6351,-6.10618088110526415e-09
6352,6.12069053427961491e-09
6353,-6.13516829387424604e-09
6354,6.14964215856488422e-09
6355,-6.16408422397098792e-09
6356,6.17852232431041406e-09
6357,-6.19292883694866332e-09
6358,6.20733133462590732e-09
6359,-6.22170236388537766e-09
6360,6.23606937866938040e-09
6361,-6.25040496759453423e-09
6362,6.26473665277240479e-09
6363,-6.27903695154715254e-09
6364,6.29333336780715882e-09
6365,-6.30759849104221832e-09
6366,6.32185975130109415e-09
6367,-6.33608977445572727e-09
6368,6.35031601088231495e-09
6369,-6.36451110318965799e-09
6370,6.37870240492667433e-09
6371,-6.39286262696113708e-09
6372,6.40701907071009636e-09
6373,-6.42114451936490592e-09
6374,6.43526631045869703e-09
6375,-6.44935703465714302e-09
6376,6.46344422094589049e-09
6377,-6.47750043421680305e-09
6378,6.49155305782392518e-09
6379,-6.50557489683189806e-09
6380,6.51959306844207609e-09
6381,-6.53358058045896260e-09
6382,6.54756442491585655e-09
6383,-6.56151768640796297e-09
6384,6.57546735773402150e-09
6385,-6.58938651828105327e-09
6386,6.60330208001394244e-09
6387,-6.61718716254424103e-09
6388,6.63106877491663008e-09
6389,-6.64491988736210569e-09
6390,6.65876765079129982e-09
6391,-6.67258496455329954e-09
6392,6.68639885697091989e-09
6393,-6.70018247810750361e-09
6394,6.71396268397318153e-09
6395,-6.72771263436501519e-09
6396,6.74145930086831691e-09
6397,-6.75517575893518153e-09
6398,6.76888890431791531e-09
6399,-6.78257206474940819e-09
6400,6.79625167449770336e-09
6401,-6.80990148682877445e-09
6402,6.82354790871964608e-09
6403,-6.83716435105576508e-09
6404,6.85077764762029802e-09
6405,-6.86436101579203633e-09
6406,6.87794123241096868e-09
6407,-6.89149153020461403e-09
6408,6.90503874789210762e-09
6409,-6.91855621065593232e-09
6410,6.93207044560517180e-09
6411,-6.94555509859685212e-09
6412,6.95903657302271422e-09
6413,-6.97248845098274403e-09
6414,6.98593725018724507e-09
6415,-6.99935647184327387e-09
6416,7.01277267397391346e-09
6417,-7.02615939977290819e-09
6418,7.03954301732762354e-09
6419,-7.05289735374968323e-09
6420,7.06624861472223834e-09
6421,-7.07957054816408913e-09
6422,7.09288948572879987e-09
6423,-7.10617914613833057e-09
6424,7.11946592246164075e-09
6425,-7.13272337517549546e-09
6426,7.14597805187066603e-09
6427,-7.15920344274718538e-09
6428,7.17242609932612885e-09
6429,-7.18561958208169311e-09
6430,7.19881018489688261e-09
6431,-7.21197195254746200e-09
6432,7.22513064994493671e-09
6433,-7.23826062541277385e-09
6434,7.25138758006469017e-09
6435,-7.26448576328425418e-09
6436,7.27758118296316764e-09
6437,-7.29064778740954590e-09
6438,7.30371163082057953e-09
6439,-7.31674674656721265e-09
6440,7.32977907441546001e-09
6441,-7.34278277252799453e-09
6442,7.35578376976836549e-09
6443,-7.36875612454853320e-09
6444,7.38172584931819289e-09
6445,-7.39466696188162555e-09
6446,7.40760547835378604e-09
6447,-7.42051555606099571e-09
6448,7.43342289792678455e-09
6449,-7.44630198570131172e-09
6450,7.45917832164217959e-09
6451,-7.47202636456872843e-09
6452,7.48487181878339999e-09
6453,-7.49768900089588342e-09
6454,7.51050363273341203e-09
6455,-7.52329003113854950e-09
6456,7.53607393991811428e-09
6457,-7.54882972704275664e-09
6458,7.56158288619888807e-09
6459,-7.57430810289974398e-09
6460,7.58703072179763543e-09
6461,-7.59972540431359341e-09
6462,7.61241752860477711e-09
6463,-7.62508172377250247e-09
6464,7.63774361965839191e-09
6465,-7.65037752413849040e-09
6466,7.66300901003976415e-09
6467,-7.67561266916724732e-09
6468,7.68821393815254550e-09
6469,-7.70078748120543147e-09
6470,7.71335859603553952e-09
6471,-7.72590209472201468e-09
6472,7.73844319233380278e-09
6473,-7.75095668492651152e-09
6474,7.76346784743232634e-09
6475,-7.77595142778064978e-09
6476,7.78843274178964161e-09
6477,-7.80088650811953712e-09
6478,7.81333805555462496e-09
6479,-7.82576206888181310e-09
6480,7.83818390029634192e-09
6481,-7.85057830839558199e-09
6482,7.86297054474251319e-09
6483,-7.87533544732707795e-09
6484,7.88769806640899167e-09
6485,-7.90003357709927186e-09
6486,7.91236672768170449e-09
6487,-7.92467282063756046e-09
6488,7.93697667588720311e-09
6489,-7.94925342439789759e-09
6490,7.96152803008521782e-09
6491,-7.97377552067507538e-09
6492,7.98602096001428565e-09
6493,-7.99823938389681024e-09
6494,8.01045564715719274e-09
6495,-8.02264498998630976e-09
6496,8.03483231717759487e-09
6497,-8.04699267961003779e-09
6498,8.05915105991886226e-09
6499,-8.07128255240789614e-09
6500,8.08341203053488523e-09
6501,-8.09551473836614987e-09
6502,8.10761544739251947e-09
6503,-8.11968947566891361e-09
6504,8.13176143466571970e-09
6505,-8.14380682111142068e-09
6506,8.15585022210776897e-09
6507,-8.16786703189303514e-09
6508,8.17988188673289469e-09
6509,-8.19187020571157111e-09
6510,8.20385662316210683e-09
6511,-8.21581650352079997e-09
6512,8.22777462360015298e-09
6513,-8.23970620452972572e-09
6514,8.25163596743548728e-09
6515,-8.26353934746602647e-09
6516,8.27544086538271428e-09
6517,-8.28731610051179637e-09
6518,8.29918952818207119e-09
6519,-8.31103661858606928e-09
6520,8.32288202671327503e-09
6521,-8.33470121227055824e-09
6522,8.34651852205533068e-09
6523,-8.35830981184371325e-09
6524,8.37009927286760412e-09
6525,-8.38186267368111249e-09
6526,8.39362429578455519e-09
6527,-8.40535996329414861e-09
6528,8.41709384932549824e-09
6529,-8.42880186020238060e-09
6530,8.44050810219540482e-09
6531,-8.45218847116703889e-09
6532,8.46386714529790543e-09
6533,-8.47551999367310240e-09
6534,8.48717113226629417e-09
6535,-8.49879655261734607e-09
6536,8.51042023294415837e-09
6537,-8.52201827793331043e-09
6538,8.53361462115200758e-09
6539,-8.54518533360645993e-09
6540,8.55675445171758307e-09
6541,-8.56829792186430268e-09
6542,8.57983986410471072e-09
6543,-8.59135616124610856e-09
6544,8.60287096237247169e-09
6545,-8.61436019942002819e-09
6546,8.62584794566509477e-09
6547,-8.63731021585189517e-09
6548,8.64877095304099138e-09
6549,-8.66020631371036385e-09
6550,8.67164017148405278e-09
6551,-8.68304867472874195e-09
6552,8.69445570291539440e-09
6553,-8.70583740667827886e-09
6554,8.71721770045776455e-09
6555,-8.72857272625501313e-09
6556,8.73992632774622567e-09
6557,-8.75125475796183116e-09
6558,8.76258169084799706e-09
6559,-8.77388370073993854e-09
6560,8.78518406386479994e-09
6561,-8.79645949436273506e-09
6562,8.80773341141937021e-09
6563,-8.81898243265747979e-09
6564,8.83023006615611291e-09
6565,-8.84145273248599152e-09
6566,8.85267403468688782e-09
6567,-8.86387039991970976e-09
6568,8.87506550057764116e-09
6569,-8.88623563279277132e-09
6570,8.89740463247180391e-09
6571,-8.90854867625244265e-09
6572,8.91969151403701253e-09
6573,-8.93080959344464614e-09
6574,8.94192630993295976e-09
6575,-8.95301849258365755e-09
6576,8.96410922935811742e-09
6577,-8.97517549860034819e-09
6578,8.98624039324663516e-09
6579,-8.99728074174318115e-09
6580,9.00831992915807827e-09
6581,-9.01933447843843419e-09
6582,9.03034793896391479e-09
6583,-9.04133676354870095e-09
6584,9.05232456007314310e-09
6585,-9.06328778663422599e-09
6586,9.07424998769973099e-09
6587,-9.08518775033200821e-09
6588,9.09612435356605830e-09
6589,-9.10703661772269552e-09
6590,9.11794778441927650e-09
6591,-9.12883463908708521e-09
6592,9.13972034926421174e-09
6593,-9.15058186111320319e-09
6594,9.16144240259348139e-09
6595,-9.17227859626037152e-09
6596,9.18311379878507198e-09
6597,-9.19392485188836682e-09
6598,9.20473484542081520e-09
6599,-9.21552078147492859e-09
6600,9.22630565562563386e-09
6601,-9.23706652970342544e-09
6602,9.24782633043242675e-09
6603,-9.25856219133803408e-09
6604,9.26929706319936211e-09
6605,-9.28000801463722592e-09
6606,9.29071798938935530e-09
6607,-9.30140398047113571e-09
6608,9.31208915281634524e-09
6609,-9.32275039168775303e-09
6610,9.33341076487645057e-09
6611,-9.34404726880516557e-09
6612,9.35468293805122789e-09
6613,-9.36529478994718252e-09
6614,9.37590577539816673e-09
6615,-9.38649305690759469e-09
6616,9.39707948041442632e-09
6617,-9.40764225431802992e-09
6618,9.41820408309932952e-09
6619,-9.42874246684045202e-09
6620,9.43927986918159220e-09
6621,-9.44979381680968055e-09
6622,9.46030686138135776e-09
6623,-9.47079642605660175e-09
6624,9.48128520546118099e-09
6625,-9.49175047981659265e-09
6626,9.50221504632939385e-09
6627,-9.51265610806754722e-09
6628,9.52309645374284217e-09
6629,-9.53351342698878244e-09
6630,9.54392961684612877e-09
6631,-9.55432253966580279e-09
6632,9.56471467192020432e-09
6633,-9.57508357820838160e-09
6634,9.58545174733249179e-09
6635,-9.59579671599625699e-09
6636,9.60614095692916913e-09
6637,-9.61646205312472184e-09
6638,9.62678239665326949e-09
6639,-9.63707968920935228e-09
6640,9.64737624409144752e-09
6641,-9.65764973949536991e-09
6642,9.66792259894587520e-09
6643,-9.67817240998363265e-09
6644,9.68842159135427435e-09
6645,-9.69864778950888310e-09
6646,9.70887332857125223e-09
6647,-9.71907611546008537e-09
6648,9.72927799217262635e-09
6649,-9.73945721189647406e-09
6650,9.74963570049729036e-09
6651,-9.75979133425843022e-09
6652,9.76994649638382307e-09
6653,-9.78007881569246080e-09
6654,9.79021067018029077e-09
6655,-9.80031965674147589e-09
6656,9.81042818517765036e-09
6657,-9.82051383588045917e-09
6658,9.83059909375471697e-09
6659,-9.84066171642720306e-09
6660,9.85072369356631784e-09
6661,-9.86076318063304864e-09
6662,9.87080213122329306e-09
6663,-9.88081852001758651e-09
6664,9.89083440176838230e-09
6665,-9.90082778021622383e-09
6666,9.91082068867976957e-09
6667,-9.92079112326976643e-09
6668,9.93076109015304810e-09
6669,-9.94070867006652162e-09
6670,9.95065571808927235e-09
6671,-9.96058052798045222e-09
6672,9.97050476519377810e-09
6673,-9.98040674938695046e-09
6674,9.99030824372529766e-09
6675,-1.00001875393266946e-08
6676,1.00100663741671144e-08
6677,-1.00199230070446986e-08
6678,1.00297792115442387e-08
6679,-1.00396132641366284e-08
6680,1.00494469113822928e-08
6681,-1.00592584310132897e-08
6682,1.00690695440789540e-08
6683,-1.00788585783754408e-08
6684,1.00886472859927951e-08
6685,-1.00984139107156270e-08
6686,1.01081801860121176e-08
6687,-1.01179245666672426e-08
6688,1.01276684104368951e-08
6689,-1.01373904721874404e-08
6690,1.01471121553626334e-08
6691,-1.01568118762219629e-08
6692,1.01665113495089061e-08
6693,-1.01761889247248027e-08
6694,1.01858662843892107e-08
6695,-1.01955217048582639e-08
6696,1.02051769356822220e-08
6697,-1.02148102952935970e-08
6698,1.02244434715643001e-08
6699,-1.02340549073629168e-08
6700,1.02436660576836386e-08
6701,-1.02532555833751202e-08
6702,1.02628447140273511e-08
6703,-1.02724123627120083e-08
6704,1.02819796857264948e-08
6705,-1.02915254929877217e-08
6706,1.03010709434778705e-08
6707,-1.03105949724379288e-08
6708,1.03201187460343288e-08
6709,-1.03296210429938179e-08
6710,1.03391230861504161e-08
6711,-1.03486037349631791e-08
6712,1.03580841511085250e-08
6713,-1.03675431328566104e-08
6714,1.03770019981682878e-08
6715,-1.03864393598914255e-08
6716,1.03958767320908686e-08
6717,-1.04052926736514075e-08
6718,1.04147084536496233e-08
6719,-1.04241031199899753e-08
6720,1.04334973629930160e-08
6721,-1.04428706804486810e-08
6722,1.04522434956215309e-08
6723,-1.04615953916552859e-08
6724,1.04709471425433312e-08
6725,-1.04802776262601764e-08
6726,1.04896081246682472e-08
6727,-1.04989174001971159e-08
6728,1.05082266566225147e-08
6729,-1.05175148054616712e-08
6730,1.05268029495435135e-08
6731,-1.05360699618540896e-08
6732,1.05453369563726707e-08
6733,-1.05545829805573053e-08
6734,1.05638289130864551e-08
6735,-1.05730539647506400e-08
6736,1.05822788930391838e-08
6737,-1.05914829649578438e-08
6738,1.06006869826090831e-08
6739,-1.06098701684374749e-08
6740,1.06190533177251978e-08
6741,-1.06282156020741787e-08
6742,1.06373779670609079e-08
6743,-1.06465194665115515e-08
6744,1.06556610649292766e-08
6745,-1.06647818832606320e-08
6746,1.06739026900753916e-08
6747,-1.06830028493889159e-08
6748,1.06921030021707474e-08
6749,-1.07011825373203705e-08
6750,1.07102620039095984e-08
6751,-1.07193210129494956e-08
6752,1.07283799551075025e-08
6753,-1.07374183699754926e-08
6754,1.07464568460424668e-08
6755,-1.07554747701796031e-08
6756,1.07644928449426744e-08
6757,-1.07734903319530415e-08
6758,1.07824879676637416e-08
6759,-1.07914651370477999e-08
6760,1.08004423628769045e-08
6761,-1.08093992607483386e-08
6762,1.08183561717169783e-08
6763,-1.08272927692712616e-08
6764,1.08362294696895089e-08
6765,-1.08451458731503930e-08
6766,1.08540623357267752e-08
6767,-1.08629585840930152e-08
6768,1.08718549339366477e-08
6769,-1.08807310508238118e-08
6770,1.08896072739983889e-08
6771,-1.08984633603270214e-08
6772,1.09073195800399587e-08
6773,-1.09161556082984843e-08
6774,1.09249918246648443e-08
6775,-1.09338079574928730e-08
6776,1.09426241804974784e-08
6777,-1.09514203706449928e-08
6778,1.09602167685561301e-08
6779,-1.09689931346890977e-08
6780,1.09777696425038024e-08
6781,-1.09865261584910517e-08
6782,1.09952829732292650e-08
6783,-1.10040195953115023e-08
6784,1.10127567045588001e-08
6785,-1.10214737688022218e-08
6786,1.10301911121032239e-08
6787,-1.10388884450783536e-08
6788,1.10475861223976103e-08
6789,-1.10562639437509223e-08
6790,1.10649419971694523e-08
6791,-1.10736002649568709e-08
6792,1.10822587807867427e-08
6793,-1.10908975447515087e-08
6794,1.10995365564415222e-08
6795,-1.11081557943608576e-08
6796,1.11167754313305104e-08
6797,-1.11253752469447737e-08
6798,1.11339754552328788e-08
6799,-1.11425559554596807e-08
6800,1.11511367887393213e-08
6801,-1.11596979819594721e-08
6802,1.11682594972997544e-08
6803,-1.11768014178524396e-08
6804,1.11853437069536782e-08
6805,-1.11938664179319865e-08
6806,1.12023894681572241e-08
6807,-1.12108930098677561e-08
6808,1.12193969405713448e-08
6809,-1.12278813491896979e-08
6810,1.12363661740122729e-08
6811,-1.12448315129180019e-08
6812,1.12532972522324492e-08
6813,-1.12617435725872158e-08
6814,1.12701902474081350e-08
6815,-1.12786176226355991e-08
6816,1.12870453980872193e-08
6817,-1.12954538554740144e-08
6818,1.13038625702816181e-08
6819,-1.13122522047579147e-08
6820,1.13206421383566125e-08
6821,-1.13290128383089634e-08
6822,1.13373839782644274e-08
6823,-1.13457359054418489e-08
6824,1.13540882345884170e-08
6825,-1.13624213817786469e-08
6826,1.13707550258457771e-08
6827,-1.13790694971221488e-08
6828,1.13873844293680531e-08
6829,-1.13956802705426134e-08
6830,1.14039765348924948e-08
6831,-1.14122537744734045e-08
6832,1.14205314700447507e-08
6833,-1.14287901318086120e-08
6834,1.14370492861641677e-08
6835,-1.14452894228768004e-08
6836,1.14535300774777085e-08
6837,-1.14617517165334236e-08
6838,1.14699739547221229e-08
6839,-1.14781771595427308e-08
6840,1.14863809870193674e-08
6841,-1.14945658464430417e-08
6842,1.15027513089421407e-08
6843,-1.15109178137610064e-08
6844,1.15190849088726497e-08
6845,-1.15272331921521863e-08
6846,1.15353819845332261e-08
6847,-1.15435121058646268e-08
6848,1.15516426149725796e-08
6849,-1.15597546065513235e-08
6850,1.15678668155427174e-08
6851,-1.15759605516380926e-08
6852,1.15840548463512102e-08
6853,-1.15921303784099399e-08
6854,1.16002065687142319e-08
6855,-1.16082641243367954e-08
6856,1.16163222373619265e-08
6857,-1.16243617272656976e-08
6858,1.16324018351812887e-08
6859,-1.16404233540515890e-08
6860,1.16484455344629806e-08
6861,-1.16564491120429535e-08
6862,1.16644533763785871e-08
6863,-1.16724390779648279e-08
6864,1.16804254166719387e-08
6865,-1.16883933014186278e-08
6866,1.16963618055935166e-08
6867,-1.17043118917174342e-08
6868,1.17122626446855956e-08
6869,-1.17201949709287483e-08
6870,1.17281279243020902e-08
6871,-1.17360425791853485e-08
6872,1.17439578546459838e-08
6873,-1.17518548395040384e-08
6874,1.17597524306862314e-08
6875,-1.17676317888758418e-08
6876,1.17755117911376471e-08
6877,-1.17833735548377719e-08
6878,1.17912359468618598e-08
6879,-1.17990802870679504e-08
6880,1.18069250847489488e-08
6881,-1.18147518821045287e-08
6882,1.18225792081501602e-08
6883,-1.18303885216085174e-08
6884,1.18381984986612713e-08
6885,-1.18459903511910194e-08
6886,1.18537829411466968e-08
6887,-1.18615573982605154e-08
6888,1.18693326441881658e-08
6889,-1.18770897628331504e-08
6890,1.18848477168058645e-08
6891,-1.18925875999582425e-08
6892,1.19003281911587506e-08
6893,-1.19080508559332626e-08
6894,1.19157742640085028e-08
6895,-1.19234796125958987e-08
6896,1.19311858813509293e-08
6897,-1.19388741173382878e-08
6898,1.19465632665270752e-08
6899,-1.19542343766124568e-08
6900,1.19619063225147410e-08
6901,-1.19695604458606297e-08
6902,1.19772152646177938e-08
6903,-1.19848523308866481e-08
6904,1.19924901957582177e-08
6905,-1.20001102387661142e-08
6906,1.20077311506964979e-08
6907,-1.20153341965408194e-08
6908,1.20229381785910732e-08
6909,-1.20305243821726854e-08
6910,1.20381112008331651e-08
6911,-1.20456810656159019e-08
6912,1.20532507511853748e-08
6913,-1.20608036019160810e-08
6914,1.20683565920607408e-08
6915,-1.20758923861613168e-08
6916,1.20834290068418615e-08
6917,-1.20909479166423864e-08
6918,1.20984677453461508e-08
6919,-1.21059699654707529e-08
6920,1.21134730772092990e-08
6921,-1.21209586736048717e-08
6922,1.21284451168409910e-08
6923,-1.21359140749086898e-08
6924,1.21433839208955599e-08
6925,-1.21508362758443804e-08
6926,1.21582895160193552e-08
6927,-1.21657253847788557e-08
6928,1.21731620765361464e-08
6929,-1.21805813451860584e-08
6930,1.21880015506750499e-08
6931,-1.21954044376394269e-08
6932,1.22028081395852677e-08
6933,-1.22101946219245998e-08
6934,1.22175818989130562e-08
6935,-1.22249519137509908e-08
6936,1.22323228477557327e-08
6937,-1.22396765536201967e-08
6938,1.22470311167489056e-08
6939,-1.22543685292679828e-08
6940,1.22617067424925957e-08
6941,-1.22690278574443562e-08
6942,1.22763498746516648e-08
6943,-1.22836547154669789e-08
6944,1.22909605221021581e-08
6945,-1.22982491775889975e-08
6946,1.23055388166359518e-08
6947,-1.23128112997983220e-08
6948,1.23200847207627803e-08
6949,-1.23273411392470777e-08
6950,1.23345984557666213e-08
6951,-1.23418387636570278e-08
6952,1.23490800265839480e-08
6953,-1.23563042522252450e-08
6954,1.23635294887564214e-08
6955,-1.23707377947772192e-08
6956,1.23779469870305869e-08
6957,-1.23851393050227427e-08
6958,1.23923325702779062e-08
6959,-1.23995088952931810e-08
6960,1.24066862714059469e-08
6961,-1.24138466975819925e-08
6962,1.24210082113228702e-08
6963,-1.24281528232970022e-08
6964,1.24352984383164165e-08
6965,-1.24424272651748082e-08
6966,1.24495570432712506e-08
6967,-1.24566701118160709e-08
6968,1.24637840889177491e-08
6969,-1.24708814215366778e-08
6970,1.24779796822778451e-08
6971,-1.24850613267670703e-08
6972,1.24921438969359409e-08
6973,-1.24992098045727047e-08
6974,1.25062768095124846e-08
6975,-1.25133270325702409e-08
6976,1.25203783828758911e-08
6977,-1.25274130822479575e-08
6978,1.25344487774890612e-08
6979,-1.25414679702172743e-08
6980,1.25484880994305054e-08
6981,-1.25554917744032419e-08
6982,1.25624964306462076e-08
6983,-1.25694845492448566e-08
6984,1.25764737697618387e-08
6985,-1.25834464438241853e-08
6986,1.25904202273217298e-08
6987,-1.25973775002650946e-08
6988,1.26043358287118603e-08
6989,-1.26112777447162329e-08
6990,1.26182207172559141e-08
6991,-1.26251472912465576e-08
6992,1.26320749835021202e-08
6993,-1.26389862688173114e-08
6994,1.26458986007351769e-08
6995,-1.26527946195289765e-08
6996,1.26596917021234122e-08
6997,-1.26665724829941208e-08
6998,1.26734543531421900e-08
6999,-1.26803199116124754e-08
7000,1.26871866141594772e-08
7001,-1.26940370551745280e-08
7002,1.27008885774771192e-08
7003,-1.27077238877526812e-08
7004,1.27145602888533861e-08
7005,-1.27213805266173212e-08
7006,1.27282018523569988e-08
7007,-1.27350069526825708e-08
7008,1.27418133173176623e-08
7009,-1.27486033991476713e-08
7010,1.27553947276829814e-08
7011,-1.27621699162753939e-08
7012,1.27689461945710940e-08
7013,-1.27757064432847869e-08
7014,1.27824677553315274e-08
7015,-1.27892130272124534e-08
7016,1.27959595339164114e-08
7017,-1.28026899269563414e-08
7018,1.28094215442656402e-08
7019,-1.28161370726277923e-08
7020,1.28228538624506240e-08
7021,-1.28295546491429193e-08
7022,1.28362565592590692e-08
7023,-1.28429425888990190e-08
7024,1.28496297470433086e-08
7025,-1.28563010366095277e-08
7026,1.28629734266531380e-08
7027,-1.28696300133866509e-08
7028,1.28762877237329447e-08
7029,-1.28829296085038842e-08
7030,1.28895726794287653e-08
7031,-1.28961999245175847e-08
7032,1.29028283790871516e-08
7033,-1.29094410461926952e-08
7034,1.29160548324785393e-08
7035,-1.29226529898886629e-08
7036,1.29292521781875290e-08
7037,-1.29358357865878369e-08
7038,1.29424205220145809e-08
7039,-1.29489894958280259e-08
7040,1.29555598085292816e-08
7041,-1.29621143963197417e-08
7042,1.29686701235054861e-08
7043,-1.29752103019215319e-08
7044,1.29817516208469055e-08
7045,-1.29882773337237542e-08
7046,1.29948043405666118e-08
7047,-1.30013156661190790e-08
7048,1.30078283155085095e-08
7049,-1.30143253032510244e-08
7050,1.30208236041301058e-08
7051,-1.30273063440426724e-08
7052,1.30337903053111567e-08
7053,-1.30402587106821221e-08
7054,1.30467284376125663e-08
7055,-1.30531826473734921e-08
7056,1.30596381415675757e-08
7057,-1.30660781544114355e-08
7058,1.30725194049117535e-08
7059,-1.30789452897955856e-08
7060,1.30853723817155090e-08
7061,-1.30917841198102987e-08
7062,1.30981970692319344e-08
7063,-1.31045946928541426e-08
7064,1.31109935521555726e-08
7065,-1.31173770964072588e-08
7066,1.31237619301251577e-08
7067,-1.31301313868099315e-08
7068,1.31365021617445169e-08
7069,-1.31428576314260373e-08
7070,1.31492144146750341e-08
7071,-1.31555558732704306e-08
7072,1.31618986935428493e-08
7073,-1.31682262907649935e-08
7074,1.31745550871187722e-08
7075,-1.31808687618970222e-08
7076,1.31871836975589469e-08
7077,-1.31934834744009584e-08
7078,1.31997845162069926e-08
7079,-1.32060704363216564e-08
7080,1.32123576822302176e-08
7081,-1.32186297870263109e-08
7082,1.32249031699585454e-08
7083,-1.32311615111968438e-08
7084,1.32374211070443081e-08
7085,-1.32436656873023891e-08
7086,1.32499115442413542e-08
7087,-1.32561423949920373e-08
7088,1.32623745229411977e-08
7089,-1.32685916845251995e-08
7090,1.32748101716775712e-08
7091,-1.32810136216899952e-08
7092,1.32872184834933878e-08
7093,-1.32934083129471366e-08
7094,1.32995995258111715e-08
7095,-1.33057757262803699e-08
7096,1.33119533659069160e-08
7097,-1.33181160364152015e-08
7098,1.33242800977055075e-08
7099,-1.33304292278923520e-08
7100,1.33365797295383192e-08
7101,-1.33427153964865828e-08
7102,1.33488523253816584e-08
7103,-1.33549746056247434e-08
7104,1.33610980395876261e-08
7105,-1.33672067799417614e-08
7106,1.33733168393728295e-08
7107,-1.33794121950312842e-08
7108,1.33855089041683059e-08
7109,-1.33915907948052647e-08
7110,1.33976741125354662e-08
7111,-1.34037426787160782e-08
7112,1.34098126500246132e-08
7113,-1.34158678961730076e-08
7114,1.34219245017746119e-08
7115,-1.34279664438490614e-08
7116,1.34340098219391157e-08
7117,-1.34400384994737963e-08
7118,1.34460685923393253e-08
7119,-1.34520840161290084e-08
7120,1.34581009183671133e-08
7121,-1.34641031820114906e-08
7122,1.34701067880755282e-08
7123,-1.34760959299947454e-08
7124,1.34820863814961606e-08
7125,-1.34880623655596898e-08
7126,1.34940396651238016e-08
7127,-1.35000024761315521e-08
7128,1.35059667450562910e-08
7129,-1.35119164403029728e-08
7130,1.35178676768715254e-08
7131,-1.35238043216392298e-08
7132,1.35297424351232965e-08
7133,-1.35356661123517164e-08
7134,1.35415912194833792e-08
7135,-1.35475018306590771e-08
7136,1.35534139674161814e-08
7137,-1.35593115616547119e-08
7138,1.35652108366284976e-08
7139,-1.35710955475417080e-08
7140,1.35769817299457784e-08
7141,-1.35828535857725146e-08
7142,1.35887268789977907e-08
7143,-1.35945858601510428e-08
7144,1.36004462687939159e-08
7145,-1.36062924127576778e-08
7146,1.36121399550957888e-08
7147,-1.36179732694957393e-08
7148,1.36238080230544370e-08
7149,-1.36296285252538979e-08
7150,1.36354504858357519e-08
7151,-1.36412582034106898e-08
7152,1.36470674290821033e-08
7153,-1.36528624350949613e-08
7154,1.36586588862677403e-08
7155,-1.36644412631485437e-08
7156,1.36702249670031896e-08
7157,-1.36759946426198039e-08
7158,1.36817656979200588e-08
7159,-1.36875227132206904e-08
7160,1.36932810904765116e-08
7161,-1.36990254827853381e-08
7162,1.37047711841291842e-08
7163,-1.37105031842246714e-08
7164,1.37162361826665537e-08
7165,-1.37219555641560252e-08
7166,1.37276763248809592e-08
7167,-1.37333822500523439e-08
7168,1.37390909597713570e-08
7169,-1.37447851163624143e-08
7170,1.37504805666157929e-08
7171,-1.37561624249591424e-08
7172,1.37618455934142062e-08
7173,-1.37675146961171170e-08
7174,1.37731853848754672e-08
7175,-1.37788422078118207e-08
7176,1.37845004452239727e-08
7177,-1.37901449065644967e-08
7178,1.37957907095277618e-08
7179,-1.38014227760867426e-08
7180,1.38070562535699028e-08
7181,-1.38126759156150526e-08
7182,1.38182971238894083e-08
7183,-1.38239044465831373e-08
7184,1.38295133073563463e-08
7185,-1.38351084046776808e-08
7186,1.38407049579421224e-08
7187,-1.38462877390981138e-08
7188,1.38518720554867952e-08
7189,-1.38574426214354046e-08
7190,1.38630147285950443e-08
7191,-1.38685730319858314e-08
7192,1.38741329488559141e-08
7193,-1.38796791286029687e-08
7194,1.38852268338680692e-08
7195,-1.38907608818802778e-08
7196,1.38962964188265044e-08
7197,-1.39018183236349201e-08
7198,1.39073416993402422e-08
7199,-1.39128515953542684e-08
7200,1.39183628646833972e-08
7201,-1.39238606228903438e-08
7202,1.39293598530192207e-08
7203,-1.39348454984299210e-08
7204,1.39403327831743519e-08
7205,-1.39458063596363281e-08
7206,1.39512816482249150e-08
7207,-1.39567433104298572e-08
7208,1.39622065080164448e-08
7209,-1.39676562196316571e-08
7210,1.39731074339015209e-08
7211,-1.39785452392380448e-08
7212,1.39839845405259734e-08
7213,-1.39894103463672292e-08
7214,1.39948377671238324e-08
7215,-1.40002516994990748e-08
7216,1.40056672767626351e-08
7217,-1.40110693226836956e-08
7218,1.40164730040650284e-08
7219,-1.40218632967388082e-08
7220,1.40272550899754187e-08
7221,-1.40326335743451253e-08
7222,1.40380135457843434e-08
7223,-1.40433802079381107e-08
7224,1.40487484849385976e-08
7225,-1.40541033747435284e-08
7226,1.40594598768422149e-08
7227,-1.40648030421433689e-08
7228,1.40701478289139382e-08
7229,-1.40754792491893597e-08
7230,1.40808123530509012e-08
7231,-1.40861321625164746e-08
7232,1.40914534737966016e-08
7233,-1.40967616312036554e-08
7234,1.41020713552266779e-08
7235,-1.41073678565714115e-08
7236,1.41126659718521172e-08
7237,-1.41179508408950868e-08
7238,1.41232373788929611e-08
7239,-1.41285107017205421e-08
7240,1.41337856334904623e-08
7241,-1.41390473851677883e-08
7242,1.41443107490883624e-08
7243,-1.41495609867716416e-08
7244,1.41548128993487391e-08
7245,-1.41600515485329073e-08
7246,1.41652919775580525e-08
7247,-1.41705191295051591e-08
7248,1.41757481122284540e-08
7249,-1.41809638948496805e-08
7250,1.41861813613669848e-08
7251,-1.41913856917063828e-08
7252,1.41965916983753662e-08
7253,-1.42017847036854581e-08
7254,1.42069793040326323e-08
7255,-1.42121608828828639e-08
7256,1.42173441316563043e-08
7257,-1.42225143434482159e-08
7258,1.42276862578147543e-08
7259,-1.42328451343660534e-08
7260,1.42380057432830296e-08
7261,-1.42431533196539799e-08
7262,1.42483025942215595e-08
7263,-1.42534389338253438e-08
7264,1.42585769293366979e-08
7265,-1.42637020016116594e-08
7266,1.42688287380388288e-08
7267,-1.42739425505069757e-08
7268,1.42790580834319317e-08
7269,-1.42841607415584248e-08
7270,1.42892649984852982e-08
7271,-1.42943565133979287e-08
7272,1.42994496118538842e-08
7273,-1.43045299360335645e-08
7274,1.43096118872054043e-08
7275,-1.43146810408755952e-08
7276,1.43197519091942470e-08
7277,-1.43248099342005913e-08
7278,1.43298696942059933e-08
7279,-1.43349166851489537e-08
7280,1.43399652912880347e-08
7281,-1.43450012605676128e-08
7282,1.43500387953871481e-08
7283,-1.43550637290988100e-08
7284,1.43600902765796547e-08
7285,-1.43651041234479548e-08
7286,1.43701197229968526e-08
7287,-1.43751225409057959e-08
7288,1.43801271522285077e-08
7289,-1.43851190616728884e-08
7290,1.43901127118482965e-08
7291,-1.43950936065503995e-08
7292,1.44000763621842880e-08
7293,-1.44050463026160237e-08
7294,1.44100180366626255e-08
7295,-1.44149773883860928e-08
7296,1.44199381123511180e-08
7297,-1.44248865331730481e-08
7298,1.44298363403833115e-08
7299,-1.44347738514681792e-08
7300,1.44397129908365925e-08
7301,-1.44446396125550604e-08
7302,1.44495679333611817e-08
7303,-1.44544837237434405e-08
7304,1.44594013097216316e-08
7305,-1.44643062761260188e-08
7306,1.44692130941785316e-08
7307,-1.44741073699825873e-08
7308,1.44790033564152261e-08
7309,-1.44838869367348986e-08
7310,1.44887721609170909e-08
7311,-1.44936451129194213e-08
7312,1.44985195798989871e-08
7313,-1.45033817829104636e-08
7314,1.45082456239654842e-08
7315,-1.45130971233159287e-08
7316,1.45179503945040023e-08
7317,-1.45227912216324555e-08
7318,1.45276338585447933e-08
7319,-1.45324640470863892e-08
7320,1.45372960663564401e-08
7321,-1.45421157055925972e-08
7322,1.45469370749752099e-08
7323,-1.45517461916519017e-08
7324,1.45565569682329925e-08
7325,-1.45613555364125365e-08
7326,1.45661557500075195e-08
7327,-1.45709438234088545e-08
7328,1.45757335729021326e-08
7329,-1.45805110257223206e-08
7330,1.45852903111170918e-08
7331,-1.45900572933492730e-08
7332,1.45948260718806917e-08
7333,-1.45995826392791422e-08
7334,1.46043409491316290e-08
7335,-1.46090870846389483e-08
7336,1.46138349699418643e-08
7337,-1.46185706940687417e-08
7338,1.46233081418283599e-08
7339,-1.46280334915718479e-08
7340,1.46327605562221684e-08
7341,-1.46374755358766397e-08
7342,1.46421922400135202e-08
7343,-1.46468967741203118e-08
7344,1.46516032140796417e-08
7345,-1.46562974551368863e-08
7346,1.46609935495828612e-08
7347,-1.46656775055719732e-08
7348,1.46703632493417371e-08
7349,-1.46750369597890540e-08
7350,1.46797124274142800e-08
7351,-1.46843758459922380e-08
7352,1.46890410610308314e-08
7353,-1.46936942781367736e-08
7354,1.46983492454099036e-08
7355,-1.47029922172672946e-08
7356,1.47076369918946509e-08
7357,-1.47122697742555879e-08
7358,1.47169044030462296e-08
7359,-1.47215269590777927e-08
7360,1.47261513448891108e-08
7361,-1.47307638946368559e-08
7362,1.47353780883477704e-08
7363,-1.47399804580225778e-08
7364,1.47445845646471185e-08
7365,-1.47491767898493941e-08
7366,1.47537708232056329e-08
7367,-1.47583529811470291e-08
7368,1.47629369101892515e-08
7369,-1.47675090487276541e-08
7370,1.47720828285401744e-08
7371,-1.47766449198974788e-08
7372,1.47812087404081672e-08
7373,-1.47857607520813749e-08
7374,1.47903145822488974e-08
7375,-1.47948566032684024e-08
7376,1.47994003980327041e-08
7377,-1.48039324442695960e-08
7378,1.48084663260595881e-08
7379,-1.48129883408419960e-08
7380,1.48175122684653513e-08
7381,-1.48220243545254065e-08
7382,1.48265383682685389e-08
7383,-1.48310405469455374e-08
7384,1.48355445926367460e-08
7385,-1.48400369550528132e-08
7386,1.48445311015196658e-08
7387,-1.48490135221907185e-08
7388,1.48534977892016308e-08
7389,-1.48579703962363086e-08
7390,1.48624447662711270e-08
7391,-1.48669076334171690e-08
7392,1.48713721456361193e-08
7393,-1.48758251146145965e-08
7394,1.48802798452040521e-08
7395,-1.48847230416955211e-08
7396,1.48891680335554161e-08
7397,-1.48936014080681455e-08
7398,1.48980366548162175e-08
7399,-1.49024602598632838e-08
7400,1.49068857789479646e-08
7401,-1.49112996510043270e-08
7402,1.49157154423332422e-08
7403,-1.49201196166826636e-08
7404,1.49245256574687707e-08
7405,-1.49289201672878608e-08
7406,1.49333165176928660e-08
7407,-1.49377014392592213e-08
7408,1.49420880285739524e-08
7409,-1.49464632967083546e-08
7410,1.49508402446245822e-08
7411,-1.49552058544199313e-08
7412,1.49595732611390690e-08
7413,-1.49639292304878406e-08
7414,1.49682869989105213e-08
7415,-1.49726333795547357e-08
7416,1.49769816104037283e-08
7417,-1.49813183843766287e-08
7418,1.49856570676759729e-08
7419,-1.49899842855461145e-08
7420,1.49943134230434775e-08
7421,-1.49986311213785333e-08
7422,1.50029507559517453e-08
7423,-1.50072588626425960e-08
7424,1.50115689883962580e-08
7425,-1.50158675479341067e-08
7426,1.50201684528442107e-08
7427,-1.50244576297995783e-08
7428,1.50287486863399520e-08
7429,-1.50330286080989309e-08
7430,1.50373102371563647e-08
7431,-1.50415806484614468e-08
7432,1.50458528850099312e-08
7433,-1.50501138951323306e-08
7434,1.50543767151049992e-08
7435,-1.50586282908424075e-08
7436,1.50628817598766839e-08
7437,-1.50671239739473527e-08
7438,1.50713680999590310e-08
7439,-1.50756009388891940e-08
7440,1.50798356862758451e-08
7441,-1.50840592122278506e-08
7442,1.50882846250116957e-08
7443,-1.50924988703042712e-08
7444,1.50967149830509746e-08
7445,-1.51009199538122777e-08
7446,1.51051267479817076e-08
7447,-1.51093224091634771e-08
7448,1.51135199710447260e-08
7449,-1.51177063665718638e-08
7450,1.51218946687361058e-08
7451,-1.51260718375109027e-08
7452,1.51302509145644530e-08
7453,-1.51344188923088561e-08
7454,1.51385887284954328e-08
7455,-1.51427474871551714e-08
7456,1.51469081140110619e-08
7457,-1.51510577818433257e-08
7458,1.51552092294115081e-08
7459,-1.51593497106539979e-08
7460,1.51634920262215588e-08
7461,-1.51676233174960359e-08
7462,1.51717565449203429e-08
7463,-1.51758786564666614e-08
7464,1.51800027721559609e-08
7465,-1.51841158215708911e-08
7466,1.51882308023536573e-08
7467,-1.51923348568821887e-08
7468,1.51964407114351556e-08
7469,-1.52005357047909978e-08
7470,1.52046324602473440e-08
7471,-1.52087184342145926e-08
7472,1.52128061393656888e-08
7473,-1.52168831075672243e-08
7474,1.52209618026815662e-08
7475,-1.52250296832732270e-08
7476,1.52290994470045769e-08
7477,-1.52331583185843336e-08
7478,1.52372191319383713e-08
7479,-1.52412689954560392e-08
7480,1.52453208307735357e-08
7481,-1.52493618313507434e-08
7482,1.52534046650425095e-08
7483,-1.52574367147589213e-08
7484,1.52614706193121275e-08
7485,-1.52654937172422406e-08
7486,1.52695188125991610e-08
7487,-1.52735328731421436e-08
7488,1.52775491314296470e-08
7489,-1.52815544390439913e-08
7490,1.52855617276276567e-08
7491,-1.52895581843767996e-08
7492,1.52935565498148121e-08
7493,-1.52975442350365147e-08
7494,1.53015338013632935e-08
7495,-1.53055126291075742e-08
7496,1.53094933200199397e-08
7497,-1.53134633805492102e-08
7498,1.53174353000121254e-08
7499,-1.53213965436262179e-08
7500,1.53253596664359592e-08
7501,-1.53293121550325045e-08
7502,1.53332665136980477e-08
7503,-1.53372102393521857e-08
7504,1.53411558896817291e-08
7505,-1.53450908522344393e-08
7506,1.53490277729320857e-08
7507,-1.53529540271197455e-08
7508,1.53568822605241125e-08
7509,-1.53607998058120655e-08
7510,1.53647193171538536e-08
7511,-1.53686282014715352e-08
7512,1.53725390379723944e-08
7513,-1.53764393023445219e-08
7514,1.53803414539297265e-08
7515,-1.53842330822810606e-08
7516,1.53881265469351685e-08
7517,-1.53920095761943768e-08
7518,1.53958944024362194e-08
7519,-1.53997687913196672e-08
7520,1.54036451143999782e-08
7521,-1.54075108904397370e-08
7522,1.54113785450723583e-08
7523,-1.54152358058794097e-08
7524,1.54190949279530859e-08
7525,-1.54229435783904363e-08
7526,1.54267941654456751e-08
7527,-1.54306342829655340e-08
7528,1.54344763347256930e-08
7529,-1.54383079387181932e-08
7530,1.54421414553041665e-08
7531,-1.54459645791327413e-08
7532,1.54497895791048537e-08
7533,-1.54536042157751649e-08
7534,1.54574207611220439e-08
7535,-1.54612269423152810e-08
7536,1.54650349730618619e-08
7537,-1.54688326349205452e-08
7538,1.54726323227543085e-08
7539,-1.54764215871050032e-08
7540,1.54802127792393601e-08
7541,-1.54839936449033700e-08
7542,1.54877764329204725e-08
7543,-1.54915488774061811e-08
7544,1.54953232822616209e-08
7545,-1.54990873371932548e-08
7546,1.55028533628843359e-08
7547,-1.55066090584621865e-08
7548,1.55103667482411575e-08
7549,-1.55141140871998242e-08
7550,1.55178633238261449e-08
7551,-1.55216024598949642e-08
7552,1.55253433182986284e-08
7553,-1.55290741561681097e-08
7554,1.55328067345170397e-08
7555,-1.55365292296986304e-08
7556,1.55402536064901586e-08
7557,-1.55439677211972027e-08
7558,1.55476838146956244e-08
7559,-1.55513896993550852e-08
7560,1.55550975632074107e-08
7561,-1.55587951889089289e-08
7562,1.55624947550855911e-08
7563,-1.55661841886489026e-08
7564,1.55698755303796620e-08
7565,-1.55735567236109279e-08
7566,1.55772398797155294e-08
7567,-1.55809129869274074e-08
7568,1.55845878369602541e-08
7569,-1.55882527205955332e-08
7570,1.55919194674226437e-08
7571,-1.55955760902259264e-08
7572,1.55992347580364840e-08
7573,-1.56028832420294671e-08
7574,1.56065337453322312e-08
7575,-1.56101741574831727e-08
7576,1.56138164768834248e-08
7577,-1.56174487569531910e-08
7578,1.56210830139209151e-08
7579,-1.56247071915128476e-08
7580,1.56283333387819211e-08
7581,-1.56319494204032115e-08
7582,1.56355674773098415e-08
7583,-1.56391755493830630e-08
7584,1.56427855641896714e-08
7585,-1.56463855673178860e-08
7586,1.56499874551733245e-08
7587,-1.56535794914255838e-08
7588,1.56571733700692982e-08
7589,-1.56607573739606711e-08
7590,1.56643432399642493e-08
7591,-1.56679192077174156e-08
7592,1.56714971125933780e-08
7593,-1.56750650667548657e-08
7594,1.56786350231016892e-08
7595,-1.56821950165195979e-08
7596,1.56857570016576775e-08
7597,-1.56893090627689017e-08
7598,1.56928631017056544e-08
7599,-1.56964071675849602e-08
7600,1.56999532921790354e-08
7601,-1.57034894932881942e-08
7602,1.57070276851502156e-08
7603,-1.57105559729076892e-08
7604,1.57140862467818732e-08
7605,-1.57176066828353811e-08
7606,1.57211290217934765e-08
7607,-1.57246416126036932e-08
7608,1.57281561149292721e-08
7609,-1.57316608131488292e-08
7610,1.57351674498340142e-08
7611,-1.57386643452756845e-08
7612,1.57421631551686392e-08
7613,-1.57456521904654323e-08
7614,1.57491432072096866e-08
7615,-1.57526244534030764e-08
7616,1.57561076410943231e-08
7617,-1.57595810643361846e-08
7618,1.57630564860088951e-08
7619,-1.57665221113748051e-08
7620,1.57699897917518198e-08
7621,-1.57734476874681778e-08
7622,1.57769075489616922e-08
7623,-1.57803577252291505e-08
7624,1.57838097967993734e-08
7625,-1.57872522891816691e-08
7626,1.57906966631519491e-08
7627,-1.57941314212337242e-08
7628,1.57975680515166479e-08
7629,-1.58009950955507117e-08
7630,1.58044241287876009e-08
7631,-1.58078433875875872e-08
7632,1.58112647654904452e-08
7633,-1.58146764297147785e-08
7634,1.58180900952327070e-08
7635,-1.58214940890939547e-08
7636,1.58249000886408124e-08
7637,-1.58282964629640582e-08
7638,1.58316948438110167e-08
7639,-1.58350835884772146e-08
7640,1.58384743421404582e-08
7641,-1.58418555212215229e-08
7642,1.58452386167305689e-08
7643,-1.58486122496224398e-08
7644,1.58519877258607957e-08
7645,-1.58553537739617562e-08
7646,1.58587217411559798e-08
7647,-1.58620801620406643e-08
7648,1.58654405537281468e-08
7649,-1.58687914208326142e-08
7650,1.58721443491405563e-08
7651,-1.58754876855981170e-08
7652,1.58788330013631895e-08
7653,-1.58821688848453452e-08
7654,1.58855066991956701e-08
7655,-1.58888350253144808e-08
7656,1.58921653495487729e-08
7657,-1.58954862151250675e-08
7658,1.58988090756378097e-08
7659,-1.59021224755097960e-08
7660,1.59054378593845168e-08
7661,-1.59087437660291594e-08
7662,1.59120517044678858e-08
7663,-1.59153501980907544e-08
7664,1.59186506689783626e-08
7665,-1.59219417415587400e-08
7666,1.59252348316800951e-08
7667,-1.59285184815282366e-08
7668,1.59318040834902678e-08
7669,-1.59350803845837945e-08
7670,1.59383586335634178e-08
7671,-1.59416275179778013e-08
7672,1.59448983830739314e-08
7673,-1.59481599747317429e-08
7674,1.59514233518454699e-08
7675,-1.59546775762343592e-08
7676,1.59579336275008950e-08
7677,-1.59611805541251566e-08
7678,1.59644295212584188e-08
7679,-1.59676688584811678e-08
7680,1.59709103450140712e-08
7681,-1.59741422041817060e-08
7682,1.59773768752635947e-08
7683,-1.59806016667182620e-08
7684,1.59838285213294106e-08
7685,-1.59870462130332771e-08
7686,1.59902658070484804e-08
7687,-1.59934761625177888e-08
7688,1.59966884801509997e-08
7689,-1.59998916398949635e-08
7690,1.60030966918275983e-08
7691,-1.60062925479507669e-08
7692,1.60094904643687555e-08
7693,-1.60126791290254843e-08
7694,1.60158697452790651e-08
7695,-1.60190511780810695e-08
7696,1.60222346550222162e-08
7697,-1.60254088539249307e-08
7698,1.60285851737895226e-08
7699,-1.60317522355462948e-08
7700,1.60349213069713135e-08
7701,-1.60380812235146707e-08
7702,1.60412431073972091e-08
7703,-1.60443958972946860e-08
7704,1.60475506326089667e-08
7705,-1.60506963080732365e-08
7706,1.60538438443271392e-08
7707,-1.60569824093038401e-08
7708,1.60601228539797742e-08
7709,-1.60632543074073789e-08
7710,1.60663876633839131e-08
7711,-1.60695119388885755e-08
7712,1.60726383124841340e-08
7713,-1.60757554483031549e-08
7714,1.60788747322584253e-08
7715,-1.60819848739366554e-08
7716,1.60850970270987703e-08
7717,-1.60882001183780813e-08
7718,1.60913052387902209e-08
7719,-1.60944013009928936e-08
7720,1.60974993591328892e-08
7721,-1.61005884350457508e-08
7722,1.61036794158850079e-08
7723,-1.61067614827045815e-08
7724,1.61098454845395629e-08
7725,-1.61129205391632892e-08
7726,1.61159975791975717e-08
7727,-1.61190656654590218e-08
7728,1.61221356954496189e-08
7729,-1.61251967426028111e-08
7730,1.61282598365233599e-08
7731,-1.61313139908587822e-08
7732,1.61343701205116651e-08
7733,-1.61374172963725250e-08
7734,1.61404664939748684e-08
7735,-1.61435067445884351e-08
7736,1.61465490117689379e-08
7737,-1.61495823010315073e-08
7738,1.61526176832997575e-08
7739,-1.61556441751452558e-08
7740,1.61586725893866978e-08
7741,-1.61616921909896876e-08
7742,1.61647136652945050e-08
7743,-1.61677264346628167e-08
7744,1.61707410402431010e-08
7745,-1.61737469715557620e-08
7746,1.61767547241386815e-08
7747,-1.61797536954225405e-08
7748,1.61827546904762788e-08
7749,-1.61857468078015958e-08
7750,1.61887409513527807e-08
7751,-1.61917262874180212e-08
7752,1.61947136269810849e-08
7753,-1.61976921128062481e-08
7754,1.62006726525668602e-08
7755,-1.62036444106438787e-08
7756,1.62066181222672685e-08
7757,-1.62095830713000409e-08
7758,1.62125500227700123e-08
7759,-1.62155081680052526e-08
7760,1.62184683698660490e-08
7761,-1.62214197835305047e-08
7762,1.62243732247692750e-08
7763,-1.62273179203745577e-08
7764,1.62302645845694539e-08
7765,-1.62332025520168232e-08
7766,1.62361425071590146e-08
7767,-1.62390737519146123e-08
7768,1.62420070185443832e-08
7769,-1.62449315541300381e-08
7770,1.62478581001165369e-08
7771,-1.62507759738543387e-08
7772,1.62536958186386524e-08
7773,-1.62566070023182151e-08
7774,1.62595201744141396e-08
7775,-1.62624247528808608e-08
7776,1.62653312371358436e-08
7777,-1.62682290855817910e-08
7778,1.62711289736587332e-08
7779,-1.62740202027761080e-08
7780,1.62769134442326226e-08
7781,-1.62797980779888705e-08
7782,1.62826847296265768e-08
7783,-1.62855626673363207e-08
7784,1.62884427247927012e-08
7785,-1.62913141019934417e-08
7786,1.62941875571966099e-08
7787,-1.62970523270229008e-08
7788,1.62999191931438418e-08
7789,-1.63027774500289313e-08
7790,1.63056377041457921e-08
7791,-1.63084893652483988e-08
7792,1.63113430803025216e-08
7793,-1.63141882356148437e-08
7794,1.63170354035039548e-08
7795,-1.63198740135125804e-08
7796,1.63227146629573004e-08
7797,-1.63255467485725447e-08
7798,1.63283808208470902e-08
7799,-1.63312065075687494e-08
7800,1.63340339993445588e-08
7801,-1.63368532064882679e-08
7802,1.63396741645181585e-08
7803,-1.63424868999425570e-08
7804,1.63453014582890804e-08
7805,-1.63481075934157215e-08
7806,1.63509158939833231e-08
7807,-1.63537153047934742e-08
7808,1.63565171947923294e-08
7809,-1.63593102739477108e-08
7810,1.63621057701203389e-08
7811,-1.63648923880523026e-08
7812,1.63676812698209149e-08
7813,-1.63704616478048573e-08
7814,1.63732440239718816e-08
7815,-1.63760180422288570e-08
7816,1.63787939875427107e-08
7817,-1.63815616348368305e-08
7818,1.63843311920153242e-08
7819,-1.63870924197824374e-08
7820,1.63898556441683777e-08
7821,-1.63926104800155777e-08
7822,1.63953673274288146e-08
7823,-1.63981157916428945e-08
7824,1.64008663087489284e-08
7825,-1.64036083394082228e-08
7826,1.64063525685693748e-08
7827,-1.64090883768831937e-08
7828,1.64118261750859875e-08
7829,-1.64145556692334844e-08
7830,1.64172871500104841e-08
7831,-1.64200103133853167e-08
7832,1.64227355275221760e-08
7833,-1.64254523735926809e-08
7834,1.64281713022995786e-08
7835,-1.64308818720136116e-08
7836,1.64335944477454505e-08
7837,-1.64362988151190733e-08
7838,1.64390051180373507e-08
7839,-1.64417031814808064e-08
7840,1.64444032886084684e-08
7841,-1.64470950676604249e-08
7842,1.64497888712810292e-08
7843,-1.64524744373786869e-08
7844,1.64551620436707518e-08
7845,-1.64578414121162173e-08
7846,1.64605227587223054e-08
7847,-1.64631959194051752e-08
7848,1.64658710683675714e-08
7849,-1.64685379941221886e-08
7850,1.64712069428461662e-08
7851,-1.64738677002587040e-08
7852,1.64765304599171669e-08
7853,-1.64791850586654863e-08
7854,1.64818416195775328e-08
7855,-1.64844901215340455e-08
7856,1.64871404593335387e-08
7857,-1.64897827629567720e-08
7858,1.64924270290204805e-08
7859,-1.64950631315176709e-08
7860,1.64977012844965333e-08
7861,-1.65003312439710571e-08
7862,1.65029632937725894e-08
7863,-1.65055871352652818e-08
7864,1.65082130316574889e-08
7865,-1.65108308391792877e-08
7866,1.65134506138825409e-08
7867,-1.65160622769816270e-08
7868,1.65186759506957869e-08
7869,-1.65212815795490843e-08
7870,1.65238891720954697e-08
7871,-1.65264887775573613e-08
7872,1.65290902416817875e-08
7873,-1.65316837518321319e-08
7874,1.65342792487248530e-08
7875,-1.65368666188064491e-08
7876,1.65394560471830503e-08
7877,-1.65420374506128810e-08
7878,1.65446208477751846e-08
7879,-1.65471961866872185e-08
7880,1.65497736197752910e-08
7881,-1.65523429576029752e-08
7882,1.65549143128068925e-08
7883,-1.65574776719071455e-08
7884,1.65600430413760254e-08
7885,-1.65626004251310068e-08
7886,1.65651597774006591e-08
7887,-1.65677112196357528e-08
7888,1.65702645745364431e-08
7889,-1.65728100303353149e-08
7890,1.65753574379906876e-08
7891,-1.65778969219112433e-08
7892,1.65804383584571212e-08
7893,-1.65829719569956952e-08
7894,1.65855074237918342e-08
7895,-1.65880350400679644e-08
7896,1.65905646677528780e-08
7897,-1.65930862910826996e-08
7898,1.65956100311741145e-08
7899,-1.65981257610267480e-08
7900,1.66006435652639131e-08
7901,-1.66031534345817504e-08
7902,1.66056653674212558e-08
7903,-1.66081692057186237e-08
7904,1.66106752690090428e-08
7905,-1.66131733370491701e-08
7906,1.66156735525988946e-08
7907,-1.66181657604639400e-08
7908,1.66206600035477722e-08
7909,-1.66231464268463582e-08
7910,1.66256348016486029e-08
7911,-1.66281153668408758e-08
7912,1.66305979009486415e-08
7913,-1.66330726442797730e-08
7914,1.66355493639659937e-08
7915,-1.66380182527991956e-08
7916,1.66404891926620535e-08
7917,-1.66429522176825971e-08
7918,1.66454173773519687e-08
7919,-1.66478746982718007e-08
7920,1.66503339594140697e-08
7921,-1.66527854879271101e-08
7922,1.66552389933445438e-08
7923,-1.66576846914366952e-08
7924,1.66601325036165916e-08
7925,-1.66625723908590796e-08
7926,1.66650144382401448e-08
7927,-1.66674486267300341e-08
7928,1.66698849056922081e-08
7929,-1.66723133562007760e-08
7930,1.66747438634119237e-08
7931,-1.66771665685825533e-08
7932,1.66795913531884230e-08
7933,-1.66820083099117556e-08
7934,1.66844273894744638e-08
7935,-1.66868388968887610e-08
7936,1.66892520012994005e-08
7937,-1.66916576595282727e-08
7938,1.66940652789913394e-08
7939,-1.66964652062075625e-08
7940,1.66988670997663167e-08
7941,-1.67012613863628877e-08
7942,1.67036576732094798e-08
7943,-1.67060462344318685e-08
7944,1.67084368472135570e-08
7945,-1.67108197566924647e-08
7946,1.67132047454621901e-08
7947,-1.67155819881482965e-08
7948,1.67179613081665561e-08
7949,-1.67203329340035111e-08
7950,1.67227066076763083e-08
7951,-1.67250726398908173e-08
7952,1.67274406641801691e-08
7953,-1.67298011159392338e-08
7954,1.67321634905029125e-08
7955,-1.67345183691625506e-08
7956,1.67368751661632270e-08
7957,-1.67392243976963919e-08
7958,1.67415756061795213e-08
7959,-1.67439192580871091e-08
7960,1.67462649282791842e-08
7961,-1.67486029736166368e-08
7962,1.67509430659882910e-08
7963,-1.67532755772793434e-08
7964,1.67556101057074050e-08
7965,-1.67579370423367647e-08
7966,1.67602660617149773e-08
7967,-1.67625874028420868e-08
7968,1.67649109032604627e-08
7969,-1.67672267659439386e-08
7970,1.67695447087021942e-08
7971,-1.67718550845700356e-08
7972,1.67741674735432210e-08
7973,-1.67764723707756122e-08
7974,1.67787792045804233e-08
7975,-1.67810786595903015e-08
7976,1.67833799968778539e-08
7977,-1.67856738612220235e-08
7978,1.67879697915691318e-08
7979,-1.67902581657991287e-08
7980,1.67925486560884458e-08
7981,-1.67948315554229044e-08
7982,1.67971165092144749e-08
7983,-1.67993940000821724e-08
7984,1.68016735149441665e-08
7985,-1.68039455761607560e-08
7986,1.68062195950606388e-08
7987,-1.68084862431754036e-08
7988,1.68107548601160876e-08
7989,-1.68130160576288939e-08
7990,1.68152792389889249e-08
7991,-1.68175350302332920e-08
7992,1.68197927934695459e-08
7993,-1.68220431495535306e-08
7994,1.68242955499117693e-08
7995,-1.68265405361250782e-08
7996,1.68287875259396542e-08
7997,-1.68310271163615902e-08
7998,1.68332686653165160e-08
7999,-1.68355029663637291e-08
8000,1.68377390921518455e-08
8001,-1.68399680471088792e-08
8002,1.68421987479130556e-08
8003,-1.68444223722406433e-08
8004,1.68466478988372195e-08
8005,-1.68488659939282308e-08
8006,1.68510862167190250e-08
8007,-1.68532990193094443e-08
8008,1.68555138788112601e-08
8009,-1.68577213344634148e-08
8010,1.68599308864204666e-08
8011,-1.68621330384821809e-08
8012,1.68643372542406908e-08
8013,-1.68665341605950034e-08
8014,1.68687330329763075e-08
8015,-1.68709246414730576e-08
8016,1.68731181955597139e-08
8017,-1.68753045600147692e-08
8018,1.68774928079868799e-08
8019,-1.68796739108997191e-08
8020,1.68818569299838059e-08
8021,-1.68840326781000522e-08
8022,1.68862105043393687e-08
8023,-1.68883809518426311e-08
8024,1.68905535599745521e-08
8025,-1.68927187747002550e-08
8026,1.68948860919669299e-08
8027,-1.68970461146637009e-08
8028,1.68992081344213244e-08
8029,-1.69013629773043049e-08
8030,1.69035197782387702e-08
8031,-1.69056693895664035e-08
8032,1.69078210489945669e-08
8033,-1.69099653999886571e-08
8034,1.69121118477032631e-08
8035,-1.69142510207742927e-08
8036,1.69163922148909848e-08
8037,-1.69185262694982281e-08
8038,1.69206622350051995e-08
8039,-1.69227911211530894e-08
8040,1.69249219502430473e-08
8041,-1.69270455984631229e-08
8042,1.69291713310318285e-08
8043,-1.69312897953847169e-08
8044,1.69334103838161636e-08
8045,-1.69355237018022435e-08
8046,1.69376391120174205e-08
8047,-1.69397473717753538e-08
8048,1.69418575348776401e-08
8049,-1.69439606973432564e-08
8050,1.69460657879222559e-08
8051,-1.69481637809630502e-08
8052,1.69502638077500017e-08
8053,-1.69523566636360630e-08
8054,1.69544515338153395e-08
8055,-1.69565393439589400e-08
8056,1.69586291623146215e-08
8057,-1.69607118016439185e-08
8058,1.69627965592647189e-08
8059,-1.69648741190762156e-08
8060,1.69669537723330427e-08
8061,-1.69690262636876394e-08
8062,1.69711009639851775e-08
8063,-1.69731682963768347e-08
8064,1.69752378267074728e-08
8065,-1.69773003586634888e-08
8066,1.69793647286975704e-08
8067,-1.69814220835625106e-08
8068,1.69834815160859103e-08
8069,-1.69855338390345118e-08
8070,1.69875882234331077e-08
8071,-1.69896356105132819e-08
8072,1.69916849235918376e-08
8073,-1.69937272080457961e-08
8074,1.69957715391573211e-08
8075,-1.69978088768482715e-08
8076,1.69998482060853440e-08
8077,-1.70018805534519833e-08
8078,1.70039148664537918e-08
8079,-1.70059421832947451e-08
8080,1.70079715141518344e-08
8081,-1.70099938740023762e-08
8082,1.70120182874023813e-08
8083,-1.70140356545931006e-08
8084,1.70160550739268379e-08
8085,-1.70180675071198518e-08
8086,1.70200819367435919e-08
8087,-1.70220893889813923e-08
8088,1.70240989283868344e-08
8089,-1.70261014559132824e-08
8090,1.70281060114569373e-08
8091,-1.70301036426258024e-08
8092,1.70321032587011631e-08
8093,-1.70340959653577220e-08
8094,1.70360906850734715e-08
8095,-1.70380783617724521e-08
8096,1.70400682604294721e-08
8097,-1.70420510648395857e-08
8098,1.70440360029465846e-08
8099,-1.70460139917219176e-08
8100,1.70479939806550476e-08
8101,-1.70499670689048397e-08
8102,1.70519421802161302e-08
8103,-1.70539104193403261e-08
8104,1.70558806598405937e-08
8105,-1.70578440075524894e-08
8106,1.70598094042864903e-08
8107,-1.70617678572224585e-08
8108,1.70637283987544869e-08
8109,-1.70656820300419094e-08
8110,1.70676376696990735e-08
8111,-1.70695865407316759e-08
8112,1.70715373215685743e-08
8113,-1.70734813334660993e-08
8114,1.70754273134047013e-08
8115,-1.70773664652086021e-08
8116,1.70793076328989076e-08
8117,-1.70812419839243903e-08
8118,1.70831783584999570e-08
8119,-1.70851078702369399e-08
8120,1.70870394332040311e-08
8121,-1.70889641554183632e-08
8122,1.70908909468368893e-08
8123,-1.70928109398620394e-08
8124,1.70947328815555245e-08
8125,-1.70966480640666980e-08
8126,1.70985652700003282e-08
8127,-1.71004756454562021e-08
8128,1.71023880988888081e-08
8129,-1.71042937497964497e-08
8130,1.71062014247987184e-08
8131,-1.71081023093192066e-08
8132,1.71100052577930951e-08
8133,-1.71119014185858017e-08
8134,1.71137995822238482e-08
8135,-1.71156910249926203e-08
8136,1.71175844689938756e-08
8137,-1.71194711444312875e-08
8138,1.71213598657635889e-08
8139,-1.71232418681631681e-08
8140,1.71251258841492689e-08
8141,-1.71270031610413080e-08
8142,1.71288824268877205e-08
8143,-1.71307550328269117e-08
8144,1.71326295885726881e-08
8145,-1.71344975314541429e-08
8146,1.71363673908865112e-08
8147,-1.71382306410391881e-08
8148,1.71400958422263798e-08
8149,-1.71419543809255303e-08
8150,1.71438149277033971e-08
8151,-1.71456687912971141e-08
8152,1.71475246924633306e-08
8153,-1.71493739457302586e-08
8154,1.71512251690161583e-08
8155,-1.71530697145429226e-08
8156,1.71549163191230809e-08
8157,-1.71567562614926475e-08
8158,1.71585981924355451e-08
8159,-1.71604335076851898e-08
8160,1.71622708242079125e-08
8161,-1.71641015307160070e-08
8162,1.71659341938957067e-08
8163,-1.71677602843279879e-08
8164,1.71695883514148969e-08
8165,-1.71714098593406901e-08
8166,1.71732333260688494e-08
8167,-1.71750501999478572e-08
8168,1.71768690432434111e-08
8169,-1.71786813335832256e-08
8170,1.71804956750237312e-08
8171,-1.71823033425141291e-08
8172,1.71841130611978325e-08
8173,-1.71859161863937613e-08
8174,1.71877213765591923e-08
8175,-1.71895198987151780e-08
8176,1.71913205092635985e-08
8177,-1.71931144987303164e-08
8178,1.71949105903347228e-08
8179,-1.71967000584057362e-08
8180,1.71984914848844976e-08
8181,-1.72002764676038772e-08
8182,1.72020634009752636e-08
8183,-1.72038437830614582e-08
8184,1.72056262181734545e-08
8185,-1.72074023751849314e-08
8186,1.72091801075577358e-08
8187,-1.72109516362272241e-08
8188,1.72127249469367624e-08
8189,-1.72144918235035024e-08
8190,1.72162602472097985e-08
8191,-1.72180228652510769e-08
8192,1.72197877400771305e-08
8193,-1.72215447091466744e-08
8194,1.72233057008663274e-08
8195,-1.72250585784309339e-08
8196,1.72268137902031602e-08
8197,-1.72285628348860425e-08
8198,1.72303137500603372e-08
8199,-1.72320583914047303e-08
8200,1.72338047396044346e-08
8201,-1.72355448985242884e-08
8202,1.72372868374968610e-08
8203,-1.72390225059233000e-08
8204,1.72407600030134272e-08
8205,-1.72424912356717711e-08
8206,1.72442243406374172e-08
8207,-1.72459510135574293e-08
8208,1.72476797667664444e-08
8209,-1.72494020103258083e-08
8210,1.72511263900223165e-08
8211,-1.72528442093437485e-08
8212,1.72545641017500955e-08
8213,-1.72562775796624494e-08
8214,1.72579930476745703e-08
8215,-1.72597021120876694e-08
8216,1.72614132004159635e-08
8217,-1.72631179071259525e-08
8218,1.72648245694298892e-08
8219,-1.72665248733888759e-08
8220,1.72682271890261645e-08
8221,-1.72699231140066679e-08
8222,1.72716210347822060e-08
8223,-1.72733126541481352e-08
8224,1.72750061384208597e-08
8225,-1.72766934008602361e-08
8226,1.72783826165972107e-08
8227,-1.72800654408997775e-08
8228,1.72817503281697122e-08
8229,-1.72834287984544835e-08
8230,1.72851093612893245e-08
8231,-1.72867835047540121e-08
8232,1.72884597109916140e-08
8233,-1.72901295777597897e-08
8234,1.72918014143673528e-08
8235,-1.72934669896783921e-08
8236,1.72951345058442380e-08
8237,-1.72967957421281253e-08
8238,1.72984589074283064e-08
8239,-1.73001159261319904e-08
8240,1.73017748163946430e-08
8241,-1.73034274802961857e-08
8242,1.73050820728171210e-08
8243,-1.73067303712167492e-08
8244,1.73083807664647091e-08
8245,-1.73100248109905921e-08
8246,1.73116708848968491e-08
8247,-1.73133106741845524e-08
8248,1.73149524457713919e-08
8249,-1.73165880237997430e-08
8250,1.73182255393131688e-08
8251,-1.73198568175640880e-08
8252,1.73214900916070243e-08
8253,-1.73231171108049987e-08
8254,1.73247461611072379e-08
8255,-1.73263690200515935e-08
8256,1.73279936938873447e-08
8257,-1.73296122906942156e-08
8258,1.73312328251219082e-08
8259,-1.73328471606346977e-08
8260,1.73344635066110082e-08
8261,-1.73360735688880505e-08
8262,1.73376857458272521e-08
8263,-1.73392915958061687e-08
8264,1.73408995358861016e-08
8265,-1.73425012345283766e-08
8266,1.73441049404276666e-08
8267,-1.73457024307955534e-08
8268,1.73473019301868994e-08
8269,-1.73488952631426121e-08
8270,1.73504906127865851e-08
8271,-1.73520797502191303e-08
8272,1.73536708795257814e-08
8273,-1.73552558507448913e-08
8274,1.73568428207093342e-08
8275,-1.73584236186614180e-08
8276,1.73600064338802922e-08
8277,-1.73615830686803096e-08
8278,1.73631617212708088e-08
8279,-1.73647342351976252e-08
8280,1.73663087174212730e-08
8281,-1.73678771198588621e-08
8282,1.73694474497742684e-08
8283,-1.73710117141363571e-08
8284,1.73725778956347584e-08
8285,-1.73741380505185586e-08
8286,1.73757001214961162e-08
8287,-1.73772560551396508e-08
8288,1.73788141221186888e-08
8289,-1.73803658816823037e-08
8290,1.73819198578868808e-08
8291,-1.73834675811925609e-08
8292,1.73850173597315661e-08
8293,-1.73865610550153105e-08
8294,1.73881067092282081e-08
8295,-1.73896462918777583e-08
8296,1.73911878671529147e-08
8297,-1.73927233835860766e-08
8298,1.73942608756935216e-08
8299,-1.73957922907462782e-08
8300,1.73973257387330331e-08
8301,-1.73988530604120825e-08
8302,1.74003824365294239e-08
8303,-1.74019057557845979e-08
8304,1.74034310503486033e-08
8305,-1.74049503391610910e-08
8306,1.74064715005800160e-08
8307,-1.74079867856016395e-08
8308,1.74095039484915583e-08
8309,-1.74110151243697626e-08
8310,1.74125282829537584e-08
8311,-1.74140354203486771e-08
8312,1.74155445811671115e-08
8313,-1.74170476636605297e-08
8314,1.74185528164311472e-08
8315,-1.74200518748972172e-08
8316,1.74215530183153688e-08
8317,-1.74230480587631840e-08
8318,1.74245450761683619e-08
8319,-1.74260363398823412e-08
8320,1.74275292571547470e-08
8321,-1.74290165153390755e-08
8322,1.74305055480701606e-08
8323,-1.74319886849520311e-08
8324,1.74334737353083717e-08
8325,-1.74349528968331657e-08
8326,1.74364339761056580e-08
8327,-1.74379091477315204e-08
8328,1.74393863192615000e-08
8329,-1.74408575080365027e-08
8330,1.74423306866938464e-08
8331,-1.74437979476333187e-08
8332,1.74452671675145304e-08
8333,-1.74467304351809749e-08
8334,1.74481957466975051e-08
8335,-1.74496550688383543e-08
8336,1.74511164116678219e-08
8337,-1.74525718032288433e-08
8338,1.74540292014797712e-08
8339,-1.74554806606685702e-08
8340,1.74569341365780616e-08
8341,-1.74583816888508833e-08
8342,1.74598312260550888e-08
8343,-1.74612748695898495e-08
8344,1.74627205177049449e-08
8345,-1.74641602519789459e-08
8346,1.74656019678014301e-08
8347,-1.74670377787762617e-08
8348,1.74684755977198774e-08
8349,-1.74699075496888806e-08
8350,1.74713414366511067e-08
8351,-1.74727694906317342e-08
8352,1.74741995136080150e-08
8353,-1.74756237605987401e-08
8354,1.74770498594360911e-08
8355,-1.74784702023992907e-08
8356,1.74798924348865413e-08
8357,-1.74813088739533766e-08
8358,1.74827273126399476e-08
8359,-1.74841398428492539e-08
8360,1.74855544240682381e-08
8361,-1.74869631118199042e-08
8362,1.74883738211427142e-08
8363,-1.74897786879595892e-08
8364,1.74911855558057356e-08
8365,-1.74925865883255935e-08
8366,1.74939896181096150e-08
8367,-1.74953868322843230e-08
8368,1.74967859929900239e-08
8369,-1.74981793819923706e-08
8370,1.74995747361602630e-08
8371,-1.75009643112807278e-08
8372,1.75023558386019527e-08
8373,-1.75037415863828265e-08
8374,1.75051293268794095e-08
8375,-1.75065112615509616e-08
8376,1.75078951840497641e-08
8377,-1.75092733335414733e-08
8378,1.75106534546833709e-08
8379,-1.75120278319896324e-08
8380,1.75134041433853956e-08
8381,-1.75147747104473351e-08
8382,1.75161472501577244e-08
8383,-1.75175140669740504e-08
8384,1.75188828317887150e-08
8385,-1.75202457813089703e-08
8386,1.75216108890009659e-08
8387,-1.75229701352845764e-08
8388,1.75243313802639322e-08
8389,-1.75256868768873581e-08
8390,1.75270443257014889e-08
8391,-1.75283961281439356e-08
8392,1.75297498237195514e-08
8393,-1.75310979049727813e-08
8394,1.75324478379367577e-08
8395,-1.75337921272877702e-08
8396,1.75351383644174220e-08
8397,-1.75364789224229253e-08
8398,1.75378213994329550e-08
8399,-1.75391582956376231e-08
8400,1.75404970532061494e-08
8401,-1.75418301885686366e-08
8402,1.75431652320046073e-08
8403,-1.75444946560835638e-08
8404,1.75458259905819775e-08
8405,-1.75471516961057150e-08
8406,1.75484793610174063e-08
8407,-1.75498013294847333e-08
8408,1.75511253212278382e-08
8409,-1.75524436234209934e-08
8410,1.75537639144731845e-08
8411,-1.75550785178600976e-08
8412,1.75563951363358378e-08
8413,-1.75577060597025247e-08
8414,1.75590190301548540e-08
8415,-1.75603262455516894e-08
8416,1.75616355096329550e-08
8417,-1.75629391008665894e-08
8418,1.75642446865261456e-08
8419,-1.75655446995682667e-08
8420,1.75668465611339016e-08
8421,-1.75681429093717708e-08
8422,1.75694411292844436e-08
8423,-1.75707338135860910e-08
8424,1.75720284127614241e-08
8425,-1.75733174683356799e-08
8426,1.75746084202874924e-08
8427,-1.75758938400891435e-08
8428,1.75771812132114250e-08
8429,-1.75784629421882831e-08
8430,1.75797467141538440e-08
8431,-1.75810248082706398e-08
8432,1.75823049445979435e-08
8433,-1.75835794498457701e-08
8434,1.75848559879558056e-08
8435,-1.75861268968635315e-08
8436,1.75873998063241786e-08
8437,-1.75886671248254348e-08
8438,1.75899364384897432e-08
8439,-1.75912001379249451e-08
8440,1.75924658684084017e-08
8441,-1.75937260262433378e-08
8442,1.75949881455290806e-08
8443,-1.75962447178701927e-08
8444,1.75975032287082034e-08
8445,-1.75987562496603168e-08
8446,1.76000111243288813e-08
8447,-1.76012608285469529e-08
8448,1.76025120368948747e-08
8449,-1.76037580239488398e-08
8450,1.76050056662072116e-08
8451,-1.76062480593534435e-08
8452,1.76074923603963309e-08
8453,-1.76087310495150738e-08
8454,1.76099718440375452e-08
8455,-1.76112070209049893e-08
8456,1.76124442559546641e-08
8457,-1.76136759514319256e-08
8458,1.76149095675493243e-08
8459,-1.76161377412074312e-08
8460,1.76173678594594064e-08
8461,-1.76185924991201160e-08
8462,1.76198190509250040e-08
8463,-1.76210402557451993e-08
8464,1.76222632625855821e-08
8465,-1.76234809260688496e-08
8466,1.76247004445585266e-08
8467,-1.76259145931646602e-08
8468,1.76271306605888969e-08
8469,-1.76283412494002588e-08
8470,1.76295538197009703e-08
8471,-1.76307609623293784e-08
8472,1.76319699989836323e-08
8473,-1.76331736725974756e-08
8474,1.76343792364666140e-08
8475,-1.76355793672845781e-08
8476,1.76367814951835813e-08
8477,-1.76379781445051196e-08
8478,1.76391768045182823e-08
8479,-1.76403700295214176e-08
8480,1.76415651917426104e-08
8481,-1.76427550214686151e-08
8482,1.76439465991470662e-08
8483,-1.76451329638057027e-08
8484,1.76463211643144998e-08
8485,-1.76475040583354843e-08
8486,1.76486888698016805e-08
8487,-1.76498681917311653e-08
8488,1.76510496126281888e-08
8489,-1.76522255434359113e-08
8490,1.76534035377964073e-08
8491,-1.76545760314017965e-08
8492,1.76557505220291640e-08
8493,-1.76569196295504332e-08
8494,1.76580907170924855e-08
8495,-1.76592563779081087e-08
8496,1.76604240412308409e-08
8497,-1.76615863601291964e-08
8498,1.76627505251931411e-08
8499,-1.76639094460173937e-08
8500,1.76650702725477488e-08
8501,-1.76662257242137520e-08
8502,1.76673831773298068e-08
8503,-1.76685352140628099e-08
8504,1.76696893142959878e-08
8505,-1.76708379626877763e-08
8506,1.76719886324137612e-08
8507,-1.76731339820353198e-08
8508,1.76742812098841832e-08
8509,-1.76754231705900470e-08
8510,1.76765670173354137e-08
8511,-1.76777055966710877e-08
8512,1.76788460263486766e-08
8513,-1.76799812995356233e-08
8514,1.76811184777847256e-08
8515,-1.76822502999499236e-08
8516,1.76833840898968047e-08
8517,-1.76845125534938208e-08
8518,1.76856430139376979e-08
8519,-1.76867681661788648e-08
8520,1.76878952830254505e-08
8521,-1.76890170664110682e-08
8522,1.76901408060353878e-08
8523,-1.76912593207665953e-08
8524,1.76923797005769460e-08
8525,-1.76934948436962598e-08
8526,1.76946119588665541e-08
8527,-1.76957236935117753e-08
8528,1.76968375045728289e-08
8529,-1.76979459943331412e-08
8530,1.76990564862649852e-08
8531,-1.77001616506857451e-08
8532,1.77012687860583709e-08
8533,-1.77023706759098231e-08
8534,1.77034745109770445e-08
8535,-1.77045730859915441e-08
8536,1.77056736034744812e-08
8537,-1.77067689311708374e-08
8538,1.77078661352370379e-08
8539,-1.77089581842376663e-08
8540,1.77100520965307775e-08
8541,-1.77111408107487033e-08
8542,1.77122314827084008e-08
8543,-1.77133169055251840e-08
8544,1.77144043037074108e-08
8545,-1.77154864999738558e-08
8546,1.77165706036481522e-08
8547,-1.77176495228459636e-08
8548,1.77187303635701566e-08
8549,-1.77198060226780732e-08
8550,1.77208836105806918e-08
8551,-1.77219560317342786e-08
8552,1.77230303611239297e-08
8553,-1.77240995060752022e-08
8554,1.77251706109893820e-08
8555,-1.77262365101342929e-08
8556,1.77273043288772027e-08
8557,-1.77283670592205132e-08
8558,1.77294316049604480e-08
8559,-1.77304911548140596e-08
8560,1.77315524524715032e-08
8561,-1.77326087312000054e-08
8562,1.77336668643584582e-08
8563,-1.77347198173657600e-08
8564,1.77357747858691894e-08
8565,-1.77368245317780397e-08
8566,1.77378762623412411e-08
8567,-1.77389228773736534e-08
8568,1.77399713688407345e-08
8569,-1.77410147558891359e-08
8570,1.77420600637368307e-08
8571,-1.77431002420249252e-08
8572,1.77441423629233717e-08
8573,-1.77451793735889986e-08
8574,1.77462182833406162e-08
8575,-1.77472520460184242e-08
8576,1.77482877820199459e-08
8577,-1.77493184635849481e-08
8578,1.77503509925652241e-08
8579,-1.77513784692784669e-08
8580,1.77524078423747820e-08
8581,-1.77534321257058856e-08
8582,1.77544583300767306e-08
8583,-1.77554794318894006e-08
8584,1.77565025211870535e-08
8585,-1.77575204341423648e-08
8586,1.77585403797733589e-08
8587,-1.77595551745847321e-08
8588,1.77605719038885961e-08
8589,-1.77615835693600821e-08
8590,1.77625971281167001e-08
8591,-1.77636057461792349e-08
8592,1.77646161320555076e-08
8593,-1.77656215759531187e-08
8594,1.77666288037602575e-08
8595,-1.77676311409159635e-08
8596,1.77686352806896602e-08
8597,-1.77696344604011243e-08
8598,1.77706355079972901e-08
8599,-1.77716314486699740e-08
8600,1.77726294741254653e-08
8601,-1.77736222723164995e-08
8602,1.77746172264804295e-08
8603,-1.77756069494776713e-08
8604,1.77765986968638676e-08
8605,-1.77775853940656564e-08
8606,1.77785739668397617e-08
8607,-1.77795576472418753e-08
8608,1.77805431200689341e-08
8609,-1.77815236411154031e-08
8610,1.77825060610955857e-08
8611,-1.77834834358349032e-08
8612,1.77844628216950624e-08
8613,-1.77854371325158136e-08
8614,1.77864134109191322e-08
8615,-1.77873846854873222e-08
8616,1.77883578376352175e-08
8617,-1.77893261075085941e-08
8618,1.77902961458795686e-08
8619,-1.77912613250207933e-08
8620,1.77922283406697441e-08
8621,-1.77931904359289873e-08
8622,1.77941544217283935e-08
8623,-1.77951134019881762e-08
8624,1.77960743772075808e-08
8625,-1.77970302582408309e-08
8626,1.77979882255534963e-08
8627,-1.77989410697064247e-08
8628,1.77998959632177470e-08
8629,-1.78008458250486259e-08
8630,1.78017976455197404e-08
8631,-1.78027445600961673e-08
8632,1.78036932345553377e-08
8633,-1.78046371270844589e-08
8634,1.78055828400046813e-08
8635,-1.78065236612090945e-08
8636,1.78074663991604928e-08
8637,-1.78084041688980747e-08
8638,1.78093438175458189e-08
8639,-1.78102785957170191e-08
8640,1.78112152969655779e-08
8641,-1.78121470651945227e-08
8642,1.78130807978743623e-08
8643,-1.78140095480995514e-08
8644,1.78149402544501516e-08
8645,-1.78158659927305176e-08
8646,1.78167937099317148e-08
8647,-1.78177165016419420e-08
8648,1.78186411622059230e-08
8649,-1.78195609713159993e-08
8650,1.78204826763985652e-08
8651,-1.78213994868953030e-08
8652,1.78223182267145403e-08
8653,-1.78232320521336782e-08
8654,1.78241478349310420e-08
8655,-1.78250586985592330e-08
8656,1.78259714927018974e-08
8657,-1.78268794211435465e-08
8658,1.78277891772409078e-08
8659,-1.78286941631029856e-08
8660,1.78296010135588833e-08
8661,-1.78305030302154682e-08
8662,1.78314068991648139e-08
8663,-1.78323059697474593e-08
8664,1.78332069136481953e-08
8665,-1.78341030194249263e-08
8666,1.78350010231739323e-08
8667,-1.78358941782687620e-08
8668,1.78367892757203831e-08
8669,-1.78376794910725335e-08
8670,1.78385716252928944e-08
8671,-1.78394590081186810e-08
8672,1.78403481052426076e-08
8673,-1.78412325386495050e-08
8674,1.78421187533534787e-08
8675,-1.78430002806426781e-08
8676,1.78438836266109364e-08
8677,-1.78447621949084144e-08
8678,1.78456426460120622e-08
8679,-1.78465182610493963e-08
8680,1.78473958364452020e-08
8681,-1.78482685477852413e-08
8682,1.78491432186627622e-08
8683,-1.78500130147059794e-08
8684,1.78508847729252223e-08
8685,-1.78517517322869192e-08
8686,1.78526205522732992e-08
8687,-1.78534846285686810e-08
8688,1.78543505846808780e-08
8689,-1.78552117729393502e-08
8690,1.78560748197479861e-08
8691,-1.78569331513212954e-08
8692,1.78577933394095864e-08
8693,-1.78586487397947661e-08
8694,1.78595060958900163e-08
8695,-1.78603586152431827e-08
8696,1.78612130788537103e-08
8697,-1.78620628277170802e-08
8698,1.78629143710402265e-08
8699,-1.78637612125455674e-08
8700,1.78646099894678629e-08
8701,-1.78654538827231837e-08
8702,1.78662997779872240e-08
8703,-1.78671409123191354e-08
8704,1.78679841003292855e-08
8705,-1.78688223769324894e-08
8706,1.78696623887692386e-08
8707,-1.78704979509236030e-08
8708,1.78713352227490742e-08
8709,-1.78721678825993046e-08
8710,1.78730024031541006e-08
8711,-1.78738321180403157e-08
8712,1.78746638941790936e-08
8713,-1.78754907906098528e-08
8714,1.78763197247628478e-08
8715,-1.78771438535781076e-08
8716,1.78779698875470854e-08
8717,-1.78787912503054195e-08
8718,1.78796144560525689e-08
8719,-1.78804329740447575e-08
8720,1.78812534095855653e-08
8721,-1.78820691113070641e-08
8722,1.78828867885393587e-08
8723,-1.78836996630735409e-08
8724,1.78845145057965476e-08
8725,-1.78853246211816158e-08
8726,1.78861366672884654e-08
8727,-1.78869439805233826e-08
8728,1.78877532252618496e-08
8729,-1.78885577844150539e-08
8730,1.78893642367989585e-08
8731,-1.78901660165203685e-08
8732,1.78909696435890977e-08
8733,-1.78917686779821194e-08
8734,1.78925696130208505e-08
8735,-1.78933657703287015e-08
8736,1.78941639582144194e-08
8737,-1.78949573353337449e-08
8738,1.78957527442918119e-08
8739,-1.78965434890143233e-08
8740,1.78973360584434330e-08
8741,-1.78981240146858000e-08
8742,1.78989138278331082e-08
8743,-1.78996990399066816e-08
8744,1.79004861599991281e-08
8745,-1.79012686021938076e-08
8746,1.79020529319278009e-08
8747,-1.79028326636012964e-08
8748,1.79036142386058547e-08
8749,-1.79043912297306563e-08
8750,1.79051701132228297e-08
8751,-1.79059442470299795e-08
8752,1.79067204978146332e-08
8753,-1.79074919298627446e-08
8754,1.79082654266664294e-08
8755,-1.79090341653966289e-08
8756,1.79098048772761362e-08
8757,-1.79105709111189266e-08
8758,1.79113388942768742e-08
8759,-1.79121022766623196e-08
8760,1.79128675134188635e-08
8761,-1.79136281648513932e-08
8762,1.79143907050137316e-08
8763,-1.79151486409269542e-08
8764,1.79159084932938602e-08
8765,-1.79166637361303504e-08
8766,1.79174208553291080e-08
8767,-1.79181735239155379e-08
8768,1.79189278938417380e-08
8769,-1.79196778477959028e-08
8770,1.79204294766360824e-08
8771,-1.79211766617269558e-08
8772,1.79219257551828046e-08
8773,-1.79226702479625311e-08
8774,1.79234166975057691e-08
8775,-1.79241584913248918e-08
8776,1.79249021837676114e-08
8777,-1.79256413754622060e-08
8778,1.79263824154188954e-08
8779,-1.79271188466076244e-08
8780,1.79278572671420858e-08
8781,-1.79285910676902409e-08
8782,1.79293267850555226e-08
8783,-1.79300579557849838e-08
8784,1.79307910087059037e-08
8785,-1.79315195809637820e-08
8786,1.79322498941403518e-08
8787,-1.79329758236251466e-08
8788,1.79337035719523752e-08
8789,-1.79344267900907608e-08
8790,1.79351518640853384e-08
8791,-1.79358725013683420e-08
8792,1.79365949374582771e-08
8793,-1.79373128791704830e-08
8794,1.79380327538087080e-08
8795,-1.79387480385018215e-08
8796,1.79394652661415127e-08
8797,-1.79401779502925541e-08
8798,1.79408924973868294e-08
8799,-1.79416025999861383e-08
8800,1.79423145723361592e-08
8801,-1.79430220474451916e-08
8802,1.79437313348434816e-08
8803,-1.79444362113733911e-08
8804,1.79451429372167786e-08
8805,-1.79458451769034937e-08
8806,1.79465492949758559e-08
8807,-1.79472489475905529e-08
8808,1.79479504585189623e-08
8809,-1.79486475045229037e-08
8810,1.79493464175489497e-08
8811,-1.79500408252924783e-08
8812,1.79507371827329740e-08
8813,-1.79514290096454694e-08
8814,1.79521227772587903e-08
8815,-1.79528120343627850e-08
8816,1.79535031700888085e-08
8817,-1.79541899037848335e-08
8818,1.79548784762924745e-08
8819,-1.79555625371894116e-08
8820,1.79562485674542962e-08
8821,-1.79569300459765323e-08
8822,1.79576135199542320e-08
8823,-1.79582924591367682e-08
8824,1.79589733568032258e-08
8825,-1.79596497732137089e-08
8826,1.79603280507601818e-08
8827,-1.79610018289873750e-08
8828,1.79616776488528821e-08
8829,-1.79623488726200134e-08
8830,1.79630220476422818e-08
8831,-1.79636909924507348e-08
8832,1.79643614302014004e-08
8833,-1.79650277486073625e-08
8834,1.79656957553257511e-08
8835,-1.79663594175738283e-08
8836,1.79670249750672934e-08
8837,-1.79676860956932610e-08
8838,1.79683490948831927e-08
8839,-1.79690076787847441e-08
8840,1.79696681597983686e-08
8841,-1.79703241996706851e-08
8842,1.79709822025807640e-08
8843,-1.79716356900501042e-08
8844,1.79722911614313843e-08
8845,-1.79729421122459470e-08
8846,1.79735950745307890e-08
8847,-1.79742436066944696e-08
8848,1.79748939472924317e-08
8849,-1.79755400073507874e-08
8850,1.79761878061598174e-08
8851,-1.79768313280466442e-08
8852,1.79774766845241464e-08
8853,-1.79781176510229106e-08
8854,1.79787605699652951e-08
8855,-1.79793990112808938e-08
8856,1.79800393923268134e-08
8857,-1.79806754034449589e-08
8858,1.79813132861065152e-08
8859,-1.79819467947852794e-08
8860,1.79825821851150326e-08
8861,-1.79832131860959688e-08
8862,1.79838461264312889e-08
8863,-1.79844746636325195e-08
8864,1.79851050659019416e-08
8865,-1.79857311351049579e-08
8866,1.79863590575107793e-08
8867,-1.79869826858399255e-08
8868,1.79876081590559886e-08
8869,-1.79882292677749829e-08
8870,1.79888523117110518e-08
8871,-1.79894709083384696e-08
8872,1.79900915011610128e-08
8873,-1.79907076929022112e-08
8874,1.79913257850126123e-08
8875,-1.79919395192518699e-08
8876,1.79925551618760743e-08
8877,-1.79931664321363518e-08
8878,1.79937796385659541e-08
8879,-1.79943884833538656e-08
8880,1.79949992263795174e-08
8881,-1.79956056477734502e-08
8882,1.79962139193593498e-08
8883,-1.79968178890263727e-08
8884,1.79974237365487868e-08
8885,-1.79980252449394007e-08
8886,1.79986287049310026e-08
8887,-1.79992277405372360e-08
8888,1.79998287942947772e-08
8889,-1.80004254097689127e-08
8890,1.80010240268918679e-08
8891,-1.80016182750736770e-08
8892,1.80022144052072444e-08
8893,-1.80028062851329425e-08
8894,1.80033999324853572e-08
8895,-1.80039893936743251e-08
8896,1.80045807031225325e-08
8897,-1.80051677548505915e-08
8898,1.80057566005067385e-08
8899,-1.80063412275749447e-08
8900,1.80069277278345305e-08
8901,-1.80075099705429445e-08
8902,1.80080940288787959e-08
8903,-1.80086738834131688e-08
8904,1.80092555538784850e-08
8905,-1.80098329799555313e-08
8906,1.80104122891225000e-08
8907,-1.80109872666052157e-08
8908,1.80115642446768383e-08
8909,-1.80121368261993114e-08
8910,1.80127114077077099e-08
8911,-1.80132817229824087e-08
8912,1.80138537808186955e-08
8913,-1.80144217146475609e-08
8914,1.80149914771459080e-08
8915,-1.80155570241563193e-08
8916,1.80161243967265194e-08
8917,-1.80166875810852230e-08
8918,1.80172525793892528e-08
8919,-1.80178133252311441e-08
8920,1.80183760379353304e-08
8921,-1.80189344506430772e-08
8922,1.80194947797187850e-08
8923,-1.80200508220318215e-08
8924,1.80206087930175905e-08
8925,-1.80211624717548230e-08
8926,1.80217181241462312e-08
8927,-1.80222695110886166e-08
8928,1.80228227461014854e-08
8929,-1.80233717419981762e-08
8930,1.80239226586684648e-08
8931,-1.80244693751604318e-08
8932,1.80250179176442340e-08
8933,-1.80255622815911416e-08
8934,1.80261084705212503e-08
8935,-1.80266505093228377e-08
8936,1.80271944041796566e-08
8937,-1.80277341183155396e-08
8938,1.80282756638234722e-08
8939,-1.80288130305186389e-08
8940,1.80293522650723651e-08
8941,-1.80298873416529962e-08
8942,1.80304242610899083e-08
8943,-1.80309569836663169e-08
8944,1.80314916092813460e-08
8945,-1.80320219595052335e-08
8946,1.80325543206593241e-08
8947,-1.80330823733827538e-08
8948,1.80336123907748286e-08
8949,-1.80341382051104333e-08
8950,1.80346658841550808e-08
8951,-1.80351894014174863e-08
8952,1.80357147674952581e-08
8953,-1.80362360012096351e-08
8954,1.80367590368666265e-08
8955,-1.80372779409575061e-08
8956,1.80377987628721847e-08
8957,-1.80383153657704130e-08
8958,1.80388339159137757e-08
8959,-1.80393481770838830e-08
8960,1.80398645550216816e-08
8961,-1.80403765606670348e-08
8962,1.80408904342510385e-08
8963,-1.80414002244978813e-08
8964,1.80419119590851641e-08
8965,-1.80424194256826792e-08
8966,1.80429288021603463e-08
8967,-1.80434340441321082e-08
8968,1.80439411606254290e-08
8969,-1.80444441533819059e-08
8970,1.80449489848218916e-08
8971,-1.80454496961130418e-08
8972,1.80459522919177221e-08
8973,-1.80464507325493202e-08
8974,1.80469510249695886e-08
8975,-1.80474473093612573e-08
8976,1.80479453411264420e-08
8977,-1.80484393742715413e-08
8978,1.80489351532590916e-08
8979,-1.80494268445182307e-08
8980,1.80499204611774317e-08
8981,-1.80504098716317973e-08
8982,1.80509012718222982e-08
8983,-1.80513884509011036e-08
8984,1.80518775977727790e-08
8985,-1.80523625500393547e-08
8986,1.80528494057257686e-08
8987,-1.80533322096841968e-08
8988,1.80538168293285078e-08
8989,-1.80542973656067495e-08
8990,1.80547797494122157e-08
8991,-1.80552580956400399e-08
8992,1.80557382695266106e-08
8993,-1.80562143892015328e-08
8994,1.80566923174146867e-08
8995,-1.80571661749264724e-08
8996,1.80576419723339720e-08
8997,-1.80581135756454256e-08
8998,1.80585871743469162e-08
8999,-1.80590565722231142e-08
9000,1.80595279402725199e-08
9001,-1.80599951632478618e-08
9002,1.80604642973155789e-08
9003,-1.80609293774192293e-08
9004,1.80613962725361389e-08
9005,-1.80618591546953556e-08
9006,1.80623238415188127e-08
9007,-1.80627844936537514e-08
9008,1.80632470803264773e-08
9009,-1.80637054823440441e-08
9010,1.80641658952673130e-08
9011,-1.80646221322760220e-08
9012,1.80650803056582040e-08
9013,-1.80655344062002331e-08
9014,1.80659903924912958e-08
9015,-1.80664423422243854e-08
9016,1.80668961066253136e-08
9017,-1.80673458612570588e-08
9018,1.80677974665243811e-08
9019,-1.80682450674126544e-08
9020,1.80686944975372763e-08
9021,-1.80691399177344358e-08
9022,1.80695871958316712e-08
9023,-1.80700304166737133e-08
9024,1.80704755818932564e-08
9025,-1.80709166910096602e-08
9026,1.80713596443002092e-08
9027,-1.80717985409799419e-08
9028,1.80722393811748696e-08
9029,-1.80726761316478741e-08
9030,1.80731147810434450e-08
9031,-1.80735494078015330e-08
9032,1.80739859280734453e-08
9033,-1.80744184096588073e-08
9034,1.80748527459426559e-08
9035,-1.80752831031796631e-08
9036,1.80757153316785023e-08
9037,-1.80761435205228145e-08
9038,1.80765736221888785e-08
9039,-1.80769996061548725e-08
9040,1.80774276213578640e-08
9041,-1.80778515193459236e-08
9042,1.80782773708873127e-08
9043,-1.80786991912575804e-08
9044,1.80791228654775944e-08
9045,-1.80795425448973736e-08
9046,1.80799641190296082e-08
9047,-1.80803816712633994e-08
9048,1.80808011397172254e-08
9049,-1.80812165449026718e-08
9050,1.80816339351117988e-08
9051,-1.80820472471883589e-08
9052,1.80824624748992734e-08
9053,-1.80828737174438941e-08
9054,1.80832867856008197e-08
9055,-1.80836959767151808e-08
9056,1.80841069193031209e-08
9057,-1.80845139522697332e-08
9058,1.80849228494577092e-08
9059,-1.80853277312249098e-08
9060,1.80857345720925164e-08
9061,-1.80861373758960874e-08
9062,1.80865420864468174e-08
9063,-1.80869428166210695e-08
9064,1.80873454457880958e-08
9065,-1.80877440903960550e-08
9066,1.80881446160007594e-08
9067,-1.80885411592289393e-08
9068,1.80889396363763739e-08
9069,-1.80893341171525161e-08
9070,1.80897305161086942e-08
9071,-1.80901227973062578e-08
9072,1.80905171357537665e-08
9073,-1.80909074508576845e-08
9074,1.80912996938298887e-08
9075,-1.80916879872182437e-08
9076,1.80920780959883635e-08
9077,-1.80924643296513858e-08
9078,1.80928523670929234e-08
9079,-1.80932365057712023e-08
9080,1.80936225081507302e-08
9081,-1.80940046084751780e-08
9082,1.80943885167118901e-08
9083,-1.80947686205254975e-08
9084,1.80951504120673666e-08
9085,-1.80955284288367344e-08
9086,1.80959083375469333e-08
9087,-1.80962840993045776e-08
9088,1.80966619514670284e-08
9089,-1.80970357669610743e-08
9090,1.80974116009371381e-08
9091,-1.80977833752838447e-08
9092,1.80981571162597203e-08
9093,-1.80985268922568105e-08
9094,1.80988985781475058e-08
9095,-1.80992663316272401e-08
9096,1.80996359502320495e-08
9097,-1.81000016496392778e-08
9098,1.81003692997557172e-08
9099,-1.81007329859391525e-08
9100,1.81010985301569614e-08
9101,-1.81014602016348453e-08
9102,1.81018237574499606e-08
9103,-1.81021834105922308e-08
9104,1.81025449153008120e-08
9105,-1.81029025629333506e-08
9106,1.81032620372301164e-08
9107,-1.81036176634697355e-08
9108,1.81039751371907069e-08
9109,-1.81043287187992098e-08
9110,1.81046842563025853e-08
9111,-1.81050357969258764e-08
9112,1.81053893047900134e-08
9113,-1.81057388847891060e-08
9114,1.81060903516795952e-08
9115,-1.81064379703719497e-08
9116,1.81067874069117422e-08
9117,-1.81071329945479639e-08
9118,1.81074804290822299e-08
9119,-1.81078240749169995e-08
9120,1.81081695158679399e-08
9121,-1.81085111393154031e-08
9122,1.81088545843677160e-08
9123,-1.81091942259507263e-08
9124,1.81095357270425664e-08
9125,-1.81098733777489613e-08
9126,1.81102128681514766e-08
9127,-1.81105485089743232e-08
9128,1.81108860592765527e-08
9129,-1.81112197182605825e-08
9130,1.81115552891650416e-08
9131,-1.81118869624986228e-08
9132,1.81122205321043316e-08
9133,-1.81125502892091729e-08
9134,1.81128818589309543e-08
9135,-1.81132096704021414e-08
9136,1.81135392890900962e-08
9137,-1.81138650534142774e-08
9138,1.81141927818614325e-08
9139,-1.81145165800458743e-08
9140,1.81148423123826768e-08
9141,-1.81151641906086775e-08
9142,1.81154879236031740e-08
9143,-1.81158078498977380e-08
9144,1.81161296690482761e-08
9145,-1.81164475895795247e-08
9146,1.81167674928264049e-08
9147,-1.81170834576619857e-08
9148,1.81174014168346325e-08
9149,-1.81177154715036585e-08
9150,1.81180314608068812e-08
9151,-1.81183435608896409e-08
9152,1.81186575505747259e-08
9153,-1.81189678154749491e-08
9154,1.81192798903906956e-08
9155,-1.81195881372935195e-08
9156,1.81198983037115281e-08
9157,-1.81202046355389963e-08
9158,1.81205128272764006e-08
9159,-1.81208172526650165e-08
9160,1.81211235605269944e-08
9161,-1.81214259828333362e-08
9162,1.81217303776452836e-08
9163,-1.81220309254975678e-08
9164,1.81223333769586314e-08
9165,-1.81226319978888743e-08
9166,1.81229325467641261e-08
9167,-1.81232292823238797e-08
9168,1.81235278388893794e-08
9169,-1.81238227304994086e-08
9170,1.81241193499192952e-08
9171,-1.81244122554686868e-08
9172,1.81247070840793502e-08
9173,-1.81249980384407287e-08
9174,1.81252909555747154e-08
9175,-1.81255800610622856e-08
9176,1.81258710301882260e-08
9177,-1.81261582081827622e-08
9178,1.81264473203495050e-08
9179,-1.81267325778398594e-08
9180,1.81270197633338037e-08
9181,-1.81273031836837316e-08
9182,1.81275884484574378e-08
9183,-1.81278700358496936e-08
9184,1.81281534530944417e-08
9185,-1.81284329580070787e-08
9186,1.81287145302235547e-08
9187,-1.81289923036971290e-08
9188,1.81292719323424894e-08
9189,-1.81295478198206494e-08
9190,1.81298255401709807e-08
9191,-1.81300995543129217e-08
9192,1.81303754254553499e-08
9193,-1.81306475206993284e-08
9194,1.81309215422295275e-08
9195,-1.81311918029888189e-08
9196,1.81314639310703888e-08
9197,-1.81317322929314494e-08
9198,1.81320026011677911e-08
9199,-1.81322690201164199e-08
9200,1.81325375013161047e-08
9201,-1.81328020850800200e-08
9202,1.81330687028024992e-08
9203,-1.81333314740882786e-08
9204,1.81335961878222693e-08
9205,-1.81338571393282307e-08
9206,1.81341199106815113e-08
9207,-1.81343790326829686e-08
9208,1.81346399928607970e-08
9209,-1.81348972141264749e-08
9210,1.81351563606434315e-08
9211,-1.81354116893108384e-08
9212,1.81356690947702463e-08
9213,-1.81359226058736503e-08
9214,1.81361782094850799e-08
9215,-1.81364295310865135e-08
9216,1.81366833353028101e-08
9217,-1.81369329346594788e-08
9218,1.81371851110351750e-08
9219,-1.81374331011144568e-08
9220,1.81376829268969024e-08
9221,-1.81379291744630392e-08
9222,1.81381772706947068e-08
9223,-1.81384217413116204e-08
9224,1.81386679839317697e-08
9225,-1.81389105269756410e-08
9226,1.81391549880313758e-08
9227,-1.81393957009187064e-08
9228,1.81396383876062465e-08
9229,-1.81398772567692958e-08
9230,1.81401181163963859e-08
9231,-1.81403552040005099e-08
9232,1.81405942380345816e-08
9233,-1.81408295673016583e-08
9234,1.81410666989297539e-08
9235,-1.81413002532161319e-08
9236,1.81415355426634783e-08
9237,-1.81417672849913188e-08
9238,1.81420008329747030e-08
9239,-1.81422307467385008e-08
9240,1.81424624931671256e-08
9241,-1.81426905738900701e-08
9242,1.81429205613644717e-08
9243,-1.81431468311511582e-08
9244,1.81433750369661584e-08
9245,-1.81435995437426706e-08
9246,1.81438258549692198e-08
9247,-1.81440486859463511e-08
9248,1.81442731737284572e-08
9249,-1.81444941364424516e-08
9250,1.81447168915583361e-08
9251,-1.81449360449670113e-08
9252,1.81451571000949406e-08
9253,-1.81453744113346259e-08
9254,1.81455936754127349e-08
9255,-1.81458092438107819e-08
9256,1.81460267352457286e-08
9257,-1.81462405225016500e-08
9258,1.81464561996424320e-08
9259,-1.81466682154486737e-08
9260,1.81468821372377066e-08
9261,-1.81470923971967908e-08
9262,1.81473045198867683e-08
9263,-1.81475130062470517e-08
9264,1.81477233690241599e-08
9265,-1.81479301596323973e-08
9266,1.81481387654204947e-08
9267,-1.81483437309537737e-08
9268,1.81485505968252526e-08
9269,-1.81487537731452243e-08
9270,1.81489589020206974e-08
9271,-1.81491603054722223e-08
9272,1.81493636718261731e-08
9273,-1.81495634166559998e-08
9274,1.81497649419931902e-08
9275,-1.81499629611847567e-08
9276,1.81501627612937237e-08
9277,-1.81503589613011779e-08
9278,1.81505571843763145e-08
9279,-1.81507514226143156e-08
9280,1.81509479312342901e-08
9281,-1.81511404596807999e-08
9282,1.81513353334630896e-08
9283,-1.81515262454399201e-08
9284,1.81517190979469352e-08
9285,-1.81519083787717694e-08
9286,1.81520994994543681e-08
9287,-1.81522870534668520e-08
9288,1.81524764376615323e-08
9289,-1.81526622414475277e-08
9290,1.81528499372686827e-08
9291,-1.81530340137730384e-08
9292,1.81532199704195989e-08
9293,-1.81534023293982154e-08
9294,1.81535865496238923e-08
9295,-1.81537672319724036e-08
9296,1.81539497119759346e-08
9297,-1.81541286260052412e-08
9298,1.81543094227586083e-08
9299,-1.81544865661689296e-08
9300,1.81546657206335344e-08
9301,-1.81548412068151031e-08
9302,1.81550185706189007e-08
9303,-1.81551923637095397e-08
9304,1.81553680302139739e-08
9305,-1.81555401591107645e-08
9306,1.81557140543580106e-08
9307,-1.81558844420003538e-08
9308,1.81560566971539201e-08
9309,-1.81562253902396456e-08
9310,1.81563958917107762e-08
9311,-1.81565629018647659e-08
9312,1.81567317701901236e-08
9313,-1.81568970631984106e-08
9314,1.81570642108919196e-08
9315,-1.81572278421076273e-08
9316,1.81573933069905692e-08
9317,-1.81575552301367275e-08
9318,1.81577190716938672e-08
9319,-1.81578791843515170e-08
9320,1.81580413653338692e-08
9321,-1.81581998262564038e-08
9322,1.81583603422055146e-08
9323,-1.81585171440481987e-08
9324,1.81586759122669941e-08
9325,-1.81588310823419684e-08
9326,1.81589881648425643e-08
9327,-1.81591416960316717e-08
9328,1.81592970355964366e-08
9329,-1.81594489421103685e-08
9330,1.81596026301716685e-08
9331,-1.81597528163357210e-08
9332,1.81599048618049315e-08
9333,-1.81600533684405903e-08
9334,1.81602037386777203e-08
9335,-1.81603506273866177e-08
9336,1.81604992910979588e-08
9337,-1.81606445090285213e-08
9338,1.81607915319720074e-08
9339,-1.81609351018939727e-08
9340,1.81610805069534693e-08
9341,-1.81612223924457542e-08
9342,1.81613660991720242e-08
9343,-1.81615063755151980e-08
9344,1.81616484833083418e-08
9345,-1.81617869547600620e-08
9346,1.81619274823286056e-08
9347,-1.81620644339784998e-08
9348,1.81622032120207435e-08
9349,-1.81623385252022059e-08
9350,1.81624756396720919e-08
9351,-1.81626093101038869e-08
9352,1.81627448060557694e-08
9353,-1.81628768311114332e-08
9354,1.81630107176229510e-08
9355,-1.81631410689005258e-08
9356,1.81632733566762298e-08
9357,-1.81634020570425746e-08
9358,1.81635327336564717e-08
9359,-1.81636597435472497e-08
9360,1.81637887881321372e-08
9361,-1.81639142283665334e-08
9362,1.81640416715523106e-08
9363,-1.81641654999209029e-08
9364,1.81642912290606945e-08
9365,-1.81644134651041923e-08
9366,1.81645375757005296e-08
9367,-1.81646582093156397e-08
9368,1.81647807091382634e-08
9369,-1.81648997267638095e-08
9370,1.81650205967359031e-08
9371,-1.81651379619273730e-08
9372,1.81652572510118778e-08
9373,-1.81653729944815843e-08
9374,1.81654907200836344e-08
9375,-1.81656048372826466e-08
9376,1.81657208963878386e-08
9377,-1.81658334691559307e-08
9378,1.81659479259036211e-08
9379,-1.81660588617078466e-08
9380,1.81661717146726046e-08
9381,-1.81662810846096370e-08
9382,1.81663923366406961e-08
9383,-1.81665000478949743e-08
9384,1.81666097437104664e-08
9385,-1.81667158937676311e-08
9386,1.81668239704603777e-08
9387,-1.81669285350819294e-08
9388,1.81670349973028298e-08
9389,-1.81671379608178912e-08
9390,1.81672428535351304e-08
9391,-1.81673442413998507e-08
9392,1.81674475454029531e-08
9393,-1.81675473270181182e-08
9394,1.81676490924413128e-08
9395,-1.81677472872923632e-08
9396,1.81678474371191694e-08
9397,-1.81679440708340365e-08
9398,1.81680426374889781e-08
9399,-1.81681376955846921e-08
9400,1.81682346850131794e-08
9401,-1.81683281803346905e-08
9402,1.81684235840765750e-08
9403,-1.81685155187908418e-08
9404,1.81686093513204474e-08
9405,-1.81686997367458814e-08
9406,1.81687919732271004e-08
9407,-1.81688808204221832e-08
9408,1.81689714502603605e-08
9409,-1.81690586814083011e-08
9410,1.81691479197987214e-08
9411,-1.81692335091981082e-08
9412,1.81693211139501663e-08
9413,-1.81694051861830618e-08
9414,1.81694912399262015e-08
9415,-1.81695737751454755e-08
9416,1.81696582503097239e-08
9417,-1.81697392851964990e-08
9418,1.81698221693397725e-08
9419,-1.81699016449741755e-08
9420,1.81699830057846505e-08
9421,-1.81700608758361265e-08
9422,1.81701407339512346e-08
9423,-1.81702171402705086e-08
9424,1.81702953871154921e-08
9425,-1.81703702327602355e-08
9426,1.81704469424842065e-08
9427,-1.81705202181832864e-08
9428,1.81705954267805558e-08
9429,-1.81706671610302318e-08
9430,1.81707408041026582e-08
9431,-1.81708109934168404e-08
9432,1.81708831729607795e-08
9433,-1.81709517818475138e-08
9434,1.81710224563811880e-08
9435,-1.81710895699190607e-08
9436,1.81711586529420957e-08
9437,-1.81712242302863675e-08
9438,1.81712918225630268e-08
9439,-1.81713559189840965e-08
9440,1.81714218932021783e-08
9441,-1.81714845572127362e-08
9442,1.81715489267062695e-08
9443,-1.81716100737961775e-08
9444,1.81716730062640342e-08
9445,-1.81717325395219531e-08
9446,1.81717940220546628e-08
9447,-1.81718520545221390e-08
9448,1.81719119987544420e-08
9449,-1.81719685078273425e-08
9450,1.81720269662827129e-08
9451,-1.81720819296994767e-08
9452,1.81721388983470666e-08
9453,-1.81721923515228195e-08
9454,1.81722478301341749e-08
9455,-1.81722997552907110e-08
9456,1.81723537214175663e-08
9457,-1.81724042028657030e-08
9458,1.81724566302357597e-08
9459,-1.81725056723230458e-08
9460,1.81725565182810349e-08
9461,-1.81726040660595167e-08
9462,1.81726534489636547e-08
9463,-1.81726994860396118e-08
9464,1.81727473814404515e-08
9465,-1.81727919496983627e-08
9466,1.81728383271611898e-08
9467,-1.81728813707222088e-08
9468,1.81729263501661397e-08
9469,-1.81729678514962412e-08
9470,1.81730113603597749e-08
9471,-1.81730515478633088e-08
9472,1.81730934223457019e-08
9473,-1.81731319791794958e-08
9474,1.81731724348857554e-08
9475,-1.81732095521339074e-08
9476,1.81732485764914143e-08
9477,-1.81732842449675279e-08
9478,1.81733217018942320e-08
9479,-1.81733558793165962e-08
9480,1.81733919340144353e-08
9481,-1.81734246251870935e-08
9482,1.81734592159623665e-08
9483,-1.81734904268122365e-08
9484,1.81735235615047793e-08
9485,-1.81735533067278199e-08
9486,1.81735849572981223e-08
9487,-1.81736131925271083e-08
9488,1.81736434245038426e-08
9489,-1.81736702221409865e-08
9490,1.81736989909758676e-08
9491,-1.81737243534997963e-08
9492,1.81737516091202830e-08
9493,-1.81737755117115779e-08
9494,1.81738013297061922e-08
9495,-1.81738237984344461e-08
9496,1.81738481517989076e-08
9497,-1.81738691259182991e-08
9498,1.81738920844180396e-08
9499,-1.81739116126915507e-08
9500,1.81739330871065915e-08
9501,-1.81739511838778152e-08
9502,1.81739711582018939e-08
9503,-1.81739879179460860e-08
9504,1.81740064159094227e-08
9505,-1.81740216677725998e-08
9506,1.81740387420220046e-08
9507,-1.81740525144448297e-08
9508,1.81740682445917150e-08
9509,-1.81740805237628529e-08
9510,1.81740948379514253e-08
9511,-1.81741056614693382e-08
9512,1.81741185673588005e-08
9513,-1.81741279546982682e-08
9514,1.81741394014497987e-08
9515,-1.81741473977361143e-08
9516,1.81741574195127688e-08
9517,-1.81741639875907031e-08
9518,1.81741725527317465e-08
9519,-1.81741776579727694e-08
9520,1.81741848390113767e-08
9521,-1.81741885394915381e-08
9522,1.81741942776616486e-08
9523,-1.81741966084984115e-08
9524,1.81742008536625604e-08
9525,-1.81742017739732775e-08
9526,1.81742046268420739e-08
9527,-1.81742041225520521e-08
9528,1.81742055983554893e-08
9529,-1.81742036046254450e-08
9530,1.81742036995385737e-08
9531,-1.81742003255502133e-08
9532,1.81741989634065306e-08
9533,-1.81741942437208333e-08
9534,1.81741914198326140e-08
9535,-1.81741852520769527e-08
9536,1.81741810919835256e-08
9537,-1.81741735479829625e-08
9538,1.81741679231954613e-08
9539,-1.81741590031457535e-08
9540,1.81741519643829329e-08
9541,-1.81741416009341648e-08
9542,1.81741332411397258e-08
9543,-1.81741214496458221e-08
9544,1.81741117035604818e-08
9545,-1.81740985189509736e-08
9546,1.81740873420415415e-08
9547,-1.81740728271629648e-08
9548,1.81740602034418792e-08
9549,-1.81740443239339619e-08
9550,1.81740302654110912e-08
9551,-1.81740130220536694e-08
9552,1.81739976204421910e-08
9553,-1.81739789346951737e-08
9554,1.81739621973700941e-08
9555,-1.81739420952698049e-08
9556,1.81739239927290825e-08
9557,-1.81739025162122055e-08
9558,1.81738829744239727e-08
9559,-1.81738601709918211e-08
9560,1.81738392438400757e-08
9561,-1.81738150422186484e-08
9562,1.81737927966210909e-08
9563,-1.81737672039548859e-08
9564,1.81737435427567082e-08
9565,-1.81737165878792796e-08
9566,1.81736916223486819e-08
9567,-1.81736631457805075e-08
9568,1.81736368966425165e-08
9569,-1.81736071413757926e-08
9570,1.81735794140367449e-08
9571,-1.81735483015630283e-08
9572,1.81735192456709049e-08
9573,-1.81734867767938479e-08
9574,1.81734563278956420e-08
9575,-1.81734225787937781e-08
9576,1.81733906927179788e-08
9577,-1.81733555944446062e-08
9578,1.81733223451861159e-08
9579,-1.81732858543403616e-08
9580,1.81732513185466159e-08
9581,-1.81732134406047629e-08
9582,1.81731775505805447e-08
9583,-1.81731383427904198e-08
9584,1.81731011293977582e-08
9585,-1.81730605555698358e-08
9586,1.81730219364134819e-08
9587,-1.81729800295779673e-08
9588,1.81729400853100093e-08
9589,-1.81728968407838723e-08
9590,1.81728555362623923e-08
9591,-1.81728109877723210e-08
9592,1.81727683182795903e-08
9593,-1.81727224204743853e-08
9594,1.81726784547756256e-08
9595,-1.81726310905447663e-08
9596,1.81725858583461444e-08
9597,-1.81725372082728828e-08
9598,1.81724906086929566e-08
9599,-1.81724405115010848e-08
9600,1.81723927098684764e-08
9601,-1.81723413846272108e-08
9602,1.81722920883854257e-08
9603,-1.81722395356526829e-08
9604,1.81721888857455021e-08
9605,-1.81721349295209218e-08
9606,1.81720830132864518e-08
9607,-1.81720276930733908e-08
9608,1.81719744726519356e-08
9609,-1.81719178089483033e-08
9610,1.81718632874932640e-08
9611,-1.81718053448947956e-08
9612,1.81717494481136866e-08
9613,-1.81716902156217949e-08
9614,1.81716330240291974e-08
9615,-1.81715724718126592e-08
9616,1.81715139205795963e-08
9617,-1.81714520674350453e-08
9618,1.81713922023234514e-08
9619,-1.81713290550205802e-08
9620,1.81712678708150749e-08
9621,-1.81712033808845076e-08
9622,1.81711409279196134e-08
9623,-1.81710751449396310e-08
9624,1.81710113850613114e-08
9625,-1.81709442855780248e-08
9626,1.81708791851187947e-08
9627,-1.81708107783138194e-08
9628,1.81707444139589398e-08
9629,-1.81706746788817397e-08
9630,1.81706070420904385e-08
9631,-1.81705360123584179e-08
9632,1.81704670460506269e-08
9633,-1.81703947408472987e-08
9634,1.81703244943185455e-08
9635,-1.81702508859099962e-08
9636,1.81701793458619330e-08
9637,-1.81701044277987512e-08
9638,1.81700315814956025e-08
9639,-1.81699554346778388e-08
9640,1.81698812682012782e-08
9641,-1.81698038162589730e-08
9642,1.81697284012879758e-08
9643,-1.81696496504729867e-08
9644,1.81695729444469201e-08
9645,-1.81694929312545649e-08
9646,1.81694149035006055e-08
9647,-1.81693335840158622e-08
9648,1.81692543020252049e-08
9649,-1.81691716977557090e-08
9650,1.81690911509714117e-08
9651,-1.81690072999413226e-08
9652,1.81689254604780712e-08
9653,-1.81688403249255980e-08
9654,1.81687572233761381e-08
9655,-1.81686707901419623e-08
9656,1.81685864446547491e-08
9657,-1.81684987400435714e-08
9658,1.81684130929341524e-08
9659,-1.81683241367151097e-08
9660,1.81682372129566995e-08
9661,-1.81681470240048921e-08
9662,1.81680588678971948e-08
9663,-1.81679672538770861e-08
9664,1.81678779270619748e-08
9665,-1.81677850997129719e-08
9666,1.81676944779155130e-08
9667,-1.81676004196302890e-08
9668,1.81675084818098200e-08
9669,-1.81674132125304090e-08
9670,1.81673200261214101e-08
9671,-1.81672234629625347e-08
9672,1.81671290027331516e-08
9673,-1.81670312081108664e-08
9674,1.81669354985607594e-08
9675,-1.81668364708702249e-08
9676,1.81667394898930651e-08
9677,-1.81666392133130888e-08
9678,1.81665410201350079e-08
9679,-1.81664394765255024e-08
9680,1.81663400277942227e-08
9681,-1.81662371654175223e-08
9682,1.81661365373190681e-08
9683,-1.81660324746694838e-08
9684,1.81659305600398374e-08
9685,-1.81658252774817193e-08
9686,1.81657220551652965e-08
9687,-1.81656156212674044e-08
9688,1.81655111441170295e-08
9689,-1.81654034705736772e-08
9690,1.81652977612730910e-08
9691,-1.81651887607248969e-08
9692,1.81650818667530425e-08
9693,-1.81649716677134964e-08
9694,1.81648635948808840e-08
9695,-1.81647519955194815e-08
9696,1.81646427609162416e-08
9697,-1.81645300006970551e-08
9698,1.81644194983717341e-08
9699,-1.81643056019099976e-08
9700,1.81641937643593569e-08
9701,-1.81640786996471148e-08
9702,1.81639655892540126e-08
9703,-1.81638492346310194e-08
9704,1.81637350323166740e-08
9705,-1.81636174270057630e-08
9706,1.81635019846847077e-08
9707,-1.81633831697690847e-08
9708,1.81632664791671312e-08
9709,-1.81631465122580464e-08
9710,1.81630285906531083e-08
9711,-1.81629072823225254e-08
9712,1.81627882461628826e-08
9713,-1.81626657843707147e-08
9714,1.81625455063083152e-08
9715,-1.81624218305090477e-08
9716,1.81623003199119733e-08
9717,-1.81621754301251309e-08
9718,1.81620527065563289e-08
9719,-1.81619266357775936e-08
9720,1.81618027110351708e-08
9721,-1.81616754022898476e-08
9722,1.81615502692639980e-08
9723,-1.81614217937300918e-08
9724,1.81612953835004346e-08
9725,-1.81611657103242972e-08
9726,1.81610381408923785e-08
9727,-1.81609073153527152e-08
9728,1.81607785630124719e-08
9729,-1.81606463835025571e-08
9730,1.81605166667752115e-08
9731,-1.81603833336821460e-08
9732,1.81602521625452514e-08
9733,-1.81601177458919453e-08
9734,1.81599853458065546e-08
9735,-1.81598497768549441e-08
9736,1.81597162565540281e-08
9737,-1.81595793600234099e-08
9738,1.81594446871185696e-08
9739,-1.81593066494654494e-08
9740,1.81591707912265176e-08
9741,-1.81590315734272405e-08
9742,1.81588944980281058e-08
9743,-1.81587541272975161e-08
9744,1.81586158484349129e-08
9745,-1.81584742683214345e-08
9746,1.81583348444918221e-08
9747,-1.81581921082189819e-08
9748,1.81580514877882609e-08
9749,-1.81579075340384605e-08
9750,1.81577657547224570e-08
9751,-1.81576206499721160e-08
9752,1.81574777217478887e-08
9753,-1.81573314059735127e-08
9754,1.81571873154163473e-08
9755,-1.81570398214054270e-08
9756,1.81568945662616764e-08
9757,-1.81567459120358536e-08
9758,1.81565995111210775e-08
9759,-1.81564496095057726e-08
9760,1.81563020522775410e-08
9761,-1.81561510501014454e-08
9762,1.81560023168544366e-08
9763,-1.81558501807171386e-08
9764,1.81557002058379539e-08
9765,-1.81555469763845743e-08
9766,1.81553958611501605e-08
9767,-1.81552413632636288e-08
9768,1.81550891334514186e-08
9769,-1.81549334700737269e-08
9770,1.81547801118281175e-08
9771,-1.81546233122079154e-08
9772,1.81544687834739063e-08
9773,-1.81543108531285648e-08
9774,1.81541550889392450e-08
9775,-1.81539960886372800e-08
9776,1.81538392004056361e-08
9777,-1.81536789799400117e-08
9778,1.81535209593794443e-08
9779,-1.81533595494801916e-08
9780,1.81532004618600948e-08
9781,-1.81530379012848441e-08
9782,1.81528775787987764e-08
9783,-1.81527139670319543e-08
9784,1.81525524814739354e-08
9785,-1.81523877126406653e-08
9786,1.81522250733969219e-08
9787,-1.81520591501717831e-08
9788,1.81518954508222704e-08
9789,-1.81517283229416860e-08
9790,1.81515634703617588e-08
9791,-1.81513952731915629e-08
9792,1.81512292221602498e-08
9793,-1.81510598544632465e-08
9794,1.81508927221822167e-08
9795,-1.81507222370741249e-08
9796,1.81505540335795111e-08
9797,-1.81503823477925915e-08
9798,1.81502130271223908e-08
9799,-1.81500402448779860e-08
9800,1.81498697668166656e-08
9801,-1.81496958301374912e-08
9802,1.81495242316833742e-08
9803,-1.81493491905979820e-08
9804,1.81491764844340434e-08
9805,-1.81490003267206347e-08
9806,1.81488264309360852e-08
9807,-1.81486491848967904e-08
9808,1.81484741968948802e-08
9809,-1.81482958104568630e-08
9810,1.81481196786938440e-08
9811,-1.81479401862014848e-08
9812,1.81477629697820520e-08
9813,-1.81475823486162226e-08
9814,1.81474040129037562e-08
9815,-1.81472222497367208e-08
9816,1.81470428523344872e-08
9817,-1.81468599825092315e-08
9818,1.81466794542276422e-08
9819,-1.81464954474946212e-08
9820,1.81463138368063972e-08
9821,-1.81461287314076166e-08
9822,1.81459459655620311e-08
9823,-1.81457598090968612e-08
9824,1.81455758703146464e-08
9825,-1.81453886552218890e-08
9826,1.81452036251831863e-08
9827,-1.81450152909688301e-08
9828,1.81448291980449882e-08
9829,-1.81446397321573583e-08
9830,1.81444525886178514e-08
9831,-1.81442619378361537e-08
9832,1.81440737163534456e-08
9833,-1.81438819803470347e-08
9834,1.81436926564533214e-08
9835,-1.81434998512892243e-08
9836,1.81433094085429974e-08
9837,-1.81431155051071334e-08
9838,1.81429239599967429e-08
9839,-1.81427290041771351e-08
9840,1.81425363889185097e-08
9841,-1.81423403258952188e-08
9842,1.81421465711179649e-08
9843,-1.81419493972547977e-08
9844,1.81417546418275879e-08
9845,-1.81415563458516673e-08
9846,1.81413605097555242e-08
9847,-1.81411611568865840e-08
9848,1.81409642437868441e-08
9849,-1.81407637396938723e-08
9850,1.81405657431999896e-08
9851,-1.81403641929087453e-08
9852,1.81401651777857623e-08
9853,-1.81399625540593486e-08
9854,1.81397622515278457e-08
9855,-1.81395587563685262e-08
9856,1.81393573605055959e-08
9857,-1.81391526068249549e-08
9858,1.81389503139471653e-08
9859,-1.81387445028473814e-08
9860,1.81385411353842245e-08
9861,-1.81383341948628385e-08
9862,1.81381297108577481e-08
9863,-1.81379218107503485e-08
9864,1.81377162038105023e-08
9865,-1.81375072264469611e-08
9866,1.81373005319267600e-08
9867,-1.81370904369840041e-08
9868,1.81368827997781282e-08
9869,-1.81366715886295489e-08
9870,1.81364629245719276e-08
9871,-1.81362505964897481e-08
9872,1.81360408821248015e-08
9873,-1.81358275146907217e-08
9874,1.81356167682257077e-08
9875,-1.81354023451691411e-08
9876,1.81351904763893531e-08
9877,-1.81349750090634662e-08
9878,1.81347620959458706e-08
9879,-1.81345455699056877e-08
9880,1.81343315772723212e-08
9881,-1.81341140062743390e-08
9882,1.81338989831670761e-08
9883,-1.81336803428581742e-08
9884,1.81334643129401902e-08
9885,-1.81332445958915655e-08
9886,1.81330274903097758e-08
9887,-1.81328067604024031e-08
9888,1.81325886420637113e-08
9889,-1.81323668577501018e-08
9890,1.81321475990431247e-08
9891,-1.81319247781915509e-08
9892,1.81317045260986765e-08
9893,-1.81314806540684421e-08
9894,1.81312593623526664e-08
9895,-1.81310344861812412e-08
9896,1.81308121413207553e-08
9897,-1.81305861568378140e-08
9898,1.81303627802049367e-08
9899,-1.81301357918672408e-08
9900,1.81299114059121071e-08
9901,-1.81296833751145253e-08
9902,1.81294579840443777e-08
9903,-1.81292287770586915e-08
9904,1.81290024090459517e-08
9905,-1.81287722259257561e-08
9906,1.81285448206351125e-08
9907,-1.81283136278778091e-08
9908,1.81280851360422686e-08
9909,-1.81278529302473742e-08
9910,1.81276233936344094e-08
9911,-1.81273901890619751e-08
9912,1.81271596036368306e-08
9913,-1.81269253598149109e-08
9914,1.81266938073805810e-08
9915,-1.81264585433824718e-08
9916,1.81262259259893536e-08
9917,-1.81259896032318671e-08
9918,1.81257560328753253e-08
9919,-1.81255187323522283e-08
9920,1.81252840581398879e-08
9921,-1.81250456945727636e-08
9922,1.81248100423242685e-08
9923,-1.81245706702641464e-08
9924,1.81243340068849762e-08
9925,-1.81240935987836052e-08
9926,1.81238559500883895e-08
9927,-1.81236145373735936e-08
9928,1.81233758604734113e-08
9929,-1.81231334193082805e-08
9930,1.81228937722465639e-08
9931,-1.81226502841421558e-08
9932,1.81224096522044007e-08
9933,-1.81221651174780349e-08
9934,1.81219235282190107e-08
9935,-1.81216779177269702e-08
9936,1.81214353809833299e-08
9937,-1.81211887581838210e-08
9938,1.81209451524141155e-08
9939,-1.81206975944286972e-08
9940,1.81204529707025249e-08
9941,-1.81202044095114340e-08
9942,1.81199587693308159e-08
9943,-1.81197092582039643e-08
9944,1.81194625757141131e-08
9945,-1.81192120920269564e-08
9946,1.81189644005682998e-08
9947,-1.81187128515770896e-08
9948,1.81184642548843564e-08
9949,-1.81182116392418504e-08
9950,1.81179621473864708e-08
9951,-1.81177084190683397e-08
9952,1.81174579196687715e-08
9953,-1.81172033112562701e-08
9954,1.81169518194634677e-08
9955,-1.81166962037520401e-08
9956,1.81164436954975061e-08
9957,-1.81161870899109608e-08
9958,1.81159335859754309e-08
9959,-1.81156759892960157e-08
9960,1.81154215489521822e-08
9961,-1.81151629247800558e-08
9962,1.81149075374901240e-08
9963,-1.81146479183235385e-08
9964,1.81143915065885531e-08
9965,-1.81141309338512148e-08
9966,1.81138735864002958e-08
9967,-1.81136119040053405e-08
9968,1.81133536565045637e-08
9969,-1.81130909974775299e-08
9970,1.81128317750958789e-08
9971,-1.81125681715699309e-08
9972,1.81123078793263089e-08
9973,-1.81120433534751810e-08
9974,1.81117821452179691e-08
9975,-1.81115165700888960e-08
9976,1.81112544295776535e-08
9977,-1.81109878192777240e-08
9978,1.81107247764524385e-08
9979,-1.81104571154404410e-08
9980,1.81101931562904464e-08
9981,-1.81099245404822742e-08
9982,1.81096595988073201e-08
9983,-1.81093900152832724e-08
9984,1.81091240411155153e-08
9985,-1.81088535940057264e-08
9986,1.81085867517870873e-08
9987,-1.81083150604485462e-08
9988,1.81080474087591323e-08
9989,-1.81077747425475155e-08
9990,1.81075061376390196e-08
9991,-1.81072324899807129e-08
9992,1.81069629674219244e-08
9993,-1.81066882822272465e-08
9994,1.81064179098047928e-08
9995,-1.81061421961697228e-08
9996,1.81058709427965187e-08
9997,-1.81055940875647769e-08
9998,1.81053221235208583e-08
9999,-1.81050440263628216e-08
10000,1.81047714529128104e-08
10001,-1.81044921544582505e-08
10002,1.81042186321606976e-08
10003,-1.81039384473541128e-08
10004,1.81036638923706600e-08
10005,-1.81033830412308107e-08
10006,1.81031071721736288e-08
10007,-1.81028256399420312e-08
10008,1.81025486516095372e-08
10009,-1.81022663369684215e-08
10010,1.81019882875228607e-08
10011,-1.81017050410664444e-08
10012,1.81014259883796886e-08
10013,-1.81011419231639539e-08
10014,1.81008617944406614e-08
10015,-1.81005769965551255e-08
10016,1.81002957808653486e-08
10017,-1.81000100347904157e-08
10018,1.80997278348114056e-08
10019,-1.80994411723596644e-08
10020,1.80991581076459658e-08
10021,-1.80988704776313014e-08
10022,1.80985864356265062e-08
10023,-1.80982979388199551e-08
10024,1.80980129088935086e-08
10025,-1.80977235235433309e-08
10026,1.80974374966316299e-08
10027,-1.80971472524605890e-08
10028,1.80968602564059836e-08
10029,-1.80965690732725270e-08
10030,1.80962811344869802e-08
10031,-1.80959891108407977e-08
10032,1.80957002016129451e-08
10033,-1.80954072121385694e-08
10034,1.80951173404728888e-08
10035,-1.80948234751757896e-08
10036,1.80945327210177619e-08
10037,-1.80942379387547099e-08
10038,1.80939461636238681e-08
10039,-1.80936504727348358e-08
10040,1.80933578184008877e-08
10041,-1.80930612043482254e-08
10042,1.80927676120802522e-08
10043,-1.80924701286725220e-08
10044,1.80921756050458519e-08
10045,-1.80918771644316420e-08
10046,1.80915816597807132e-08
10047,-1.80912824427502991e-08
10048,1.80909859915918366e-08
10049,-1.80906858433297045e-08
10050,1.80903883900513564e-08
10051,-1.80900873539935741e-08
10052,1.80897890328546055e-08
10053,-1.80894870756125769e-08
10054,1.80891878485609127e-08
10055,-1.80888849613394977e-08
10056,1.80885848520760694e-08
10057,-1.80882810635814924e-08
10058,1.80879800245022344e-08
10059,-1.80876753553086346e-08
10060,1.80873733862193083e-08
10061,-1.80870678398666977e-08
10062,1.80867648727913508e-08
10063,-1.80864584519912904e-08
10064,1.80861546608427408e-08
10065,-1.80858472746971042e-08
10066,1.80855425966497303e-08
10067,-1.80852343344549177e-08
10068,1.80849287105111544e-08
10069,-1.80846195901187988e-08
10070,1.80843130334486351e-08
10071,-1.80840030112171177e-08
10072,1.80836955355425072e-08
10073,-1.80833846460775342e-08
10074,1.80830762927862969e-08
10075,-1.80827645142662086e-08
10076,1.80824552382430369e-08
10077,-1.80821426045195910e-08
10078,1.80818324133678861e-08
10079,-1.80815188855644343e-08
10080,1.80812077970674875e-08
10081,-1.80808933442997096e-08
10082,1.80805813615059331e-08
10083,-1.80802661063342125e-08
10084,1.80799531910812811e-08
10085,-1.80796370143713207e-08
10086,1.80793232255064713e-08
10087,-1.80790062076131069e-08
10088,1.80786915016376276e-08
10089,-1.80783735998095150e-08
10090,1.80780580014449324e-08
10091,-1.80777392182300129e-08
10092,1.80774227289228146e-08
10093,-1.80771030689278951e-08
10094,1.80767856639329234e-08
10095,-1.80764651746471411e-08
10096,1.80761469060510161e-08
10097,-1.80758254906414488e-08
10098,1.80755063620955079e-08
10099,-1.80751841196849221e-08
10100,1.80748640607504845e-08
10101,-1.80745409248276166e-08
10102,1.80742200178205319e-08
10103,-1.80738959750702555e-08
10104,1.80735742062277537e-08
10105,-1.80732493148093264e-08
10106,1.80729266730568685e-08
10107,-1.80726009132012228e-08
10108,1.80722773468885828e-08
10109,-1.80719508042341412e-08
10110,1.80716262606077828e-08
10111,-1.80712988314766173e-08
10112,1.80709735969391356e-08
10113,-1.80706452948025012e-08
10114,1.80703190710492276e-08
10115,-1.80699898968815431e-08
10116,1.80696628187591567e-08
10117,-1.80693328180756316e-08
10118,1.80690048679866986e-08
10119,-1.80686740013243226e-08
10120,1.80683452057144723e-08
10121,-1.80680134454076672e-08
10122,1.80676837981922846e-08
10123,-1.80673511535237307e-08
10124,1.80670206615423754e-08
10125,-1.80666871984015911e-08
10126,1.80663558327983751e-08
10127,-1.80660214821652478e-08
10128,1.80656892561013492e-08
10129,-1.80653540484720431e-08
10130,1.80650210011636016e-08
10131,-1.80646850195617053e-08
10132,1.80643510230725471e-08
10133,-1.80640141726390591e-08
10134,1.80636793529045174e-08
10135,-1.80633416156127734e-08
10136,1.80630059622560593e-08
10137,-1.80626674359739931e-08
10138,1.80623308659357870e-08
10139,-1.80619914966750338e-08
10140,1.80616540933890804e-08
10141,-1.80613138799577160e-08
10142,1.80609756000763497e-08
10143,-1.80606345383453400e-08
10144,1.80602954387777167e-08
10145,-1.80599536095975709e-08
10146,1.80596135808124507e-08
10147,-1.80592709139856407e-08
10148,1.80589300667760283e-08
10149,-1.80585865080114811e-08
10150,1.80582448473161610e-08
10151,-1.80579004375598165e-08
10152,1.80575579728287150e-08
10153,-1.80572127161104186e-08
10154,1.80568694184610588e-08
10155,-1.80565233538460625e-08
10156,1.80561791243913979e-08
10157,-1.80558323085327990e-08
10158,1.80554872410420236e-08
10159,-1.80551395586411183e-08
10160,1.80547936373279369e-08
10161,-1.80544450689590536e-08
10162,1.80540984132123332e-08
10163,-1.80537490295800814e-08
10164,1.80534014752960064e-08
10165,-1.80530512912002552e-08
10166,1.80527029033505670e-08
10167,-1.80523519286689714e-08
10168,1.80520026819865384e-08
10169,-1.80516508444977770e-08
10170,1.80513008052323514e-08
10171,-1.80509481298293826e-08
10172,1.80505972613526325e-08
10173,-1.80502438063648284e-08
10174,1.80498920850465199e-08
10175,-1.80495378129478691e-08
10176,1.80491852246406859e-08
10177,-1.80488302135114366e-08
10178,1.80484767729291152e-08
10179,-1.80481209041376743e-08
10180,1.80477666874999086e-08
10181,-1.80474099302517281e-08
10182,1.80470549515644363e-08
10183,-1.80466973358908644e-08
10184,1.80463415557411335e-08
10185,-1.80459831981625171e-08
10186,1.80456265372988179e-08
10187,-1.80452673685349392e-08
10188,1.80449098937814545e-08
10189,-1.80445499423973252e-08
10190,1.80441916556239795e-08
10191,-1.80438308124232585e-08
10192,1.80434717482896739e-08
10193,-1.80431101138672282e-08
10194,1.80427502167148697e-08
10195,-1.80423878319442874e-08
10196,1.80420270939375411e-08
10197,-1.80416639055885653e-08
10198,1.80413023340656845e-08
10199,-1.80409383736554020e-08
10200,1.80405759930906990e-08
10201,-1.80402112227697106e-08
10202,1.80398480237713403e-08
10203,-1.80394824383484590e-08
10204,1.80391184486105673e-08
10205,-1.80387520529893131e-08
10206,1.80383873009970919e-08
10207,-1.80380200142988415e-08
10208,1.80376545051848936e-08
10209,-1.80372864691977544e-08
10210,1.80369201289798499e-08
10211,-1.80365513332031048e-08
10212,1.80361841228543726e-08
10213,-1.80358145854825375e-08
10214,1.80354465817987963e-08
10215,-1.80350762155399975e-08
10216,1.80347074126508424e-08
10217,-1.80343362743173763e-08
10218,1.80339666496593650e-08
10219,-1.80335947006633784e-08
10220,1.80332243155964677e-08
10221,-1.80328515917467119e-08
10222,1.80324803841197501e-08
10223,-1.80321069080889876e-08
10224,1.80317349290708081e-08
10225,-1.80313605931293951e-08
10226,1.80309878730492436e-08
10227,-1.80306127625738229e-08
10228,1.80302391583136012e-08
10229,-1.80298633337875829e-08
10230,1.80294889877191431e-08
10231,-1.80291123237884008e-08
10232,1.80287371506795655e-08
10233,-1.80283597402044005e-08
10234,1.80279838040892128e-08
10235,-1.80276055942774001e-08
10236,1.80272290412929853e-08
10237,-1.80268498887666689e-08
10238,1.80264725176838365e-08
10239,-1.80260926194310303e-08
10240,1.80257147101380104e-08
10241,-1.80253335983476651e-08
10242,1.80249548522260330e-08
10243,-1.80245735653342409e-08
10244,1.80241936688408644e-08
10245,-1.80238116532756387e-08
10246,1.80234308823696796e-08
10247,-1.80230481454181605e-08
10248,1.80226666944207329e-08
10249,-1.80222830505950399e-08
10250,1.80219009155816283e-08
10251,-1.80215165263833994e-08
10252,1.80211335413212095e-08
10253,-1.80207484330303200e-08
10254,1.80203646914308231e-08
10255,-1.80199788020988369e-08
10256,1.80195943100161579e-08
10257,-1.80192075504451819e-08
10258,1.80188223568452169e-08
10259,-1.80184348428865016e-08
10260,1.80180488432472708e-08
10261,-1.80176606248628528e-08
10262,1.80172738243932748e-08
10263,-1.80168848302467142e-08
10264,1.80164972748368568e-08
10265,-1.80161075984316740e-08
10266,1.80157191763035259e-08
10267,-1.80153287779761955e-08
10268,1.80149396251666261e-08
10269,-1.80145483974387323e-08
10270,1.80141585644840799e-08
10271,-1.80137665065829598e-08
10272,1.80133758900657457e-08
10273,-1.80129831321023172e-08
10274,1.80125917847245808e-08
10275,-1.80121982501813980e-08
10276,1.80118060983112534e-08
10277,-1.80114118447648481e-08
10278,1.80110189484900449e-08
10279,-1.80106239911570927e-08
10280,1.80102302772015816e-08
10281,-1.80098345175862691e-08
10282,1.80094401267024050e-08
10283,-1.80090436155333236e-08
10284,1.80086484654649031e-08
10285,-1.80082511763392088e-08
10286,1.80078552708616795e-08
10287,-1.80074572732043962e-08
10288,1.80070606028062498e-08
10289,-1.80066618560082554e-08
10290,1.80062644321079460e-08
10291,-1.80058649666941674e-08
10292,1.80054667952326253e-08
10293,-1.80050665765893786e-08
10294,1.80046676588102665e-08
10295,-1.80042667162148883e-08
10296,1.80038670378612785e-08
10297,-1.80034653158675743e-08
10298,1.80030649250740728e-08
10299,-1.80026625000836601e-08
10300,1.80022613308284195e-08
10301,-1.80018581448848259e-08
10302,1.80014562849372711e-08
10303,-1.80010522795195626e-08
10304,1.80006497028093396e-08
10305,-1.80002450718216485e-08
10306,1.79998416943042294e-08
10307,-1.79994362884026827e-08
10308,1.79990322003585413e-08
10309,-1.79986260815406270e-08
10310,1.79982212118078323e-08
10311,-1.79978144291067889e-08
10312,1.79974087902722404e-08
10313,-1.79970012892084506e-08
10314,1.79965949038108415e-08
10315,-1.79961865865317007e-08
10316,1.79957795895535265e-08
10317,-1.79953705094005576e-08
10318,1.79949627438600705e-08
10319,-1.79945530767784410e-08
10320,1.79941444774679511e-08
10321,-1.79937340859594017e-08
10322,1.79933247409017523e-08
10323,-1.79929135794856164e-08
10324,1.79925035947903453e-08
10325,-1.79920916787261961e-08
10326,1.79916809706891900e-08
10327,-1.79912683521571356e-08
10328,1.79908568974474773e-08
10329,-1.79904435617380164e-08
10330,1.79900313797745185e-08
10331,-1.79896173093855450e-08
10332,1.79892044421713936e-08
10333,-1.79887896466514932e-08
10334,1.79883760728678715e-08
10335,-1.79879606326540558e-08
10336,1.79875462472657020e-08
10337,-1.79871300427052730e-08
10338,1.79867149116524976e-08
10339,-1.79862980515367391e-08
10340,1.79858822752001726e-08
10341,-1.79854646477995659e-08
10342,1.79850481340921289e-08
10343,-1.79846298290244274e-08
10344,1.79842125750725804e-08
10345,-1.79837935769503818e-08
10346,1.79833756149923544e-08
10347,-1.79829558160985879e-08
10348,1.79825372260306436e-08
10349,-1.79821167181383479e-08
10350,1.79816974347995360e-08
10351,-1.79812762137386256e-08
10352,1.79808561709213733e-08
10353,-1.79804342692371107e-08
10354,1.79800135578241953e-08
10355,-1.79795909402549230e-08
10356,1.79791694845276407e-08
10357,-1.79787461985058539e-08
10358,1.79783239916225410e-08
10359,-1.79779000378510719e-08
10360,1.79774771280933508e-08
10361,-1.79770523988652402e-08
10362,1.79766288476061966e-08
10363,-1.79762034435081917e-08
10364,1.79757791682030225e-08
10365,-1.79753530680048877e-08
10366,1.79749280489750189e-08
10367,-1.79745013618528690e-08
10368,1.79740755281017295e-08
10369,-1.79736481671243713e-08
10370,1.79732216891954142e-08
10371,-1.79727935552399322e-08
10372,1.79723664449517223e-08
10373,-1.79719375764257731e-08
10374,1.79715098141180272e-08
10375,-1.79710801889176410e-08
10376,1.79706517501981527e-08
10377,-1.79702214685364128e-08
10378,1.79697923138549805e-08
10379,-1.79693614081373460e-08
10380,1.79689314919642414e-08
10381,-1.79684998751072449e-08
10382,1.79680692736221497e-08
10383,-1.79676370184929619e-08
10384,1.79672057007104910e-08
10385,-1.79667727396972083e-08
10386,1.79663407759441151e-08
10387,-1.79659070583387461e-08
10388,1.79654744768534448e-08
10389,-1.79650400270883637e-08
10390,1.79646067419726277e-08
10391,-1.79641716660577699e-08
10392,1.79637376638895118e-08
10393,-1.79633019016141689e-08
10394,1.79628672374015347e-08
10395,-1.79624308184479018e-08
10396,1.79619954189884082e-08
10397,-1.79615583303178061e-08
10398,1.79611222716348109e-08
10399,-1.79606845481858033e-08
10400,1.79602477160799093e-08
10401,-1.79598093427054197e-08
10402,1.79593718446269317e-08
10403,-1.79589327182164913e-08
10404,1.79584946491706827e-08
10405,-1.79580547879961952e-08
10406,1.79576160170495699e-08
10407,-1.79571756063647475e-08
10408,1.79567361027840155e-08
10409,-1.79562949813580855e-08
10410,1.79558547961929828e-08
10411,-1.79554130038181667e-08
10412,1.79549722148557622e-08
10413,-1.79545296652492209e-08
10414,1.79540882384451494e-08
10415,-1.79536449720695774e-08
10416,1.79532029198204275e-08
10417,-1.79527590939851194e-08
10418,1.79523162156163750e-08
10419,-1.79518717448405822e-08
10420,1.79514282230711167e-08
10421,-1.79509831175732728e-08
10422,1.79505389019566196e-08
10423,-1.79500931012998020e-08
10424,1.79496482575764614e-08
10425,-1.79492017285023813e-08
10426,1.79487562762562280e-08
10427,-1.79483090957952728e-08
10428,1.79478629347382114e-08
10429,-1.79474151371537041e-08
10430,1.79469682708810521e-08
10431,-1.79465198392152541e-08
10432,1.79460723208778391e-08
10433,-1.79456232789753896e-08
10434,1.79451750238428384e-08
10435,-1.79447252776436205e-08
10436,1.79442764262874695e-08
10437,-1.79438259898015339e-08
10438,1.79433765142720186e-08
10439,-1.79429253911088076e-08
10440,1.79424752825649588e-08
10441,-1.79420234948520964e-08
10442,1.79415727297656780e-08
10443,-1.79411202992318721e-08
10444,1.79406688686159440e-08
10445,-1.79402158099186067e-08
10446,1.79397636913302998e-08
10447,-1.79393100149850805e-08
10448,1.79388572029929878e-08
10449,-1.79384028618088553e-08
10450,1.79379494835627403e-08
10451,-1.79374944408412015e-08
10452,1.79370403588454816e-08
10453,-1.79365847245244017e-08
10454,1.79361300326884848e-08
10455,-1.79356736729593958e-08
10456,1.79352183522127618e-08
10457,-1.79347613820906843e-08
10458,1.79343053593073544e-08
10459,-1.79338478217511458e-08
10460,1.79333911137934648e-08
10461,-1.79329329219953075e-08
10462,1.79324755225688048e-08
10463,-1.79320167031489691e-08
10464,1.79315587568970937e-08
10465,-1.79310992281001745e-08
10466,1.79306406357027876e-08
10467,-1.79301804693221627e-08
10468,1.79297212432479335e-08
10469,-1.79292604663421962e-08
10470,1.79288005532324396e-08
10471,-1.79283391445274275e-08
10472,1.79278785755027263e-08
10473,-1.79274165630359118e-08
10474,1.79269553721180656e-08
10475,-1.79264926557889840e-08
10476,1.79260308790671816e-08
10477,-1.79255674859982151e-08
10478,1.79251050665009277e-08
10479,-1.79246410867552831e-08
10480,1.79241780215302038e-08
10481,-1.79237134459058739e-08
10482,1.79232496841430101e-08
10483,-1.79227845230671227e-08
10484,1.79223201538670845e-08
10485,-1.79218542884302726e-08
10486,1.79213892734071017e-08
10487,-1.79209228224607535e-08
10488,1.79204572118517292e-08
10489,-1.79199900682961419e-08
10490,1.79195238442691990e-08
10491,-1.79190561033205010e-08
10492,1.79185891926091789e-08
10493,-1.79181208518991124e-08
10494,1.79176532237962928e-08
10495,-1.79171842860299006e-08
10496,1.79167162206592293e-08
10497,-1.79162465954257960e-08
10498,1.79157778586416345e-08
10499,-1.79153076289513420e-08
10500,1.79148382258592177e-08
10501,-1.79143673648792599e-08
10502,1.79138973790816424e-08
10503,-1.79134258620762056e-08
10504,1.79129552327864834e-08
10505,-1.79124830801167142e-08
10506,1.79120118647207442e-08
10507,-1.79115391827925725e-08
10508,1.79110672621661425e-08
10509,-1.79105939668166343e-08
10510,1.79101214375762628e-08
10511,-1.79096474897785504e-08
10512,1.79091743856082794e-08
10513,-1.79086998694631623e-08
10514,1.79082260890523720e-08
10515,-1.79077509215963381e-08
10516,1.79072765459533571e-08
10517,-1.79068007667286142e-08
10518,1.79063258151426028e-08
10519,-1.79058493919060840e-08
10520,1.79053738394021667e-08
10521,-1.79048967681911210e-08
10522,1.79044206358458961e-08
10523,-1.79039429940240116e-08
10524,1.79034661989188994e-08
10525,-1.79029879673870223e-08
10526,1.79025105307175202e-08
10527,-1.79020317530739055e-08
10528,1.79015536564046589e-08
10529,-1.79010742480638785e-08
10530,1.79005955694494599e-08
10531,-1.79001155342395270e-08
10532,1.78996362957512857e-08
10533,-1.78991556505490274e-08
10534,1.78986757688776400e-08
10535,-1.78981945297308101e-08
10536,1.78977140876126187e-08
10537,-1.78972321692771912e-08
10538,1.78967511440713953e-08
10539,-1.78962686604771067e-08
10540,1.78957870152577784e-08
10541,-1.78953039442612120e-08
10542,1.78948216832833086e-08
10543,-1.78943380312131143e-08
10544,1.78938551215365503e-08
10545,-1.78933709385873148e-08
10546,1.78928873865289938e-08
10547,-1.78924025444731604e-08
10548,1.78919184898886843e-08
10549,-1.78914330089431859e-08
10550,1.78909483709584708e-08
10551,-1.78904623185799590e-08
10552,1.78899770400917463e-08
10553,-1.78894903941656699e-08
10554,1.78890045434122670e-08
10555,-1.78885172899333961e-08
10556,1.78880308182931135e-08
10557,-1.78875430420785299e-08
10558,1.78870559032416244e-08
10559,-1.78865676176561283e-08
10560,1.78860798818775344e-08
10561,-1.78855909057745503e-08
10562,1.78851025846733034e-08
10563,-1.78846130490023086e-08
10564,1.78841242081385868e-08
10565,-1.78836340409962613e-08
10566,1.78831445976865927e-08
10567,-1.78826538137088949e-08
10568,1.78821638262709917e-08
10569,-1.78816724460649859e-08
10570,1.78811818340746546e-08
10571,-1.78806899493327591e-08
10572,1.78801986915065202e-08
10573,-1.78797062056367604e-08
10574,1.78792144024576327e-08
10575,-1.78787212661510113e-08
10576,1.78782289766425800e-08
10577,-1.78777352278803488e-08
10578,1.78772423336181070e-08
10579,-1.78767480521300613e-08
10580,1.78762544967276710e-08
10581,-1.78757596912921955e-08
10582,1.78752655231357552e-08
10583,-1.78747701230454247e-08
10584,1.78742753978493174e-08
10585,-1.78737794625613217e-08
10586,1.78732841098740055e-08
10587,-1.78727875658190367e-08
10588,1.78722917075722643e-08
10589,-1.78717945093252787e-08
10590,1.78712981160348423e-08
10591,-1.78708003531676684e-08
10592,1.78703033904301635e-08
10593,-1.78698049861899463e-08
10594,1.78693075130098369e-08
10595,-1.78688085899530523e-08
10596,1.78683104350561836e-08
10597,-1.78678110390241256e-08
10598,1.78673122632640114e-08
10599,-1.78668122383869477e-08
10600,1.78663129216659396e-08
10601,-1.78658123032028970e-08
10602,1.78653124463754858e-08
10603,-1.78648113056072482e-08
10604,1.78643108305635297e-08
10605,-1.78638091557188768e-08
10606,1.78633080797028339e-08
10607,-1.78628058142991836e-08
10608,1.78623041749263647e-08
10609,-1.78618013430400660e-08
10610,1.78612991701717477e-08
10611,-1.78607957236869915e-08
10612,1.78602930419392646e-08
10613,-1.78597890626078361e-08
10614,1.78592857692273590e-08
10615,-1.78587812014832748e-08
10616,1.78582773271829558e-08
10617,-1.78577722530710085e-08
10618,1.78572677690870644e-08
10619,-1.78567621593633952e-08
10620,1.78562570940968674e-08
10621,-1.78557509208986582e-08
10622,1.78552453829242051e-08
10623,-1.78547385321178063e-08
10624,1.78542324433582139e-08
10625,-1.78537252020301070e-08
10626,1.78532183908070402e-08
10627,-1.78527105405750518e-08
10628,1.78522033008865526e-08
10629,-1.78516948868620495e-08
10630,1.78511870378543083e-08
10631,-1.78506780672011444e-08
10632,1.78501697014707872e-08
10633,-1.78496601194552783e-08
10634,1.78491512114598050e-08
10635,-1.78486410870112589e-08
10636,1.78481316406713600e-08
10637,-1.78476209620498174e-08
10638,1.78471109622077324e-08
10639,-1.78465996972950175e-08
10640,1.78460891500411581e-08
10641,-1.78455773897450423e-08
10642,1.78450662508879891e-08
10643,-1.78445539499207011e-08
10644,1.78440422681569439e-08
10645,-1.78435293932073447e-08
10646,1.78430171897691971e-08
10647,-1.78425037462174117e-08
10648,1.78419909829539142e-08
10649,-1.78414770005486265e-08
10650,1.78409636973796150e-08
10651,-1.78404491926353005e-08
10652,1.78399353037298604e-08
10653,-1.78394202237708845e-08
10654,1.78389058926927459e-08
10655,-1.78383902549579553e-08
10656,1.78378752917281399e-08
10657,-1.78373591596526293e-08
10658,1.78368436253193096e-08
10659,-1.78363269597272693e-08
10660,1.78358108923243059e-08
10661,-1.78352937158505440e-08
10662,1.78347770591569587e-08
10663,-1.78342593633230327e-08
10664,1.78337421995801959e-08
10665,-1.78332238772881931e-08
10666,1.78327062356683330e-08
10667,-1.78321873495149841e-08
10668,1.78316691615636144e-08
10669,-1.78311497905830425e-08
10670,1.78306310217757356e-08
10671,-1.78301111142306818e-08
10672,1.78295917897914104e-08
10673,-1.78290713840724851e-08
10674,1.78285515323965763e-08
10675,-1.78280305482181519e-08
10676,1.78275102062879642e-08
10677,-1.78269886716690536e-08
10678,1.78264677770940359e-08
10679,-1.78259457805318935e-08
10680,1.78254243157063636e-08
10681,-1.78249017479696423e-08
10682,1.78243797650031198e-08
10683,-1.78238566491965920e-08
10684,1.78233341658101843e-08
10685,-1.78228105467695869e-08
10686,1.78222874766901195e-08
10687,-1.78217633094554765e-08
10688,1.78212397515122887e-08
10689,-1.78207150877408208e-08
10690,1.78201909788770577e-08
10691,-1.78196657560894045e-08
10692,1.78191411161812832e-08
10693,-1.78186154083180642e-08
10694,1.78180902419597326e-08
10695,-1.78175639361902100e-08
10696,1.78170383118355854e-08
10697,-1.78165115071412270e-08
10698,1.78159852996924633e-08
10699,-1.78154580109294859e-08
10700,1.78149312583771821e-08
10701,-1.78144034412906355e-08
10702,1.78138761646606308e-08
10703,-1.78133478473287472e-08
10704,1.78128200440458267e-08
10705,-1.78122911417581282e-08
10706,1.78117628710408367e-08
10707,-1.78112334660738818e-08
10708,1.78107046351179049e-08
10709,-1.78101747297711929e-08
10710,1.78096454396531971e-08
10711,-1.78091149372548477e-08
10712,1.78085850958957772e-08
10713,-1.78080541406049980e-08
10714,1.78075237772408932e-08
10715,-1.78069923275918313e-08
10716,1.78064614347867454e-08
10717,-1.78059294443092313e-08
10718,1.78053980182267601e-08
10719,-1.78048654995768125e-08
10720,1.78043336250261664e-08
10721,-1.78038005690647300e-08
10722,1.78032681808979977e-08
10723,-1.78027346665741845e-08
10724,1.78022017097187230e-08
10725,-1.78016676884756811e-08
10726,1.78011341659284089e-08
10727,-1.78005996745294991e-08
10728,1.78000656776736640e-08
10729,-1.77995306209384128e-08
10730,1.77989961677176999e-08
10731,-1.77984605684184456e-08
10732,1.77979255903320563e-08
10733,-1.77973895537726564e-08
10734,1.77968540322996429e-08
10735,-1.77963174409764443e-08
10736,1.77957814004535588e-08
10737,-1.77952443552949477e-08
10738,1.77947078500180642e-08
10739,-1.77941701967724422e-08
10740,1.77936332060139630e-08
10741,-1.77930951310960864e-08
10742,1.77925576075281382e-08
10743,-1.77920190281053746e-08
10744,1.77914809247082883e-08
10745,-1.77909419221808845e-08
10746,1.77904032425538420e-08
10747,-1.77898638449730543e-08
10748,1.77893246577794117e-08
10749,-1.77887846968191933e-08
10750,1.77882452481937318e-08
10751,-1.77877042951301200e-08
10752,1.77871644690180298e-08
10753,-1.77866233251162935e-08
10754,1.77860826475351030e-08
10755,-1.77855412482637857e-08
10756,1.77850000573220052e-08
10757,-1.77844580685935050e-08
10758,1.77839165115420883e-08
10759,-1.77833739430629362e-08
10760,1.77828318355752486e-08
10761,-1.77822888196647726e-08
10762,1.77817462328166423e-08
10763,-1.77812027099464455e-08
10764,1.77806596264438586e-08
10765,-1.77801155753005042e-08
10766,1.77795720488251830e-08
10767,-1.77790274802727917e-08
10768,1.77784834670411034e-08
10769,-1.77779383832509614e-08
10770,1.77773939137771290e-08
10771,-1.77768483821176214e-08
10772,1.77763033352287212e-08
10773,-1.77757573361378271e-08
10774,1.77752118011241451e-08
10775,-1.77746652744832941e-08
10776,1.77741192973563250e-08
10777,-1.77735722747848799e-08
10778,1.77730257915423641e-08
10779,-1.77724783137724088e-08
10780,1.77719313604102523e-08
10781,-1.77713833466461066e-08
10782,1.77708359225470143e-08
10783,-1.77702874915930064e-08
10784,1.77697394998250225e-08
10785,-1.77691906338084198e-08
10786,1.77686420982134142e-08
10787,-1.77680926780417317e-08
10788,1.77675437798585764e-08
10789,-1.77669938563221101e-08
10790,1.77664444564817793e-08
10791,-1.77658940377270205e-08
10792,1.77653441442369866e-08
10793,-1.77647933172589341e-08
10794,1.77642428901622541e-08
10795,-1.77636915786932969e-08
10796,1.77631406945471875e-08
10797,-1.77625888810899014e-08
10798,1.77620375203878225e-08
10799,-1.77614851971933052e-08
10800,1.77609334063560306e-08
10801,-1.77603806051978810e-08
10802,1.77598283277944148e-08
10803,-1.77592750893132405e-08
10804,1.77587222426315433e-08
10805,-1.77581685775222834e-08
10806,1.77576152576671601e-08
10807,-1.77570610513562571e-08
10808,1.77565073513833627e-08
10809,-1.77559526466233289e-08
10810,1.77553984321753940e-08
10811,-1.77548432910460483e-08
10812,1.77542886138908778e-08
10813,-1.77537329334835405e-08
10814,1.77531778278426023e-08
10815,-1.77526216430212289e-08
10816,1.77520660565899571e-08
10817,-1.77515094070517030e-08
10818,1.77509534451887872e-08
10819,-1.77503963486464380e-08
10820,1.77498397630308156e-08
10821,-1.77492822464220539e-08
10822,1.77487252235336531e-08
10823,-1.77481672024140587e-08
10824,1.77476096972853297e-08
10825,-1.77470513058810406e-08
10826,1.77464932738652871e-08
10827,-1.77459343472189165e-08
10828,1.77453759085224321e-08
10829,-1.77448164942901679e-08
10830,1.77442575835286231e-08
10831,-1.77436977536028401e-08
10832,1.77431383668791952e-08
10833,-1.77425780960016554e-08
10834,1.77420181718957646e-08
10835,-1.77414574291545796e-08
10836,1.77408971013278715e-08
10837,-1.77403358808593532e-08
10838,1.77397750887404090e-08
10839,-1.77392133761845068e-08
10840,1.77386521611234402e-08
10841,-1.77380899643726746e-08
10842,1.77375282875264505e-08
10843,-1.77369656526529089e-08
10844,1.77364034772945196e-08
10845,-1.77358404145590699e-08
10846,1.77352778105063540e-08
10847,-1.77347142276166601e-08
10848,1.77341511457720975e-08
10849,-1.77335871102487654e-08
10850,1.77330236307702403e-08
10851,-1.77324591576011276e-08
10852,1.77318951426945278e-08
10853,-1.77313302567509439e-08
10854,1.77307657611749874e-08
10855,-1.77302004250753632e-08
10856,1.77296354864445266e-08
10857,-1.77290696737661358e-08
10858,1.77285042917265017e-08
10859,-1.77279380215399702e-08
10860,1.77273721936648421e-08
10861,-1.77268055063809438e-08
10862,1.77262391792056418e-08
10863,-1.77256719909667318e-08
10864,1.77251052450225659e-08
10865,-1.77245376323823406e-08
10866,1.77239704405723298e-08
10867,-1.77234023692181363e-08
10868,1.77228347249575821e-08
10869,-1.77222662153384269e-08
10870,1.77216981146399913e-08
10871,-1.77211291217882088e-08
10872,1.77205605933602337e-08
10873,-1.77199911733246624e-08
10874,1.77194222100940820e-08
10875,-1.77188523107980610e-08
10876,1.77182829001125952e-08
10877,-1.77177125495163479e-08
10878,1.77171426555717520e-08
10879,-1.77165719580885500e-08
10880,1.77160016390664352e-08
10881,-1.77154303505127271e-08
10882,1.77148595527367213e-08
10883,-1.77142879113213264e-08
10884,1.77137167279212993e-08
10885,-1.77131446388307441e-08
10886,1.77125729380827625e-08
10887,-1.77120004436134917e-08
10888,1.77114282736343043e-08
10889,-1.77108553411929203e-08
10890,1.77102827887736423e-08
10891,-1.77097093465464120e-08
10892,1.77091363717747616e-08
10893,-1.77085624922957269e-08
10894,1.77079890936347992e-08
10895,-1.77074147780591344e-08
10896,1.77068409095530509e-08
10897,-1.77062661246499859e-08
10898,1.77056918537631143e-08
10899,-1.77051166403102048e-08
10900,1.77045419074842110e-08
10901,-1.77039663154258845e-08
10902,1.77033911073563988e-08
10903,-1.77028150936034375e-08
10904,1.77022394334920091e-08
10905,-1.77016629865568662e-08
10906,1.77010868832883216e-08
10907,-1.77005099708692169e-08
10908,1.76999334747173635e-08
10909,-1.76993561445198478e-08
10910,1.76987791781418955e-08
10911,-1.76982014409771565e-08
10912,1.76976240369651299e-08
10913,-1.76970458020292934e-08
10914,1.76964680207575569e-08
10915,-1.76958893670486577e-08
10916,1.76953111329951549e-08
10917,-1.76947321140531166e-08
10918,1.76941534045661648e-08
10919,-1.76935739077430137e-08
10920,1.76929948278520712e-08
10921,-1.76924148764883560e-08
10922,1.76918353617118519e-08
10923,-1.76912550008089409e-08
10924,1.76906750189953243e-08
10925,-1.76900942200173557e-08
10926,1.76895138723796954e-08
10927,-1.76889326068321434e-08
10928,1.76883518338022417e-08
10929,-1.76877701848308034e-08
10930,1.76871890025506731e-08
10931,-1.76866068911128710e-08
10932,1.76860252228121210e-08
10933,-1.76854427560699247e-08
10934,1.76848606415140487e-08
10935,-1.76842777811629606e-08
10936,1.76836951992561663e-08
10937,-1.76831119573368459e-08
10938,1.76825289361194277e-08
10939,-1.76819451913152668e-08
10940,1.76813618186083783e-08
10941,-1.76807776401871704e-08
10942,1.76801939068636576e-08
10943,-1.76796092300555692e-08
10944,1.76790250593218635e-08
10945,-1.76784401427679186e-08
10946,1.76778554244499681e-08
10947,-1.76772700086403847e-08
10948,1.76766849568711095e-08
10949,-1.76760990812630513e-08
10950,1.76755136280940275e-08
10951,-1.76749273973499791e-08
10952,1.76743414774031707e-08
10953,-1.76737548079753657e-08
10954,1.76731684642056793e-08
10955,-1.76725813691444933e-08
10956,1.76719946872355222e-08
10957,-1.76714071333250577e-08
10958,1.76708200001395110e-08
10959,-1.76702321635846771e-08
10960,1.76696445248113912e-08
10961,-1.76690562721648999e-08
10962,1.76684681883277869e-08
10963,-1.76678795030954284e-08
10964,1.76672910851214531e-08
10965,-1.76667019196346882e-08
10966,1.76661131383402735e-08
10967,-1.76655235559203173e-08
10968,1.76649343577590380e-08
10969,-1.76643443562851714e-08
10970,1.76637547558291308e-08
10971,-1.76631643550327713e-08
10972,1.76625743340655929e-08
10973,-1.76619835088189755e-08
10974,1.76613931388523918e-08
10975,-1.76608018385734948e-08
10976,1.76602110383081586e-08
10977,-1.76596193795980982e-08
10978,1.76590281884744378e-08
10979,-1.76584361468728215e-08
10980,1.76578444574627334e-08
10981,-1.76572520204979010e-08
10982,1.76566599567580099e-08
10983,-1.76560671159005084e-08
10984,1.76554746433439339e-08
10985,-1.76548814269725302e-08
10986,1.76542885275838180e-08
10987,-1.76536948658097376e-08
10988,1.76531016027825515e-08
10989,-1.76525074982749606e-08
10990,1.76519138499079791e-08
10991,-1.76513194284248437e-08
10992,1.76507252836974386e-08
10993,-1.76501304721810618e-08
10994,1.76495359264211697e-08
10995,-1.76489407333419009e-08
10996,1.76483457902884377e-08
10997,-1.76477501406601176e-08
10998,1.76471548537142259e-08
10999,-1.76465588057846667e-08
11000,1.76459630736347308e-08
11001,-1.76453666601416003e-08
11002,1.76447705135813741e-08
11003,-1.76441737731109274e-08
11004,1.76435771696450721e-08
11005,-1.76429800144256839e-08
11006,1.76423830353310311e-08
11007,-1.76417854389010712e-08
11008,1.76411881961493711e-08
11009,-1.76405900132898053e-08
11010,1.76399924170247356e-08
11011,-1.76393939472599268e-08
11012,1.76387959001579115e-08
11013,-1.76381970383880647e-08
11014,1.76375985722160917e-08
11015,-1.76369994076654803e-08
11016,1.76364004632237321e-08
11017,-1.76358009518693936e-08
11018,1.76352015601611356e-08
11019,-1.76346016688742019e-08
11020,1.76340019268740425e-08
11021,-1.76334015798218211e-08
11022,1.76328015212963880e-08
11023,-1.76322006583141021e-08
11024,1.76316002853407171e-08
11025,-1.76309990462255597e-08
11026,1.76303983068301123e-08
11027,-1.76297967212284550e-08
11028,1.76291954802692274e-08
11029,-1.76285935223170183e-08
11030,1.76279918923588163e-08
11031,-1.76273895996824236e-08
11032,1.76267875696067453e-08
11033,-1.76261848560710279e-08
11034,1.76255824329554325e-08
11035,-1.76249793761135293e-08
11036,1.76243765462695772e-08
11037,-1.76237730900549018e-08
11038,1.76231699140027430e-08
11039,-1.76225659549465250e-08
11040,1.76219624644987318e-08
11041,-1.76213581183613576e-08
11042,1.76207542733450102e-08
11043,-1.76201496356628032e-08
11044,1.76195452902393124e-08
11045,-1.76189402822973651e-08
11046,1.76183355434846387e-08
11047,-1.76177301999938220e-08
11048,1.76171250478070375e-08
11049,-1.76165193032485356e-08
11050,1.76159138162586247e-08
11051,-1.76153076337005538e-08
11052,1.76147017692210926e-08
11053,-1.76140952405605122e-08
11054,1.76134890037823039e-08
11055,-1.76128820510563890e-08
11056,1.76122754397818132e-08
11057,-1.76116681680131301e-08
11058,1.76110611016255912e-08
11059,-1.76104534501476385e-08
11060,1.76098460915634815e-08
11061,-1.76092379899830401e-08
11062,1.76086303072867948e-08
11063,-1.76080218110931752e-08
11064,1.76074137115663255e-08
11065,-1.76068049023810484e-08
11066,1.76061963670746336e-08
11067,-1.76055872266600805e-08
11068,1.76049783187794078e-08
11069,-1.76043687496008797e-08
11070,1.76037595669622437e-08
11071,-1.76031494822515316e-08
11072,1.76025399162174775e-08
11073,-1.76019295918044418e-08
11074,1.76013196614566567e-08
11075,-1.76007089708924173e-08
11076,1.76000985488660839e-08
11077,-1.75994875754537735e-08
11078,1.75988767646980140e-08
11079,-1.75982653831934684e-08
11080,1.75976542371249301e-08
11081,-1.75970424377191470e-08
11082,1.75964309428316446e-08
11083,-1.75958188254027490e-08
11084,1.75952069256292693e-08
11085,-1.75945944447686818e-08
11086,1.75939821781206984e-08
11087,-1.75933692230664138e-08
11088,1.75927566858486976e-08
11089,-1.75921433738298474e-08
11090,1.75915304499180360e-08
11091,-1.75909168169536772e-08
11092,1.75903034694329564e-08
11093,-1.75896894860138641e-08
11094,1.75890757947145381e-08
11095,-1.75884614441336325e-08
11096,1.75878473254031378e-08
11097,-1.75872326819474948e-08
11098,1.75866181962086190e-08
11099,-1.75860031180710166e-08
11100,1.75853883285042217e-08
11101,-1.75847728263011095e-08
11102,1.75841577158799945e-08
11103,-1.75835419123281493e-08
11104,1.75829263560287949e-08
11105,-1.75823102214765215e-08
11106,1.75816942754152807e-08
11107,-1.75810777547621759e-08
11108,1.75804615210694474e-08
11109,-1.75798446105823922e-08
11110,1.75792280100564430e-08
11111,-1.75786107227065327e-08
11112,1.75779937740038590e-08
11113,-1.75773762103452667e-08
11114,1.75767588001416249e-08
11115,-1.75761408826769271e-08
11116,1.75755231561736566e-08
11117,-1.75749048224281086e-08
11118,1.75742867907023620e-08
11119,-1.75736680639047803e-08
11120,1.75730497120893130e-08
11121,-1.75724305826492432e-08
11122,1.75718119206407715e-08
11123,-1.75711924944725401e-08
11124,1.75705733690010545e-08
11125,-1.75699536252671876e-08
11126,1.75693341342995626e-08
11127,-1.75687140368291926e-08
11128,1.75680941815779358e-08
11129,-1.75674737314131481e-08
11130,1.75668535408135801e-08
11131,-1.75662327512598462e-08
11132,1.75656121649814796e-08
11133,-1.75649910633803810e-08
11134,1.75643701663069350e-08
11135,-1.75637484861095549e-08
11136,1.75631274231391740e-08
11137,-1.75625054454027537e-08
11138,1.75618839089716172e-08
11139,-1.75612616675624729e-08
11140,1.75606397501425342e-08
11141,-1.75600171647158750e-08
11142,1.75593948511790827e-08
11143,-1.75587719819250138e-08
11144,1.75581492833137524e-08
11145,-1.75575260785710659e-08
11146,1.75569030164217207e-08
11147,-1.75562794425380723e-08
11148,1.75556560466171743e-08
11149,-1.75550321346792454e-08
11150,1.75544084041014897e-08
11151,-1.75537841126286179e-08
11152,1.75531600831640239e-08
11153,-1.75525353642390226e-08
11154,1.75519110562551360e-08
11155,-1.75512860159808263e-08
11156,1.75506612948127163e-08
11157,-1.75500359741968021e-08
11158,1.75494108752798306e-08
11159,-1.75487852250798331e-08
11160,1.75481597577507417e-08
11161,-1.75475337550134578e-08
11162,1.75469079693925690e-08
11163,-1.75462815827802975e-08
11164,1.75456555189892857e-08
11165,-1.75450287361024899e-08
11166,1.75444023588193863e-08
11167,-1.75437752458529566e-08
11168,1.75431484476983092e-08
11169,-1.75425210693528242e-08
11170,1.75418938996066691e-08
11171,-1.75412662630313482e-08
11172,1.75406387582055468e-08
11173,-1.75400106522256398e-08
11174,1.75393828640764894e-08
11175,-1.75387543981643806e-08
11176,1.75381262779391032e-08
11177,-1.75374975662049007e-08
11178,1.75368690289486593e-08
11179,-1.75362399532539418e-08
11180,1.75356111132711856e-08
11181,-1.75349816945656520e-08
11182,1.75343525482946571e-08
11183,-1.75337227338517736e-08
11184,1.75330932809948874e-08
11185,-1.75324631590520019e-08
11186,1.75318333056184912e-08
11187,-1.75312028702118829e-08
11188,1.75305727346269627e-08
11189,-1.75299419501727411e-08
11190,1.75293114318890213e-08
11191,-1.75286803921663399e-08
11192,1.75280495007704103e-08
11193,-1.75274181074044093e-08
11194,1.75267868966640090e-08
11195,-1.75261551469308190e-08
11196,1.75255236310797775e-08
11197,-1.75248915145952478e-08
11198,1.75242596953907548e-08
11199,-1.75236273226220139e-08
11200,1.75229950986547604e-08
11201,-1.75223623472086743e-08
11202,1.75217298100332008e-08
11203,-1.75210967125722400e-08
11204,1.75204639499906054e-08
11205,-1.75198304578458813e-08
11206,1.75191973450465005e-08
11207,-1.75185635897250266e-08
11208,1.75179300659879555e-08
11209,-1.75172960229805786e-08
11210,1.75166621981415490e-08
11211,-1.75160278097217496e-08
11212,1.75153936487579409e-08
11213,-1.75147589464389909e-08
11214,1.75141244460241577e-08
11215,-1.75134894562098011e-08
11216,1.75128546208898270e-08
11217,-1.75122192445669283e-08
11218,1.75115841265109067e-08
11219,-1.75109483971294621e-08
11220,1.75103129290540488e-08
11221,-1.75096769235687254e-08
11222,1.75090411010249956e-08
11223,-1.75084048132043076e-08
11224,1.75077687039955547e-08
11225,-1.75071320521474857e-08
11226,1.75064955896167233e-08
11227,-1.75058586428725422e-08
11228,1.75052218432635923e-08
11229,-1.75045845528208573e-08
11230,1.75039475044700879e-08
11231,-1.75033097891039278e-08
11232,1.75026724461115169e-08
11233,-1.75020345108637166e-08
11234,1.75013967591482459e-08
11235,-1.75007585310978152e-08
11236,1.75001204794822497e-08
11237,-1.74994818796969278e-08
11238,1.74988435390563631e-08
11239,-1.74982046531024654e-08
11240,1.74975659753730625e-08
11241,-1.74969267294353570e-08
11242,1.74962877243950525e-08
11243,-1.74956482084971801e-08
11244,1.74950088908696168e-08
11245,-1.74943690264599125e-08
11246,1.74937293917946636e-08
11247,-1.74930892418853079e-08
11248,1.74924492618489525e-08
11249,-1.74918087871315155e-08
11250,1.74911685380942480e-08
11251,-1.74905277699425554e-08
11252,1.74898871326644907e-08
11253,-1.74892460347642680e-08
11254,1.74886051333312727e-08
11255,-1.74879637788453447e-08
11256,1.74873224700989742e-08
11257,-1.74866808280407847e-08
11258,1.74860391538882190e-08
11259,-1.74853972764496849e-08
11260,1.74847552728712292e-08
11261,-1.74841131418342898e-08
11262,1.74834710431502933e-08
11263,-1.74828276921894147e-08
11264,1.74821858551435128e-08
11265,-1.74815426385067965e-08
11266,1.74808999549039666e-08
11267,-1.74802566737660553e-08
11268,1.74796135171683843e-08
11269,-1.74789699168686339e-08
11270,1.74783266018914520e-08
11271,-1.74776827130307937e-08
11272,1.74770389457354471e-08
11273,-1.74763948054564809e-08
11274,1.74757507165108579e-08
11275,-1.74751062551842661e-08
11276,1.74744619045594574e-08
11277,-1.74738171010099919e-08
11278,1.74731724791844076e-08
11279,-1.74725272631332651e-08
11280,1.74718823898959307e-08
11281,-1.74712369370733210e-08
11282,1.74705917268665735e-08
11283,-1.74699459506600525e-08
11284,1.74693004105806481e-08
11285,-1.74686543331198450e-08
11286,1.74680085207587219e-08
11287,-1.74673621360241638e-08
11288,1.74667159859034583e-08
11289,-1.74660693041424837e-08
11290,1.74654228780847649e-08
11291,-1.74647759037939641e-08
11292,1.74641291583705557e-08
11293,-1.74634818998905263e-08
11294,1.74628348187226137e-08
11295,-1.74621872571339088e-08
11296,1.74615398822280825e-08
11297,-1.74608920818970004e-08
11298,1.74602443337840371e-08
11299,-1.74595962204806934e-08
11300,1.74589482297869900e-08
11301,-1.74582997614309002e-08
11302,1.74576514980315679e-08
11303,-1.74570027095544039e-08
11304,1.74563541478935751e-08
11305,-1.74557050969765535e-08
11306,1.74550562141983413e-08
11307,-1.74544068389163987e-08
11308,1.74537577166311139e-08
11309,-1.74531080231399265e-08
11310,1.74524585992748574e-08
11311,-1.74518086041789544e-08
11312,1.74511588723344593e-08
11313,-1.74505085900850665e-08
11314,1.74498585667678389e-08
11315,-1.74492080171462594e-08
11316,1.74485576436157853e-08
11317,-1.74479068044102543e-08
11318,1.74472561673566766e-08
11319,-1.74466050305915549e-08
11320,1.74459540890800444e-08
11321,-1.74453026599412449e-08
11322,1.74446514029820289e-08
11323,-1.74439996999303866e-08
11324,1.74433481009812674e-08
11325,-1.74426961469104152e-08
11326,1.74420443204545197e-08
11327,-1.74413920644227647e-08
11328,1.74407398988578409e-08
11329,-1.74400872914388848e-08
11330,1.74394348886856544e-08
11331,-1.74387820363190901e-08
11332,1.74381292774831249e-08
11333,-1.74374761000767992e-08
11334,1.74368231210375761e-08
11335,-1.74361695939660012e-08
11336,1.74355163946983971e-08
11337,-1.74348625368490809e-08
11338,1.74342090731701500e-08
11339,-1.74335549751028127e-08
11340,1.74329011258136115e-08
11341,-1.74322468115373691e-08
11342,1.74315926200810627e-08
11343,-1.74309380038032035e-08
11344,1.74302835565063494e-08
11345,-1.74296286650968298e-08
11346,1.74289739165150117e-08
11347,-1.74283187690128494e-08
11348,1.74276637454500303e-08
11349,-1.74270082345606884e-08
11350,1.74263529287917004e-08
11351,-1.74256971669237897e-08
11352,1.74250415538982190e-08
11353,-1.74243855436341213e-08
11354,1.74237296601250729e-08
11355,-1.74230733264041132e-08
11356,1.74224171825296603e-08
11357,-1.74217605446930981e-08
11358,1.74211040921712477e-08
11359,-1.74204472400240307e-08
11360,1.74197905050735297e-08
11361,-1.74191332719302478e-08
11362,1.74184762865539464e-08
11363,-1.74178188026139199e-08
11364,1.74171615542076568e-08
11365,-1.74165037853746762e-08
11366,1.74158462297185869e-08
11367,-1.74151882435161104e-08
11368,1.74145303324911994e-08
11369,-1.74138720727332751e-08
11370,1.74132139014535603e-08
11371,-1.74125552991856678e-08
11372,1.74118969293745427e-08
11373,-1.74112380189095632e-08
11374,1.74105793580671884e-08
11375,-1.74099201541480347e-08
11376,1.74092612441823315e-08
11377,-1.74086017925570646e-08
11378,1.74079425644137811e-08
11379,-1.74072828723125650e-08
11380,1.74066233288998367e-08
11381,-1.74059633216802520e-08
11382,1.74053035771353715e-08
11383,-1.74046432894658415e-08
11384,1.74039832241842129e-08
11385,-1.74033226761828288e-08
11386,1.74026623233074949e-08
11387,-1.74020015274859261e-08
11388,1.74013408768367286e-08
11389,-1.74006798491329454e-08
11390,1.74000188756943579e-08
11391,-1.73993575534882469e-08
11392,1.73986963854522439e-08
11393,-1.73980347459171110e-08
11394,1.73973733296096034e-08
11395,-1.73967113534365417e-08
11396,1.73960496429591503e-08
11397,-1.73953874916276226e-08
11398,1.73947254719659174e-08
11399,-1.73940630523694766e-08
11400,1.73934007739432724e-08
11401,-1.73927380263794497e-08
11402,1.73920754826070424e-08
11403,-1.73914125156157811e-08
11404,1.73907497179364864e-08
11405,-1.73900864582619072e-08
11406,1.73894233191479064e-08
11407,-1.73887598614064912e-08
11408,1.73880964635565126e-08
11409,-1.73874327306422633e-08
11410,1.73867690219637112e-08
11411,-1.73861050157133129e-08
11412,1.73854410918966408e-08
11413,-1.73847767641567104e-08
11414,1.73841125809090071e-08
11415,-1.73834479934409753e-08
11416,1.73827835589178579e-08
11417,-1.73821186885633938e-08
11418,1.73814540182997045e-08
11419,-1.73807888328658949e-08
11420,1.73801239175439968e-08
11421,-1.73794585046865789e-08
11422,1.73787932767362880e-08
11423,-1.73781276397408299e-08
11424,1.73774620807933930e-08
11425,-1.73767961429337445e-08
11426,1.73761304134143993e-08
11427,-1.73754641893666470e-08
11428,1.73747981831738264e-08
11429,-1.73741317088983470e-08
11430,1.73734654379225375e-08
11431,-1.73727987193305291e-08
11432,1.73721321420851288e-08
11433,-1.73714651500512214e-08
11434,1.73707983824748345e-08
11435,-1.73701310882475268e-08
11436,1.73694640177900019e-08
11437,-1.73687964658985805e-08
11438,1.73681291765335794e-08
11439,-1.73674613478493899e-08
11440,1.73667938046838239e-08
11441,-1.73661257473739573e-08
11442,1.73654579113918279e-08
11443,-1.73647896495847424e-08
11444,1.73641214818985551e-08
11445,-1.73634529769725823e-08
11446,1.73627845384161210e-08
11447,-1.73621157387590720e-08
11448,1.73614471008146482e-08
11449,-1.73607780341651015e-08
11450,1.73601091707365069e-08
11451,-1.73594397904739810e-08
11452,1.73587706405520330e-08
11453,-1.73581010306349994e-08
11454,1.73574316329403666e-08
11455,-1.73567618480717350e-08
11456,1.73560921274301806e-08
11457,-1.73554221119539008e-08
11458,1.73547520613076716e-08
11459,-1.73540817683848698e-08
11460,1.73534115456947313e-08
11461,-1.73527409255414001e-08
11462,1.73520705324759610e-08
11463,-1.73513996342721303e-08
11464,1.73507289479264764e-08
11465,-1.73500578214021751e-08
11466,1.73493868593352763e-08
11467,-1.73487155138234874e-08
11468,1.73480443142192249e-08
11469,-1.73473726589503393e-08
11470,1.73467012111379179e-08
11471,-1.73460293370130168e-08
11472,1.73453576261108881e-08
11473,-1.73446855215130303e-08
11474,1.73440135030759197e-08
11475,-1.73433411548209746e-08
11476,1.73426689367517278e-08
11477,-1.73419963366661152e-08
11478,1.73413238208294172e-08
11479,-1.73406509548992088e-08
11480,1.73399782346443438e-08
11481,-1.73393050826342631e-08
11482,1.73386321163443088e-08
11483,-1.73379587320991882e-08
11484,1.73372855258893222e-08
11485,-1.73366118903864295e-08
11486,1.73359384290823211e-08
11487,-1.73352645756677057e-08
11488,1.73345908143298036e-08
11489,-1.73339167306844202e-08
11490,1.73332427454064783e-08
11491,-1.73325683988946768e-08
11492,1.73318941342467566e-08
11493,-1.73312195385881016e-08
11494,1.73305450562169798e-08
11495,-1.73298701523805144e-08
11496,1.73291954948240566e-08
11497,-1.73285203414568796e-08
11498,1.73278454240125123e-08
11499,-1.73271700611585298e-08
11500,1.73264948453508104e-08
11501,-1.73258192488524046e-08
11502,1.73251438401786679e-08
11503,-1.73244679010651658e-08
11504,1.73237922761633630e-08
11505,-1.73231161411918885e-08
11506,1.73224402335305959e-08
11507,-1.73217638800814681e-08
11508,1.73210877051159862e-08
11509,-1.73204111428124359e-08
11510,1.73197347339940084e-08
11511,-1.73190578997115337e-08
11512,1.73183812105697692e-08
11513,-1.73177041601970268e-08
11514,1.73170272255268806e-08
11515,-1.73163499428901569e-08
11516,1.73156727587688739e-08
11517,-1.73149951857279200e-08
11518,1.73143179428605942e-08
11519,-1.73136398751578883e-08
11520,1.73129624786390704e-08
11521,-1.73122842556987105e-08
11522,1.73116065797376948e-08
11523,-1.73109282349856426e-08
11524,1.73102501571680332e-08
11525,-1.73095716672103735e-08
11526,1.73088933077893617e-08
11527,-1.73082146078950890e-08
11528,1.73075359593908379e-08
11529,-1.73068570598672810e-08
11530,1.73061781456382892e-08
11531,-1.73054989316763029e-08
11532,1.73048198859522718e-08
11533,-1.73041404227743460e-08
11534,1.73034611501176913e-08
11535,-1.73027813930913273e-08
11536,1.73021018723945703e-08
11537,-1.73014219339336000e-08
11538,1.73007422099437080e-08
11539,-1.73000620720169408e-08
11540,1.72993820291123248e-08
11541,-1.72987016341394900e-08
11542,1.72980213826796062e-08
11543,-1.72973407041603814e-08
11544,1.72966602955555671e-08
11545,-1.72959793585924683e-08
11546,1.72952986937668347e-08
11547,-1.72946175747087981e-08
11548,1.72939366289379332e-08
11549,-1.72932553228898594e-08
11550,1.72925740962589099e-08
11551,-1.72918925526548808e-08
11552,1.72912111296548570e-08
11553,-1.72905293783872476e-08
11554,1.72898476710125811e-08
11555,-1.72891656965009417e-08
11556,1.72884837766149335e-08
11557,-1.72878015367447792e-08
11558,1.72871194011005468e-08
11559,-1.72864369459845969e-08
11560,1.72857545633739029e-08
11561,-1.72850718792487122e-08
11562,1.72843892971032014e-08
11563,-1.72837063512374516e-08
11564,1.72830235370564598e-08
11565,-1.72823403589439142e-08
11566,1.72816573688133111e-08
11567,-1.72809738826896518e-08
11568,1.72802906962704229e-08
11569,-1.72796069862245844e-08
11570,1.72789235415657819e-08
11571,-1.72782396898215653e-08
11572,1.72775559307709236e-08
11573,-1.72768718864457460e-08
11574,1.72761879172252891e-08
11575,-1.72755036155490062e-08
11576,1.72748194206460405e-08
11577,-1.72741349068212371e-08
11578,1.72734505127187207e-08
11579,-1.72727657461747487e-08
11580,1.72720811203761999e-08
11581,-1.72713961125842015e-08
11582,1.72707112602545359e-08
11583,-1.72700260712706725e-08
11584,1.72693409145988595e-08
11585,-1.72686555374156969e-08
11586,1.72679702146745976e-08
11587,-1.72672845863964389e-08
11588,1.72665990466402972e-08
11589,-1.72659131519014551e-08
11590,1.72652273754102985e-08
11591,-1.72645413668343907e-08
11592,1.72638552999055427e-08
11593,-1.72631690217402104e-08
11594,1.72624827586476276e-08
11595,-1.72617962410756457e-08
11596,1.72611098371967241e-08
11597,-1.72604230420078905e-08
11598,1.72597364136802495e-08
11599,-1.72590493910179651e-08
11600,1.72583625733323964e-08
11601,-1.72576753046659592e-08
11602,1.72569883090637934e-08
11603,-1.72563008333089973e-08
11604,1.72556135195411527e-08
11605,-1.72549259050557933e-08
11606,1.72542383620455952e-08
11607,-1.72535504874779521e-08
11608,1.72528627239776035e-08
11609,-1.72521746654610229e-08
11610,1.72514867050677631e-08
11611,-1.72507983638403508e-08
11612,1.72501102076995900e-08
11613,-1.72494216487975547e-08
11614,1.72487332449404005e-08
11615,-1.72480445713346524e-08
11616,1.72473559058050789e-08
11617,-1.72466669775636774e-08
11618,1.72459781513241771e-08
11619,-1.72452889533134756e-08
11620,1.72445998989437066e-08
11621,-1.72439105224876048e-08
11622,1.72432212514330701e-08
11623,-1.72425316371203294e-08
11624,1.72418421426558024e-08
11625,-1.72411523479062141e-08
11626,1.72404626002854760e-08
11627,-1.72397726254067147e-08
11628,1.72390826629240953e-08
11629,-1.72383924325522186e-08
11630,1.72377023811478851e-08
11631,-1.72370117914208181e-08
11632,1.72363215594552687e-08
11633,-1.72356307911337598e-08
11634,1.72349403174806169e-08
11635,-1.72342494025125817e-08
11636,1.72335586134054368e-08
11637,-1.72328675383410145e-08
11638,1.72321765424379819e-08
11639,-1.72314852847404349e-08
11640,1.72307940852210149e-08
11641,-1.72301025577682333e-08
11642,1.72294111308403194e-08
11643,-1.72287194166103209e-08
11644,1.72280277861167522e-08
11645,-1.72273358390800758e-08
11646,1.72266439858887736e-08
11647,-1.72259519137198106e-08
11648,1.72252597890744831e-08
11649,-1.72245676855693378e-08
11650,1.72238752056810425e-08
11651,-1.72231826764769340e-08
11652,1.72224902267387368e-08
11653,-1.72217974076024138e-08
11654,1.72211048024425811e-08
11655,-1.72204117469285322e-08
11656,1.72197189482161687e-08
11657,-1.72190256732997713e-08
11658,1.72183326857761803e-08
11659,-1.72176392225155981e-08
11660,1.72169459591674472e-08
11661,-1.72162523598201694e-08
11662,1.72155588533710084e-08
11663,-1.72148650856784271e-08
11664,1.72141713968754472e-08
11665,-1.72134773668949216e-08
11666,1.72127834389919909e-08
11667,-1.72120892080783063e-08
11668,1.72113951116541208e-08
11669,-1.72107006767394330e-08
11670,1.72100063905932544e-08
11671,-1.72093117115510285e-08
11672,1.72086172124104877e-08
11673,-1.72079223854813286e-08
11674,1.72072276551067819e-08
11675,-1.72065326315259175e-08
11676,1.72058376856755660e-08
11677,-1.72051424223387800e-08
11678,1.72044473225873760e-08
11679,-1.72037518406440720e-08
11680,1.72030565453692966e-08
11681,-1.72023608569093081e-08
11682,1.72016654092684231e-08
11683,-1.72009695151725189e-08
11684,1.72002737780857189e-08
11685,-1.71995777508695145e-08
11686,1.71988817973862906e-08
11687,-1.71981855465719699e-08
11688,1.71974893858120382e-08
11689,-1.71967929448658664e-08
11690,1.71960966046217045e-08
11691,-1.71953999474355883e-08
11692,1.71947034107402794e-08
11693,-1.71940065580558719e-08
11694,1.71933098506948557e-08
11695,-1.71926127672282418e-08
11696,1.71919158399246190e-08
11697,-1.71912185825663200e-08
11698,1.71905214460053483e-08
11699,-1.71898240053208101e-08
11700,1.71891266728402773e-08
11701,-1.71884289938699027e-08
11702,1.71877315152253943e-08
11703,-1.71870336478160003e-08
11704,1.71863359518411878e-08
11705,-1.71856378626549737e-08
11706,1.71849399761319801e-08
11707,-1.71842417194748851e-08
11708,1.71835435991058181e-08
11709,-1.71828451918469929e-08
11710,1.71821468149060710e-08
11711,-1.71814482489079147e-08
11712,1.71807497310737756e-08
11713,-1.71800509028643283e-08
11714,1.71793521779412083e-08
11715,-1.71786531940331457e-08
11716,1.71779542360909509e-08
11717,-1.71772550701516268e-08
11718,1.71765559191082341e-08
11719,-1.71758565490879250e-08
11720,1.71751572585932432e-08
11721,-1.71744576539947992e-08
11722,1.71737581820388991e-08
11723,-1.71730583545781160e-08
11724,1.71723586947351410e-08
11725,-1.71716587295971959e-08
11726,1.71709588531624303e-08
11727,-1.71702586974283540e-08
11728,1.71695586007689032e-08
11729,-1.71688582286688070e-08
11730,1.71681579730307946e-08
11731,-1.71674574129380587e-08
11732,1.71667569550152410e-08
11733,-1.71660562372336338e-08
11734,1.71653556015879049e-08
11735,-1.71646546723612183e-08
11736,1.71639538206786807e-08
11737,-1.71632526772420039e-08
11738,1.71625516984700176e-08
11739,-1.71618503316955944e-08
11740,1.71611491337977960e-08
11741,-1.71604476888272565e-08
11742,1.71597462272634408e-08
11743,-1.71590445717782049e-08
11744,1.71583429528646884e-08
11745,-1.71576410975465131e-08
11746,1.71569393130491761e-08
11747,-1.71562372507578615e-08
11748,1.71555352651402141e-08
11749,-1.71548329892906449e-08
11750,1.71541308911515395e-08
11751,-1.71534284175783812e-08
11752,1.71527260825552590e-08
11753,-1.71520234643395651e-08
11754,1.71513209258298501e-08
11755,-1.71506181033120029e-08
11756,1.71499154200207992e-08
11757,-1.71492124174261893e-08
11758,1.71485095169878126e-08
11759,-1.71478063543441998e-08
11760,1.71471032130226760e-08
11761,-1.71463998454164427e-08
11762,1.71456965995334430e-08
11763,-1.71449930198741624e-08
11764,1.71442895964810223e-08
11765,-1.71435858382360746e-08
11766,1.71428822220074303e-08
11767,-1.71421783162088964e-08
11768,1.71414744811314529e-08
11769,-1.71407703824827075e-08
11770,1.71400664167649406e-08
11771,-1.71393620403671700e-08
11772,1.71386579672121940e-08
11773,-1.71379534107995768e-08
11774,1.71372489760137671e-08
11775,-1.71365444205961688e-08
11776,1.71358398021485361e-08
11777,-1.71351351497659080e-08
11778,1.71344301727879726e-08
11779,-1.71337252845764431e-08
11780,1.71330203942598746e-08
11781,-1.71323151810092785e-08
11782,1.71316100557523825e-08
11783,-1.71309046863465311e-08
11784,1.71301994130019517e-08
11785,-1.71294938261081918e-08
11786,1.71287883866841783e-08
11787,-1.71280826627729130e-08
11788,1.71273770042238947e-08
11789,-1.71266710981129375e-08
11790,1.71259652658832114e-08
11791,-1.71252592251301666e-08
11792,1.71245532003254916e-08
11793,-1.71238469407762331e-08
11794,1.71231407457422780e-08
11795,-1.71224343586246563e-08
11796,1.71217279875976497e-08
11797,-1.71210213510093532e-08
11798,1.71203148384183753e-08
11799,-1.71196080333606453e-08
11800,1.71189013116929847e-08
11801,-1.71181943418728013e-08
11802,1.71174874736637987e-08
11803,-1.71167802922563568e-08
11804,1.71160732706600470e-08
11805,-1.71153659023268795e-08
11806,1.71146586767137045e-08
11807,-1.71139512429162391e-08
11808,1.71132437676881489e-08
11809,-1.71125361636934483e-08
11810,1.71118284678568214e-08
11811,-1.71111206874192849e-08
11812,1.71104129195345616e-08
11813,-1.71097048999557451e-08
11814,1.71089969159932842e-08
11815,-1.71082887471288911e-08
11816,1.71075806524555249e-08
11817,-1.71068722947193216e-08
11818,1.71061639387561534e-08
11819,-1.71054554857291504e-08
11820,1.71047469767619178e-08
11821,-1.71040382871597178e-08
11822,1.71033296498280368e-08
11823,-1.71026207201324388e-08
11824,1.71019119808190662e-08
11825,-1.71012028664262268e-08
11826,1.71004939579917976e-08
11827,-1.70997847117512124e-08
11828,1.70990755510014873e-08
11829,-1.70983661583565677e-08
11830,1.70976568363160728e-08
11831,-1.70969472599884885e-08
11832,1.70962377892545692e-08
11833,-1.70955280036533075e-08
11834,1.70948183928138687e-08
11835,-1.70941084774607549e-08
11836,1.70933986232236459e-08
11837,-1.70926885737236380e-08
11838,1.70919785573735549e-08
11839,-1.70912683659926200e-08
11840,1.70905581214297586e-08
11841,-1.70898477483991042e-08
11842,1.70891373944263470e-08
11843,-1.70884268132567283e-08
11844,1.70877162907276770e-08
11845,-1.70870055267242894e-08
11846,1.70862949217276736e-08
11847,-1.70855839573770619e-08
11848,1.70848731576929010e-08
11849,-1.70841620422574560e-08
11850,1.70834510800019174e-08
11851,-1.70827398049584594e-08
11852,1.70820286109204810e-08
11853,-1.70813172397963949e-08
11854,1.70806058807138846e-08
11855,-1.70798942844214155e-08
11856,1.70791828026647084e-08
11857,-1.70784709980901363e-08
11858,1.70777593766326227e-08
11859,-1.70770474377444001e-08
11860,1.70763356230070804e-08
11861,-1.70756235896738173e-08
11862,1.70749115249866172e-08
11863,-1.70741993687993514e-08
11864,1.70734871426843574e-08
11865,-1.70727747754613209e-08
11866,1.70720623828539412e-08
11867,-1.70713498605613537e-08
11868,1.70706373736589939e-08
11869,-1.70699246237341932e-08
11870,1.70692119754989105e-08
11871,-1.70684990154657310e-08
11872,1.70677862764223556e-08
11873,-1.70670731517337268e-08
11874,1.70663602366424446e-08
11875,-1.70656470358168398e-08
11876,1.70649338816197669e-08
11877,-1.70642205015558496e-08
11878,1.70635072024006418e-08
11879,-1.70627936173056134e-08
11880,1.70620801969153806e-08
11881,-1.70613664724992249e-08
11882,1.70606529055058299e-08
11883,-1.70599390196048578e-08
11884,1.70592252338724106e-08
11885,-1.70585112132749787e-08
11886,1.70577972513459936e-08
11887,-1.70570831073329397e-08
11888,1.70563689643630467e-08
11889,-1.70556546537380596e-08
11890,1.70549403585621527e-08
11891,-1.70542258833494656e-08
11892,1.70535114807958637e-08
11893,-1.70527968004636830e-08
11894,1.70520822389230491e-08
11895,-1.70513674355768095e-08
11896,1.70506527065166365e-08
11897,-1.70499377163496074e-08
11898,1.70492228533678610e-08
11899,-1.70485076671229484e-08
11900,1.70477926765924794e-08
11901,-1.70470773661760903e-08
11902,1.70463620453760700e-08
11903,-1.70456469183923187e-08
11904,1.70449312733473252e-08
11905,-1.70442158586389722e-08
11906,1.70435001193713240e-08
11907,-1.70427844970414148e-08
11908,1.70420687871105608e-08
11909,-1.70413528710785284e-08
11910,1.70406370667228965e-08
11911,-1.70399209619426843e-08
11912,1.70392049927489881e-08
11913,-1.70384887573120280e-08
11914,1.70377726320119232e-08
11915,-1.70370562726314477e-08
11916,1.70363399590956907e-08
11917,-1.70356234438417307e-08
11918,1.70349070311377915e-08
11919,-1.70341902701592724e-08
11920,1.70334737157118803e-08
11921,-1.70327568635647831e-08
11922,1.70320401150315074e-08
11923,-1.70313231208645366e-08
11924,1.70306062031276417e-08
11925,-1.70298890860846585e-08
11926,1.70291720107561356e-08
11927,-1.70284547577937955e-08
11928,1.70277375301177811e-08
11929,-1.70270201240331262e-08
11930,1.70263027189021443e-08
11931,-1.70255851181833967e-08
11932,1.70248676190278038e-08
11933,-1.70241498489955907e-08
11934,1.70234322059930940e-08
11935,-1.70227143367926656e-08
11936,1.70219964646858422e-08
11937,-1.70212784944604195e-08
11938,1.70205604867778334e-08
11939,-1.70198422942775618e-08
11940,1.70191241640358429e-08
11941,-1.70184058215409388e-08
11942,1.70176875775207054e-08
11943,-1.70169690314106546e-08
11944,1.70162506940002345e-08
11945,-1.70155320141600827e-08
11946,1.70148134635533723e-08
11947,-1.70140946629104734e-08
11948,1.70133759457982780e-08
11949,-1.70126570408777750e-08
11950,1.70119381598130451e-08
11951,-1.70112190486208025e-08
11952,1.70105000863304305e-08
11953,-1.70097808616589075e-08
11954,1.70090617035689652e-08
11955,-1.70083423314709739e-08
11956,1.70076230136385157e-08
11957,-1.70069034635890500e-08
11958,1.70061840721844978e-08
11959,-1.70054643449943007e-08
11960,1.70047447771951670e-08
11961,-1.70040249898033406e-08
11962,1.70033052539805972e-08
11963,-1.70025852457272195e-08
11964,1.70018653876387808e-08
11965,-1.70011452920011200e-08
11966,1.70004251437098563e-08
11967,-1.69997051241067764e-08
11968,1.69989848108347366e-08
11969,-1.69982645132001625e-08
11970,1.69975440594858381e-08
11971,-1.69968235390261480e-08
11972,1.69961031525239111e-08
11973,-1.69953824141992472e-08
11974,1.69946618325087364e-08
11975,-1.69939409826114700e-08
11976,1.69932202470812604e-08
11977,-1.69924992779885018e-08
11978,1.69917783968206252e-08
11979,-1.69910573078324043e-08
11980,1.69903362598520891e-08
11981,-1.69896150162185617e-08
11982,1.69888938250378043e-08
11983,-1.69881724715338697e-08
11984,1.69874510853521418e-08
11985,-1.69867296025596624e-08
11986,1.69860081154345334e-08
11987,-1.69852864363623285e-08
11988,1.69845648509551229e-08
11989,-1.69838430528920406e-08
11990,1.69831213069554288e-08
11991,-1.69823993495696248e-08
11992,1.69816774666359157e-08
11993,-1.69809553726867417e-08
11994,1.69802333304038510e-08
11995,-1.69795111252986128e-08
11996,1.69787889495205272e-08
11997,-1.69780666012120078e-08
11998,1.69773443062075597e-08
11999,-1.69766217574675233e-08
12000,1.69758993803408619e-08
12001,-1.69751766554167218e-08
12002,1.69744541052562244e-08
12003,-1.69737313380162836e-08
12004,1.69730085912832587e-08
12005,-1.69722856699048911e-08
12006,1.69715627954568504e-08
12007,-1.69708397336922083e-08
12008,1.69701167684329216e-08
12009,-1.69693935583532968e-08
12010,1.69686704095424801e-08
12011,-1.69679471029514216e-08
12012,1.69672238231534182e-08
12013,-1.69665003315183245e-08
12014,1.69657769618448347e-08
12015,-1.69650533632486405e-08
12016,1.69643298014772766e-08
12017,-1.69636060860504236e-08
12018,1.69628824066629464e-08
12019,-1.69621585356629549e-08
12020,1.69614347170987001e-08
12021,-1.69607106774019560e-08
12022,1.69599867571443152e-08
12023,-1.69592625704742521e-08
12024,1.69585385622927617e-08
12025,-1.69578142300300897e-08
12026,1.69570900434543319e-08
12027,-1.69563656130524540e-08
12028,1.69556413061136452e-08
12029,-1.69549167141199865e-08
12030,1.69541921556631945e-08
12031,-1.69534675894224079e-08
12032,1.69527428978281236e-08
12033,-1.69520182555645749e-08
12034,1.69512933214466888e-08
12035,-1.69505684297207504e-08
12036,1.69498435519077781e-08
12037,-1.69491184649785872e-08
12038,1.69483934762313608e-08
12039,-1.69476682510217450e-08
12040,1.69469431266528475e-08
12041,-1.69462177336168053e-08
12042,1.69454924670776329e-08
12043,-1.69447670255701701e-08
12044,1.69440415946694887e-08
12045,-1.69433160320881423e-08
12046,1.69425904835567166e-08
12047,-1.69418646428945197e-08
12048,1.69411390772526943e-08
12049,-1.69404131988202593e-08
12050,1.69396873866448194e-08
12051,-1.69389614174926643e-08
12052,1.69382354643193325e-08
12053,-1.69375093604948747e-08
12054,1.69367832783925999e-08
12055,-1.69360570471576679e-08
12056,1.69353308637302713e-08
12057,-1.69346044559201378e-08
12058,1.69338781624988625e-08
12059,-1.69331516321352708e-08
12060,1.69324252003648683e-08
12061,-1.69316985598824406e-08
12062,1.69309719621506294e-08
12063,-1.69302452771971523e-08
12064,1.69295184976898636e-08
12065,-1.69287916923958944e-08
12066,1.69280647998929350e-08
12067,-1.69273377841191101e-08
12068,1.69266108282380055e-08
12069,-1.69258836536642370e-08
12070,1.69251566036416176e-08
12071,-1.69244293172236203e-08
12072,1.69237021267147335e-08
12073,-1.69229747293493068e-08
12074,1.69222473661480077e-08
12075,-1.69215198772418179e-08
12076,1.69207923959548947e-08
12077,-1.69200647540296354e-08
12078,1.69193371635827374e-08
12079,-1.69186093917109740e-08
12080,1.69178816961278981e-08
12081,-1.69171537768487743e-08
12082,1.69164259549140981e-08
12083,-1.69156979063693325e-08
12084,1.69149699755823463e-08
12085,-1.69142417956217755e-08
12086,1.69135137562414001e-08
12087,-1.69127854355961643e-08
12088,1.69120572619225963e-08
12089,-1.69113288464675167e-08
12090,1.69106005225807850e-08
12091,-1.69098720121368169e-08
12092,1.69091435551120139e-08
12093,-1.69084148699006013e-08
12094,1.69076863798511451e-08
12095,-1.69069575958364296e-08
12096,1.69062288490295884e-08
12097,-1.69055000262654118e-08
12098,1.69047711479426435e-08
12099,-1.69040421749089623e-08
12100,1.69033132007561984e-08
12101,-1.69025841165398608e-08
12102,1.69018550149242356e-08
12103,-1.69011258147286331e-08
12104,1.69003965871197124e-08
12105,-1.68996672655069264e-08
12106,1.68989379317253871e-08
12107,-1.68982084239154761e-08
12108,1.68974790014000623e-08
12109,-1.68967494062193380e-08
12110,1.68960198287191493e-08
12111,-1.68952901466909028e-08
12112,1.68945604910750990e-08
12113,-1.68938306011159472e-08
12114,1.68931008592734600e-08
12115,-1.68923708482531996e-08
12116,1.68916409787183846e-08
12117,-1.68909108495652448e-08
12118,1.68901808312855911e-08
12119,-1.68894506475514912e-08
12120,1.68887204839701613e-08
12121,-1.68879901847312639e-08
12122,1.68872599274696021e-08
12123,-1.68865294661745183e-08
12124,1.68857991146321404e-08
12125,-1.68850685201241254e-08
12126,1.68843380444238368e-08
12127,-1.68836073557078280e-08
12128,1.68828767639191263e-08
12129,-1.68821459918307564e-08
12130,1.68814152003989467e-08
12131,-1.68806843114583749e-08
12132,1.68799534804176898e-08
12133,-1.68792224646537237e-08
12134,1.68784914917852629e-08
12135,-1.68777603510347495e-08
12136,1.68770292812909288e-08
12137,-1.68762980233004080e-08
12138,1.68755668150448363e-08
12139,-1.68748354513916406e-08
12140,1.68741041556349549e-08
12141,-1.68733726660453572e-08
12142,1.68726412232213087e-08
12143,-1.68719096765891804e-08
12144,1.68711780993836328e-08
12145,-1.68704464422601098e-08
12146,1.68697146857763000e-08
12147,-1.68689829326299821e-08
12148,1.68682511148429238e-08
12149,-1.68675192014808897e-08
12150,1.68667873045675174e-08
12151,-1.68660552789292280e-08
12152,1.68653232460925878e-08
12153,-1.68645911256581230e-08
12154,1.68638589281751392e-08
12155,-1.68631268053564454e-08
12156,1.68623944420402625e-08
12157,-1.68616621187480210e-08
12158,1.68609298580887109e-08
12159,-1.68601971855119317e-08
12160,1.68594649519994121e-08
12161,-1.68587320668001081e-08
12162,1.68579997563597420e-08
12163,-1.68572668948246890e-08
12164,1.68565342197810487e-08
12165,-1.68558014451074377e-08
12166,1.68550686280413530e-08
12167,-1.68543357356957214e-08
12168,1.68536027845170672e-08
12169,-1.68528697872555293e-08
12170,1.68521367371792273e-08
12171,-1.68514035897086715e-08
12172,1.68506704516217387e-08
12173,-1.68499371722686295e-08
12174,1.68492039465758980e-08
12175,-1.68484705778413377e-08
12176,1.68477372614559944e-08
12177,-1.68470037521516612e-08
12178,1.68462702853750324e-08
12179,-1.68455367112054786e-08
12180,1.68448031463869236e-08
12181,-1.68440694253266995e-08
12182,1.68433357615480677e-08
12183,-1.68426019605681178e-08
12184,1.68418681934801133e-08
12185,-1.68411342795284278e-08
12186,1.68404003813563275e-08
12187,-1.68396663788987914e-08
12188,1.68389323594956035e-08
12189,-1.68381982320662573e-08
12190,1.68374641038166357e-08
12191,-1.68367298914910962e-08
12192,1.68359956811030155e-08
12193,-1.68352613123855974e-08
12194,1.68345270424641833e-08
12195,-1.68337925496218358e-08
12196,1.68330581462657200e-08
12197,-1.68323235992910421e-08
12198,1.68315890729540075e-08
12199,-1.68308543447157281e-08
12200,1.68301197558060867e-08
12201,-1.68293849786392270e-08
12202,1.68286502201356762e-08
12203,-1.68279153845961100e-08
12204,1.68271805158416622e-08
12205,-1.68264455701474299e-08
12206,1.68257105791255364e-08
12207,-1.68249755534741501e-08
12208,1.68242404558363717e-08
12209,-1.68235052859220759e-08
12210,1.68227701191575053e-08
12211,-1.68220348294186830e-08
12212,1.68212995714785628e-08
12213,-1.68205641621929646e-08
12214,1.68198288109109253e-08
12215,-1.68190932772487760e-08
12216,1.68183578521862826e-08
12217,-1.68176222060762975e-08
12218,1.68168866518992054e-08
12219,-1.68161509290270978e-08
12220,1.68154152810428339e-08
12221,-1.68146794699214340e-08
12222,1.68139436681593709e-08
12223,-1.68132078401761158e-08
12224,1.68124718758455901e-08
12225,-1.68117360028237039e-08
12226,1.68109998410134154e-08
12227,-1.68102638002779039e-08
12228,1.68095277255078211e-08
12229,-1.68087914854819280e-08
12230,1.68080553131933820e-08
12231,-1.68073189912278839e-08
12232,1.68065827245335522e-08
12233,-1.68058463039750568e-08
12234,1.68051099161904368e-08
12235,-1.68043733843154969e-08
12236,1.68036369077967873e-08
12237,-1.68029003121445678e-08
12238,1.68021637482769089e-08
12239,-1.68014269681511772e-08
12240,1.68006903149309491e-08
12241,-1.67999534586636159e-08
12242,1.67992166897598365e-08
12243,-1.67984797887430744e-08
12244,1.67977429224254140e-08
12245,-1.67970058730775127e-08
12246,1.67962689248640616e-08
12247,-1.67955317495667021e-08
12248,1.67947947314151135e-08
12249,-1.67940574793641977e-08
12250,1.67933203309631717e-08
12251,-1.67925829966709517e-08
12252,1.67918457562256446e-08
12253,-1.67911083340356344e-08
12254,1.67903709526719837e-08
12255,-1.67896334545569313e-08
12256,1.67888959572969255e-08
12257,-1.67881584288353097e-08
12258,1.67874208315755538e-08
12259,-1.67866831123001459e-08
12260,1.67859454747749880e-08
12261,-1.67852076392419887e-08
12262,1.67844698972392938e-08
12263,-1.67837320141735981e-08
12264,1.67829941107399826e-08
12265,-1.67822561823112091e-08
12266,1.67815181796436803e-08
12267,-1.67807801403044226e-08
12268,1.67800420756736709e-08
12269,-1.67793038913209532e-08
12270,1.67785657398302749e-08
12271,-1.67778274415632162e-08
12272,1.67770892418557499e-08
12273,-1.67763508130732291e-08
12274,1.67756125568648701e-08
12275,-1.67748740655804366e-08
12276,1.67741356501174195e-08
12277,-1.67733970789433531e-08
12278,1.67726585401834674e-08
12279,-1.67719199014009880e-08
12280,1.67711812683732241e-08
12281,-1.67704426371386818e-08
12282,1.67697037321679825e-08
12283,-1.67689651023308526e-08
12284,1.67682260667963044e-08
12285,-1.67674869973948611e-08
12286,1.67667489184426087e-08
12287,-1.67660090780040671e-08
12288,1.67652702676066246e-08
12289,-1.67645313367368308e-08
12290,1.67637924585586935e-08
12291,-1.67630528507915296e-08
12292,1.67623136168325023e-08
12293,-1.67615745007709421e-08
12294,1.67608352021486421e-08
12295,-1.67600957737384846e-08
12296,1.67593564622879004e-08
12297,-1.67586169834116655e-08
12298,1.67578775320283895e-08
12299,-1.67571379296056329e-08
12300,1.67563984208574610e-08
12301,-1.67556587214741811e-08
12302,1.67549191217816433e-08
12303,-1.67541794193234420e-08
12304,1.67534396497802974e-08
12305,-1.67526998452611607e-08
12306,1.67519599539701986e-08
12307,-1.67512200544531305e-08
12308,1.67504801845091656e-08
12309,-1.67497401340117073e-08
12310,1.67490001436031865e-08
12311,-1.67482599640265858e-08
12312,1.67475199795367276e-08
12313,-1.67467797439943175e-08
12314,1.67460395963212458e-08
12315,-1.67452992844317295e-08
12316,1.67445590253429119e-08
12317,-1.67438186305927482e-08
12318,1.67430783085689062e-08
12319,-1.67423378596398550e-08
12320,1.67415974402747021e-08
12321,-1.67408568653886455e-08
12322,1.67401163321848353e-08
12323,-1.67393756913746246e-08
12324,1.67386350869656449e-08
12325,-1.67378943558720023e-08
12326,1.67371536637138768e-08
12327,-1.67364127903899589e-08
12328,1.67356720739571728e-08
12329,-1.67349311144906494e-08
12330,1.67341902946222596e-08
12331,-1.67334492546577119e-08
12332,1.67327083539411191e-08
12333,-1.67319672523748066e-08
12334,1.67312261900104726e-08
12335,-1.67304850798197302e-08
12336,1.67297439298025310e-08
12337,-1.67290026664142996e-08
12338,1.67282614647557680e-08
12339,-1.67275201556827021e-08
12340,1.67267788226325322e-08
12341,-1.67260373863519391e-08
12342,1.67252960408507158e-08
12343,-1.67245544789795551e-08
12344,1.67238130684669913e-08
12345,-1.67230714378225025e-08
12346,1.67223299025983530e-08
12347,-1.67215882667566057e-08
12348,1.67208465979955614e-08
12349,-1.67201048368965836e-08
12350,1.67193631128634599e-08
12351,-1.67186213039427819e-08
12352,1.67178794700653337e-08
12353,-1.67171375361744901e-08
12354,1.67163956738517101e-08
12355,-1.67156536055445397e-08
12356,1.67149116981369290e-08
12357,-1.67141696017179560e-08
12358,1.67134275517206170e-08
12359,-1.67126853355683754e-08
12360,1.67119432395049114e-08
12361,-1.67112009590271480e-08
12362,1.67104587691399885e-08
12363,-1.67097164180500481e-08
12364,1.67089741046146596e-08
12365,-1.67082317118676521e-08
12366,1.67074893124415516e-08
12367,-1.67067467965490594e-08
12368,1.67060043479436271e-08
12369,-1.67052617541937358e-08
12370,1.67045192014129654e-08
12371,-1.67037765483848233e-08
12372,1.67030339357952186e-08
12373,-1.67022911775468339e-08
12374,1.67015484876189058e-08
12375,-1.67008056392305024e-08
12376,1.67000628787855429e-08
12377,-1.66993199529232246e-08
12378,1.66985770743970448e-08
12379,-1.66978341492543770e-08
12380,1.66970911461631019e-08
12381,-1.66963481120471969e-08
12382,1.66956051059754478e-08
12383,-1.66948618548787259e-08
12384,1.66941188291030945e-08
12385,-1.66933756463640225e-08
12386,1.66926323949739063e-08
12387,-1.66918891046771944e-08
12388,1.66911458556447315e-08
12389,-1.66904024468004647e-08
12390,1.66896591409008699e-08
12391,-1.66889156922984317e-08
12392,1.66881722495995252e-08
12393,-1.66874287657029711e-08
12394,1.66866851722903905e-08
12395,-1.66859415952515491e-08
12396,1.66851980150378363e-08
12397,-1.66844542946901588e-08
12398,1.66837106595107675e-08
12399,-1.66829669024352584e-08
12400,1.66822231798068356e-08
12401,-1.66814793723727494e-08
12402,1.66807355156286039e-08
12403,-1.66799916164489879e-08
12404,1.66792477176832864e-08
12405,-1.66785036778058531e-08
12406,1.66777597356854286e-08
12407,-1.66770156827694286e-08
12408,1.66762716244520582e-08
12409,-1.66755274969649815e-08
12410,1.66747833660130702e-08
12411,-1.66740391580829932e-08
12412,1.66732949515723781e-08
12413,-1.66725506590896492e-08
12414,1.66718064997949170e-08
12415,-1.66710620565087351e-08
12416,1.66703177611903583e-08
12417,-1.66695731022813717e-08
12418,1.66688288857998718e-08
12419,-1.66680842864887884e-08
12420,1.66673397899915997e-08
12421,-1.66665952583257884e-08
12422,1.66658505869305303e-08
12423,-1.66651060215968964e-08
12424,1.66643612934691350e-08
12425,-1.66636166087726770e-08
12426,1.66628718410206944e-08
12427,-1.66621270331441293e-08
12428,1.66613822435085708e-08
12429,-1.66606373415348541e-08
12430,1.66598925007049320e-08
12431,-1.66591475129622837e-08
12432,1.66584026562104947e-08
12433,-1.66576575401750616e-08
12434,1.66569125641558985e-08
12435,-1.66561674742456580e-08
12436,1.66554223591157825e-08
12437,-1.66546772025543062e-08
12438,1.66539320512083360e-08
12439,-1.66531867863747044e-08
12440,1.66524415505797578e-08
12441,-1.66516961952245655e-08
12442,1.66509509584428883e-08
12443,-1.66502055423707167e-08
12444,1.66494601826799499e-08
12445,-1.66487147113572816e-08
12446,1.66479692724899115e-08
12447,-1.66472236744672509e-08
12448,1.66464781971157461e-08
12449,-1.66457325787201366e-08
12450,1.66449870058190472e-08
12451,-1.66442413579039060e-08
12452,1.66434956620813324e-08
12453,-1.66427499693829439e-08
12454,1.66420042152787628e-08
12455,-1.66412584411712668e-08
12456,1.66405126133155797e-08
12457,-1.66397667170043673e-08
12458,1.66390208875219434e-08
12459,-1.66382748527404318e-08
12460,1.66375290107544814e-08
12461,-1.66367829154390621e-08
12462,1.66360369551838601e-08
12463,-1.66352908641430454e-08
12464,1.66345447893740281e-08
12465,-1.66337986578886575e-08
12466,1.66330524583138618e-08
12467,-1.66323062917210368e-08
12468,1.66315600345687430e-08
12469,-1.66308137859403933e-08
12470,1.66300674646121288e-08
12471,-1.66293211022025778e-08
12472,1.66285747539992682e-08
12473,-1.66278283428260403e-08
12474,1.66270819415001297e-08
12475,-1.66263353864050059e-08
12476,1.66255889352698588e-08
12477,-1.66248423660567637e-08
12478,1.66240959017025259e-08
12479,-1.66233490406723398e-08
12480,1.66226025971158578e-08
12481,-1.66218557265985751e-08
12482,1.66211091927135203e-08
12483,-1.66203624276341577e-08
12484,1.66196156847458937e-08
12485,-1.66188688360416814e-08
12486,1.66181219904261581e-08
12487,-1.66173751835345394e-08
12488,1.66166282231649546e-08
12489,-1.66158812902607737e-08
12490,1.66151343125423163e-08
12491,-1.66143873162179431e-08
12492,1.66136403200403845e-08
12493,-1.66128931971631910e-08
12494,1.66121461566678363e-08
12495,-1.66113989052982461e-08
12496,1.66106518241011451e-08
12497,-1.66099046222757230e-08
12498,1.66091574033549823e-08
12499,-1.66084101045993084e-08
12500,1.66076628190048292e-08
12501,-1.66069154542431302e-08
12502,1.66061681657657578e-08
12503,-1.66054206798690433e-08
12504,1.66046733518512134e-08
12505,-1.66039258143962883e-08
12506,1.66031784472265507e-08
12507,-1.66024308291873826e-08
12508,1.66016833196982362e-08
12509,-1.66009357057531754e-08
12510,1.66001881200057620e-08
12511,-1.65994405085483740e-08
12512,1.65986927810632615e-08
12513,-1.65979450801289824e-08
12514,1.65971973494643796e-08
12515,-1.65964495599624297e-08
12516,1.65957018159798583e-08
12517,-1.65949539284748663e-08
12518,1.65942060934811789e-08
12519,-1.65934581569541286e-08
12520,1.65927102954146934e-08
12521,-1.65919623049420867e-08
12522,1.65912143138380599e-08
12523,-1.65904663053280123e-08
12524,1.65897182380851369e-08
12525,-1.65889701750826243e-08
12526,1.65882220934649513e-08
12527,-1.65874738791349336e-08
12528,1.65867257918686956e-08
12529,-1.65859774670224215e-08
12530,1.65852293313956414e-08
12531,-1.65844810327443177e-08
12532,1.65837327753309188e-08
12533,-1.65829844388687888e-08
12534,1.65822361198013109e-08
12535,-1.65814876882791052e-08
12536,1.65807393309634343e-08
12537,-1.65799908439159392e-08
12538,1.65792424534073731e-08
12539,-1.65784938778222868e-08
12540,1.65777454546669567e-08
12541,-1.65769968194697396e-08
12542,1.65762480989604626e-08
12543,-1.65754996624074966e-08
12544,1.65747509649460655e-08
12545,-1.65740023413625899e-08
12546,1.65732535412700114e-08
12547,-1.65725047771055133e-08
12548,1.65717560810645663e-08
12549,-1.65710072719344639e-08
12550,1.65702584518439272e-08
12551,-1.65695096007751953e-08
12552,1.65687607133383262e-08
12553,-1.65680117828048741e-08
12554,1.65672628691944819e-08
12555,-1.65665138580050835e-08
12556,1.65657649067409533e-08
12557,-1.65650158407179738e-08
12558,1.65642668304115807e-08
12559,-1.65635177234031849e-08
12560,1.65627686735562550e-08
12561,-1.65620194266936437e-08
12562,1.65612702855780501e-08
12563,-1.65605210902760913e-08
12564,1.65597718851881689e-08
12565,-1.65590226456929179e-08
12566,1.65582733297380971e-08
12567,-1.65575240173333900e-08
12568,1.65567746895956097e-08
12569,-1.65560253393902474e-08
12570,1.65552759548749222e-08
12571,-1.65545265251970411e-08
12572,1.65537770868156284e-08
12573,-1.65530275792422052e-08
12574,1.65522781080321380e-08
12575,-1.65515285441539798e-08
12576,1.65507789987384928e-08
12577,-1.65500293633724214e-08
12578,1.65492798196150940e-08
12579,-1.65485300980201157e-08
12580,1.65477805215263711e-08
12581,-1.65470307472613323e-08
12582,1.65462810769794378e-08
12583,-1.65455313343438302e-08
12584,1.65447815305217620e-08
12585,-1.65440317271075500e-08
12586,1.65432818939878827e-08
12587,-1.65425320496107240e-08
12588,1.65417821862005166e-08
12589,-1.65410322047920386e-08
12590,1.65402823630393354e-08
12591,-1.65395322808802853e-08
12592,1.65387823751353050e-08
12593,-1.65380322991362920e-08
12594,1.65372822977182191e-08
12595,-1.65365321888437068e-08
12596,1.65357821306771296e-08
12597,-1.65350319753681090e-08
12598,1.65342818601235019e-08
12599,-1.65335316155429228e-08
12600,1.65327814544795045e-08
12601,-1.65320311814303830e-08
12602,1.65312809920417858e-08
12603,-1.65305306654944869e-08
12604,1.65297803979244939e-08
12605,-1.65290300213775085e-08
12606,1.65282796939629470e-08
12607,-1.65275293508747788e-08
12608,1.65267788736817867e-08
12609,-1.65260284381520358e-08
12610,1.65252779805275497e-08
12611,-1.65245274848870535e-08
12612,1.65237769896552706e-08
12613,-1.65230264351683814e-08
12614,1.65222758897562822e-08
12615,-1.65215252728312295e-08
12616,1.65207746906739609e-08
12617,-1.65200240676955244e-08
12618,1.65192733649728864e-08
12619,-1.65185227058151878e-08
12620,1.65177719917650790e-08
12621,-1.65170212015683593e-08
12622,1.65162705003271688e-08
12623,-1.65155196317101139e-08
12624,1.65147689115084184e-08
12625,-1.65140179987860568e-08
12626,1.65132671564320525e-08
12627,-1.65125162847749732e-08
12628,1.65117653562786413e-08
12629,-1.65110144393988866e-08
12630,1.65102634716858391e-08
12631,-1.65095124064690060e-08
12632,1.65087614804669215e-08
12633,-1.65080103542699035e-08
12634,1.65072593995774366e-08
12635,-1.65065082752860442e-08
12636,1.65057571704550584e-08
12637,-1.65050060391464679e-08
12638,1.65042548677667471e-08
12639,-1.65035037657256331e-08
12640,1.65027525289070519e-08
12641,-1.65020012984999178e-08
12642,1.65012500351906160e-08
12643,-1.65004986988987486e-08
12644,1.64997474796066522e-08
12645,-1.64989961051825626e-08
12646,1.64982448025876511e-08
12647,-1.64974934054629230e-08
12648,1.64967420361042558e-08
12649,-1.64959905810253614e-08
12650,1.64952391671872009e-08
12651,-1.64944876737165944e-08
12652,1.64937362179678557e-08
12653,-1.64929846970176542e-08
12654,1.64922331831590010e-08
12655,-1.64914816205897430e-08
12656,1.64907300370005880e-08
12657,-1.64899784508661554e-08
12658,1.64892268013285405e-08
12659,-1.64884751768585117e-08
12660,1.64877235204326264e-08
12661,-1.64869718300642912e-08
12662,1.64862201072875623e-08
12663,-1.64854683662324282e-08
12664,1.64847165968919092e-08
12665,-1.64839648091706463e-08
12666,1.64832129641650249e-08
12667,-1.64824611806693678e-08
12668,1.64817092975855060e-08
12669,-1.64809574173560593e-08
12670,1.64802056552871527e-08
12671,-1.64794534719689357e-08
12672,1.64787017774084757e-08
12673,-1.64779496349652860e-08
12674,1.64771977866287903e-08
12675,-1.64764457658525926e-08
12676,1.64756937338645573e-08
12677,-1.64749417048685335e-08
12678,1.64741896072929736e-08
12679,-1.64734374888084152e-08
12680,1.64726854249396513e-08
12681,-1.64719332283916399e-08
12682,1.64711811266470466e-08
12683,-1.64704289191888174e-08
12684,1.64696767303383271e-08
12685,-1.64689244958166077e-08
12686,1.64681723042111890e-08
12687,-1.64674199475349771e-08
12688,1.64666677300255340e-08
12689,-1.64659153874683290e-08
12690,1.64651630877905557e-08
12691,-1.64644107572995997e-08
12692,1.64636583577378450e-08
12693,-1.64629059784596342e-08
12694,1.64621535493912618e-08
12695,-1.64614011210048932e-08
12696,1.64606486539242861e-08
12697,-1.64598961793020549e-08
12698,1.64591437010229013e-08
12699,-1.64583911747557876e-08
12700,1.64576386426938104e-08
12701,-1.64568860754707744e-08
12702,1.64561335201981522e-08
12703,-1.64553808614545992e-08
12704,1.64546283121187946e-08
12705,-1.64538756084977982e-08
12706,1.64531230085859342e-08
12707,-1.64523702740369293e-08
12708,1.64516175944210783e-08
12709,-1.64508648957587252e-08
12710,1.64501121611723450e-08
12711,-1.64493593832992790e-08
12712,1.64486066316703510e-08
12713,-1.64478538120123028e-08
12714,1.64471010119241468e-08
12715,-1.64463481758444491e-08
12716,1.64455952968161145e-08
12717,-1.64448424322956147e-08
12718,1.64440895013654323e-08
12719,-1.64433365797048343e-08
12720,1.64425836509940205e-08
12721,-1.64418306822679078e-08
12722,1.64410777152679158e-08
12723,-1.64403246929180365e-08
12724,1.64395717099510037e-08
12725,-1.64388186734631287e-08
12726,1.64380656455625134e-08
12727,-1.64373125004908545e-08
12728,1.64365594782226907e-08
12729,-1.64358063261072679e-08
12730,1.64350532574797038e-08
12731,-1.64343000506847904e-08
12732,1.64335468952668556e-08
12733,-1.64327937061856775e-08
12734,1.64320405209009243e-08
12735,-1.64312872130133995e-08
12736,1.64305340507527389e-08
12737,-1.64297807803939320e-08
12738,1.64290274844754361e-08
12739,-1.64282741469711397e-08
12740,1.64275208993143941e-08
12741,-1.64267675200673148e-08
12742,1.64260141901137579e-08
12743,-1.64252607503101624e-08
12744,1.64245074017847596e-08
12745,-1.64237539867436065e-08
12746,1.64230005826204401e-08
12747,-1.64222471269805412e-08
12748,1.64214936861096346e-08
12749,-1.64207401532790276e-08
12750,1.64199867018635369e-08
12751,-1.64192330639518489e-08
12752,1.64184796487621110e-08
12753,-1.64177260690204504e-08
12754,1.64169725140469861e-08
12755,-1.64162189363190339e-08
12756,1.64154652957203457e-08
12757,-1.64147116734378748e-08
12758,1.64139580478527794e-08
12759,-1.64132043734543697e-08
12760,1.64124507203562744e-08
12761,-1.64116969929089356e-08
12762,1.64109432674032909e-08
12763,-1.64101895728304556e-08
12764,1.64094357977704983e-08
12765,-1.64086820615374824e-08
12766,1.64079282313528028e-08
12767,-1.64071744737217494e-08
12768,1.64064206749471162e-08
12769,-1.64056668472122511e-08
12770,1.64049129553763777e-08
12771,-1.64041591116758813e-08
12772,1.64034052390349623e-08
12773,-1.64026513122454306e-08
12774,1.64018974554415529e-08
12775,-1.64011434265395690e-08
12776,1.64003895338664267e-08
12777,-1.63996355087692552e-08
12778,1.63988815547359444e-08
12779,-1.63981275681321919e-08
12780,1.63973735713506437e-08
12781,-1.63966195013547405e-08
12782,1.63958655010960228e-08
12783,-1.63951113717005876e-08
12784,1.63943573475750423e-08
12785,-1.63936032221709488e-08
12786,1.63928491494918272e-08
12787,-1.63920949550689017e-08
12788,1.63913408365040103e-08
12789,-1.63905866776481074e-08
12790,1.63898324606723606e-08
12791,-1.63890783251052944e-08
12792,1.63883241107290950e-08
12793,-1.63875698525814953e-08
12794,1.63868155912388079e-08
12795,-1.63860613758472641e-08
12796,1.63853070379385687e-08
12797,-1.63845528461467658e-08
12798,1.63837983327538309e-08
12799,-1.63830441124515309e-08
12800,1.63822898848745447e-08
12801,-1.63815356261639295e-08
12802,1.63807811778066012e-08
12803,-1.63800267641164223e-08
12804,1.63792723219861560e-08
12805,-1.63785179580372624e-08
12806,1.63777635192777372e-08
12807,-1.63770090425015503e-08
12808,1.63762546084338332e-08
12809,-1.63755001322867436e-08
12810,1.63747456523650237e-08
12811,-1.63739911180270155e-08
12812,1.63732366377000664e-08
12813,-1.63724820998464876e-08
12814,1.63717275597957583e-08
12815,-1.63709729699654983e-08
12816,1.63702184247951827e-08
12817,-1.63694637885388880e-08
12818,1.63687092335153459e-08
12819,-1.63679545795508778e-08
12820,1.63671999785197187e-08
12821,-1.63664453124792839e-08
12822,1.63656906765911739e-08
12823,-1.63649359548380039e-08
12824,1.63641812871236004e-08
12825,-1.63634265262031207e-08
12826,1.63626719053684472e-08
12827,-1.63619171230571662e-08
12828,1.63611623968995671e-08
12829,-1.63604076570359162e-08
12830,1.63596528690126586e-08
12831,-1.63588980779936076e-08
12832,1.63581432410034680e-08
12833,-1.63573883849190418e-08
12834,1.63566335997397172e-08
12835,-1.63558787670099581e-08
12836,1.63551239278902916e-08
12837,-1.63543689959585086e-08
12838,1.63536141350360751e-08
12839,-1.63528592293639579e-08
12840,1.63521043238013528e-08
12841,-1.63513493972616889e-08
12842,1.63505944675214846e-08
12843,-1.63498394874453216e-08
12844,1.63490845422171926e-08
12845,-1.63483295786689056e-08
12846,1.63475745579960748e-08
12847,-1.63468196212250172e-08
12848,1.63460645358111521e-08
12849,-1.63453095403752874e-08
12850,1.63445544845467710e-08
12851,-1.63437993628916483e-08
12852,1.63430443187710496e-08
12853,-1.63422892250936401e-08
12854,1.63415341506234274e-08
12855,-1.63407790212424212e-08
12856,1.63400239426666663e-08
12857,-1.63392687725359803e-08
12858,1.63385136587856635e-08
12859,-1.63377584530085357e-08
12860,1.63370033142428081e-08
12861,-1.63362481184178541e-08
12862,1.63354929141454141e-08
12863,-1.63347377249824206e-08
12864,1.63339824910560751e-08
12865,-1.63332272075088125e-08
12866,1.63324720642051621e-08
12867,-1.63317167126670577e-08
12868,1.63309614928705387e-08
12869,-1.63302061596871850e-08
12870,1.63294508798883442e-08
12871,-1.63286956120659669e-08
12872,1.63279402582478152e-08
12873,-1.63271849360162898e-08
12874,1.63264295726053577e-08
12875,-1.63256741841734595e-08
12876,1.63249188686109884e-08
12877,-1.63241634837300442e-08
12878,1.63234080953661369e-08
12879,-1.63226527301934987e-08
12880,1.63218973002049564e-08
12881,-1.63211418671953618e-08
12882,1.63203864013643292e-08
12883,-1.63196309316437576e-08
12884,1.63188755068263382e-08
12885,-1.63181200127091267e-08
12886,1.63173645558316723e-08
12887,-1.63166090596803178e-08
12888,1.63158535772013720e-08
12889,-1.63150980173557471e-08
12890,1.63143425662649340e-08
12891,-1.63135869463385441e-08
12892,1.63128314556429089e-08
12893,-1.63120758441090340e-08
12894,1.63113202941089131e-08
12895,-1.63105647734429593e-08
12896,1.63098091072735237e-08
12897,-1.63090535632331398e-08
12898,1.63082978814323961e-08
12899,-1.63075422747436985e-08
12900,1.63067866588269310e-08
12901,-1.63060309867149968e-08
12902,1.63052753414548243e-08
12903,-1.63045196720830549e-08
12904,1.63037640160740144e-08
12905,-1.63030083087568100e-08
12906,1.63022526224620503e-08
12907,-1.63014968608358495e-08
12908,1.63007411950901157e-08
12909,-1.62999854353128324e-08
12910,1.62992296950440116e-08
12911,-1.62984739385414039e-08
12912,1.62977181952133979e-08
12913,-1.62969624421353081e-08
12914,1.62962066612952634e-08
12915,-1.62954508386255654e-08
12916,1.62946950619835749e-08
12917,-1.62939392096201807e-08
12918,1.62931834485690326e-08
12919,-1.62924275929636496e-08
12920,1.62916717735586283e-08
12921,-1.62909159196469207e-08
12922,1.62901600617119985e-08
12923,-1.62894041692975282e-08
12924,1.62886483143018699e-08
12925,-1.62878924056077771e-08
12926,1.62871365200009602e-08
12927,-1.62863805229408533e-08
12928,1.62856247050636512e-08
12929,-1.62848687429842944e-08
12930,1.62841128415835953e-08
12931,-1.62833568601404201e-08
12932,1.62826009758327665e-08
12933,-1.62818449956593466e-08
12934,1.62810890430263626e-08
12935,-1.62803330121168041e-08
12936,1.62795770430358035e-08
12937,-1.62788210180921429e-08
12938,1.62780650238573739e-08
12939,-1.62773090110161830e-08
12940,1.62765529872070634e-08
12941,-1.62757969343426690e-08
12942,1.62750409036174626e-08
12943,-1.62742848753295505e-08
12944,1.62735287939048859e-08
12945,-1.62727727491659793e-08
12946,1.62720166681295239e-08
12947,-1.62712605888386643e-08
12948,1.62705044997951700e-08
12949,-1.62697483915134730e-08
12950,1.62689922828053941e-08
12951,-1.62682360951504564e-08
12952,1.62674800310644405e-08
12953,-1.62667238713513694e-08
12954,1.62659677541332134e-08
12955,-1.62652115821389753e-08
12956,1.62644554406322719e-08
12957,-1.62636992557093794e-08
12958,1.62629431163719804e-08
12959,-1.62621868742859213e-08
12960,1.62614307517807809e-08
12961,-1.62606745319164161e-08
12962,1.62599183182133790e-08
12963,-1.62591621027110851e-08
12964,1.62584058524023180e-08
12965,-1.62576496570905731e-08
12966,1.62568933920575246e-08
12967,-1.62561371815233502e-08
12968,1.62553809135320127e-08
12969,-1.62546246247120854e-08
12970,1.62538683651962886e-08
12971,-1.62531121055430574e-08
12972,1.62523558082269992e-08
12973,-1.62515995432938642e-08
12974,1.62508431911204915e-08
12975,-1.62500869393212839e-08
12976,1.62493305981516268e-08
12977,-1.62485742624052206e-08
12978,1.62478179397099344e-08
12979,-1.62470615905722185e-08
12980,1.62463052966734089e-08
12981,-1.62455489389651357e-08
12982,1.62447925507907351e-08
12983,-1.62440362270607949e-08
12984,1.62432798530855220e-08
12985,-1.62425234390415474e-08
12986,1.62417671004395217e-08
12987,-1.62410106692503926e-08
12988,1.62402542973070161e-08
12989,-1.62394978818905801e-08
12990,1.62387414898375793e-08
12991,-1.62379850982671523e-08
12992,1.62372286803666996e-08
12993,-1.62364722840555517e-08
12994,1.62357157194046390e-08
12995,-1.62349593572496282e-08
12996,1.62342028932461317e-08
12997,-1.62334464262586373e-08
12998,1.62326899896534008e-08
12999,-1.62319334797733227e-08
13000,1.62311770244172253e-08
13001,-1.62304205582679428e-08
13002,1.62296640553678132e-08
13003,-1.62289075743051162e-08
13004,1.62281510874983380e-08
13005,-1.62273945719108261e-08
13006,1.62266381055629277e-08
13007,-1.62258814691141772e-08
13008,1.62251250519918433e-08
13009,-1.62243684465919557e-08
13010,1.62236119732828659e-08
13011,-1.62228554273105154e-08
13012,1.62220988684814455e-08
13013,-1.62213423503139970e-08
13014,1.62205857557703685e-08
13015,-1.62198292114551453e-08
13016,1.62190726467639689e-08
13017,-1.62183160730001100e-08
13018,1.62175595071771288e-08
13019,-1.62168029111706347e-08
13020,1.62160463420655563e-08
13021,-1.62152897048409567e-08
13022,1.62145330992860621e-08
13023,-1.62137765428304612e-08
13024,1.62130199148145788e-08
13025,-1.62122633096044895e-08
13026,1.62115066476580521e-08
13027,-1.62107500600349806e-08
13028,1.62099934425881867e-08
13029,-1.62092367938569390e-08
13030,1.62084801571651695e-08
13031,-1.62077234705309708e-08
13032,1.62069668667194123e-08
13033,-1.62062102126332752e-08
13034,1.62054535442875337e-08
13035,-1.62046969007689367e-08
13036,1.62039402173306364e-08
13037,-1.62031835512059939e-08
13038,1.62024269037369875e-08
13039,-1.62016701765822778e-08
13040,1.62009135097100957e-08
13041,-1.62001567892073906e-08
13042,1.61994001188454658e-08
13043,-1.61986433769705180e-08
13044,1.61978867134430241e-08
13045,-1.61971299858392778e-08
13046,1.61963732724301295e-08
13047,-1.61956165832144557e-08
13048,1.61948598818110598e-08
13049,-1.61941030743641482e-08
13050,1.61933463706682642e-08
13051,-1.61925896364986858e-08
13052,1.61918329534053628e-08
13053,-1.61910762369102022e-08
13054,1.61903192952676523e-08
13055,-1.61895628156704778e-08
13056,1.61888060287676158e-08
13057,-1.61880490580110877e-08
13058,1.61872924255759764e-08
13059,-1.61865357220287996e-08
13060,1.61857788880224156e-08
13061,-1.61850221452099678e-08
13062,1.61842653279812980e-08
13063,-1.61835085658140117e-08
13064,1.61827517649234892e-08
13065,-1.61819950073770554e-08
13066,1.61812382136629600e-08
13067,-1.61804814121590698e-08
13068,1.61797246138515214e-08
13069,-1.61789677947516897e-08
13070,1.61782110117843645e-08
13071,-1.61774541843141268e-08
13072,1.61766974286431927e-08
13073,-1.61759405318620158e-08
13074,1.61751837949175640e-08
13075,-1.61744269505275983e-08
13076,1.61736701476300213e-08
13077,-1.61729133212379209e-08
13078,1.61721564717280116e-08
13079,-1.61713996284443769e-08
13080,1.61706428187215176e-08
13081,-1.61698859821204169e-08
13082,1.61691291582643596e-08
13083,-1.61683723286135182e-08
13084,1.61676154736218466e-08
13085,-1.61668586441930107e-08
13086,1.61661017863769375e-08
13087,-1.61653449250926978e-08
13088,1.61645880916387679e-08
13089,-1.61638311625822046e-08
13090,1.61630743788562158e-08
13091,-1.61623175066794269e-08
13092,1.61615606038585212e-08
13093,-1.61608038002882545e-08
13094,1.61600468773441588e-08
13095,-1.61592900015608691e-08
13096,1.61585331484453291e-08
13097,-1.61577762534355363e-08
13098,1.61570194118645095e-08
13099,-1.61562624889792926e-08
13100,1.61555056493213029e-08
13101,-1.61547487441160624e-08
13102,1.61539918599938822e-08
13103,-1.61532349633624315e-08
13104,1.61524780959228597e-08
13105,-1.61517212214426574e-08
13106,1.61509643002311841e-08
13107,-1.61502074065557858e-08
13108,1.61494505410925073e-08
13109,-1.61486935893320133e-08
13110,1.61479367139512892e-08
13111,-1.61471798589478584e-08
13112,1.61464229154953877e-08
13113,-1.61456660158082955e-08
13114,1.61449091017494828e-08
13115,-1.61441521981954470e-08
13116,1.61433952971103501e-08
13117,-1.61426383808534107e-08
13118,1.61418815149496982e-08
13119,-1.61411245060072937e-08
13120,1.61403676535565026e-08
13121,-1.61396106810938616e-08
13122,1.61388538436662817e-08
13123,-1.61380969110819518e-08
13124,1.61373400039420186e-08
13125,-1.61365830862206685e-08
13126,1.61358261579175542e-08
13127,-1.61350692006119291e-08
13128,1.61343123168859751e-08
13129,-1.61335553734077758e-08
13130,1.61327984552429940e-08
13131,-1.61320415298559726e-08
13132,1.61312846039316146e-08
13133,-1.61305276478066080e-08
13134,1.61297707778463654e-08
13135,-1.61290137997940745e-08
13136,1.61282569008965626e-08
13137,-1.61274999411564028e-08
13138,1.61267430351517352e-08
13139,-1.61259861167200884e-08
13140,1.61252292029516062e-08
13141,-1.61244722600290803e-08
13142,1.61237153439972698e-08
13143,-1.61229583674426689e-08
13144,1.61222014601533799e-08
13145,-1.61214444956325198e-08
13146,1.61206876048353527e-08
13147,-1.61199306762236967e-08
13148,1.61191737224136377e-08
13149,-1.61184167752506498e-08
13150,1.61176598608915838e-08
13151,-1.61169028924607998e-08
13152,1.61161460070785786e-08
13153,-1.61153890658155293e-08
13154,1.61146321016937475e-08
13155,-1.61138751871830063e-08
13156,1.61131182536409270e-08
13157,-1.61123613209623482e-08
13158,1.61116044144918456e-08
13159,-1.61108474948966965e-08
13160,1.61100905477404750e-08
13161,-1.61093336243090078e-08
13162,1.61085766818413652e-08
13163,-1.61078197264555039e-08
13164,1.61070628291478497e-08
13165,-1.61063058370675120e-08
13166,1.61055489198668357e-08
13167,-1.61047920064316411e-08
13168,1.61040351036647503e-08
13169,-1.61032781915996712e-08
13170,1.61025212330151555e-08
13171,-1.61017643311287720e-08
13172,1.61010073947007654e-08
13173,-1.61002504753094700e-08
13174,1.60994935615795112e-08
13175,-1.60987366111261115e-08
13176,1.60979797177479423e-08
13177,-1.60972227460805130e-08
13178,1.60964658614524821e-08
13179,-1.60957089673479525e-08
13180,1.60949520263206265e-08
13181,-1.60941951110576704e-08
13182,1.60934381888453946e-08
13183,-1.60926813657053415e-08
13184,1.60919244465671601e-08
13185,-1.60911674736145238e-08
13186,1.60904105276231215e-08
13187,-1.60896536609058041e-08
13188,1.60888967344364764e-08
13189,-1.60881398055494519e-08
13190,1.60873829272091914e-08
13191,-1.60866260510599735e-08
13192,1.60858691083186929e-08
13193,-1.60851122649535047e-08
13194,1.60843552977026012e-08
13195,-1.60835984145394873e-08
13196,1.60828415139499046e-08
13197,-1.60820846375606158e-08
13198,1.60813277433724085e-08
13199,-1.60805708604255792e-08
13200,1.60798139370885231e-08
13201,-1.60790570871294647e-08
13202,1.60783001860675420e-08
13203,-1.60775433315672223e-08
13204,1.60767864033190361e-08
13205,-1.60760295308401509e-08
13206,1.60752726946108845e-08
13207,-1.60745157769906192e-08
13208,1.60737589501430698e-08
13209,-1.60730020456944183e-08
13210,1.60722451962051356e-08
13211,-1.60714883574619283e-08
13212,1.60707314567829638e-08
13213,-1.60699746059517989e-08
13214,1.60692177415992320e-08
13215,-1.60684608558249935e-08
13216,1.60677040258368709e-08
13217,-1.60669471432616442e-08
13218,1.60661903387871334e-08
13219,-1.60654334703872611e-08
13220,1.60646766476308312e-08
13221,-1.60639197546116287e-08
13222,1.60631629644209091e-08
13223,-1.60624061037029838e-08
13224,1.60616492845795543e-08
13225,-1.60608924642903461e-08
13226,1.60601355932574719e-08
13227,-1.60593788287697719e-08
13228,1.60586219802001949e-08
13229,-1.60578651748895369e-08
13230,1.60571083481144717e-08
13231,-1.60563515442747459e-08
13232,1.60555947650057683e-08
13233,-1.60548379259780473e-08
13234,1.60540811137011024e-08
13235,-1.60533243197502150e-08
13236,1.60525675254642466e-08
13237,-1.60518107268651236e-08
13238,1.60510539265453458e-08
13239,-1.60502971476862660e-08
13240,1.60495403604968952e-08
13241,-1.60487835328583725e-08
13242,1.60480267969854373e-08
13243,-1.60472699818905660e-08
13244,1.60465132532825100e-08
13245,-1.60457564572388655e-08
13246,1.60449996697395004e-08
13247,-1.60442430087673396e-08
13248,1.60434861793826519e-08
13249,-1.60427294424665790e-08
13250,1.60419726836349845e-08
13251,-1.60412159485134966e-08
13252,1.60404592398454299e-08
13253,-1.60397024664379138e-08
13254,1.60389457071320205e-08
13255,-1.60381890038575916e-08
13256,1.60374322648286414e-08
13257,-1.60366755523150353e-08
13258,1.60359188064366689e-08
13259,-1.60351620824571218e-08
13260,1.60344054265252471e-08
13261,-1.60336486419827913e-08
13262,1.60328920093882161e-08
13263,-1.60321352427750192e-08
13264,1.60313786025112059e-08
13265,-1.60306219186533033e-08
13266,1.60298651833577997e-08
13267,-1.60291085371693780e-08
13268,1.60283518394505853e-08
13269,-1.60275951482381802e-08
13270,1.60268384768308679e-08
13271,-1.60260817848539262e-08
13272,1.60253251811272099e-08
13273,-1.60245685164053765e-08
13274,1.60238118653332076e-08
13275,-1.60230552060220056e-08
13276,1.60222986019528993e-08
13277,-1.60215419145379944e-08
13278,1.60207853025009055e-08
13279,-1.60200286778019181e-08
13280,1.60192720287874339e-08
13281,-1.60185154362622253e-08
13282,1.60177587694449846e-08
13283,-1.60170022179267752e-08
13284,1.60162456056015892e-08
13285,-1.60154889792495144e-08
13286,1.60147323931363619e-08
13287,-1.60139757449513478e-08
13288,1.60132192354966556e-08
13289,-1.60124626109131327e-08
13290,1.60117060786353859e-08
13291,-1.60109494436167149e-08
13292,1.60101929157088805e-08
13293,-1.60094363311449678e-08
13294,1.60086798079575521e-08
13295,-1.60079232748290235e-08
13296,1.60071667162302407e-08
13297,-1.60064101800115970e-08
13298,1.60056536075795121e-08
13299,-1.60048971442664997e-08
13300,1.60041406044765665e-08
13301,-1.60033840630831041e-08
13302,1.60026275717100110e-08
13303,-1.60018710074877334e-08
13304,1.60011145980049750e-08
13305,-1.60003579941255711e-08
13306,1.59996016167950087e-08
13307,-1.59988450093028835e-08
13308,1.59980885973462496e-08
13309,-1.59973319936681715e-08
13310,1.59965753628001770e-08
13311,-1.59958194230812128e-08
13312,1.59950628522241096e-08
13313,-1.59943063367141212e-08
13314,1.59935497913007231e-08
13315,-1.59927933243284124e-08
13316,1.59920369797733400e-08
13317,-1.59912805843235915e-08
13318,1.59905241247913701e-08
13319,-1.59897677220365944e-08
13320,1.59890113107549663e-08
13321,-1.59882549224821908e-08
13322,1.59874985133496210e-08
13323,-1.59867420779886428e-08
13324,1.59859857444175860e-08
13325,-1.59852293085202804e-08
13326,1.59844730300775291e-08
13327,-1.59837165792411664e-08
13328,1.59829602660099150e-08
13329,-1.59822038713063595e-08
13330,1.59814475761101369e-08
13331,-1.59806912169093950e-08
13332,1.59799348862570813e-08
13333,-1.59791785590926375e-08
13334,1.59784222439780480e-08
13335,-1.59776659192895213e-08
13336,1.59769096270356694e-08
13337,-1.59761533388043275e-08
13338,1.59753970474627070e-08
13339,-1.59746407558093387e-08
13340,1.59738844844391900e-08
13341,-1.59731282553671503e-08
13342,1.59723719149443248e-08
13343,-1.59716156930155456e-08
13344,1.59708594083760237e-08
13345,-1.59701031494116784e-08
13346,1.59693469889582675e-08
13347,-1.59685907133371285e-08
13348,1.59678345063533390e-08
13349,-1.59670782780635971e-08
13350,1.59663220307606688e-08
13351,-1.59655658624625647e-08
13352,1.59648096766269248e-08
13353,-1.59640534875839350e-08
13354,1.59632972777313177e-08
13355,-1.59625411011921225e-08
13356,1.59617849624421606e-08
13357,-1.59610287767972454e-08
13358,1.59602726858372728e-08
13359,-1.59595164107731738e-08
13360,1.59587603865473670e-08
13361,-1.59580041911501379e-08
13362,1.59572481302219634e-08
13363,-1.59564919897433959e-08
13364,1.59557358864453165e-08
13365,-1.59549797943509849e-08
13366,1.59542237042247971e-08
13367,-1.59534676195614525e-08
13368,1.59527115363205673e-08
13369,-1.59519554506283919e-08
13370,1.59511993763063369e-08
13371,-1.59504433331683887e-08
13372,1.59496873260680264e-08
13373,-1.59489312726154602e-08
13374,1.59481752491410279e-08
13375,-1.59474191952054114e-08
13376,1.59466631856235668e-08
13377,-1.59459072099701199e-08
13378,1.59451512467167292e-08
13379,-1.59443952009117290e-08
13380,1.59436392637994657e-08
13381,-1.59428832116534942e-08
13382,1.59421272855961226e-08
13383,-1.59413713179863620e-08
13384,1.59406153773759023e-08
13385,-1.59398594577850978e-08
13386,1.59391034956258420e-08
13387,-1.59383476192729560e-08
13388,1.59375916590775494e-08
13389,-1.59368358215227131e-08
13390,1.59360798688998670e-08
13391,-1.59353240002461797e-08
13392,1.59345681041667037e-08
13393,-1.59338121924910119e-08
13394,1.59330563585862854e-08
13395,-1.59323004762171361e-08
13396,1.59315446954535825e-08
13397,-1.59307888090133084e-08
13398,1.59300330046015346e-08
13399,-1.59292771716507359e-08
13400,1.59285213613250939e-08
13401,-1.59277655849685435e-08
13402,1.59270097318121048e-08
13403,-1.59262539735217845e-08
13404,1.59254981783919963e-08
13405,-1.59247423824603425e-08
13406,1.59239867212664412e-08
13407,-1.59232308708338983e-08
13408,1.59224751680992217e-08
13409,-1.59217194321359090e-08
13410,1.59209637483563474e-08
13411,-1.59202079973397174e-08
13412,1.59194522867141149e-08
13413,-1.59186965718536223e-08
13414,1.59179408765322375e-08
13415,-1.59171852050736800e-08
13416,1.59164295892973049e-08
13417,-1.59156738322826593e-08
13418,1.59149182539721727e-08
13419,-1.59141625879770869e-08
13420,1.59134069714559978e-08
13421,-1.59126513714441566e-08
13422,1.59118957264327338e-08
13423,-1.59111401398879157e-08
13424,1.59103845337285939e-08
13425,-1.59096289486083661e-08
13426,1.59088733734088330e-08
13427,-1.59081178281967776e-08
13428,1.59073622694573943e-08
13429,-1.59066067052152548e-08
13430,1.59058511979137438e-08
13431,-1.59050956361091997e-08
13432,1.59043401470336407e-08
13433,-1.59035846370060270e-08
13434,1.59028291355849628e-08
13435,-1.59020737008586774e-08
13436,1.59013181509367416e-08
13437,-1.59005627196690273e-08
13438,1.58998072454576426e-08
13439,-1.58990516829562650e-08
13440,1.58982963128290664e-08
13441,-1.58975409012211026e-08
13442,1.58967855618457329e-08
13443,-1.58960301006320456e-08
13444,1.58952747233527986e-08
13445,-1.58945193401407044e-08
13446,1.58937639382320819e-08
13447,-1.58930085965900785e-08
13448,1.58922532167542478e-08
13449,-1.58914978962571315e-08
13450,1.58907425124306672e-08
13451,-1.58899872144279535e-08
13452,1.58892319024019575e-08
13453,-1.58884765948436103e-08
13454,1.58877213119818024e-08
13455,-1.58869660525995228e-08
13456,1.58862107361975395e-08
13457,-1.58854555041028068e-08
13458,1.58847002375111089e-08
13459,-1.58839449666699459e-08
13460,1.58831897530827143e-08
13461,-1.58824345320150900e-08
13462,1.58816793252856655e-08
13463,-1.58809240916365016e-08
13464,1.58801689641588744e-08
13465,-1.58794137351009930e-08
13466,1.58786586170376407e-08
13467,-1.58779034084590109e-08
13468,1.58771482906635527e-08
13469,-1.58763931472062353e-08
13470,1.58756380097146603e-08
13471,-1.58748829889769157e-08
13472,1.58741278026575375e-08
13473,-1.58733727653572647e-08
13474,1.58726176424301135e-08
13475,-1.58718625895123166e-08
13476,1.58711075317615781e-08
13477,-1.58703524462839042e-08
13478,1.58695974336114815e-08
13479,-1.58688424276476723e-08
13480,1.58680873863851480e-08
13481,-1.58673324467569226e-08
13482,1.58665773937785860e-08
13483,-1.58658224544997716e-08
13484,1.58650674572149631e-08
13485,-1.58643125102585427e-08
13486,1.58635575992657980e-08
13487,-1.58628025711331315e-08
13488,1.58620477239209916e-08
13489,-1.58612927456997978e-08
13490,1.58605379463158067e-08
13491,-1.58597829820906047e-08
13492,1.58590281408120035e-08
13493,-1.58582732660307378e-08
13494,1.58575184305310982e-08
13495,-1.58567635834830578e-08
13496,1.58560087505194017e-08
13497,-1.58552539760553615e-08
13498,1.58544991182809491e-08
13499,-1.58537443580578389e-08
13500,1.58529895461928670e-08
13501,-1.58522347944622746e-08
13502,1.58514800325348779e-08
13503,-1.58507252064584004e-08
13504,1.58499705702850984e-08
13505,-1.58492158677987417e-08
13506,1.58484611304211954e-08
13507,-1.58477064127871863e-08
13508,1.58469517168557661e-08
13509,-1.58461970707749149e-08
13510,1.58454424010599287e-08
13511,-1.58446877756522699e-08
13512,1.58439331315212356e-08
13513,-1.58431784707575546e-08
13514,1.58424238927840121e-08
13515,-1.58416692577481364e-08
13516,1.58409146958239194e-08
13517,-1.58401601097574834e-08
13518,1.58394055147360892e-08
13519,-1.58386510159248398e-08
13520,1.58378964563477544e-08
13521,-1.58371419309542090e-08
13522,1.58363873911124553e-08
13523,-1.58356328954778904e-08
13524,1.58348784450504632e-08
13525,-1.58341239331180944e-08
13526,1.58333694844624583e-08
13527,-1.58326150055790453e-08
13528,1.58318605868273218e-08
13529,-1.58311061241928462e-08
13530,1.58303517720944431e-08
13531,-1.58295973672653703e-08
13532,1.58288429628639500e-08
13533,-1.58280886120036973e-08
13534,1.58273341737230567e-08
13535,-1.58265799488384343e-08
13536,1.58258255589194310e-08
13537,-1.58250712427464811e-08
13538,1.58243168708459532e-08
13539,-1.58235626066102181e-08
13540,1.58228083274692575e-08
13541,-1.58220540813580754e-08
13542,1.58212998080131925e-08
13543,-1.58205455270340414e-08
13544,1.58197913241215661e-08
13545,-1.58190370742400550e-08
13546,1.58182829055511683e-08
13547,-1.58175287029617930e-08
13548,1.58167745476437681e-08
13549,-1.58160203661442956e-08
13550,1.58152661779021067e-08
13551,-1.58145121188074779e-08
13552,1.58137579541505474e-08
13553,-1.58130038371720726e-08
13554,1.58122497249004440e-08
13555,-1.58114956472586127e-08
13556,1.58107415752240435e-08
13557,-1.58099875045411967e-08
13558,1.58092334335176408e-08
13559,-1.58084794412472312e-08
13560,1.58077253906281993e-08
13561,-1.58069714387305762e-08
13562,1.58062173930256821e-08
13563,-1.58054634562537249e-08
13564,1.58047094553472883e-08
13565,-1.58039555597360270e-08
13566,1.58032016530271848e-08
13567,-1.58024476937516599e-08
13568,1.58016937774061073e-08
13569,-1.58009398269732755e-08
13570,1.58001859252101363e-08
13571,-1.57994321764107282e-08
13572,1.57986782338135963e-08
13573,-1.57979244339685583e-08
13574,1.57971705950987668e-08
13575,-1.57964167940066746e-08
13576,1.57956629994935832e-08
13577,-1.57949091870898094e-08
13578,1.57941554447240929e-08
13579,-1.57934016421445877e-08
13580,1.57926479175698057e-08
13581,-1.57918942048160269e-08
13582,1.57911404864463800e-08
13583,-1.57903868214400139e-08
13584,1.57896330672166469e-08
13585,-1.57888794303508891e-08
13586,1.57881257650590100e-08
13587,-1.57873721560261461e-08
13588,1.57866185259275430e-08
13589,-1.57858649015431598e-08
13590,1.57851113252552662e-08
13591,-1.57843577133219133e-08
13592,1.57836041650419184e-08
13593,-1.57828506324290089e-08
13594,1.57820970512553233e-08
13595,-1.57813435161416979e-08
13596,1.57805900235046903e-08
13597,-1.57798365415303948e-08
13598,1.57790830898653900e-08
13599,-1.57783294493173451e-08
13600,1.57775761692562324e-08
13601,-1.57768226276644395e-08
13602,1.57760692846878304e-08
13603,-1.57753158969206552e-08
13604,1.57745624171769581e-08
13605,-1.57738091553686279e-08
13606,1.57730556943953794e-08
13607,-1.57723023550207185e-08
13608,1.57715490668057655e-08
13609,-1.57707956777739866e-08
13610,1.57700424400780275e-08
13611,-1.57692891224579784e-08
13612,1.57685358280541892e-08
13613,-1.57677826338170256e-08
13614,1.57670293472442677e-08
13615,-1.57662761418590223e-08
13616,1.57655229383453756e-08
13617,-1.57647697105179194e-08
13618,1.57640165447972383e-08
13619,-1.57632633681401906e-08
13620,1.57625102056991814e-08
13621,-1.57617570495691897e-08
13622,1.57610039348873028e-08
13623,-1.57602508386775500e-08
13624,1.57594977569015365e-08
13625,-1.57587446710550234e-08
13626,1.57579915833494881e-08
13627,-1.57572386083104653e-08
13628,1.57564855434661474e-08
13629,-1.57557325165013017e-08
13630,1.57549795053564738e-08
13631,-1.57542265061669038e-08
13632,1.57534735598154146e-08
13633,-1.57527206170892131e-08
13634,1.57519677450984386e-08
13635,-1.57512147529759126e-08
13636,1.57504618504299399e-08
13637,-1.57497089423072611e-08
13638,1.57489561032371467e-08
13639,-1.57482032094228330e-08
13640,1.57474503764388819e-08
13641,-1.57466975875714209e-08
13642,1.57459447581677491e-08
13643,-1.57451919710381979e-08
13644,1.57444392027736454e-08
13645,-1.57436863998402792e-08
13646,1.57429336882450830e-08
13647,-1.57421809505205748e-08
13648,1.57414282293581083e-08
13649,-1.57406754903184325e-08
13650,1.57399228606227296e-08
13651,-1.57391701515866052e-08
13652,1.57384175317703934e-08
13653,-1.57376648906038792e-08
13654,1.57369122547303513e-08
13655,-1.57361596956877411e-08
13656,1.57354070832309387e-08
13657,-1.57346545190191974e-08
13658,1.57339019437982181e-08
13659,-1.57331494518128869e-08
13660,1.57323969050552025e-08
13661,-1.57316443827191918e-08
13662,1.57308919418978733e-08
13663,-1.57301394981111288e-08
13664,1.57293869703281669e-08
13665,-1.57286345696088821e-08
13666,1.57278821160285607e-08
13667,-1.57271297303014547e-08
13668,1.57263773304441583e-08
13669,-1.57256249527739436e-08
13670,1.57248725992323790e-08
13671,-1.57241202620205739e-08
13672,1.57233679413593361e-08
13673,-1.57226156244160368e-08
13674,1.57218633664353099e-08
13675,-1.57211110450591497e-08
13676,1.57203587989110131e-08
13677,-1.57196065724257604e-08
13678,1.57188543467711955e-08
13679,-1.57181021514837776e-08
13680,1.57173499621792676e-08
13681,-1.57165977988466573e-08
13682,1.57158456105535478e-08
13683,-1.57150935129249060e-08
13684,1.57143413662593398e-08
13685,-1.57135892824403758e-08
13686,1.57128371502285037e-08
13687,-1.57120851502887507e-08
13688,1.57113330357653354e-08
13689,-1.57105810279733620e-08
13690,1.57098290201564475e-08
13691,-1.57090769502013944e-08
13692,1.57083250176425069e-08
13693,-1.57075729990880833e-08
13694,1.57068212066477418e-08
13695,-1.57060689739356785e-08
13696,1.57053173056292793e-08
13697,-1.57045652676651089e-08
13698,1.57038135117073433e-08
13699,-1.57030615711072676e-08
13700,1.57023097534805271e-08
13701,-1.57015579350488803e-08
13702,1.57008061034990192e-08
13703,-1.57000543283120042e-08
13704,1.56993025338765030e-08
13705,-1.56985508013536608e-08
13706,1.56977990458184157e-08
13707,-1.56970472830912025e-08
13708,1.56962955886968105e-08
13709,-1.56955438923555861e-08
13710,1.56947922659424042e-08
13711,-1.56940405747277408e-08
13712,1.56932889584640848e-08
13713,-1.56925372829704357e-08
13714,1.56917857862697055e-08
13715,-1.56910341470523268e-08
13716,1.56902825680251160e-08
13717,-1.56895310351145743e-08
13718,1.56887795010631752e-08
13719,-1.56880279918663895e-08
13720,1.56872765129858528e-08
13721,-1.56865250133332259e-08
13722,1.56857735764967246e-08
13723,-1.56850221063821450e-08
13724,1.56842707083592808e-08
13725,-1.56835192426881136e-08
13726,1.56827679200884048e-08
13727,-1.56820165675786093e-08
13728,1.56812651907663169e-08
13729,-1.56805138934942564e-08
13730,1.56797625503836778e-08
13731,-1.56790112454830467e-08
13732,1.56782599608051088e-08
13733,-1.56775086950722870e-08
13734,1.56767574413357016e-08
13735,-1.56760062872185090e-08
13736,1.56752550229642692e-08
13737,-1.56745038562667182e-08
13738,1.56737526694860922e-08
13739,-1.56730015239130169e-08
13740,1.56722504142082465e-08
13741,-1.56714992840517002e-08
13742,1.56707482320781015e-08
13743,-1.56699971623286826e-08
13744,1.56692460645279346e-08
13745,-1.56684950108406096e-08
13746,1.56677440051731044e-08
13747,-1.56669929919108734e-08
13748,1.56662420257297843e-08
13749,-1.56654910380267031e-08
13750,1.56647400862884555e-08
13751,-1.56639891956677081e-08
13752,1.56632382588434641e-08
13753,-1.56624874190516385e-08
13754,1.56617364869678574e-08
13755,-1.56609856758568288e-08
13756,1.56602348237538757e-08
13757,-1.56594839970622220e-08
13758,1.56587331823204661e-08
13759,-1.56579824702846678e-08
13760,1.56572316706766775e-08
13761,-1.56564809040967418e-08
13762,1.56557301912826030e-08
13763,-1.56549794812354627e-08
13764,1.56542288017076143e-08
13765,-1.56534781417716414e-08
13766,1.56527275345113702e-08
13767,-1.56519768305165351e-08
13768,1.56512263079841690e-08
13769,-1.56504756725014813e-08
13770,1.56497251618940850e-08
13771,-1.56489745401353891e-08
13772,1.56482240352096914e-08
13773,-1.56474735025595067e-08
13774,1.56467230241803145e-08
13775,-1.56459726013046271e-08
13776,1.56452220980513992e-08
13777,-1.56444716846147855e-08
13778,1.56437212840711846e-08
13779,-1.56429708243127610e-08
13780,1.56422204854810326e-08
13781,-1.56414701183173458e-08
13782,1.56407197705767498e-08
13783,-1.56399695039139026e-08
13784,1.56392191464095545e-08
13785,-1.56384688985143139e-08
13786,1.56377186269206828e-08
13787,-1.56369683676789130e-08
13788,1.56362182017670648e-08
13789,-1.56354679448909158e-08
13790,1.56347177934502583e-08
13791,-1.56339675901589586e-08
13792,1.56332174812523418e-08
13793,-1.56324673831983379e-08
13794,1.56317172327831990e-08
13795,-1.56309671927481661e-08
13796,1.56302171022871376e-08
13797,-1.56294670683284146e-08
13798,1.56287170219003012e-08
13799,-1.56279670299532742e-08
13800,1.56272170412519120e-08
13801,-1.56264670729213977e-08
13802,1.56257171273952371e-08
13803,-1.56249671787487263e-08
13804,1.56242173172764542e-08
13805,-1.56234673626827000e-08
13806,1.56227175937931242e-08
13807,-1.56219676162376237e-08
13808,1.56212179009083201e-08
13809,-1.56204680588160559e-08
13810,1.56197183228407312e-08
13811,-1.56189685188789125e-08
13812,1.56182187707766932e-08
13813,-1.56174690604672708e-08
13814,1.56167193584246948e-08
13815,-1.56159696955637817e-08
13816,1.56152199699706788e-08
13817,-1.56144703895746435e-08
13818,1.56137206975289918e-08
13819,-1.56129711678696709e-08
13820,1.56122214739669293e-08
13821,-1.56114718928430446e-08
13822,1.56107224714745997e-08
13823,-1.56099729928834874e-08
13824,1.56092235352376967e-08
13825,-1.56084737660816694e-08
13826,1.56077245909210159e-08
13827,-1.56069750085448558e-08
13828,1.56062256172650197e-08
13829,-1.56054762375807237e-08
13830,1.56047268289426877e-08
13831,-1.56039775112467808e-08
13832,1.56032281116136877e-08
13833,-1.56024788692442719e-08
13834,1.56017294946897266e-08
13835,-1.56009802848144600e-08
13836,1.56002309508604009e-08
13837,-1.55994817255142993e-08
13838,1.55987325678794721e-08
13839,-1.55979832755042519e-08
13840,1.55972342180147290e-08
13841,-1.55964849504338010e-08
13842,1.55957359184703439e-08
13843,-1.55949867927900795e-08
13844,1.55942376692924436e-08
13845,-1.55934886584325477e-08
13846,1.55927395524623727e-08
13847,-1.55919905457665138e-08
13848,1.55912415572452656e-08
13849,-1.55904925592349620e-08
13850,1.55897436116900178e-08
13851,-1.55889946204844990e-08
13852,1.55882457233099638e-08
13853,-1.55874968497416380e-08
13854,1.55867479523854275e-08
13855,-1.55859990405352227e-08
13856,1.55852502801814166e-08
13857,-1.55845014178215634e-08
13858,1.55837526243880271e-08
13859,-1.55830038775233530e-08
13860,1.55822551442254269e-08
13861,-1.55815063524362363e-08
13862,1.55807576823424993e-08
13863,-1.55800089765438585e-08
13864,1.55792603368296993e-08
13865,-1.55785116838318135e-08
13866,1.55777630251198799e-08
13867,-1.55770144693646455e-08
13868,1.55762658547621974e-08
13869,-1.55755172873767904e-08
13870,1.55747687876352889e-08
13871,-1.55740202381387909e-08
13872,1.55732717662398381e-08
13873,-1.55725232886793072e-08
13874,1.55717748196696500e-08
13875,-1.55710263964325283e-08
13876,1.55702779654468319e-08
13877,-1.55695296094042945e-08
13878,1.55687812337699447e-08
13879,-1.55680328820225129e-08
13880,1.55672845448087702e-08
13881,-1.55665362642826711e-08
13882,1.55657879756416788e-08
13883,-1.55650396779160596e-08
13884,1.55642914926702185e-08
13885,-1.55635432328912683e-08
13886,1.55627951414351554e-08
13887,-1.55620468308856559e-08
13888,1.55612987467517954e-08
13889,-1.55605506841781494e-08
13890,1.55598024986053403e-08
13891,-1.55590544323849264e-08
13892,1.55583063680733739e-08
13893,-1.55575583442726081e-08
13894,1.55568102999698102e-08
13895,-1.55560623615512593e-08
13896,1.55553143368579491e-08
13897,-1.55545663928064305e-08
13898,1.55538184773859457e-08
13899,-1.55530705604909453e-08
13900,1.55523226761033985e-08
13901,-1.55515748105734620e-08
13902,1.55508269635013627e-08
13903,-1.55500791508635946e-08
13904,1.55493313620577801e-08
13905,-1.55485835876200431e-08
13906,1.55478358331055402e-08
13907,-1.55470880788466592e-08
13908,1.55463403922286630e-08
13909,-1.55455927175812937e-08
13910,1.55448450096489078e-08
13911,-1.55440974282236917e-08
13912,1.55433497602381108e-08
13913,-1.55426022170442662e-08
13914,1.55418546205542614e-08
13915,-1.55411070510318270e-08
13916,1.55403595284241122e-08
13917,-1.55396120609548311e-08
13918,1.55388645432205469e-08
13919,-1.55381170803629796e-08
13920,1.55373696496789067e-08
13921,-1.55366221518327013e-08
13922,1.55358748562119460e-08
13923,-1.55351274661976703e-08
13924,1.55343801258715319e-08
13925,-1.55336328092783269e-08
13926,1.55328854789116845e-08
13927,-1.55321382222770963e-08
13928,1.55313909264540987e-08
13929,-1.55306437281511127e-08
13930,1.55298964814242590e-08
13931,-1.55291493425005523e-08
13932,1.55284021279650766e-08
13933,-1.55276550267472699e-08
13934,1.55269078795284903e-08
13935,-1.55261607841581259e-08
13936,1.55254137361250846e-08
13937,-1.55246666436699694e-08
13938,1.55239196171816247e-08
13939,-1.55231726211001580e-08
13940,1.55224256301728273e-08
13941,-1.55216787087225072e-08
13942,1.55209317216976326e-08
13943,-1.55201848372869548e-08
13944,1.55194379227865036e-08
13945,-1.55186910454240532e-08
13946,1.55179442626328313e-08
13947,-1.55171973531510768e-08
13948,1.55164505970176163e-08
13949,-1.55157038240394631e-08
13950,1.55149570742235812e-08
13951,-1.55142103195006655e-08
13952,1.55134636466807337e-08
13953,-1.55127169449991072e-08
13954,1.55119703226738964e-08
13955,-1.55112237034322131e-08
13956,1.55104770486872465e-08
13957,-1.55097304647302889e-08
13958,1.55089838660410230e-08
13959,-1.55082373579401805e-08
13960,1.55074908478997483e-08
13961,-1.55067443456367529e-08
13962,1.55059978457038656e-08
13963,-1.55052514141147647e-08
13964,1.55045050022201692e-08
13965,-1.55037585872750110e-08
13966,1.55030122308900811e-08
13967,-1.55022658275136790e-08
13968,1.55015195346260347e-08
13969,-1.55007731989744001e-08
13970,1.55000269436722976e-08
13971,-1.54992806539983293e-08
13972,1.54985344422667811e-08
13973,-1.54977881823187790e-08
13974,1.54970420341466740e-08
13975,-1.54962958928687488e-08
13976,1.54955497449609380e-08
13977,-1.54948036408946789e-08
13978,1.54940574805677835e-08
13979,-1.54933114851226209e-08
13980,1.54925653900587306e-08
13981,-1.54918193507325794e-08
13982,1.54910734027076564e-08
13983,-1.54903273208942102e-08
13984,1.54895814709053636e-08
13985,-1.54888354412794834e-08
13986,1.54880896613738582e-08
13987,-1.54873437532116490e-08
13988,1.54865978651320517e-08
13989,-1.54858520799527366e-08
13990,1.54851062451108143e-08
13991,-1.54843604325886900e-08
13992,1.54836147156653577e-08
13993,-1.54828689707022471e-08
13994,1.54821232321640699e-08
13995,-1.54813776191057473e-08
13996,1.54806318850043817e-08
13997,-1.54798862774715727e-08
13998,1.54791406533176777e-08
13999,-1.54783949957550992e-08
14000,1.54776495160738602e-08
14001,-1.54769039609691976e-08
14002,1.54761584397535326e-08
14003,-1.54754129366870472e-08
14004,1.54746674591769885e-08
14005,-1.54739220412025496e-08
14006,1.54731765772179395e-08
14007,-1.54724312344416001e-08
14008,1.54716858356456514e-08
14009,-1.54709404954180010e-08
14010,1.54701951483857809e-08
14011,-1.54694498619813304e-08
14012,1.54687045957069586e-08
14013,-1.54679593413696667e-08
14014,1.54672141780155850e-08
14015,-1.54664689006142510e-08
14016,1.54657237501892637e-08
14017,-1.54649785434753834e-08
14018,1.54642334669837297e-08
14019,-1.54634883701449319e-08
14020,1.54627432811984396e-08
14021,-1.54619982174025028e-08
14022,1.54612532405904706e-08
14023,-1.54605081611056175e-08
14024,1.54597632417258933e-08
14025,-1.54590182509241457e-08
14026,1.54582733552942194e-08
14027,-1.54575284532445245e-08
14028,1.54567835404252524e-08
14029,-1.54560387335308716e-08
14030,1.54552938480621676e-08
14031,-1.54545491259316575e-08
14032,1.54538042984727395e-08
14033,-1.54530595195703193e-08
14034,1.54523148430402118e-08
14035,-1.54515700807211912e-08
14036,1.54508254172035414e-08
14037,-1.54500807517069744e-08
14038,1.54493361543095204e-08
14039,-1.54485915280398465e-08
14040,1.54478469587290124e-08
14041,-1.54471023874360915e-08
14042,1.54463578684924669e-08
14043,-1.54456133565949818e-08
14044,1.54448688830773801e-08
14045,-1.54441244308678352e-08
14046,1.54433799911315618e-08
14047,-1.54426355797123410e-08
14048,1.54418912379289296e-08
14049,-1.54411467812067935e-08
14050,1.54404025293445984e-08
14051,-1.54396582388549844e-08
14052,1.54389139295743018e-08
14053,-1.54381697208369263e-08
14054,1.54374254483319989e-08
14055,-1.54366812923207833e-08
14056,1.54359370800680225e-08
14057,-1.54351929268129264e-08
14058,1.54344487850496983e-08
14059,-1.54337046846743794e-08
14060,1.54329606571410451e-08
14061,-1.54322165741280222e-08
14062,1.54314725803134814e-08
14063,-1.54307285475709441e-08
14064,1.54299845756749855e-08
14065,-1.54292406270193544e-08
14066,1.54284967247589836e-08
14067,-1.54277527853732678e-08
14068,1.54270089325983452e-08
14069,-1.54262651001560216e-08
14070,1.54255212574573268e-08
14071,-1.54247775244250596e-08
14072,1.54240337086488074e-08
14073,-1.54232899737615481e-08
14074,1.54225462354275264e-08
14075,-1.54218025648913750e-08
14076,1.54210589043180947e-08
14077,-1.54203152534625223e-08
14078,1.54195716751381297e-08
14079,-1.54188279942862751e-08
14080,1.54180845144994454e-08
14081,-1.54173409075864170e-08
14082,1.54165974726342456e-08
14083,-1.54158539951941868e-08
14084,1.54151104576788556e-08
14085,-1.54143671104377036e-08
14086,1.54136236101533648e-08
14087,-1.54128802345468627e-08
14088,1.54121369201246243e-08
14089,-1.54113935566348822e-08
14090,1.54106502666327757e-08
14091,-1.54099069966373558e-08
14092,1.54091637429441040e-08
14093,-1.54084205315458609e-08
14094,1.54076772880986042e-08
14095,-1.54069341541963087e-08
14096,1.54061909844396015e-08
14097,-1.54054478596198451e-08
14098,1.54047048020802896e-08
14099,-1.54039616900783122e-08
14100,1.54032186532093086e-08
14101,-1.54024756461414289e-08
14102,1.54017326681827595e-08
14103,-1.54009896852621182e-08
14104,1.54002467685744307e-08
14105,-1.53995038120749406e-08
14106,1.53987609788064790e-08
14107,-1.53980180693544050e-08
14108,1.53972752683928718e-08
14109,-1.53965324622996855e-08
14110,1.53957896431072538e-08
14111,-1.53950470091894687e-08
14112,1.53943041737033656e-08
14113,-1.53935615604384507e-08
14114,1.53928187728653122e-08
14115,-1.53920761526072734e-08
14116,1.53913335748344550e-08
14117,-1.53905909183137413e-08
14118,1.53898483818427822e-08
14119,-1.53891058420877010e-08
14120,1.53883633337376832e-08
14121,-1.53876208338808118e-08
14122,1.53868783896769961e-08
14123,-1.53861359123608559e-08
14124,1.53853935451833677e-08
14125,-1.53846511555821214e-08
14126,1.53839087768839527e-08
14127,-1.53831664985954949e-08
14128,1.53824241679287564e-08
14129,-1.53816818979535828e-08
14130,1.53809395947943385e-08
14131,-1.53801973717858184e-08
14132,1.53794552165266793e-08
14133,-1.53787130148647858e-08
14134,1.53779709114818355e-08
14135,-1.53772288084241656e-08
14136,1.53764867160550623e-08
14137,-1.53757446308041625e-08
14138,1.53750025941304169e-08
14139,-1.53742606049583915e-08
14140,1.53735186067602407e-08
14141,-1.53727767140618964e-08
14142,1.53720346933507514e-08
14143,-1.53712928431063602e-08
14144,1.53705509788092291e-08
14145,-1.53698091441119357e-08
14146,1.53690673126599266e-08
14147,-1.53683255474752788e-08
14148,1.53675837423240265e-08
14149,-1.53668420239782988e-08
14150,1.53661002992508992e-08
14151,-1.53653586256428115e-08
14152,1.53646169551118489e-08
14153,-1.53638753209592441e-08
14154,1.53631337305609368e-08
14155,-1.53623921340195329e-08
14156,1.53616506108610270e-08
14157,-1.53609090793946300e-08
14158,1.53601675620343690e-08
14159,-1.53594261299382742e-08
14160,1.53586846445578712e-08
14161,-1.53579433065325706e-08
14162,1.53572018666540198e-08
14163,-1.53564604909211682e-08
14164,1.53557192211081820e-08
14165,-1.53549779030938693e-08
14166,1.53542366360079255e-08
14167,-1.53534954034573612e-08
14168,1.53527541810060633e-08
14169,-1.53520129962699332e-08
14170,1.53512717831737536e-08
14171,-1.53505306605602076e-08
14172,1.53497895615374391e-08
14173,-1.53490484596647456e-08
14174,1.53483074779778481e-08
14175,-1.53475663554336959e-08
14176,1.53468253730714220e-08
14177,-1.53460843491119523e-08
14178,1.53453434880781616e-08
14179,-1.53446025595514125e-08
14180,1.53438616802438256e-08
14181,-1.53431208151642184e-08
14182,1.53423800072669650e-08
14183,-1.53416391286071863e-08
14184,1.53408983974442093e-08
14185,-1.53401576292965314e-08
14186,1.53394169289827756e-08
14187,-1.53386762547697909e-08
14188,1.53379355861246018e-08
14189,-1.53371949640683160e-08
14190,1.53364542614121667e-08
14191,-1.53357137794171231e-08
14192,1.53349731301352661e-08
14193,-1.53342326407242571e-08
14194,1.53334920822045843e-08
14195,-1.53327516614940652e-08
14196,1.53320112194184303e-08
14197,-1.53312708016688472e-08
14198,1.53305304456452152e-08
14199,-1.53297900673701666e-08
14200,1.53290497324486134e-08
14201,-1.53283093988023940e-08
14202,1.53275691985552348e-08
14203,-1.53268288738176712e-08
14204,1.53260887128346315e-08
14205,-1.53253484724266160e-08
14206,1.53246083298738685e-08
14207,-1.53238682797131422e-08
14208,1.53231280585477863e-08
14209,-1.53223879688875512e-08
14210,1.53216480104122783e-08
14211,-1.53209079073765857e-08
14212,1.53201679441003599e-08
14213,-1.53194279497831129e-08
14214,1.53186880020709455e-08
14215,-1.53179481099118441e-08
14216,1.53172082331006324e-08
14217,-1.53164683762505760e-08
14218,1.53157285773869227e-08
14219,-1.53149887430722539e-08
14220,1.53142489814901106e-08
14221,-1.53135092187782834e-08
14222,1.53127695621496997e-08
14223,-1.53120298429565559e-08
14224,1.53112902067867725e-08
14225,-1.53105505765726631e-08
14226,1.53098109877249164e-08
14227,-1.53090713857644181e-08
14228,1.53083318539742831e-08
14229,-1.53075923569152221e-08
14230,1.53068528356891993e-08
14231,-1.53061134560104917e-08
14232,1.53053739488400674e-08
14233,-1.53046346030595588e-08
14234,1.53038952033191770e-08
14235,-1.53031558458689234e-08
14236,1.53024165730685419e-08
14237,-1.53016772384116240e-08
14238,1.53009380023406689e-08
14239,-1.53001987798689271e-08
14240,1.52994595573499467e-08
14241,-1.52987204304331828e-08
14242,1.52979812968758461e-08
14243,-1.52972421563942367e-08
14244,1.52965030882256134e-08
14245,-1.52957640222207788e-08
14246,1.52950250115226958e-08
14247,-1.52942859769817271e-08
14248,1.52935470307268868e-08
14249,-1.52928080881527785e-08
14250,1.52920691920479301e-08
14251,-1.52913303076730188e-08
14252,1.52905914401620770e-08
14253,-1.52898526189917187e-08
14254,1.52891138109903173e-08
14255,-1.52883750735295287e-08
14256,1.52876362938900428e-08
14257,-1.52868976270414543e-08
14258,1.52861589097175869e-08
14259,-1.52854202781524205e-08
14260,1.52846816873717549e-08
14261,-1.52839430360229164e-08
14262,1.52832045208402788e-08
14263,-1.52824659707214331e-08
14264,1.52817274662262337e-08
14265,-1.52809889855972597e-08
14266,1.52802505298142766e-08
14267,-1.52795121523206231e-08
14268,1.52787737273064559e-08
14269,-1.52780353889111386e-08
14270,1.52772970066467309e-08
14271,-1.52765587716623871e-08
14272,1.52758205088689359e-08
14273,-1.52750821854741518e-08
14274,1.52743440237745857e-08
14275,-1.52736058300788431e-08
14276,1.52728676694920732e-08
14277,-1.52721295574298853e-08
14278,1.52713914615489780e-08
14279,-1.52706533735345882e-08
14280,1.52699153620008512e-08
14281,-1.52691773627385769e-08
14282,1.52684393318931240e-08
14283,-1.52677014035208303e-08
14284,1.52669634942810257e-08
14285,-1.52662255655724269e-08
14286,1.52654877530501728e-08
14287,-1.52647498387217582e-08
14288,1.52640121096777145e-08
14289,-1.52632743184075137e-08
14290,1.52625366098030434e-08
14291,-1.52617988748553125e-08
14292,1.52610611712596160e-08
14293,-1.52603235466277587e-08
14294,1.52595859187473415e-08
14295,-1.52588482773402316e-08
14296,1.52581107480776635e-08
14297,-1.52573731467606825e-08
14298,1.52566356962694785e-08
14299,-1.52558982196639940e-08
14300,1.52551607933048613e-08
14301,-1.52544233482913565e-08
14302,1.52536859589773949e-08
14303,-1.52529486620877511e-08
14304,1.52522113043057259e-08
14305,-1.52514739902915409e-08
14306,1.52507366967130316e-08
14307,-1.52499995149100884e-08
14308,1.52492622582552772e-08
14309,-1.52485250924462319e-08
14310,1.52477879123874090e-08
14311,-1.52470508256880150e-08
14312,1.52463137189978824e-08
14313,-1.52455766287212961e-08
14314,1.52448396197219052e-08
14315,-1.52441026629188782e-08
14316,1.52433656605744763e-08
14317,-1.52426287020569156e-08
14318,1.52418918177247405e-08
14319,-1.52411548645960034e-08
14320,1.52404180964896593e-08
14321,-1.52396812402593441e-08
14322,1.52389444553380791e-08
14323,-1.52382077147392788e-08
14324,1.52374709797496730e-08
14325,-1.52367342528013744e-08
14326,1.52359976125433246e-08
14327,-1.52352609201931787e-08
14328,1.52345243337014981e-08
14329,-1.52337877936210721e-08
14330,1.52330512860349972e-08
14331,-1.52323146550253991e-08
14332,1.52315782023808987e-08
14333,-1.52308417214969352e-08
14334,1.52301050352774185e-08
14335,-1.52293689053874906e-08
14336,1.52286325309951298e-08
14337,-1.52278961075064133e-08
14338,1.52271598590257814e-08
14339,-1.52264237346152864e-08
14340,1.52256873572718396e-08
14341,-1.52249512592120698e-08
14342,1.52242150080548137e-08
14343,-1.52234787820643359e-08
14344,1.52227427243853795e-08
14345,-1.52220065210708637e-08
14346,1.52212705162506940e-08
14347,-1.52205344477266024e-08
14348,1.52197984675931318e-08
14349,-1.52190625207451675e-08
14350,1.52183265454685210e-08
14351,-1.52175906712277313e-08
14352,1.52168547328990888e-08
14353,-1.52161189177190709e-08
14354,1.52153830672363410e-08
14355,-1.52146472801313328e-08
14356,1.52139115237630260e-08
14357,-1.52131757588760029e-08
14358,1.52124401159404955e-08
14359,-1.52117043840750155e-08
14360,1.52109687747207679e-08
14361,-1.52102331917417664e-08
14362,1.52094975952516827e-08
14363,-1.52087620500198310e-08
14364,1.52080265253168914e-08
14365,-1.52072910577542883e-08
14366,1.52065555595428236e-08
14367,-1.52058202139619778e-08
14368,1.52050847604229382e-08
14369,-1.52043494401349131e-08
14370,1.52036140768682046e-08
14371,-1.52028787690428896e-08
14372,1.52021435294786760e-08
14373,-1.52014082723669342e-08
14374,1.52006730428483725e-08
14375,-1.51999379003727860e-08
14376,1.51992027295584714e-08
14377,-1.51984676289783951e-08
14378,1.51977324961014454e-08
14379,-1.51969974649443747e-08
14380,1.51962624416558728e-08
14381,-1.51955274593782975e-08
14382,1.51947925374465885e-08
14383,-1.51940574184418151e-08
14384,1.51933226833816316e-08
14385,-1.51925876991695289e-08
14386,1.51918529747550738e-08
14387,-1.51911181633635865e-08
14388,1.51903833595133989e-08
14389,-1.51896486334836685e-08
14390,1.51889139085771568e-08
14391,-1.51881792194908941e-08
14392,1.51874445707892731e-08
14393,-1.51867098955709581e-08
14394,1.51859753783946379e-08
14395,-1.51852408054566630e-08
14396,1.51845062433838345e-08
14397,-1.51837718050342995e-08
14398,1.51830373194951561e-08
14399,-1.51823028893562755e-08
14400,1.51815684285393438e-08
14401,-1.51808341523262218e-08
14402,1.51800997112240911e-08
14403,-1.51793654441612576e-08
14404,1.51786311908944236e-08
14405,-1.51778969054161443e-08
14406,1.51771627249243992e-08
14407,-1.51764285166623580e-08
14408,1.51756943943047836e-08
14409,-1.51749602453436349e-08
14410,1.51742261543016527e-08
14411,-1.51734920869196302e-08
14412,1.51727580590965344e-08
14413,-1.51720240625037551e-08
14414,1.51712900914898654e-08
14415,-1.51705561945019007e-08
14416,1.51698222392507482e-08
14417,-1.51690884222442864e-08
14418,1.51683545581702683e-08
14419,-1.51676208084467470e-08
14420,1.51668869696793073e-08
14421,-1.51661532566805307e-08
14422,1.51654195237495136e-08
14423,-1.51646858064842882e-08
14424,1.51639522130856538e-08
14425,-1.51632185390576124e-08
14426,1.51624849954410928e-08
14427,-1.51617514156671785e-08
14428,1.51610179318811191e-08
14429,-1.51602844086728591e-08
14430,1.51595510069836780e-08
14431,-1.51588174853972711e-08
14432,1.51580841377247244e-08
14433,-1.51573507432595267e-08
14434,1.51566174927223559e-08
14435,-1.51558841199741598e-08
14436,1.51551508648702639e-08
14437,-1.51544176295945656e-08
14438,1.51536843926591822e-08
14439,-1.51529512738003506e-08
14440,1.51522180894588411e-08
14441,-1.51514849998154198e-08
14442,1.51507519074228275e-08
14443,-1.51500188184092546e-08
14444,1.51492858555588570e-08
14445,-1.51485528357175549e-08
14446,1.51478198788090041e-08
14447,-1.51470870193352454e-08
14448,1.51463541082240488e-08
14449,-1.51456212335251344e-08
14450,1.51448884027286886e-08
14451,-1.51441556203743483e-08
14452,1.51434228774438330e-08
14453,-1.51426901247250249e-08
14454,1.51419574370241581e-08
14455,-1.51412247459205183e-08
14456,1.51404921273897152e-08
14457,-1.51397595353711559e-08
14458,1.51390269905956838e-08
14459,-1.51382944165257890e-08
14460,1.51375619215861555e-08
14461,-1.51368293816934776e-08
14462,1.51360969847291757e-08
14463,-1.51353646233009300e-08
14464,1.51346322294487065e-08
14465,-1.51338999726578456e-08
14466,1.51331675501460141e-08
14467,-1.51324352983040226e-08
14468,1.51317030557241212e-08
14469,-1.51309708296866972e-08
14470,1.51302386735985443e-08
14471,-1.51295064758856407e-08
14472,1.51287743973993146e-08
14473,-1.51280422559042093e-08
14474,1.51273102327634396e-08
14475,-1.51265782194962284e-08
14476,1.51258462258467933e-08
14477,-1.51251142541898905e-08
14478,1.51243823588918199e-08
14479,-1.51236503711519352e-08
14480,1.51229186026775502e-08
14481,-1.51221867235683638e-08
14482,1.51214549659507476e-08
14483,-1.51207232234090968e-08
14484,1.51199914564219727e-08
14485,-1.51192598111917749e-08
14486,1.51185281241344019e-08
14487,-1.51177964618315801e-08
14488,1.51170648816107011e-08
14489,-1.51163332608248783e-08
14490,1.51156017954069439e-08
14491,-1.51148702657751838e-08
14492,1.51141388015480256e-08
14493,-1.51134073506622187e-08
14494,1.51126759514688407e-08
14495,-1.51119445651171935e-08
14496,1.51112132366508647e-08
14497,-1.51104819533993202e-08
14498,1.51097506318851864e-08
14499,-1.51090193976646568e-08
14500,1.51082881959734349e-08
14501,-1.51075569854838502e-08
14502,1.51068258760866287e-08
14503,-1.51060947376718914e-08
14504,1.51053636643315456e-08
14505,-1.51046326603631121e-08
14506,1.51039015817324201e-08
14507,-1.51031706193390074e-08
14508,1.51024396783284384e-08
14509,-1.51017087696729928e-08
14510,1.51009778683294797e-08
14511,-1.51002470637811497e-08
14512,1.50995162172656723e-08
14513,-1.50987854454527602e-08
14514,1.50980546745283261e-08
14515,-1.50973239823193653e-08
14516,1.50965932429284260e-08
14517,-1.50958626323978067e-08
14518,1.50951319748310012e-08
14519,-1.50944013933267385e-08
14520,1.50936708576746788e-08
14521,-1.50929402961670443e-08
14522,1.50922098347181776e-08
14523,-1.50914793410568035e-08
14524,1.50907489357030346e-08
14525,-1.50900185660204833e-08
14526,1.50892881553463747e-08
14527,-1.50885579361153706e-08
14528,1.50878275369013961e-08
14529,-1.50870973529988326e-08
14530,1.50863670340220029e-08
14531,-1.50856368990284485e-08
14532,1.50849067360356477e-08
14533,-1.50841766160175763e-08
14534,1.50834465292989608e-08
14535,-1.50827164546769089e-08
14536,1.50819864280517009e-08
14537,-1.50812564413402538e-08
14538,1.50805264923641079e-08
14539,-1.50797965223182127e-08
14540,1.50790666630945680e-08
14541,-1.50783367639064993e-08
14542,1.50776069811342121e-08
14543,-1.50768771423461537e-08
14544,1.50761473973912439e-08
14545,-1.50754176992005632e-08
14546,1.50746879840995744e-08
14547,-1.50739583077085439e-08
14548,1.50732286821324096e-08
14549,-1.50724991052106319e-08
14550,1.50717695117698224e-08
14551,-1.50710399968357390e-08
14552,1.50703104957907624e-08
14553,-1.50695810327566838e-08
14554,1.50688516065102785e-08
14555,-1.50681222409095065e-08
14556,1.50673928327493159e-08
14557,-1.50666635346875266e-08
14558,1.50659342215136140e-08
14559,-1.50652049020799162e-08
14560,1.50644757659985999e-08
14561,-1.50637464216364346e-08
14562,1.50630173892103913e-08
14563,-1.50622882217639809e-08
14564,1.50615591093420947e-08
14565,-1.50608300958835907e-08
14566,1.50601010325754078e-08
14567,-1.50593720854083757e-08
14568,1.50586430832050437e-08
14569,-1.50579141269329170e-08
14570,1.50571853085561395e-08
14571,-1.50564563688558319e-08
14572,1.50557275951159933e-08
14573,-1.50549987479586178e-08
14574,1.50542700517154646e-08
14575,-1.50535412510938244e-08
14576,1.50528125805067732e-08
14577,-1.50520839655995452e-08
14578,1.50513552909243457e-08
14579,-1.50506267974136581e-08
14580,1.50498981461046896e-08
14581,-1.50491696871570986e-08
14582,1.50484411221526613e-08
14583,-1.50477126947827134e-08
14584,1.50469842926505456e-08
14585,-1.50462559023964035e-08
14586,1.50455275168565126e-08
14587,-1.50447991850231528e-08
14588,1.50440709211165314e-08
14589,-1.50433426732925014e-08
14590,1.50426142951114144e-08
14591,-1.50418862197326318e-08
14592,1.50411581898904794e-08
14593,-1.50404297386092315e-08
14594,1.50397018802395720e-08
14595,-1.50389738853692725e-08
14596,1.50382458100265947e-08
14597,-1.50375178887290013e-08
14598,1.50367898772081980e-08
14599,-1.50360619769729855e-08
14600,1.50353340784338109e-08
14601,-1.50346062250355763e-08
14602,1.50338784173052323e-08
14603,-1.50331506270233435e-08
14604,1.50324228828215425e-08
14605,-1.50316951864571317e-08
14606,1.50309675133693020e-08
14607,-1.50302398262239779e-08
14608,1.50295122630128353e-08
14609,-1.50287846300375346e-08
14610,1.50280571687702648e-08
14611,-1.50273296040565553e-08
14612,1.50266021349677370e-08
14613,-1.50258747213336694e-08
14614,1.50251472738368260e-08
14615,-1.50244199356710184e-08
14616,1.50236925534168910e-08
14617,-1.50229652587059349e-08
14618,1.50222380022900928e-08
14619,-1.50215107793585648e-08
14620,1.50207835668664400e-08
14621,-1.50200563846381737e-08
14622,1.50193292441284109e-08
14623,-1.50186021940411159e-08
14624,1.50178750808046195e-08
14625,-1.50171480535575051e-08
14626,1.50164210605473234e-08
14627,-1.50156940921314349e-08
14628,1.50149672015430809e-08
14629,-1.50142402631067125e-08
14630,1.50135134026017362e-08
14631,-1.50127866203403001e-08
14632,1.50120597957502387e-08
14633,-1.50113330468292768e-08
14634,1.50106063169530830e-08
14635,-1.50098796471116695e-08
14636,1.50091530050643452e-08
14637,-1.50084263829941275e-08
14638,1.50076997953210145e-08
14639,-1.50069731953542043e-08
14640,1.50062467330745022e-08
14641,-1.50055202089549462e-08
14642,1.50047937517345520e-08
14643,-1.50040673580692336e-08
14644,1.50033409861147228e-08
14645,-1.50026146677464544e-08
14646,1.50018883284549437e-08
14647,-1.50011620803259461e-08
14648,1.50004358240580008e-08
14649,-1.49997096464850114e-08
14650,1.49989834421146821e-08
14651,-1.49982573268815872e-08
14652,1.49975312031856272e-08
14653,-1.49968051638930130e-08
14654,1.49960791161981298e-08
14655,-1.49953531564475607e-08
14656,1.49946271208144465e-08
14657,-1.49939012119737637e-08
14658,1.49931753115610388e-08
14659,-1.49924494447567086e-08
14660,1.49917236406977898e-08
14661,-1.49909978618191852e-08
14662,1.49902720589792064e-08
14663,-1.49895464009583796e-08
14664,1.49888206668296970e-08
14665,-1.49880950345787491e-08
14666,1.49873694001841924e-08
14667,-1.49866437888902326e-08
14668,1.49859183135417752e-08
14669,-1.49851927617558703e-08
14670,1.49844672869688601e-08
14671,-1.49837418570655270e-08
14672,1.49830164246912068e-08
14673,-1.49822910599354275e-08
14674,1.49815657155974172e-08
14675,-1.49808404029080186e-08
14676,1.49801151718191935e-08
14677,-1.49793899152940516e-08
14678,1.49786646987003226e-08
14679,-1.49779395766425875e-08
14680,1.49772144083023799e-08
14681,-1.49764893688551892e-08
14682,1.49757642405712260e-08
14683,-1.49750392465097348e-08
14684,1.49743142413524329e-08
14685,-1.49735892736764084e-08
14686,1.49728644306202221e-08
14687,-1.49721393840591788e-08
14688,1.49714146541541899e-08
14689,-1.49706897403474492e-08
14690,1.49699650447137210e-08
14691,-1.49692403107914632e-08
14692,1.49685155609640939e-08
14693,-1.49677909435261975e-08
14694,1.49670662687980431e-08
14695,-1.49663416133339922e-08
14696,1.49656170859980807e-08
14697,-1.49648925199335266e-08
14698,1.49641680627739507e-08
14699,-1.49634435714835560e-08
14700,1.49627191541024076e-08
14701,-1.49619947568812719e-08
14702,1.49612703852821020e-08
14703,-1.49605461055834758e-08
14704,1.49598217624737892e-08
14705,-1.49590975683665452e-08
14706,1.49583733057373799e-08
14707,-1.49576491189371351e-08
14708,1.49569249853154750e-08
14709,-1.49562008481725665e-08
14710,1.49554767908584800e-08
14711,-1.49547527576779139e-08
14712,1.49540287541931981e-08
14713,-1.49533047741536858e-08
14714,1.49525807842844852e-08
14715,-1.49518569820147058e-08
14716,1.49511330116502950e-08
14717,-1.49504092403627971e-08
14718,1.49496854569077072e-08
14719,-1.49489614836467349e-08
14720,1.49482380514647713e-08
14721,-1.49475139784153041e-08
14722,1.49467907099610438e-08
14723,-1.49460669679845155e-08
14724,1.49453434025130569e-08
14725,-1.49446198646449991e-08
14726,1.49438963214933152e-08
14727,-1.49431728835702582e-08
14728,1.49424493509038859e-08
14729,-1.49417260589200993e-08
14730,1.49410026157330038e-08
14731,-1.49402793046327125e-08
14732,1.49395559694684865e-08
14733,-1.49388327116246870e-08
14734,1.49381095333869861e-08
14735,-1.49373862033719727e-08
14736,1.49366631645580919e-08
14737,-1.49359399874866694e-08
14738,1.49352169362456308e-08
14739,-1.49344939032267557e-08
14740,1.49337708431986006e-08
14741,-1.49330479116852885e-08
14742,1.49323249383599553e-08
14743,-1.49316020306598397e-08
14744,1.49308791568038982e-08
14745,-1.49301562636742680e-08
14746,1.49294334928857720e-08
14747,-1.49287107555560469e-08
14748,1.49279879854838894e-08
14749,-1.49272653318149401e-08
14750,1.49265425979265312e-08
14751,-1.49258200282928456e-08
14752,1.49250974463526944e-08
14753,-1.49243748662165514e-08
14754,1.49236524085089756e-08
14755,-1.49229298771196448e-08
14756,1.49222074434546591e-08
14757,-1.49214850145093046e-08
14758,1.49207626459343309e-08
14759,-1.49200403420237416e-08
14760,1.49193180213597141e-08
14761,-1.49185957366306194e-08
14762,1.49178735123064286e-08
14763,-1.49171513214340272e-08
14764,1.49164291502279508e-08
14765,-1.49157070038895739e-08
14766,1.49149849355626436e-08
14767,-1.49142628952139990e-08
14768,1.49135408623694840e-08
14769,-1.49128189288112726e-08
14770,1.49120969028060887e-08
14771,-1.49113750799039505e-08
14772,1.49106531560074536e-08
14773,-1.49099313046229425e-08
14774,1.49092095198302129e-08
14775,-1.49084877427307196e-08
14776,1.49077660479705050e-08
14777,-1.49070443623786743e-08
14778,1.49063226776863595e-08
14779,-1.49056010690336317e-08
14780,1.49048794572804688e-08
14781,-1.49041579468896112e-08
14782,1.49034364237627331e-08
14783,-1.49027149869192235e-08
14784,1.49019934954560285e-08
14785,-1.49012720274109784e-08
14786,1.49005507301554330e-08
14787,-1.48998293697246234e-08
14788,1.48991080866856558e-08
14789,-1.48983868016967771e-08
14790,1.48976656029683638e-08
14791,-1.48969444106927799e-08
14792,1.48962232612315964e-08
14793,-1.48955021205075792e-08
14794,1.48947810716237793e-08
14795,-1.48940600308555410e-08
14796,1.48933389900744467e-08
14797,-1.48926180662926684e-08
14798,1.48918970907536152e-08
14799,-1.48911762093464667e-08
14800,1.48904553253646357e-08
14801,-1.48897344994011603e-08
14802,1.48890137074659217e-08
14803,-1.48882929571763317e-08
14804,1.48875722316934037e-08
14805,-1.48868515787577324e-08
14806,1.48861309008621973e-08
14807,-1.48854103054226014e-08
14808,1.48846897547597397e-08
14809,-1.48839691636402434e-08
14810,1.48832487138207387e-08
14811,-1.48825282465664140e-08
14812,1.48818077778776075e-08
14813,-1.48810874067881427e-08
14814,1.48803670764673976e-08
14815,-1.48796466926118211e-08
14816,1.48789264786821347e-08
14817,-1.48782061195639420e-08
14818,1.48774860691135781e-08
14819,-1.48767657880252318e-08
14820,1.48760457077599782e-08
14821,-1.48753255810374159e-08
14822,1.48746054818830960e-08
14823,-1.48738855071694288e-08
14824,1.48731654717563895e-08
14825,-1.48724455812229047e-08
14826,1.48717255968724509e-08
14827,-1.48710057441802755e-08
14828,1.48702859110179302e-08
14829,-1.48695661007368003e-08
14830,1.48688463110955688e-08
14831,-1.48681265842786419e-08
14832,1.48674068791066989e-08
14833,-1.48666872134741018e-08
14834,1.48659676114659129e-08
14835,-1.48652479918933379e-08
14836,1.48645284551672985e-08
14837,-1.48638089013664580e-08
14838,1.48630894431126660e-08
14839,-1.48623700046381637e-08
14840,1.48616506188985860e-08
14841,-1.48609312175606964e-08
14842,1.48602118943929679e-08
14843,-1.48594926025785444e-08
14844,1.48587733544354440e-08
14845,-1.48580540900260767e-08
14846,1.48573347763196383e-08
14847,-1.48566157497372554e-08
14848,1.48558965453399491e-08
14849,-1.48551774514818883e-08
14850,1.48544584274330272e-08
14851,-1.48537395061492424e-08
14852,1.48530206182295708e-08
14853,-1.48523015719590750e-08
14854,1.48515827643948433e-08
14855,-1.48508638951772539e-08
14856,1.48501450693420235e-08
14857,-1.48494263053332748e-08
14858,1.48487075216069690e-08
14859,-1.48479888467913157e-08
14860,1.48472701607306532e-08
14861,-1.48465515153822522e-08
14862,1.48458329406991397e-08
14863,-1.48451142677770452e-08
14864,1.48443958477510234e-08
14865,-1.48436773154940889e-08
14866,1.48429589653893548e-08
14867,-1.48422404525855196e-08
14868,1.48415221159651480e-08
14869,-1.48408037537858516e-08
14870,1.48400854769859395e-08
14871,-1.48393671700575848e-08
14872,1.48386489550239736e-08
14873,-1.48379307792601680e-08
14874,1.48372126226325540e-08
14875,-1.48364944641161325e-08
14876,1.48357764086398117e-08
14877,-1.48350582900838140e-08
14878,1.48343403633069364e-08
14879,-1.48336224354354209e-08
14880,1.48329044637938899e-08
14881,-1.48321866008172908e-08
14882,1.48314686460118813e-08
14883,-1.48307508392231565e-08
14884,1.48300330737247502e-08
14885,-1.48293152911140598e-08
14886,1.48285976160570703e-08
14887,-1.48278799184910935e-08
14888,1.48271623144247327e-08
14889,-1.48264446641420573e-08
14890,1.48257271478599346e-08
14891,-1.48250096350143818e-08
14892,1.48242921201103106e-08
14893,-1.48235746876040560e-08
14894,1.48228572545280427e-08
14895,-1.48221397950585473e-08
14896,1.48214225377544388e-08
14897,-1.48207051909538729e-08
14898,1.48199879356797946e-08
14899,-1.48192707255655393e-08
14900,1.48185535273099008e-08
14901,-1.48178364073446441e-08
14902,1.48171192456813483e-08
14903,-1.48164021377899044e-08
14904,1.48156851693721182e-08
14905,-1.48149680601519674e-08
14906,1.48142511749190849e-08
14907,-1.48135342049351017e-08
14908,1.48128173231866978e-08
14909,-1.48121004654610995e-08
14910,1.48113836737833419e-08
14911,-1.48106667889020344e-08
14912,1.48099501733968084e-08
14913,-1.48092333120890167e-08
14914,1.48085168311342745e-08
14915,-1.48078000607226042e-08
14916,1.48070835490488010e-08
14917,-1.48063669188239869e-08
14918,1.48056504434302724e-08
14919,-1.48049339381875139e-08
14920,1.48042174950583581e-08
14921,-1.48035010364780971e-08
14922,1.48027847088523822e-08
14923,-1.48020683464305637e-08
14924,1.48013521051120368e-08
14925,-1.48006357946335758e-08
14926,1.47999195529659688e-08
14927,-1.47992033295631383e-08
14928,1.47984872850419666e-08
14929,-1.47977710622895863e-08
14930,1.47970550931025258e-08
14931,-1.47963390059449763e-08
14932,1.47956230350731226e-08
14933,-1.47949070270982710e-08
14934,1.47941911645383334e-08
14935,-1.47934751764666187e-08
14936,1.47927594406321456e-08
14937,-1.47920435032541749e-08
14938,1.47913278529328708e-08
14939,-1.47906120228069001e-08
14940,1.47898964192297461e-08
14941,-1.47891806155881713e-08
14942,1.47884651121076536e-08
14943,-1.47877494345027317e-08
14944,1.47870339678861996e-08
14945,-1.47863183828883642e-08
14946,1.47856029937117631e-08
14947,-1.47848874507318838e-08
14948,1.47841721545555480e-08
14949,-1.47834566661768585e-08
14950,1.47827414685088811e-08
14951,-1.47820260171493728e-08
14952,1.47813109346503957e-08
14953,-1.47805955435091413e-08
14954,1.47798805528573695e-08
14955,-1.47791652196102033e-08
14956,1.47784503236619494e-08
14957,-1.47777350373894289e-08
14958,1.47770202057662086e-08
14959,-1.47763049586231526e-08
14960,1.47755902865169886e-08
14961,-1.47748750728907798e-08
14962,1.47741605205075663e-08
14963,-1.47734453086520716e-08
14964,1.47727308765845414e-08
14965,-1.47720156918131403e-08
14966,1.47713014065590431e-08
14967,-1.47705862331829682e-08
14968,1.47698720660995443e-08
14969,-1.47691569335274717e-08
14970,1.47684428838493623e-08
14971,-1.47677276268779265e-08
14972,1.47670138433599775e-08
14973,-1.47662985226317415e-08
14974,1.47655848337988609e-08
14975,-1.47648697814035009e-08
14976,1.47641561451339281e-08
14977,-1.47634408635976932e-08
14978,1.47627275750579126e-08
14979,-1.47620120347807318e-08
14980,1.47612991557382206e-08
14981,-1.47605834018541437e-08
14982,1.47598707435985341e-08
14983,-1.47591550137942539e-08
14984,1.47584422083403488e-08
14985,-1.47577269987479426e-08
14986,1.47570132417130229e-08
14987,-1.47563000066496748e-08
14988,1.47555827634026008e-08
14989,-1.47548754325129813e-08
14990,1.47541488710588649e-08
14991,-1.47534561942684602e-08
14992,1.47527077965701065e-08
14993,-1.47520474695418936e-08
14994,1.47512551759024267e-08
14995,-1.47506537416118547e-08
14996,1.47497971609947445e-08
14997,-1.47492594566112438e-08
14998,1.47484068100180057e-08
14999,-1.47477515961866024e-08
15000,1.47474368638751780e-08


==> anc/input_csv/S0_inversej2_c2p1schur_Dinv_k_witness_x_M15000.csv <==
n,x_phi
0,2.09703496706201920e-01
1,-4.98862230007835139e-01
2,-1.68873457195947041e-01
3,1.38308885629272654e-01
4,4.96098579110473697e-02
5,1.27208544969611537e-01
6,2.90921635539687293e-02
7,6.68379234879054318e-02
8,4.12684012761600338e-03
9,3.38571114829475800e-02
10,-4.98399042093295840e-03
11,1.95318765346474306e-02
12,-6.39622044762522875e-03
13,1.32793538964251796e-02
14,-5.53920739208075500e-03
15,1.01178701084310690e-02
16,-4.40292323850499396e-03
17,8.17176477571499894e-03
18,-3.48407425082436408e-03
19,6.78779797364327097e-03
20,-2.81581019886513288e-03
21,5.72941427992087159e-03
22,-2.33456177815825634e-03
23,4.89392981003208827e-03
24,-1.97957089902601894e-03
25,4.22373056412278514e-03
26,-1.70899333754919824e-03
27,3.67988244105541462e-03
28,-1.49630543156198848e-03
29,3.23387781655076756e-03
30,-1.32479488353283805e-03
31,2.86432576187223330e-03
32,-1.18364627322453566e-03
33,2.55505857443219563e-03
34,-1.06558597115907565e-03
35,2.29379492972258108e-03
36,-9.65528460067703338e-04
37,2.07114338829040515e-03
38,-8.79794420143841416e-04
39,1.87986140765616255e-03
40,-8.05645432603839268e-04
41,1.71431010244497994e-03
42,-7.40995806009571737e-04
43,1.57005534863460566e-03
44,-6.84226638955281498e-04
45,1.44357589949154386e-03
46,-6.34061315340527995e-04
47,1.33204881532113001e-03
48,-5.89479460063106818e-04
49,1.23319056141170673e-03
50,-5.49655890428868356e-04
51,1.14513828837047287e-03
52,-5.13916342789021022e-04
53,1.06636029326234358e-03
54,-4.81704765194385781e-04
55,9.95587843014516518e-04
56,-4.52558767040335585e-04
57,9.31762777328656779e-04
58,-4.26090933191692223e-04
59,8.73996876061730360e-04
60,-4.01974425017867130e-04
61,8.21540079048146445e-04
62,-3.79931761214672098e-04
63,7.73755427354412485e-04
64,-3.59725988044666079e-04
65,7.30099152279028041e-04
66,-3.41153666207161341e-04
67,6.90104739589571313e-04
68,-3.24039253623501736e-04
69,6.53370087797016416e-04
70,-3.08230571329224214e-04
71,6.19547092654322605e-04
72,-2.93595117308952818e-04
73,5.88333147738024091e-04
74,-2.80017049670527971e-04
75,5.59464168437242963e-04
76,-2.67394702250480702e-04
77,5.32708834896344885e-04
78,-2.55638526773572714e-04
79,5.07863816234358314e-04
80,-2.44669379037047447e-04
81,4.84749789235462713e-04
82,-2.34417084274517298e-04
83,4.63208103823590080e-04
84,-2.24819230451540626e-04
85,4.43097977808272546e-04
86,-2.15820148632240769e-04
87,4.24294126891068047e-04
88,-2.07370047712594199e-04
89,4.06684754317492838e-04
90,-1.99424277162795881e-04
91,3.90169839044167258e-04
92,-1.91942696400919556e-04
93,3.74659672719991155e-04
94,-1.84889133396630667e-04
95,3.60073604941465661e-04
96,-1.78230918249496818e-04
97,3.46338963503399586e-04
98,-1.71938480019168951e-04
99,3.33390122257695156e-04
100,-1.65984997120547685e-04
101,3.21167693923792149e-04
102,-1.60346093253114634e-04
103,3.09617829029234951e-04
104,-1.54999572150362960e-04
105,2.98691605294546111e-04
106,-1.49925185556081973e-04
107,2.88344494356606001e-04
108,-1.45104429731267727e-04
109,2.78535894808742079e-04
110,-1.40520366512459721e-04
111,2.69228722274320801e-04
112,-1.36157465581427257e-04
113,2.60389048682637704e-04
114,-1.32001465097588777e-04
115,2.51985784095227041e-04
116,-1.28039248282142714e-04
117,2.43990395427546908e-04
118,-1.24258733877627913e-04
119,2.36376657254733333e-04
120,-1.20648778734388986e-04
121,2.29120430573271592e-04
122,-1.17199090987140091e-04
123,2.22199465981664894e-04
124,-1.13900152529953678e-04
125,2.15593228244229730e-04
126,-1.10743149657095019e-04
127,2.09282739621250455e-04
128,-1.07719910902788883e-04
129,2.03250439701015243e-04
130,-1.04822851224637564e-04
131,1.97480059759407288e-04
132,-1.02044921798399507e-04
133,1.91956509970309108e-04
134,-9.93795648003804947e-05
135,1.86665777969865127e-04
136,-9.68206725935463671e-05
137,1.81594837481564820e-04
138,-9.43625508466547640e-05
139,1.76731565885680775e-04
140,-9.19998851523587017e-05
141,1.72064669734515037e-04
142,-8.97277107686319560e-05
143,1.67583617359181095e-04
144,-8.75413851513624574e-05
145,1.63278577789660590e-04
146,-8.54365629871997058e-05
147,1.59140365336554518e-04
148,-8.34091734684075126e-05
149,1.55160389230520399e-04
150,-8.14553995812021498e-05
151,1.51330607798834242e-04
152,-7.95716592032895848e-05
153,1.47643486722106394e-04
154,-7.77545878410533693e-05
155,1.44091960957495787e-04
156,-7.60010228264235512e-05
157,1.40669399955361044e-04
158,-7.43079888524482944e-05
159,1.37369575870856621e-04
160,-7.26726847103240277e-05
161,1.34186634444866305e-04
162,-7.10924711080813683e-05
163,1.31115068336380534e-04
164,-6.95648594905030882e-05
165,1.28149692642486805e-04
166,-6.80875017423045783e-05
167,1.25285622422753655e-04
168,-6.66581807148864801e-05
169,1.22518252035214295e-04
170,-6.52748014897506113e-05
171,1.19843236110895156e-04
172,-6.39353833219587187e-05
173,1.17256472044308457e-04
174,-6.26380522016673516e-05
175,1.14754083824362185e-04
176,-6.13810339664887477e-05
177,1.12332407132593136e-04
178,-6.01626479478021878e-05
179,1.09987975561131297e-04
180,-5.89813010680847793e-05
181,1.07717507871781535e-04
182,-5.78354823858273729e-05
183,1.05517896212846637e-04
184,-5.67237580263539587e-05
185,1.03386195192095820e-04
186,-5.56447664785378974e-05
187,1.01319611759273105e-04
188,-5.45972142237847744e-05
189,9.93154958018656754e-05
190,-5.35798716710687701e-05
191,9.73713314298701072e-05
192,-5.25915693792452480e-05
193,9.54847288679289797e-05
194,-5.16311945312738281e-05
195,9.36534169124915151e-05
196,-5.06976876557433754e-05
197,9.18752359199422703e-05
198,-4.97900395600358326e-05
199,9.01481312619022043e-05
200,-4.89072884787687231e-05
201,8.84701472437070935e-05
202,-4.80485174048516950e-05
203,8.68394214096717792e-05
204,-4.72128515911086804e-05
205,8.52541792464176699e-05
206,-4.63994562213481895e-05
207,8.37127292251654148e-05
208,-4.56075342256836682e-05
209,8.22134581692431798e-05
210,-4.48363242385070311e-05
211,8.07548269249972606e-05
212,-4.40850986815830083e-05
213,7.93353663046080231e-05
214,-4.33531619663517987e-05
215,7.79536732914031303e-05
216,-4.26398488130459019e-05
217,7.66084074815888178e-05
218,-4.19445226646388946e-05
219,7.52982877460926016e-05
220,-4.12665742028635416e-05
221,7.40220891034384172e-05
222,-4.06054199525307394e-05
223,7.27786397807909133e-05
224,-3.99605009661161079e-05
225,7.15668184526363244e-05
226,-3.93312815896281002e-05
227,7.03855516476013625e-05
228,-3.87172482979671433e-05
229,6.92338113077780725e-05
230,-3.81179086005805644e-05
231,6.81106124979337027e-05
232,-3.75327900113715666e-05
233,6.70150112425996192e-05
234,-3.69614390686939467e-05
235,6.59461024876109223e-05
236,-3.64034204209049415e-05
237,6.49030181884453230e-05
238,-3.58583159597386189e-05
239,6.38849254985028136e-05
240,-3.53257240003904265e-05
241,6.28910250654240522e-05
242,-3.48052585092956040e-05
243,6.19205494210066457e-05
244,-3.42965483706421942e-05
245,6.09727614588643783e-05
246,-3.37992366968233686e-05
247,6.00469530049229497e-05
248,-3.33129801770515256e-05
249,5.91424434555060441e-05
250,-3.28374484529479443e-05
251,5.82585784937879444e-05
252,-3.23723235342149228e-05
253,5.73947288786548195e-05
254,-3.19172992461770928e-05
255,5.65502892957156982e-05
256,-3.14720806992046764e-05
257,5.57246772684641880e-05
258,-3.10363837946128429e-05
259,5.49173321298755798e-05
260,-3.06099347450724467e-05
261,5.41277140427091818e-05
262,-3.01924696307959437e-05
263,5.33553030786675230e-05
264,-2.97837339707886429e-05
265,5.25995983378903042e-05
266,-2.93834823196463326e-05
267,5.18601171161326368e-05
268,-2.89914778782097454e-05
269,5.11363941139410670e-05
270,-2.86074921337843358e-05
271,5.04279806895775837e-05
272,-2.82313045098113665e-05
273,4.97344441406802833e-05
274,-2.78627020337597675e-05
275,4.90553670301564678e-05
276,-2.75014790251237935e-05
277,4.83903465423000533e-05
278,-2.71474367949540807e-05
279,4.77389938690274916e-05
280,-2.68003833602297076e-05
281,4.71009336271252085e-05
282,-2.64601331724955301e-05
283,4.64758033036859176e-05
284,-2.61265068587867468e-05
285,4.58632527292618934e-05
286,-2.57993309771587845e-05
287,4.52629435744529414e-05
288,-2.54784377778883106e-05
289,4.46745488701471197e-05
290,-2.51636649818370609e-05
291,4.40977525527638879e-05
292,-2.48548555650027921e-05
293,4.35322490271154461e-05
294,-2.45518575554776307e-05
295,4.29777427538810902e-05
296,-2.42545238363754288e-05
297,4.24339478502189387e-05
298,-2.39627119629102937e-05
299,4.19005877176937752e-05
300,-2.36762839814804159e-05
301,4.13773946731314435e-05
302,-2.33951062586683872e-05
303,4.08641096135959239e-05
304,-2.31190493245660516e-05
305,4.03604816814752439e-05
306,-2.28479877093539249e-05
307,3.98662679525383525e-05
308,-2.25817998026435098e-05
309,3.93812331357681043e-05
310,-2.23203677040904897e-05
311,3.89051492847132611e-05
312,-2.20635770923450434e-05
313,3.84377955247721943e-05
314,-2.18113170911989487e-05
315,3.79789577892760872e-05
316,-2.15634801483724674e-05
317,3.75284285702776792e-05
318,-2.13199619137810400e-05
319,3.70860066744370891e-05
320,-2.10806611239045958e-05
321,3.66514969972767736e-05
322,-2.08454794959870860e-05
323,3.62247103001086789e-05
324,-2.06143216190455194e-05
325,3.58054629983253956e-05
326,-2.03870948539674538e-05
327,3.53935769592251856e-05
328,-2.01637092376418012e-05
329,3.49888793109782352e-05
330,-1.99440773900540489e-05
331,3.45912022531646299e-05
332,-1.97281144249958506e-05
333,3.42003828814525202e-05
334,-1.95157378650391649e-05
335,3.38162630136564163e-05
336,-1.93068675573870353e-05
337,3.34386890277178916e-05
338,-1.91014255977012012e-05
339,3.30675117036589039e-05
340,-1.88993362536399424e-05
341,3.27025860738696511e-05
342,-1.87005258916486730e-05
343,3.23437712737822592e-05
344,-1.85049229056291244e-05
345,3.19909304082918841e-05
346,-1.83124576551327443e-05
347,3.16439304161161830e-05
348,-1.81230623952152347e-05
349,3.13026419382626033e-05
350,-1.79366712150346801e-05
351,3.09669391960778442e-05
352,-1.77532199799883175e-05
353,3.06366998754977756e-05
354,-1.75726462756961742e-05
355,3.03118050097585382e-05
356,-1.73948893483811597e-05
357,2.99921388694912476e-05
358,-1.72198900550346141e-05
359,2.96775888587995011e-05
360,-1.70475908101950831e-05
361,2.93680454118488019e-05
362,-1.68779355375975736e-05
363,2.90634018971895014e-05
364,-1.67108696236686021e-05
365,2.87635545229708380e-05
366,-1.65463398698909999e-05
367,2.84684022448752757e-05
368,-1.63842944491577451e-05
369,2.81778466805635248e-05
370,-1.62246828632706008e-05
371,2.78917920244571083e-05
372,-1.60674559034130680e-05
373,2.76101449690250130e-05
374,-1.59125656098299847e-05
375,2.73328146244827876e-05
376,-1.57599652320765777e-05
377,2.70597124442126943e-05
378,-1.56096091936659638e-05
379,2.67907521533425416e-05
380,-1.54614530580690034e-05
381,2.65258496778273995e-05
382,-1.53154534916528448e-05
383,2.62649230776108671e-05
384,-1.51715682342609763e-05
385,2.60078924827583241e-05
386,-1.50297560629976716e-05
387,2.57546800282128832e-05
388,-1.48899767651898108e-05
389,2.55052097963468368e-05
390,-1.47521911067900036e-05
391,2.52594077559002421e-05
392,-1.46163608037275104e-05
393,2.50172017076005103e-05
394,-1.44824484964849130e-05
395,2.47785212319721504e-05
396,-1.43504177207968680e-05
397,2.45432976294014935e-05
398,-1.42202328810093131e-05
399,2.43114638776695916e-05
400,-1.40918592298955492e-05
401,2.40829545798638755e-05
402,-1.39652628393343793e-05
403,2.38577059167600428e-05
404,-1.38404105801160040e-05
405,2.36356556008963146e-05
406,-1.37172700968025839e-05
407,2.34167428318384879e-05
408,-1.35958097887325732e-05
409,2.32009082580630126e-05
410,-1.34759987886943888e-05
411,2.29880939305692764e-05
412,-1.33578069394777462e-05
413,2.27782432643000522e-05
414,-1.32412047764623249e-05
415,2.25713010014705894e-05
416,-1.31261635090726935e-05
417,2.23672131723802312e-05
418,-1.30126550002134423e-05
419,2.21659270610683289e-05
420,-1.29006517529481537e-05
421,2.19673911699418782e-05
422,-1.27901268853561695e-05
423,2.17715551823968192e-05
424,-1.26810541197921483e-05
425,2.15783699360457509e-05
426,-1.25734077660057143e-05
427,2.13877873891122076e-05
428,-1.24671627054851622e-05
429,2.11997605879370278e-05
430,-1.23622943715458867e-05
431,2.10142436369690038e-05
432,-1.22587787400709685e-05
433,2.08311916750479557e-05
434,-1.21565923152722643e-05
435,2.06505608431210330e-05
436,-1.20557121120156061e-05
437,2.04723082573723526e-05
438,-1.19561156438754118e-05
439,2.02963919851051653e-05
440,-1.18577809112937342e-05
441,2.01227710185971374e-05
442,-1.17606863876443191e-05
443,1.99514052509431673e-05
444,-1.16648110083234698e-05
445,1.97822554518404072e-05
446,-1.15701341568630861e-05
447,1.96152832452249442e-05
448,-1.14766356558109534e-05
449,1.94504510862871232e-05
450,-1.13842957541207548e-05
451,1.92877222407530642e-05
452,-1.12930951154251492e-05
453,1.91270607623914986e-05
454,-1.12030148098423336e-05
455,1.89684314754915513e-05
456,-1.11140363022778552e-05
457,1.88117999513339203e-05
458,-1.10261414423531123e-05
459,1.86571324915100975e-05
460,-1.09393124546025675e-05
461,1.85043961095684527e-05
462,-1.08535319319136905e-05
463,1.83535585137125382e-05
464,-1.07687828226846295e-05
465,1.82045880851207624e-05
466,-1.06850484230749389e-05
467,1.80574538653095323e-05
468,-1.06023123697924887e-05
469,1.79121255379104475e-05
470,-1.05205586313828844e-05
471,1.77685734132465624e-05
472,-1.04397714984817069e-05
473,1.76267684122183631e-05
474,-1.03599355786213959e-05
475,1.74866820516577685e-05
476,-1.02810357857215222e-05
477,1.73482864302853202e-05
478,-1.02030573368531900e-05
479,1.72115542131955269e-05
480,-1.01259857394147956e-05
481,1.70764586177513369e-05
482,-1.00498067879123172e-05
483,1.69429734020196106e-05
484,-9.97450655749283927e-06
485,1.68110728515829363e-05
486,-9.90007139524818317e-06
487,1.66807317637304036e-05
488,-9.82648791474754877e-06
489,1.65519254388126197e-05
490,-9.75374298911638601e-06
491,1.64246296668197467e-05
492,-9.68182374772418273e-06
493,1.62988207167662513e-05
494,-9.61071756639700236e-06
495,1.61744753218452868e-05
496,-9.54041206312052812e-06
497,1.60515706728643981e-05
498,-9.47089509375931095e-06
499,1.59300844051959994e-05
500,-9.40215474537409973e-06
501,1.58099945887356808e-05
502,-9.33417933078777083e-06
503,1.56912797176052652e-05
504,-9.26695738347539687e-06
505,1.55739187008707166e-05
506,-9.20047765404084042e-06
507,1.54578908533040565e-05
508,-9.13472910345061071e-06
509,1.53431758834730202e-05
510,-9.06970089785151453e-06
511,1.52297538872528694e-05
512,-9.00538240553191193e-06
513,1.51176053388478389e-05
514,-8.94176319335546360e-06
515,1.50067110823418362e-05
516,-8.87883302013589325e-06
517,1.48970523217840817e-05
518,-8.81658183255046697e-06
519,1.47886106123166295e-05
520,-8.75499976047100200e-06
521,1.46813678556627793e-05
522,-8.69407711747846288e-06
523,1.45753062910798931e-05
524,-8.63380439065955689e-06
525,1.44704084850407827e-05
526,-8.57417223897289727e-06
527,1.43666573270293140e-05
528,-8.51517149150187914e-06
529,1.42640360224533843e-05
530,-8.45679314189554811e-06
531,1.41625280838679020e-05
532,-8.39902834595210673e-06
533,1.40621173254173650e-05
534,-8.34186841586694924e-06
535,1.39627878550255762e-05
536,-8.28530482021155687e-06
537,1.38645240708657797e-05
538,-8.22932917678618982e-06
539,1.37673106497097275e-05
540,-8.17393325196421934e-06
541,1.36711325466975845e-05
542,-8.11910895825258650e-06
543,1.35759749870824257e-05
544,-8.06484834877009430e-06
545,1.34818234585937172e-05
546,-8.01114361545550443e-06
547,1.33886637080924827e-05
548,-7.95798708675128501e-06
549,1.32964817343278650e-05
550,-7.90537122249790434e-06
551,1.32052637842271339e-05
552,-7.85328861480378455e-06
553,1.31149963486034971e-05
554,-7.80173198304861701e-06
555,1.30256661534030352e-05
556,-7.75069417093804070e-06
557,1.29372601570916261e-05
558,-7.70016814492519296e-06
559,1.28497655457364969e-05
560,-7.65014699056774270e-06
561,1.27631697260328951e-05
562,-7.60062391037689179e-06
563,1.26774603253848394e-05
564,-7.55159222391770694e-06
565,1.25926251829900320e-05
566,-7.50304536112441951e-06
567,1.25086523473281128e-05
568,-7.45497686360486985e-06
569,1.24255300712544803e-05
570,-7.40738038100327748e-06
571,1.23432468076192233e-05
572,-7.36024966874665068e-06
573,1.22617912067597231e-05
574,-7.31357858615848303e-06
575,1.21811521104559355e-05
576,-7.26736109331893869e-06
577,1.21013185496778414e-05
578,-7.22159125140907557e-06
579,1.20222797379728958e-05
580,-7.17626321782976204e-06
581,1.19440250716879385e-05
582,-7.13137124796657345e-06
583,1.18665441239435421e-05
584,-7.08690968896348077e-06
585,1.17898266412867992e-05
586,-7.04287298181386999e-06
587,1.17138625410002322e-05
588,-6.99925565583389020e-06
589,1.16386419057300955e-05
590,-6.95605232966211587e-06
591,1.15641549827153377e-05
592,-6.91325770958814766e-06
593,1.14903921794665837e-05
594,-6.87086658632238440e-06
595,1.14173440602202143e-05
596,-6.82887383308478991e-06
597,1.13450013429249225e-05
598,-6.78727440597948647e-06
599,1.12733548977531043e-05
600,-6.74606334238897351e-06
601,1.12023957417878137e-05
602,-6.70523575656014065e-06
603,1.11321150375308194e-05
604,-6.66478684027140950e-06
605,1.10625040896786973e-05
606,-6.62471186138672899e-06
607,1.09935543425204270e-05
608,-6.58500616198270164e-06
609,1.09252573771801098e-05
610,-6.54566515776745885e-06
611,1.08576049099555776e-05
612,-6.50668433494564370e-06
613,1.07905887869585163e-05
614,-6.46805925016188679e-06
615,1.07242009854255471e-05
616,-6.42978552960714661e-06
617,1.06584336087012249e-05
618,-6.39185886597476628e-06
619,1.05932788837313194e-05
620,-6.35427501974668537e-06
621,1.05287291606300820e-05
622,-6.31702981529565694e-06
623,1.04647769072453460e-05
624,-6.28011914037903432e-06
625,1.04014147103605017e-05
626,-6.24353894709042623e-06
627,1.03386352724351899e-05
628,-6.20728524989996575e-06
629,1.02764314093224192e-05
630,-6.17135412066996698e-06
631,1.02147960453461764e-05
632,-6.13574169200104568e-06
633,1.01537222149376030e-05
634,-6.10044415438761577e-06
635,1.00932030598928155e-05
636,-6.06545775796822871e-06
637,1.00332318279497309e-05
638,-6.03077880596459605e-06
639,9.97380186724199499e-06
640,-5.99640365808266557e-06
641,9.91490662973791895e-06
642,-5.96232872922118825e-06
643,9.85653966475729603e-06
644,-5.92855048451118590e-06
645,9.79869461899654660e-06
646,-5.89506544349745970e-06
647,9.74136523585745803e-06
648,-5.86187017693746554e-06
649,9.68454535308768641e-06
650,-5.82896130743270333e-06
651,9.62822890103294292e-06
652,-5.79633550405260829e-06
653,9.57240989761450529e-06
654,-5.76398948572813924e-06
655,9.51708245255374714e-06
656,-5.73192001936025328e-06
657,9.46224076145617696e-06
658,-5.70012391928261414e-06
659,9.40787910820300858e-06
660,-5.66859804580758136e-06
661,9.35399185802848449e-06
662,-5.63733930383899816e-06
663,9.30057346062026043e-06
664,-5.60634464312886194e-06
665,9.24761844668601154e-06
666,-5.57561105736616494e-06
667,9.19512142668228659e-06
668,-5.54513558326833546e-06
669,9.14307708985276140e-06
670,-5.51491529994571148e-06
671,9.09148020268062663e-06
672,-5.48494732809052616e-06
673,9.04032560745740362e-06
674,-5.45522882913109122e-06
675,8.98960822025646383e-06
676,-5.42575700408775271e-06
677,8.93932303120091485e-06
678,-5.39652909455644707e-06
679,8.88946510314380112e-06
680,-5.36754238008396792e-06
681,8.84002956650343060e-06
682,-5.33879417676599696e-06
683,8.79101162380420496e-06
684,-5.31028184290099974e-06
685,8.74240654669847032e-06
686,-5.28200276922670729e-06
687,8.69420967030226905e-06
688,-5.25395438323068458e-06
689,8.64641639933185460e-06
690,-5.22613415059194329e-06
691,8.59902220151715821e-06
692,-5.19853956962178586e-06
693,8.55202260869833068e-06
694,-5.17116817467745070e-06
695,8.50541321590890033e-06
696,-5.14401753235659650e-06
697,8.45918967941675353e-06
698,-5.11708524425000086e-06
699,8.41334771598376520e-06
700,-5.09036894310636965e-06
701,8.36788310136511733e-06
702,-5.06386629523061250e-06
703,8.32279167099463164e-06
704,-5.03757499806907130e-06
705,8.27806931690834084e-06
706,-5.01149278047906729e-06
707,8.23371198963961979e-06
708,-4.98561740217162029e-06
709,8.18971569292094195e-06
710,-4.95994665141957488e-06
711,8.14607648594007693e-06
712,-4.93447834782408625e-06
713,8.10279048328673934e-06
714,-4.90921034119517891e-06
715,8.05985385236524527e-06
716,-4.88414050790956012e-06
717,8.01726281023788822e-06
718,-4.85926675314235849e-06
719,7.97501362696520333e-06
720,-4.83458700993667195e-06
721,7.93310262374632179e-06
722,-4.81009924019931247e-06
723,7.89152617108912896e-06
724,-4.78580143078073937e-06
725,7.85028068668337143e-06
726,-4.76169159566981818e-06
727,7.80936263787693747e-06
728,-4.73776777547402619e-06
729,7.76876853944659343e-06
730,-4.71402803648645753e-06
731,7.72849495190124284e-06
732,-4.69047046999679997e-06
733,7.68853848142738095e-06
734,-4.66709319157846436e-06
735,7.64889577971804823e-06
736,-4.64389434197110234e-06
737,7.60956354220559443e-06
738,-4.62087208501143785e-06
739,7.57053850752156457e-06
740,-4.59802460984723843e-06
741,7.53181745971208572e-06
742,-4.57535012931946790e-06
743,7.49339722284808877e-06
744,-4.55284687717864386e-06
745,7.45527466206605099e-06
746,-4.53051311095914071e-06
747,7.41744668545235388e-06
748,-4.50834711045205185e-06
749,7.37991023991384589e-06
750,-4.48634717755059097e-06
751,7.34266231259045279e-06
752,-4.46451163539951426e-06
753,7.30569992875527805e-06
754,-4.44283882796547565e-06
755,7.26902015304290808e-06
756,-4.42132712121385712e-06
757,7.23262008800654251e-06
758,-4.39997490120755496e-06
759,7.19649687178829526e-06
760,-4.37878057438815237e-06
761,7.16064768247893324e-06
762,-4.35774256819691827e-06
763,7.12506973152204268e-06
764,-4.33685932783982331e-06
765,7.08976026663879661e-06
766,-4.31612931950713070e-06
767,7.05471657022702024e-06
768,-4.29555102739745445e-06
769,7.01993595926437678e-06
770,-4.27512295474159936e-06
771,6.98541578490372544e-06
772,-4.25484362419985591e-06
773,6.95115343236413702e-06
774,-4.23471157722371691e-06
775,6.91714631957163904e-06
776,-4.21472537115265004e-06
777,6.88339189571299248e-06
778,-4.19488358213727038e-06
779,6.84988764205910438e-06
780,-4.17518480379150263e-06
781,6.81663107278804488e-06
782,-4.15562764805116587e-06
783,6.78361973178303055e-06
784,-4.13621074116080094e-06
785,6.75085119389062498e-06
786,-4.11693272851760283e-06
787,6.71832306390755941e-06
788,-4.09779227085008236e-06
789,6.68603297620987634e-06
790,-4.07878804509038049e-06
791,6.65397859358991261e-06
792,-4.05991874469983990e-06
793,6.62215761002235157e-06
794,-4.04118307983062558e-06
795,6.59056774565190222e-06
796,-4.02257977350044277e-06
797,6.55920674839134377e-06
798,-4.00410756544315381e-06
799,6.52807239457707406e-06
800,-3.98576521143611199e-06
801,6.49716248803320423e-06
802,-3.96755148105769438e-06
803,6.46647485831472431e-06
804,-3.94946515901294052e-06
805,6.43600736147233416e-06
806,-3.93150504344403600e-06
807,6.40575787884471846e-06
808,-3.91366994776466984e-06
809,6.37572431836321209e-06
810,-3.89595869875346412e-06
811,6.34590461304920943e-06
812,-3.87837013808969136e-06
813,6.31629672134841965e-06
814,-3.86090312021707511e-06
815,6.28689862348403664e-06
816,-3.84355651223541305e-06
817,6.25770832674286076e-06
818,-3.82632919757613914e-06
819,6.22872386122882364e-06
820,-3.80922006816572988e-06
821,6.19994327846022201e-06
822,-3.79222803200843340e-06
823,6.17136465660402048e-06
824,-3.77535201001137488e-06
825,6.14298609451735253e-06
826,-3.75859093427967020e-06
827,6.11480571322582085e-06
828,-3.74194374864029931e-06
829,6.08682165655693231e-06
830,-3.72540941138959057e-06
831,6.05903209024024234e-06
832,-3.70898689046595967e-06
833,6.03143519957829636e-06
834,-3.69267516655891611e-06
835,6.00402919428622286e-06
836,-3.67647323366409296e-06
837,5.97681230326472527e-06
838,-3.66038009476238570e-06
839,5.94978277575414739e-06
840,-3.64439476605767708e-06
841,5.92293888193292165e-06
842,-3.62851627345094776e-06
843,5.89627891149201860e-06
844,-3.61274365465245075e-06
845,5.86980117365822848e-06
846,-3.59707595790813893e-06
847,5.84350399828300762e-06
848,-3.58151224346409187e-06
849,5.81738573388583659e-06
850,-3.56605158104141658e-06
851,5.79144474682189433e-06
852,-3.55069304960974369e-06
853,5.76567942282588658e-06
854,-3.53543574139419771e-06
855,5.74008816829625969e-06
856,-3.52027875768490397e-06
857,5.71466940422796460e-06
858,-3.50522120768416066e-06
859,5.68942157051528170e-06
860,-3.49026221276919824e-06
861,5.66434312577557701e-06
862,-3.47540090359097891e-06
863,5.63943254617933282e-06
864,-3.46063642179701082e-06
865,5.61468832520477837e-06
866,-3.44596791583003839e-06
867,5.59010897103105868e-06
868,-3.43139454444379358e-06
869,5.56569301020178758e-06
870,-3.41691547655978806e-06
871,5.54143898651283501e-06
872,-3.40252988974873047e-06
873,5.51734545839980721e-06
874,-3.38823696976421745e-06
875,5.49341100170243784e-06
876,-3.37403591377427785e-06
877,5.46963420795857978e-06
878,-3.35992592475401669e-06
879,5.44601368315007964e-06
880,-3.34590621554492150e-06
881,5.42254804983117595e-06
882,-3.33197600781901006e-06
883,5.39923594545672965e-06
884,-3.31813453163817161e-06
885,5.37607602295472358e-06
886,-3.30438102590573123e-06
887,5.35306695035927433e-06
888,-3.29071473647854671e-06
889,5.33020740784694792e-06
890,-3.27713491726424279e-06
891,5.30749609249210435e-06
892,-3.26364083182583337e-06
893,5.28493171477963248e-06
894,-3.25023174914238465e-06
895,5.26251299909221335e-06
896,-3.23690694889753441e-06
897,5.24023868579403311e-06
898,-3.22366571772608616e-06
899,5.21810752653609525e-06
900,-3.21050734814062439e-06
901,5.19611828578784339e-06
902,-3.19743114068457453e-06
903,5.17426974275938737e-06
904,-3.18443640483904742e-06
905,5.15256069096017361e-06
906,-3.17152245634615841e-06
907,5.13098993487900314e-06
908,-3.15868861739881491e-06
909,5.10955629334460256e-06
910,-3.14593421988458442e-06
911,5.08825859665708941e-06
912,-3.13325859937400442e-06
913,5.06709568722169761e-06
914,-3.12066110084655772e-06
915,5.04606642244814757e-06
916,-3.10814107568394307e-06
917,5.02516966916107746e-06
918,-3.09569788046610254e-06
919,5.00440430651943539e-06
920,-3.08333088042161825e-06
921,4.98376922679973675e-06
922,-3.07103944746423119e-06
923,4.96326333466104882e-06
924,-3.05882295927601903e-06
925,4.94288554389714035e-06
926,-3.04668079825580480e-06
927,4.92263478037892575e-06
928,-3.03461235561238169e-06
929,4.90250998226457420e-06
930,-3.02261702828618492e-06
931,4.88251009810280211e-06
932,-3.01069421881114821e-06
933,4.86263408857718501e-06
934,-2.99884333807492119e-06
935,4.84288092495024273e-06
936,-2.98706379938971968e-06
937,4.82324958621468974e-06
938,-2.97535502423583836e-06
939,4.80373906624231781e-06
940,-2.96371643989231418e-06
941,4.78434836618919284e-06
942,-2.95214747814709038e-06
943,4.76507650012400415e-06
944,-2.94064757945352067e-06
945,4.74592249072960687e-06
946,-2.92921618743798317e-06
947,4.72688537059231625e-06
948,-2.91785275143858293e-06
949,4.70796418240890637e-06
950,-2.90655672741296254e-06
951,4.68915798084355288e-06
952,-2.89532757661790219e-06
953,4.67046582617424053e-06
954,-2.88416476423924015e-06
955,4.65188679133799784e-06
956,-2.87306776353463038e-06
957,4.63341995786370832e-06
958,-2.86203605098361234e-06
959,4.61506441688675939e-06
960,-2.85106910898711978e-06
961,4.59681926858771867e-06
962,-2.84016642420280182e-06
963,4.57868362197523019e-06
964,-2.82932748996552252e-06
965,4.56065659546284295e-06
966,-2.81855180362929061e-06
967,4.54273731593652503e-06
968,-2.80783886751811406e-06
969,4.52492491968851915e-06
970,-2.79718818925721629e-06
971,4.50721855104958433e-06
972,-2.78659928090841876e-06
973,4.48961736386380140e-06
974,-2.77607166049010140e-06
975,4.47212051935184174e-06
976,-2.76560484877280665e-06
977,4.45472718729264939e-06
978,-2.75519837288600909e-06
979,4.43743654644198208e-06
980,-2.74485176350148819e-06
981,4.42024778398144167e-06
982,-2.73456455735134515e-06
983,4.40316009367489681e-06
984,-2.72433629397359423e-06
985,4.38617267857412129e-06
986,-2.71416651948948550e-06
987,4.36928474957181615e-06
988,-2.70405478103734722e-06
989,4.35249552288290299e-06
990,-2.69400063265500563e-06
991,4.33580422625270205e-06
992,-2.68400363327062787e-06
993,4.31921009360281912e-06
994,-2.67406334482253121e-06
995,4.30271236571677471e-06
996,-2.66417933288727404e-06
997,4.28631029052300960e-06
998,-2.65435116891691131e-06
999,4.27000312481163342e-06
1000,-2.64457842725075928e-06
1001,4.25379013065073923e-06
1002,-2.63486068617563935e-06
1003,4.23767057893276273e-06
1004,-2.62519752856135055e-06
1005,4.22164374695200365e-06
1006,-2.61558854186446725e-06
1007,4.20570891942705123e-06
1008,-2.60603331551231470e-06
1009,4.18986538705890798e-06
1010,-2.59653144561702758e-06
1011,4.17411244951582203e-06
1012,-2.58708252980539643e-06
1013,4.15844940981286602e-06
1014,-2.57768616967775725e-06
1015,4.14287558033006217e-06
1016,-2.56834197180476975e-06
1017,4.12739028016361285e-06
1018,-2.55904954637568318e-06
1019,4.11199283331253263e-06
1020,-2.54980850638819548e-06
1021,4.09668257107383044e-06
1022,-2.54061846814942079e-06
1023,4.08145883044985132e-06
1024,-2.53147905266677720e-06
1025,4.06632095680448450e-06
1026,-2.52238988501863115e-06
1027,4.05126829966699097e-06
1028,-2.51335059148977982e-06
1029,4.03630021412550989e-06
1030,-2.50436080295366085e-06
1031,4.02141606420275087e-06
1032,-2.49542015590406603e-06
1033,4.00661521812893349e-06
1034,-2.48652828630789917e-06
1035,3.99189704954080644e-06
1036,-2.47768483612773136e-06
1037,3.97726093970495661e-06
1038,-2.46888945057616392e-06
1039,3.96270627450224043e-06
1040,-2.46014177708073642e-06
1041,3.94823244521838332e-06
1042,-2.45144146587190004e-06
1043,3.93383884958273085e-06
1044,-2.44278817212155475e-06
1045,3.91952489102313342e-06
1046,-2.43418155333253690e-06
1047,3.90528997831391673e-06
1048,-2.42562127076632382e-06
1049,3.89113352596939221e-06
1050,-2.41710698672912537e-06
1051,3.87705495307910872e-06
1052,-2.40863836921907095e-06
1053,3.86305368616681831e-06
1054,-2.40021508777169328e-06
1055,3.84912915386526142e-06
1056,-2.39183681516225292e-06
1057,3.83528079280821526e-06
1058,-2.38350322724502216e-06
1059,3.82150804376047404e-06
1060,-2.37521400292530463e-06
1061,3.80781035284949999e-06
1062,-2.36696882267634325e-06
1063,3.79418717012500371e-06
1064,-2.35876737231256065e-06
1065,3.78063795369797144e-06
1066,-2.35060933952274563e-06
1067,3.76716216359056892e-06
1068,-2.34249441369744352e-06
1069,3.75375926588541529e-06
1070,-2.33442228771468839e-06
1071,3.74042873109823628e-06
1072,-2.32639265746844884e-06
1073,3.72717003576254089e-06
1074,-2.31840522171972971e-06
1075,3.71398265959830111e-06
1076,-2.31045968077296585e-06
1077,3.70086608839103596e-06
1078,-2.30255573895620484e-06
1079,3.68781981155829133e-06
1080,-2.29469310236829839e-06
1081,3.67484332392940360e-06
1082,-2.28687148146576972e-06
1083,3.66193612585211653e-06
1084,-2.27909058677532681e-06
1085,3.64909771872377770e-06
1086,-2.27135013170670798e-06
1087,3.63632761091064408e-06
1088,-2.26364983350984867e-06
1089,3.62362531539444668e-06
1090,-2.25598941241756332e-06
1091,3.61099034964364240e-06
1092,-2.24836858844314595e-06
1093,3.59842223283052332e-06
1094,-2.24078708638745125e-06
1095,3.58592049248270931e-06
1096,-2.23324463348997773e-06
1097,3.57348465722630338e-06
1098,-2.22574095704705983e-06
1099,3.56111426022606731e-06
1100,-2.21827578919907239e-06
1101,3.54880883992188757e-06
1102,-2.21084886336506906e-06
1103,3.53656793773288742e-06
1104,-2.20345991585408293e-06
1105,3.52439110149216796e-06
1106,-2.19610868515544165e-06
1107,3.51227787998263290e-06
1108,-2.18879491037782293e-06
1109,3.50022782697909586e-06
1110,-2.18151833534147107e-06
1111,3.48824050098346356e-06
1112,-2.17427870543758000e-06
1113,3.47631546383167195e-06
1114,-2.16707576697066412e-06
1115,3.46445228070530712e-06
1116,-2.15990926898696407e-06
1117,3.45265052126864621e-06
1118,-2.15277896341706588e-06
1119,3.44090975906519178e-06
1120,-2.14568460366324734e-06
1121,3.42922957040732209e-06
1122,-2.13862594582240053e-06
1123,3.41760953656508826e-06
1124,-2.13160274746731566e-06
1125,3.40604924098781870e-06
1126,-2.12461476871640199e-06
1127,3.39454827272761956e-06
1128,-2.11766177107123716e-06
1129,3.38310622232961077e-06
1130,-2.11074351868897794e-06
1131,3.37172268511743632e-06
1132,-2.10385977779173819e-06
1133,3.36039725916505237e-06
1134,-2.09701031628635234e-06
1135,3.34912954703418749e-06
1136,-2.09019490396045209e-06
1137,3.33791915366965257e-06
1138,-2.08341331199304442e-06
1139,3.32676568715074455e-06
1140,-2.07666531457964214e-06
1141,3.31566875998970309e-06
1142,-2.06995068715630472e-06
1143,3.30462798735194142e-06
1144,-2.06326920761875673e-06
1145,3.29364298863645779e-06
1146,-2.05662065623865058e-06
1147,3.28271338626480790e-06
1148,-2.05000481361304968e-06
1149,3.27183880335499193e-06
1150,-2.04342146095780550e-06
1151,3.26101886910575369e-06
1152,-2.03687038603358345e-06
1153,3.25025321576956188e-06
1154,-2.03035137356277057e-06
1155,3.23954147638635943e-06
1156,-2.02386421269685697e-06
1157,3.22888328991620458e-06
1158,-2.01740869387815424e-06
1159,3.21827829653167178e-06
1160,-2.01098460899133174e-06
1161,3.20772614005420182e-06
1162,-2.00459175144445860e-06
1163,3.19722646665475196e-06
1164,-1.99822991570817288e-06
1165,3.18677892621528245e-06
1166,-1.99189890017965333e-06
1167,3.17638317215783626e-06
1168,-1.98559850312651651e-06
1169,3.16603885904607551e-06
1170,-1.97932852540364325e-06
1171,3.15574564621992142e-06
1172,-1.97308876862610105e-06
1173,3.14550319424350899e-06
1174,-1.96687903656432802e-06
1175,3.13531116756877906e-06
1176,-1.96069913448006795e-06
1177,3.12516923253542598e-06
1178,-1.95454886885498056e-06
1179,3.11507705901987768e-06
1180,-1.94842804830326569e-06
1181,3.10503431906267282e-06
1182,-1.94233648229669744e-06
1183,3.09504068778832966e-06
1184,-1.93627398332046958e-06
1185,3.08509584372269081e-06
1186,-1.93024036410872563e-06
1187,3.07519946633160300e-06
1188,-1.92423543859268944e-06
1189,3.06535123803990441e-06
1190,-1.91825902266088954e-06
1191,3.05555084539425266e-06
1192,-1.91231093473400143e-06
1193,3.04579797660673053e-06
1194,-1.90639099335230442e-06
1195,3.03609232263697844e-06
1196,-1.90049901995955089e-06
1197,3.02643357653915445e-06
1198,-1.89463483483766072e-06
1199,3.01682143247550216e-06
1200,-1.88879826126086176e-06
1201,3.00725559051832745e-06
1202,-1.88298912556997255e-06
1203,2.99773575108327127e-06
1204,-1.87720725238472220e-06
1205,2.98826161673406664e-06
1206,-1.87145247090594256e-06
1207,2.97883289390723069e-06
1208,-1.86572460847312094e-06
1209,2.96944928894248336e-06
1210,-1.86002349527619010e-06
1211,2.96011051261575214e-06
1212,-1.85434896351787767e-06
1213,2.95081627787544269e-06
1214,-1.84870084630365081e-06
1215,2.94156629943794755e-06
1216,-1.84307897714098276e-06
1217,2.93236029521906828e-06
1218,-1.83748319252442732e-06
1219,2.92319798384101627e-06
1220,-1.83191332889209981e-06
1221,2.91407908731862439e-06
1222,-1.82636922451858762e-06
1223,2.90500332874812442e-06
1224,-1.82085071770501587e-06
1225,2.89597043489350498e-06
1226,-1.81535765021701802e-06
1227,2.88698013354252618e-06
1228,-1.80988986360455091e-06
1229,2.87803215575166559e-06
1230,-1.80444720089040733e-06
1231,2.86912623356998240e-06
1232,-1.79902950677752642e-06
1233,2.86026210271223434e-06
1234,-1.79363662753822999e-06
1235,2.85143949980208912e-06
1236,-1.78826840950055895e-06
1237,2.84265816284460490e-06
1238,-1.78292469936685297e-06
1239,2.83391783309972318e-06
1240,-1.77760534708051128e-06
1241,2.82521825332345828e-06
1242,-1.77231020257286163e-06
1243,2.81655916819601397e-06
1244,-1.76703911840739172e-06
1245,2.80794032639292101e-06
1246,-1.76179194767329857e-06
1247,2.79936147551734268e-06
1248,-1.75656854146933626e-06
1249,2.79082236627668972e-06
1250,-1.75136875649070972e-06
1251,2.78232275267973375e-06
1252,-1.74619244919835048e-06
1253,2.77386238938390251e-06
1254,-1.74103947547002883e-06
1255,2.76544103139937868e-06
1256,-1.73590969381589187e-06
1257,2.75705843973382101e-06
1258,-1.73080296477022185e-06
1259,2.74871437325734130e-06
1260,-1.72571914653697976e-06
1261,2.74040859460026270e-06
1262,-1.72065810161091494e-06
1263,2.73214086837005099e-06
1264,-1.71561969227943871e-06
1265,2.72391096042036067e-06
1266,-1.71060378266026000e-06
1267,2.71571863864438852e-06
1268,-1.70561023687671054e-06
1269,2.70756367287143222e-06
1270,-1.70063892094867946e-06
1271,2.69944583409935778e-06
1272,-1.69568970043532987e-06
1273,2.69136489533340445e-06
1274,-1.69076244384555466e-06
1275,2.68332063145452485e-06
1276,-1.68585701877654495e-06
1277,2.67531281866805123e-06
1278,-1.68097329575659491e-06
1279,2.66734123638967109e-06
1280,-1.67611114532172473e-06
1281,2.65940566406355003e-06
1282,-1.67127043811784146e-06
1283,2.65150588292021860e-06
1284,-1.66645104780878098e-06
1285,2.64364167728535764e-06
1286,-1.66165284739975006e-06
1287,2.63581283108835643e-06
1288,-1.65687571042075425e-06
1289,2.62801913126968059e-06
1290,-1.65211951354612003e-06
1291,2.62026036709239694e-06
1292,-1.64738413274456031e-06
1293,2.61253632613926136e-06
1294,-1.64266944391229321e-06
1295,2.60484680087804787e-06
1296,-1.63797532585567606e-06
1297,2.59719158467076609e-06
1298,-1.63330165811653455e-06
1299,2.58957047236406809e-06
1300,-1.62864832085531217e-06
1301,2.58198325947758593e-06
1302,-1.62401519435771545e-06
1303,2.57442974350534904e-06
1304,-1.61940215950047239e-06
1305,2.56690972299749633e-06
1306,-1.61480909912305256e-06
1307,2.55942299961037459e-06
1308,-1.61023589758334962e-06
1309,2.55196937512873827e-06
1310,-1.60568243798785203e-06
1311,2.54454865297369003e-06
1312,-1.60114860633860157e-06
1313,2.53716063840770171e-06
1314,-1.59663428845620598e-06
1315,2.52980513852214384e-06
1316,-1.59213937103409134e-06
1317,2.52248195970509339e-06
1318,-1.58766374025031584e-06
1319,2.51519091192177834e-06
1320,-1.58320728621687591e-06
1321,2.50793180651769862e-06
1322,-1.57876989776079800e-06
1323,2.50070445520395220e-06
1324,-1.57435146469421108e-06
1325,2.49350867157173426e-06
1326,-1.56995187768577612e-06
1327,2.48634427043671631e-06
1328,-1.56557102860198487e-06
1329,2.47921106877794072e-06
1330,-1.56120881027718429e-06
1331,2.47210888305489551e-06
1332,-1.55686511526608296e-06
1333,2.46503753323294571e-06
1334,-1.55253983817298345e-06
1335,2.45799683928434100e-06
1336,-1.54823287222920593e-06
1337,2.45098662162994685e-06
1338,-1.54394411365459827e-06
1339,2.44400670486279664e-06
1340,-1.53967346008617811e-06
1341,2.43705691305544276e-06
1342,-1.53542080699601400e-06
1343,2.43013707066479660e-06
1344,-1.53118605206662154e-06
1345,2.42324700561869921e-06
1346,-1.52696909504803436e-06
1347,2.41638654515663848e-06
1348,-1.52276983306812347e-06
1349,2.40955551768859890e-06
1350,-1.51858816708601293e-06
1351,2.40275375519842018e-06
1352,-1.51442399786785172e-06
1353,2.39598108897529324e-06
1354,-1.51027722640267686e-06
1355,2.38923735192301773e-06
1356,-1.50614775456566901e-06
1357,2.38252237743720349e-06
1358,-1.50203548523825306e-06
1359,2.37583600181847928e-06
1360,-1.49794032262736113e-06
1361,2.36917806137872627e-06
1362,-1.49386216932412784e-06
1363,2.36254839343139805e-06
1364,-1.48980093066100429e-06
1365,2.35594683747060826e-06
1366,-1.48575651227683836e-06
1367,2.34937323230645377e-06
1368,-1.48172881946849008e-06
1369,2.34282741969357798e-06
1370,-1.47771776068145145e-06
1371,2.33630924244381037e-06
1372,-1.47372324159549031e-06
1373,2.32981854329958554e-06
1374,-1.46974517094749618e-06
1375,2.32335516706872038e-06
1376,-1.46578345683676768e-06
1377,2.31691895840386674e-06
1378,-1.46183800922121964e-06
1379,2.31050976505864380e-06
1380,-1.45790873813846001e-06
1381,2.30412743520996400e-06
1382,-1.45399555384492811e-06
1383,2.29777181665871178e-06
1384,-1.45009836691134953e-06
1385,2.29144275949255854e-06
1386,-1.44621709037678521e-06
1387,2.28514011492826847e-06
1388,-1.44235163569394376e-06
1389,2.27886373462669919e-06
1390,-1.43850191623826659e-06
1391,2.27261347188349423e-06
1392,-1.43466784565508759e-06
1393,2.26638918160922088e-06
1394,-1.43084933879103640e-06
1395,2.26019071790399048e-06
1396,-1.42704630895531077e-06
1397,2.25401793703387252e-06
1398,-1.42325867310868397e-06
1399,2.24787069637497059e-06
1400,-1.41948634608563031e-06
1401,2.24174885374792473e-06
1402,-1.41572924573806295e-06
1403,2.23565226973016401e-06
1404,-1.41198728876994473e-06
1405,2.22958080285603377e-06
1406,-1.40826039138551469e-06
1407,2.22353431380061960e-06
1408,-1.40454847304074804e-06
1409,2.21751266550902618e-06
1410,-1.40085145271929029e-06
1411,2.21151572090280602e-06
1412,-1.39716924930339035e-06
1413,2.20554334381045943e-06
1414,-1.39350178319358672e-06
1415,2.19959539944703944e-06
1416,-1.38984897482813713e-06
1417,2.19367175302185830e-06
1418,-1.38621074515881283e-06
1419,2.18777227183060722e-06
1420,-1.38258701529751346e-06
1421,2.18189682300527134e-06
1422,-1.37897770700487168e-06
1423,2.17604527526483969e-06
1424,-1.37538274406362750e-06
1425,2.17021749874730386e-06
1426,-1.37180204903443026e-06
1427,2.16441336241327750e-06
1428,-1.36823554497180965e-06
1429,2.15863273910999129e-06
1430,-1.36468315753255993e-06
1431,2.15287550008785238e-06
1432,-1.36114480950836355e-06
1433,2.14714151772218822e-06
1434,-1.35762042771806881e-06
1435,2.14143066777029294e-06
1436,-1.35410993730474851e-06
1437,2.13574282388736713e-06
1438,-1.35061326391479937e-06
1439,2.13007786113798357e-06
1440,-1.34713033399557183e-06
1441,2.12443565560604297e-06
1442,-1.34366107519836377e-06
1443,2.11881608578707969e-06
1444,-1.34020541567288991e-06
1445,2.11321902984691208e-06
1446,-1.33676328310723073e-06
1447,2.10764436601988638e-06
1448,-1.33333460637666239e-06
1449,2.10209197420376782e-06
1450,-1.32991931413871471e-06
1451,2.09656173475676959e-06
1452,-1.32651733575451050e-06
1453,2.09105352878048936e-06
1454,-1.32312860136314311e-06
1455,2.08556723901664658e-06
1456,-1.31975304205138691e-06
1457,2.08010274800914628e-06
1458,-1.31639058781082764e-06
1459,2.07465993970833666e-06
1460,-1.31304117032706062e-06
1461,2.06923869855595813e-06
1462,-1.30970472192842244e-06
1463,2.06383891024800442e-06
1464,-1.30638117496451176e-06
1465,2.05846045970693338e-06
1466,-1.30307046090721195e-06
1467,2.05310323418029812e-06
1468,-1.29977251425850796e-06
1469,2.04776712218375582e-06
1470,-1.29648726789248100e-06
1471,2.04245201016586653e-06
1472,-1.29321465630251292e-06
1473,2.03715778854716119e-06
1474,-1.28995461384374893e-06
1475,2.03188434701254292e-06
1476,-1.28670707533471401e-06
1477,2.02663157591062615e-06
1478,-1.28347197579206893e-06
1479,2.02139936581049148e-06
1480,-1.28024925122943103e-06
1481,2.01618760904878075e-06
1482,-1.27703883808376338e-06
1483,2.01099619879553998e-06
1484,-1.27384067222500301e-06
1485,2.00582502726220050e-06
1486,-1.27065469131198408e-06
1487,2.00067398986976916e-06
1488,-1.26748083279142954e-06
1489,1.99554298017156170e-06
1490,-1.26431903340537665e-06
1491,1.99043189425212180e-06
1492,-1.26116923294588283e-06
1493,1.98534062904706472e-06
1494,-1.25803136914916085e-06
1495,1.98026907948878468e-06
1496,-1.25490538029645568e-06
1497,1.97521714426131611e-06
1498,-1.25179120765922457e-06
1499,1.97018472175346350e-06
1500,-1.24868878985824861e-06
1501,1.96517170949598059e-06
1502,-1.24559806591535468e-06
1503,1.96017800773167240e-06
1504,-1.24251897790682382e-06
1505,1.95520351687975635e-06
1506,-1.23945146618882341e-06
1507,1.95024813710083589e-06
1508,-1.23639547312958855e-06
1509,1.94531177126981119e-06
1510,-1.23335093967237066e-06
1511,1.94039432006021708e-06
1512,-1.23031780731332575e-06
1513,1.93549568600009673e-06
1514,-1.22729601870550099e-06
1515,1.93061577274341861e-06
1516,-1.22428551677667654e-06
1517,1.92575448427764375e-06
1518,-1.22128624451126224e-06
1519,1.92091172523252978e-06
1520,-1.21829814598995514e-06
1521,1.91608740060471735e-06
1522,-1.21532116499326000e-06
1523,1.91128141687549214e-06
1524,-1.21235524563712314e-06
1525,1.90649367945415146e-06
1526,-1.20940033145484849e-06
1527,1.90172409519641084e-06
1528,-1.20645636814799902e-06
1529,1.89697257255136872e-06
1530,-1.20352330126685321e-06
1531,1.89223901891230991e-06
1532,-1.20060107510886509e-06
1533,1.88752334261625321e-06
1534,-1.19768963734573024e-06
1535,1.88282545526893075e-06
1536,-1.19478893421306994e-06
1537,1.87814526507009393e-06
1538,-1.19189891114500605e-06
1539,1.87348268205113263e-06
1540,-1.18901951532696862e-06
1541,1.86883761796462186e-06
1542,-1.18615069543517561e-06
1543,1.86420998533946665e-06
1544,-1.18329239760096375e-06
1545,1.85959969449488102e-06
1546,-1.18044457014335615e-06
1547,1.85500666010827013e-06
1548,-1.17760716173443897e-06
1549,1.85043079361409116e-06
1550,-1.17478011978505083e-06
1551,1.84587200950104157e-06
1552,-1.17196339507872817e-06
1553,1.84133022262139586e-06
1554,-1.16915693506194089e-06
1555,1.83680534640114872e-06
1556,-1.16636068948054041e-06
1557,1.83229729851915619e-06
1558,-1.16357460976609839e-06
1559,1.82780599392394240e-06
1560,-1.16079864467878502e-06
1561,1.82333134888712426e-06
1562,-1.15803274564426645e-06
1563,1.81887328049052474e-06
1564,-1.15527686212791712e-06
1565,1.81443170559788887e-06
1566,-1.15253094576483740e-06
1567,1.81000654367282807e-06
1568,-1.14979494869171154e-06
1569,1.80559771307050150e-06
1570,-1.14706882213213436e-06
1571,1.80120513174730402e-06
1572,-1.14435251701311019e-06
1573,1.79682871981379155e-06
1574,-1.14164598703098178e-06
1575,1.79246839811219091e-06
1576,-1.13894918395763450e-06
1577,1.78812408584857550e-06
1578,-1.13626206047778571e-06
1579,1.78379570428063626e-06
1580,-1.13358457030887435e-06
1581,1.77948317613948497e-06
1582,-1.13091666739199229e-06
1583,1.77518642252167133e-06
1584,-1.12825830367986009e-06
1585,1.77090536584621020e-06
1586,-1.12560943444838387e-06
1587,1.76663992941744373e-06
1588,-1.12297001305275284e-06
1589,1.76239003682794730e-06
1590,-1.12033999550408860e-06
1591,1.75815561232344491e-06
1592,-1.11771933590189173e-06
1593,1.75393657972005432e-06
1594,-1.11510798959011896e-06
1595,1.74973286432543212e-06
1596,-1.11250591105288121e-06
1597,1.74554439035200798e-06
1598,-1.10991305536439610e-06
1599,1.74137108407040993e-06
1600,-1.10732938030913190e-06
1601,1.73721287325592557e-06
1602,-1.10475484152881175e-06
1603,1.73306968273748163e-06
1604,-1.10218939504573234e-06
1605,1.72894144035579011e-06
1606,-1.09963299769913821e-06
1607,1.72482807327198976e-06
1608,-1.09708560598692026e-06
1609,1.72072950989682609e-06
1610,-1.09454717695066265e-06
1611,1.71664567884244065e-06
1612,-1.09201766906629337e-06
1613,1.71257650886155854e-06
1614,-1.08949703944397937e-06
1615,1.70852192885203061e-06
1616,-1.08698524650878049e-06
1617,1.70448186925018402e-06
1618,-1.08448224773656104e-06
1619,1.70045625941656160e-06
1620,-1.08198800175668647e-06
1621,1.69644503049187145e-06
1622,-1.07950246806476843e-06
1623,1.69244811340289061e-06
1624,-1.07702560448170207e-06
1625,1.68846543868838770e-06
1626,-1.07455737054645589e-06
1627,1.68449693992347083e-06
1628,-1.07209772662330643e-06
1629,1.68054254858836308e-06
1630,-1.06964663149643771e-06
1631,1.67660219670325788e-06
1632,-1.06720404437812120e-06
1633,1.67267581726120584e-06
1634,-1.06476992707758316e-06
1635,1.66876334522934193e-06
1636,-1.06234423876353471e-06
1637,1.66486471277241002e-06
1638,-1.05992694069798512e-06
1639,1.66097985562051679e-06
1640,-1.05751799382814049e-06
1641,1.65710870747790754e-06
1642,-1.05511735862919252e-06
1643,1.65325120327710580e-06
1644,-1.05272499671439006e-06
1645,1.64940727865777315e-06
1646,-1.05034086982569391e-06
1647,1.64557686965678556e-06
1648,-1.04796493924657652e-06
1649,1.64175991172459460e-06
1650,-1.04559716624455248e-06
1651,1.63795634165445445e-06
1652,-1.04323751473669838e-06
1653,1.63416609711570269e-06
1654,-1.04088594709221353e-06
1655,1.63038911525537990e-06
1656,-1.03854242515552726e-06
1657,1.62662533341253566e-06
1658,-1.03620691159912430e-06
1659,1.62287468953320421e-06
1660,-1.03387936900238946e-06
1661,1.61913712119352920e-06
1662,-1.03155976142591298e-06
1663,1.61541256865806951e-06
1664,-1.02924805310395123e-06
1665,1.61170097051474752e-06
1666,-1.02694420679682096e-06
1667,1.60800226599086503e-06
1668,-1.02464818663574502e-06
1669,1.60431639516980057e-06
1670,-1.02235995706678204e-06
1671,1.60064329882968118e-06
1672,-1.02007948213626355e-06
1673,1.59698291669405201e-06
1674,-1.01780672615584926e-06
1675,1.59333518972963028e-06
1676,-1.01554165376979822e-06
1677,1.58970005861798719e-06
1678,-1.01328423047926783e-06
1679,1.58607746659615846e-06
1680,-1.01103442191587657e-06
1681,1.58246735459105794e-06
1682,-1.00879219222140682e-06
1683,1.57886966407929361e-06
1684,-1.00655750703185621e-06
1685,1.57528433809332325e-06
1686,-1.00433033274694074e-06
1687,1.57171132049389634e-06
1688,-1.00211063484516285e-06
1689,1.56815055338562971e-06
1690,-9.99898379175520575e-07
1691,1.56460198138344875e-06
1692,-9.97693533537600946e-07
1693,1.56106554809113157e-06
1694,-9.95496063590996539e-07
1695,1.55754119771865130e-06
1696,-9.93305936228996648e-07
1697,1.55402887405647443e-06
1698,-9.91123116878352968e-07
1699,1.55052852167773947e-06
1700,-9.88947573768567053e-07
1701,1.54704008717521873e-06
1702,-9.86779274744624982e-07
1703,1.54356351611363723e-06
1704,-9.84618187171370726e-07
1705,1.54009875394660179e-06
1706,-9.82464278033396952e-07
1707,1.53664574568301651e-06
1708,-9.80317514508158743e-07
1709,1.53320443845771797e-06
1710,-9.78177865866181053e-07
1711,1.52977477944823633e-06
1712,-9.76045299965846208e-07
1713,1.52635671534668117e-06
1714,-9.73919785212744384e-07
1715,1.52295019363934505e-06
1716,-9.71801289720319648e-07
1717,1.51955516123990758e-06
1718,-9.69689782011551411e-07
1719,1.51617156710071632e-06
1720,-9.67585233039106628e-07
1721,1.51279936024425863e-06
1722,-9.65487609714923926e-07
1723,1.50943848674998643e-06
1724,-9.63396881021138315e-07
1725,1.50608889638625171e-06
1726,-9.61313017529760778e-07
1727,1.50275053927740083e-06
1728,-9.59235989205927541e-07
1729,1.49942336439104360e-06
1730,-9.57165764513338627e-07
1731,1.49610732062455322e-06
1732,-9.55102313948395046e-07
1733,1.49280235829473846e-06
1734,-9.53045607600617802e-07
1735,1.48950842799906336e-06
1736,-9.50995615694148749e-07
1737,1.48622548037578146e-06
1738,-9.48952308752964160e-07
1739,1.48295346604317708e-06
1740,-9.46915656921513960e-07
1741,1.47969233526444584e-06
1742,-9.44885631725921231e-07
1743,1.47644204136289379e-06
1744,-9.42862204153538501e-07
1745,1.47320253365498762e-06
1746,-9.40845343096285099e-07
1747,1.46997376509177319e-06
1748,-9.38835022492564167e-07
1749,1.46675568820093534e-06
1750,-9.36831212410200912e-07
1751,1.46354825507603505e-06
1752,-9.34833885241864248e-07
1753,1.46035141905874500e-06
1754,-9.32843012499994815e-07
1755,1.45716513224418768e-06
1756,-9.30858564634675637e-07
1757,1.45398934772127309e-06
1758,-9.28880515213894724e-07
1759,1.45082402026912930e-06
1760,-9.26908835886929617e-07
1761,1.44766910180870488e-06
1762,-9.24943498264949000e-07
1763,1.44452454755776749e-06
1764,-9.22984476534517396e-07
1765,1.44139031203440339e-06
1766,-9.21031741641269690e-07
1767,1.43826634874490551e-06
1768,-9.19085266822537111e-07
1769,1.43515261255212560e-06
1770,-9.17145024694151685e-07
1771,1.43204905954898703e-06
1772,-9.15210990217519959e-07
1773,1.42895564479847936e-06
1774,-9.13283134275899935e-07
1775,1.42587232217352079e-06
1776,-9.11361430428930419e-07
1777,1.42279904869857867e-06
1778,-9.09445853690928295e-07
1779,1.41973578097936948e-06
1780,-9.07536376735790332e-07
1781,1.41668247387134446e-06
1782,-9.05632973036032069e-07
1783,1.41363908465747101e-06
1784,-9.03735616883096907e-07
1785,1.41060556966029508e-06
1786,-9.01844282773647604e-07
1787,1.40758188637775681e-06
1788,-8.99958944183934264e-07
1789,1.40456799140000633e-06
1790,-8.98079576421971435e-07
1791,1.40156384360419504e-06
1792,-8.96206153268585225e-07
1793,1.39856939840926196e-06
1794,-8.94338648653860379e-07
1795,1.39558461497375619e-06
1796,-8.92477038444748794e-07
1797,1.39260945139825699e-06
1798,-8.90621297632451295e-07
1799,1.38964386574586459e-06
1800,-8.88771400055386935e-07
1801,1.38668781643697737e-06
1802,-8.86927322617438991e-07
1803,1.38374126350079219e-06
1804,-8.85089039000697056e-07
1805,1.38080416415870141e-06
1806,-8.83256525182282049e-07
1807,1.37787647813988091e-06
1808,-8.81429755826480418e-07
1809,1.37495816535665988e-06
1810,-8.79608709222966337e-07
1811,1.37204918632658866e-06
1812,-8.77793359014042148e-07
1813,1.36914949926864564e-06
1814,-8.75983681212089160e-07
1815,1.36625906487688990e-06
1816,-8.74179652282635325e-07
1817,1.36337784388816903e-06
1818,-8.72381248756566184e-07
1819,1.36050579610541536e-06
1820,-8.70588446084135349e-07
1821,1.35764288316161680e-06
1822,-8.68801222298815472e-07
1823,1.35478906604124868e-06
1824,-8.67019552592668007e-07
1825,1.35194430468440529e-06
1826,-8.65243413331044328e-07
1827,1.34910856100770372e-06
1828,-8.63472781917768052e-07
1829,1.34628179696252034e-06
1830,-8.61707635963349843e-07
1831,1.34346397466575276e-06
1832,-8.59947952400803500e-07
1833,1.34065505631348028e-06
1834,-8.58193708235384885e-07
1835,1.33785500337985412e-06
1836,-8.56444879556324809e-07
1837,1.33506377748207370e-06
1838,-8.54701445003701743e-07
1839,1.33228134219461981e-06
1840,-8.52963381608764874e-07
1841,1.32950766013829928e-06
1842,-8.51230667638436331e-07
1843,1.32674269446242812e-06
1844,-8.49503279902137112e-07
1845,1.32398640842844089e-06
1846,-8.47781198152694355e-07
1847,1.32123876589717122e-06
1848,-8.46064398149903721e-07
1849,1.31849972849081899e-06
1850,-8.44352858745517853e-07
1851,1.31576926209916962e-06
1852,-8.42646559067520705e-07
1853,1.31304732972397454e-06
1854,-8.40945476537347825e-07
1855,1.31033389562427832e-06
1856,-8.39249589819819836e-07
1857,1.30762892419337072e-06
1858,-8.37558877853497019e-07
1859,1.30493238037987260e-06
1860,-8.35873319062399861e-07
1861,1.30224422817328931e-06
1862,-8.34192891915582727e-07
1863,1.29956443336335475e-06
1864,-8.32517576317599968e-07
1865,1.29689296047178179e-06
1866,-8.30847349907563798e-07
1867,1.29422977366594422e-06
1868,-8.29182192171621926e-07
1869,1.29157484026334069e-06
1870,-8.27522083434517817e-07
1871,1.28892812511626408e-06
1872,-8.25867001821373086e-07
1873,1.28628959376900905e-06
1874,-8.24216927163378019e-07
1875,1.28365921257278162e-06
1876,-8.22571838998960784e-07
1877,1.28103694781975296e-06
1878,-8.20931717012283368e-07
1879,1.27842276599831727e-06
1880,-8.19296541461606152e-07
1881,1.27581663351575287e-06
1882,-8.17666291671080521e-07
1883,1.27321851617774836e-06
1884,-8.16040946982438242e-07
1885,1.27062838075283864e-06
1886,-8.14420488153592888e-07
1887,1.26804619581944312e-06
1888,-8.12804896165979651e-07
1889,1.26547192877307810e-06
1890,-8.11194150657993847e-07
1891,1.26290554516307979e-06
1892,-8.09588230339036501e-07
1893,1.26034701307310233e-06
1894,-8.07987117591430904e-07
1895,1.25779630077298763e-06
1896,-8.06390792703463904e-07
1897,1.25525337586409117e-06
1898,-8.04799235931924268e-07
1899,1.25271820558436947e-06
1900,-8.03212428261609273e-07
1901,1.25019076015819468e-06
1902,-8.01630350791714772e-07
1903,1.24767100574705923e-06
1904,-8.00052983707757214e-07
1905,1.24515891317382290e-06
1906,-7.98480310069765233e-07
1907,1.24265444929776026e-06
1908,-7.96912307753105157e-07
1909,1.24015758280132946e-06
1910,-7.95348960129360855e-07
1911,1.23766828435205121e-06
1912,-7.93790249032079381e-07
1913,1.23518652267440262e-06
1914,-7.92236155047996044e-07
1915,1.23271226539515399e-06
1916,-7.90686658258132015e-07
1917,1.23024548280804160e-06
1918,-7.89141742569035149e-07
1919,1.22778614642996034e-06
1920,-7.87601389074674684e-07
1921,1.22533422422358154e-06
1922,-7.86065579485156385e-07
1923,1.22288968701419960e-06
1924,-7.84534296205425042e-07
1925,1.22045250401683656e-06
1926,-7.83007519833868277e-07
1927,1.21802264580792703e-06
1928,-7.81485233540398932e-07
1929,1.21560008284019711e-06
1930,-7.79967418443220915e-07
1931,1.21318478518994169e-06
1932,-7.78454057908003899e-07
1933,1.21077672486744154e-06
1934,-7.76945133745644645e-07
1935,1.20837587140056948e-06
1936,-7.75440628570275959e-07
1937,1.20598219675894192e-06
1938,-7.73940525492780852e-07
1939,1.20359567194035636e-06
1940,-7.72444805904906592e-07
1941,1.20121626727581242e-06
1942,-7.70953452725626160e-07
1943,1.19884395556349857e-06
1944,-7.69466450050380733e-07
1945,1.19647870794141492e-06
1946,-7.67983779698280220e-07
1947,1.19412049540649031e-06
1948,-7.66505424170157772e-07
1949,1.19176928982939438e-06
1950,-7.65031367249192273e-07
1951,1.18942506434231404e-06
1952,-7.63561591738179675e-07
1953,1.18708779033744310e-06
1954,-7.62096081098251004e-07
1955,1.18475744098506825e-06
1956,-7.60634818865625489e-07
1957,1.18243398767051725e-06
1958,-7.59177788126953373e-07
1959,1.18011740297211955e-06
1960,-7.57724971936183289e-07
1961,1.17780765979215211e-06
1962,-7.56276353987128860e-07
1963,1.17550473094376561e-06
1964,-7.54831917204752119e-07
1965,1.17320858929074488e-06
1966,-7.53391646869848137e-07
1967,1.17091920906062998e-06
1968,-7.51955525860218270e-07
1969,1.16863656205696761e-06
1970,-7.50523537875516646e-07
1971,1.16636062181901897e-06
1972,-7.49095667347052490e-07
1973,1.16409136278705582e-06
1974,-7.47671898521812080e-07
1975,1.16182875823999913e-06
1976,-7.46252214160502089e-07
1977,1.15957278124400979e-06
1978,-7.44836599611565771e-07
1979,1.15732340624638231e-06
1980,-7.43425038996084521e-07
1981,1.15508060729853763e-06
1982,-7.42017516409899955e-07
1983,1.15284435837009217e-06
1984,-7.40614015602450349e-07
1985,1.15061463347716275e-06
1986,-7.39214521609484888e-07
1987,1.14839140737372740e-06
1988,-7.37819019005229171e-07
1989,1.14617465489879608e-06
1990,-7.36427492998855601e-07
1991,1.14396435084410839e-06
1992,-7.35039927647095740e-07
1993,1.14176046884782469e-06
1994,-7.33656307121396197e-07
1995,1.13956298446598146e-06
1996,-7.32276617514806561e-07
1997,1.13737187333108193e-06
1998,-7.30900843245816744e-07
1999,1.13518710984952077e-06
2000,-7.29528969330802696e-07
2001,1.13300866966390760e-06
2002,-7.28160980221529382e-07
2003,1.13083652737519121e-06
2004,-7.26796861195806719e-07
2005,1.12867065930527667e-06
2006,-7.25436598322649418e-07
2007,1.12651104073690697e-06
2008,-7.24080176380707917e-07
2009,1.12435764827894604e-06
2010,-7.22727580670658741e-07
2011,1.12221045665811226e-06
2012,-7.21378795737774844e-07
2013,1.12006944172200419e-06
2014,-7.20033808577655313e-07
2015,1.11793458085221700e-06
2016,-7.18692604846625268e-07
2017,1.11580584964177835e-06
2018,-7.17355168558412831e-07
2019,1.11368322414590751e-06
2020,-7.16021486832943844e-07
2021,1.11156668107603394e-06
2022,-7.14691543920855510e-07
2023,1.10945619619374762e-06
2024,-7.13365327082040042e-07
2025,1.10735174758343011e-06
2026,-7.12042821423404485e-07
2027,1.10525331109200934e-06
2028,-7.10724013759958383e-07
2029,1.10316086428096548e-06
2030,-7.09408889345134894e-07
2031,1.10107438358955618e-06
2032,-7.08097435105714431e-07
2033,1.09899384672214397e-06
2034,-7.06789635715973595e-07
2035,1.09691922965485029e-06
2036,-7.05485478449058548e-07
2037,1.09485051130191858e-06
2038,-7.04184950058472279e-07
2039,1.09278766837572951e-06
2040,-7.02888035975625448e-07
2041,1.09073067816132854e-06
2042,-7.01594722431744235e-07
2043,1.08867951858366995e-06
2044,-7.00304996370112008e-07
2045,1.08663416767435179e-06
2046,-6.99018844902357179e-07
2047,1.08459460278054877e-06
2048,-6.97736253921644387e-07
2049,1.08256080269738459e-06
2050,-6.96457210986536330e-07
2051,1.08053274488572377e-06
2052,-6.95181701004842314e-07
2053,1.07851040678067234e-06
2054,-6.93909711887120166e-07
2055,1.07649376792088822e-06
2056,-6.92641230391398892e-07
2057,1.07448280610863043e-06
2058,-6.91376243574819393e-07
2059,1.07247750076754506e-06
2060,-6.90114739628149326e-07
2061,1.07047783027706745e-06
2062,-6.88856704207181344e-07
2063,1.06848377240648520e-06
2064,-6.87602123730601983e-07
2065,1.06649530613349747e-06
2066,-6.86350986615556079e-07
2067,1.06451241111654576e-06
2068,-6.85103279516724982e-07
2069,1.06253506535111869e-06
2070,-6.83858989720758145e-07
2071,1.06056324857782379e-06
2072,-6.82618104690773856e-07
2073,1.05859694006417697e-06
2074,-6.81380612473997759e-07
2075,1.05663611903746386e-06
2076,-6.80146499418593165e-07
2077,1.05468076483788513e-06
2078,-6.78915753590824056e-07
2079,1.05273085685359937e-06
2080,-6.77688362228845448e-07
2081,1.05078637494559632e-06
2082,-6.76464314333979098e-07
2083,1.04884729853623884e-06
2084,-6.75243595843889788e-07
2085,1.04691360723115593e-06
2086,-6.74026195128504079e-07
2087,1.04498528172537109e-06
2088,-6.72812100284336568e-07
2089,1.04306230145762920e-06
2090,-6.71601298719760002e-07
2091,1.04114464605106871e-06
2092,-6.70393778478692044e-07
2093,1.03923229572185215e-06
2094,-6.69189527253939528e-07
2095,1.03732523145281868e-06
2096,-6.67988534446723923e-07
2097,1.03542343362204475e-06
2098,-6.66790786642476869e-07
2099,1.03352688257058070e-06
2100,-6.65596273310137577e-07
2101,1.03163555860466741e-06
2102,-6.64404981185701396e-07
2103,1.02974944150761621e-06
2104,-6.63216899308564633e-07
2105,1.02786851366895947e-06
2106,-6.62032016162405717e-07
2107,1.02599275441117836e-06
2108,-6.60850318765331094e-07
2109,1.02412214541852791e-06
2110,-6.59671798196586912e-07
2111,1.02225666789011768e-06
2112,-6.58496440223350760e-07
2113,1.02039630190912558e-06
2114,-6.57324234707216678e-07
2115,1.01854102928728450e-06
2116,-6.56155168947344269e-07
2117,1.01669083077896361e-06
2118,-6.54989233711104158e-07
2119,1.01484568894460345e-06
2120,-6.53826416284230370e-07
2121,1.01300558402027036e-06
2122,-6.52666705631386133e-07
2123,1.01117049799562028e-06
2124,-6.51510090376895672e-07
2125,1.00934041224144893e-06
2126,-6.50356559718520916e-07
2127,1.00751530825513600e-06
2128,-6.49206101685130718e-07
2129,1.00569516758672607e-06
2130,-6.48058705637014630e-07
2131,1.00387997243146526e-06
2132,-6.46914360483487360e-07
2133,1.00206970509503478e-06
2134,-6.45773056278666547e-07
2135,1.00026434777664168e-06
2136,-6.44634780805226787e-07
2137,9.98463880919335151e-07
2138,-6.43499523666469374e-07
2139,9.96668288672318718e-07
2140,-6.42367274459151956e-07
2141,9.94877552324551565e-07
2142,-6.41238021705070925e-07
2143,9.93091654720788694e-07
2144,-6.40111755208212656e-07
2145,9.91310577044901299e-07
2146,-6.38988463637303264e-07
2147,9.89534302971489122e-07
2148,-6.37868137363245419e-07
2149,9.87762814451679779e-07
2150,-6.36750763986967656e-07
2151,9.85996094045460451e-07
2152,-6.35636334758464306e-07
2153,9.84234125485333204e-07
2154,-6.34524839282614684e-07
2155,9.82476890713264993e-07
2156,-6.33416265732522742e-07
2157,9.80724372491710131e-07
2158,-6.32310604183195011e-07
2159,9.78976554015041335e-07
2160,-6.31207844541307059e-07
2161,9.77233418502806203e-07
2162,-6.30107977066522516e-07
2163,9.75494948860197862e-07
2164,-6.29010990236896888e-07
2165,9.73761128479102079e-07
2166,-6.27916875129574303e-07
2167,9.72031941231238833e-07
2168,-6.26825621001624985e-07
2169,9.70307368732091310e-07
2170,-6.25737216529076369e-07
2171,9.68587395076132850e-07
2172,-6.24651653546679709e-07
2173,9.66872005000432406e-07
2174,-6.23568920913232666e-07
2175,9.65161180380671946e-07
2176,-6.22489008753492782e-07
2177,9.63454906479712739e-07
2178,-6.21411908512022619e-07
2179,9.61753166301121261e-07
2180,-6.20337608504963734e-07
2181,9.60055942945003722e-07
2182,-6.19266099526204709e-07
2183,9.58363221214902739e-07
2184,-6.18197372007091426e-07
2185,9.56674984801850281e-07
2186,-6.17131416212994080e-07
2187,9.54991217413254853e-07
2188,-6.16068221306690555e-07
2189,9.53311902767805637e-07
2190,-6.15007778366750111e-07
2191,9.51637025230482507e-07
2192,-6.13950077428068141e-07
2193,9.49966569330968778e-07
2194,-6.12895109656438393e-07
2195,9.48300519603639371e-07
2196,-6.11842865186710276e-07
2197,9.46638860491104309e-07
2198,-6.10793334675705078e-07
2199,9.44981575964171494e-07
2200,-6.09746508236184552e-07
2201,9.43328651114644527e-07
2202,-6.08702377221951045e-07
2203,9.41680069830977581e-07
2204,-6.07660930607447628e-07
2205,9.40035816149266060e-07
2206,-6.06622159859676143e-07
2207,9.38395875324882297e-07
2208,-6.05586056156933816e-07
2209,9.36760233305155508e-07
2210,-6.04552610972454957e-07
2211,9.35128874250011596e-07
2212,-6.03521813483702882e-07
2213,9.33501782070556832e-07
2214,-6.02493654170810875e-07
2215,9.31878942182335996e-07
2216,-6.01468125327357243e-07
2217,9.30260339991193010e-07
2218,-6.00445216518311442e-07
2219,9.28645960389527321e-07
2220,-5.99424920701331644e-07
2221,9.27035789391440599e-07
2222,-5.98407226785257159e-07
2223,9.25429810681226243e-07
2224,-5.97392126633437086e-07
2225,9.23828010267029905e-07
2226,-5.96379611191230885e-07
2227,9.22230373754490571e-07
2228,-5.95369671757507747e-07
2229,9.20636886884324417e-07
2230,-5.94362299197054074e-07
2231,9.19047534475551470e-07
2232,-5.93357484655434140e-07
2233,9.17462302094947785e-07
2234,-5.92355220234224320e-07
2235,9.15881176135306099e-07
2236,-5.91355496237374197e-07
2237,9.14304141664480580e-07
2238,-5.90358303716036905e-07
2239,9.12731184263757167e-07
2240,-5.89363634465866353e-07
2241,9.11162289631251998e-07
2242,-5.88371479638540802e-07
2243,9.09597444227673441e-07
2244,-5.87381830971455024e-07
2245,9.08036633229042300e-07
2246,-5.86394679275071281e-07
2247,9.06479843615167698e-07
2248,-5.85410016942369845e-07
2249,9.04927060774694236e-07
2250,-5.84427834763181057e-07
2251,9.03378271600649441e-07
2252,-5.83448124702409242e-07
2253,9.01833460791756875e-07
2254,-5.82470877565829079e-07
2255,9.00292615403872807e-07
2256,-5.81496085428164195e-07
2257,8.98755721509732012e-07
2258,-5.80523739810614577e-07
2259,8.97222766312333723e-07
2260,-5.79553832925076500e-07
2261,8.95693735150806796e-07
2262,-5.78586355904276500e-07
2263,8.94168615216689369e-07
2264,-5.77621301471700010e-07
2265,8.92647392666753213e-07
2266,-5.76658659525714476e-07
2267,8.91130054185739287e-07
2268,-5.75698424247633206e-07
2269,8.89616586936579522e-07
2270,-5.74740585717520261e-07
2271,8.88106976521134922e-07
2272,-5.73785136709622276e-07
2273,8.86601210872797737e-07
2274,-5.72832067935123324e-07
2275,8.85099274919086564e-07
2276,-5.71881372046474855e-07
2277,8.83601157263544732e-07
2278,-5.70933042234864675e-07
2279,8.82106844907411721e-07
2280,-5.69987069235147297e-07
2281,8.80616324122221150e-07
2282,-5.69043445708392416e-07
2283,8.79129582802572430e-07
2284,-5.68102163684150334e-07
2285,8.77646606629365541e-07
2286,-5.67163213982398142e-07
2287,8.76167382527924001e-07
2288,-5.66226589473512034e-07
2289,8.74691899374015669e-07
2290,-5.65292283645180203e-07
2291,8.73220144266228993e-07
2292,-5.64360288216122142e-07
2293,8.71752104647888689e-07
2294,-5.63430595311994314e-07
2295,8.70287766278320669e-07
2296,-5.62503195382992469e-07
2297,8.68827116824108370e-07
2298,-5.61578082653757877e-07
2299,8.67370145250390312e-07
2300,-5.60655249658990220e-07
2301,8.65916838711786381e-07
2302,-5.59734688804265257e-07
2303,8.64467184199372829e-07
2304,-5.58816391364504014e-07
2305,8.63021168891193390e-07
2306,-5.57900350404404325e-07
2307,8.61578781800012813e-07
2308,-5.56986559113498999e-07
2309,8.60140010061364051e-07
2310,-5.56075008310976537e-07
2311,8.58704840930241031e-07
2312,-5.55165692362131206e-07
2313,8.57273263328193851e-07
2314,-5.54258602261319192e-07
2315,8.55845263393244468e-07
2316,-5.53353731846294914e-07
2317,8.54420831403508385e-07
2318,-5.52451073246277452e-07
2319,8.52999953523558757e-07
2320,-5.51550618645105220e-07
2321,8.51582618159751446e-07
2322,-5.50652361631944771e-07
2323,8.50168813862138805e-07
2324,-5.49756295007298328e-07
2325,8.48758528775276173e-07
2326,-5.48862410375155723e-07
2327,8.47351750896724475e-07
2328,-5.47970701981121973e-07
2329,8.45948469244252942e-07
2330,-5.47081161592872323e-07
2331,8.44548670146843612e-07
2332,-5.46193782149055303e-07
2333,8.43152343379026550e-07
2334,-5.45308556804404115e-07
2335,8.41759477179660132e-07
2336,-5.44425478569560114e-07
2337,8.40370060320928243e-07
2338,-5.43544540669804604e-07
2339,8.38984081329628476e-07
2340,-5.42665735654148208e-07
2341,8.37601527183245377e-07
2342,-5.41789056036352907e-07
2343,8.36222388470475173e-07
2344,-5.40914495572123154e-07
2345,8.34846652243100010e-07
2346,-5.40042046501414038e-07
2347,8.33474308400864293e-07
2348,-5.39171703291669138e-07
2349,8.32105345298208808e-07
2350,-5.38303458026345312e-07
2351,8.30739751092484387e-07
2352,-5.37437303547660307e-07
2353,8.29377515291490631e-07
2354,-5.36573234379828074e-07
2355,8.28018626809334017e-07
2356,-5.35711242227837598e-07
2357,8.26663073918146600e-07
2358,-5.34851321089911676e-07
2359,8.25310846180187646e-07
2360,-5.33993463927138542e-07
2361,8.23961931921695558e-07
2362,-5.33137664359097254e-07
2363,8.22616321311960738e-07
2364,-5.32283915841432008e-07
2365,8.21274002232947514e-07
2366,-5.31432210229837372e-07
2367,8.19934964263235147e-07
2368,-5.30582543073119421e-07
2369,8.18599197643800769e-07
2370,-5.29734906871654158e-07
2371,8.17266690335217493e-07
2372,-5.28889294631070409e-07
2373,8.15937432525607596e-07
2374,-5.28045700718480702e-07
2375,8.14611412563828434e-07
2376,-5.27204117126130420e-07
2377,8.13288619608949263e-07
2378,-5.26364538128479182e-07
2379,8.11969044107333643e-07
2380,-5.25526957033157364e-07
2381,8.10652675202902387e-07
2382,-5.24691367789362449e-07
2383,8.09339502034432696e-07
2384,-5.23857763817680151e-07
2385,8.08029514435495267e-07
2386,-5.23026139626486600e-07
2387,8.06722702863559958e-07
2388,-5.22196487849463104e-07
2389,8.05419055330781330e-07
2390,-5.21368801282036780e-07
2391,8.04118562184581557e-07
2392,-5.20543075225363292e-07
2393,8.02821213260544097e-07
2394,-5.19719302562085777e-07
2395,8.01526997898548396e-07
2396,-5.18897476646222582e-07
2397,8.00235906060121018e-07
2398,-5.18077591678732359e-07
2399,7.98947927601675125e-07
2400,-5.17259641374102089e-07
2401,7.97663052570811073e-07
2402,-5.16443620467052472e-07
2403,7.96381271577021865e-07
2404,-5.15629521991788577e-07
2405,7.95102573316686596e-07
2406,-5.14817339592167757e-07
2407,7.93826948360379963e-07
2408,-5.14007067497916231e-07
2409,7.92554386759844208e-07
2410,-5.13198699434758250e-07
2411,7.91284878486508873e-07
2412,-5.12392229108705280e-07
2413,7.90018413613511195e-07
2414,-5.11587650252784902e-07
2415,7.88754981608958596e-07
2416,-5.10784957459342586e-07
2417,7.87494574334465347e-07
2418,-5.09984145060212362e-07
2419,7.86237180902625909e-07
2420,-5.09185206263642124e-07
2421,7.84982791837186128e-07
2422,-5.08388135115088086e-07
2423,7.83731396741597753e-07
2424,-5.07592926706939184e-07
2425,7.82482988235339464e-07
2426,-5.06799574896536731e-07
2427,7.81237554048661296e-07
2428,-5.06008071920469916e-07
2429,7.79995085500432367e-07
2430,-5.05218414170545780e-07
2431,7.78755574147063507e-07
2432,-5.04430595080376663e-07
2433,7.77519009564812470e-07
2434,-5.03644608726699597e-07
2435,7.76285381842358912e-07
2436,-5.02860448595535076e-07
2437,7.75054681380615878e-07
2438,-5.02078110021120164e-07
2439,7.73826900915650523e-07
2440,-5.01297587771924528e-07
2441,7.72602029493088767e-07
2442,-5.00518874179157821e-07
2443,7.71380057351346736e-07
2444,-4.99741964578173180e-07
2445,7.70160976006059517e-07
2446,-4.98966853293141103e-07
2447,7.68944775821369502e-07
2448,-4.98193534589394957e-07
2449,7.67731447835601617e-07
2450,-4.97422002774812668e-07
2451,7.66520983122696511e-07
2452,-4.96652252855633991e-07
2453,7.65313373255533027e-07
2454,-4.95884279750099689e-07
2455,7.64108608545706810e-07
2456,-4.95118075863178091e-07
2457,7.62906678189673031e-07
2458,-4.94353636206311323e-07
2459,7.61707574968399531e-07
2460,-4.93590955946885146e-07
2461,7.60511289564054105e-07
2462,-4.92830030180632161e-07
2463,7.59317814241015083e-07
2464,-4.92070852779249406e-07
2465,7.58127138902638193e-07
2466,-4.91313418094538228e-07
2467,7.56939254502174277e-07
2468,-4.90557720152699772e-07
2469,7.55754152125071351e-07
2470,-4.89803754606105454e-07
2471,7.54571823566295108e-07
2472,-4.89051514836031777e-07
2473,7.53392258785156062e-07
2474,-4.88300996167494900e-07
2475,7.52215450761730278e-07
2476,-4.87552193851079656e-07
2477,7.51041390268569895e-07
2478,-4.86805101927015641e-07
2479,7.49870069025751459e-07
2480,-4.86059715719435134e-07
2481,7.48701477508278622e-07
2482,-4.85316028758048482e-07
2483,7.47535607028248054e-07
2484,-4.84574036869100730e-07
2485,7.46372450680428739e-07
2486,-4.83833734157317634e-07
2487,7.45211997911950272e-07
2488,-4.83095114882874447e-07
2489,7.44054241057968527e-07
2490,-4.82358175117502353e-07
2491,7.42899171481602154e-07
2492,-4.81622909105600615e-07
2493,7.41746781133347342e-07
2494,-4.80889311638909225e-07
2495,7.40597061399860624e-07
2496,-4.80157377017006139e-07
2497,7.39450004211930484e-07
2498,-4.79427101429964900e-07
2499,7.38305601443798971e-07
2500,-4.78698478627390690e-07
2501,7.37163843951795923e-07
2502,-4.77971504081558990e-07
2503,7.36024724251456586e-07
2504,-4.77246172876189991e-07
2505,7.34888233683066990e-07
2506,-4.76522479314236016e-07
2507,7.33754363782105027e-07
2508,-4.75800418376107821e-07
2509,7.32623107132193943e-07
2510,-4.75079985864179212e-07
2511,7.31494455095119373e-07
2512,-4.74361176255424319e-07
2513,7.30368399782114712e-07
2514,-4.73643984489260204e-07
2515,7.29244932690836982e-07
2516,-4.72928405190692923e-07
2517,7.28124046413238308e-07
2518,-4.72214434710591459e-07
2519,7.27005732447902154e-07
2520,-4.71502066441372177e-07
2521,7.25889982368498598e-07
2522,-4.70791296779199623e-07
2523,7.24776790155123931e-07
2524,-4.70082120936736012e-07
2525,7.23666146152202784e-07
2526,-4.69374533022887313e-07
2527,7.22558043002626783e-07
2528,-4.68668529457525202e-07
2529,7.21452472896589416e-07
2530,-4.67964104297694627e-07
2531,7.20349427448787861e-07
2532,-4.67261252862015854e-07
2533,7.19248899483102980e-07
2534,-4.66559971194212602e-07
2535,7.18150881826308991e-07
2536,-4.65860254653072182e-07
2537,7.17055366079422642e-07
2538,-4.65162097326371589e-07
2539,7.15962344445589616e-07
2540,-4.64465495095003737e-07
2541,7.14871809077468091e-07
2542,-4.63770442279486030e-07
2543,7.13783751631625882e-07
2544,-4.63076935586359710e-07
2545,7.12698166255877417e-07
2546,-4.62384969891757307e-07
2547,7.11615044207338244e-07
2548,-4.61694540696988636e-07
2549,7.10534379462216456e-07
2550,-4.61005643493729994e-07
2551,7.09456162531029997e-07
2552,-4.60318272582154059e-07
2553,7.08380386835318870e-07
2554,-4.59632424644018260e-07
2555,7.07307044688220857e-07
2556,-4.58948093446112329e-07
2557,7.06236127296225404e-07
2558,-4.58265275297554468e-07
2559,7.05167630110683952e-07
2560,-4.57583966989123822e-07
2561,7.04101544398502903e-07
2562,-4.56904162392788373e-07
2563,7.03037862308830966e-07
2564,-4.56225857199776065e-07
2565,7.01976576362318301e-07
2566,-4.55549047019968865e-07
2567,7.00917680909306393e-07
2568,-4.54873728158025081e-07
2569,6.99861167690937712e-07
2570,-4.54199895225309619e-07
2571,6.98807028968914173e-07
2572,-4.53527543861915097e-07
2573,6.97755257278895467e-07
2574,-4.52856669210569671e-07
2575,6.96705846370682756e-07
2576,-4.52187267716946488e-07
2577,6.95658789359550529e-07
2578,-4.51519335254153009e-07
2579,6.94614078605472088e-07
2580,-4.50852866387548766e-07
2581,6.93571706629705235e-07
2582,-4.50187856795723703e-07
2583,6.92531665964195735e-07
2584,-4.49524301951587626e-07
2585,6.91493950942186023e-07
2586,-4.48862199509465271e-07
2587,6.90458554174184807e-07
2588,-4.48201542995917661e-07
2589,6.89425467533417166e-07
2590,-4.47542328929420848e-07
2591,6.88394685398713800e-07
2592,-4.46884553209454718e-07
2593,6.87366200419926510e-07
2594,-4.46228211172824700e-07
2595,6.86340005661371645e-07
2596,-4.45573298175493353e-07
2597,6.85316093074517261e-07
2598,-4.44919810298940945e-07
2599,6.84294457062308977e-07
2600,-4.44267743593595037e-07
2601,6.83275090451141756e-07
2602,-4.43617094079287834e-07
2603,6.82257987628457339e-07
2604,-4.42967857200029329e-07
2605,6.81243139993735701e-07
2606,-4.42320028435106798e-07
2607,6.80230541251221503e-07
2608,-4.41673603917395184e-07
2609,6.79220184762755018e-07
2610,-4.41028579653223080e-07
2611,6.78212063872620491e-07
2612,-4.40384950668727098e-07
2613,6.77206171884481539e-07
2614,-4.39742714378689416e-07
2615,6.76202502676110225e-07
2616,-4.39101865831658502e-07
2617,6.75201049028980813e-07
2618,-4.38462401111781877e-07
2619,6.74201804880553980e-07
2620,-4.37824316434450953e-07
2621,6.73204763428510248e-07
2622,-4.37187606757846688e-07
2623,6.72209916810339978e-07
2624,-4.36552268316644629e-07
2625,6.71217259493166359e-07
2626,-4.35918297479873670e-07
2627,6.70226784965174900e-07
2628,-4.35285689850683667e-07
2629,6.69238486739187696e-07
2630,-4.34654441831966832e-07
2631,6.68252359315305367e-07
2632,-4.34024549751765672e-07
2633,6.67268394927944886e-07
2634,-4.33396008703414727e-07
2635,6.66286587489073144e-07
2636,-4.32768815658594712e-07
2637,6.65306930364016592e-07
2638,-4.32142965796295263e-07
2639,6.64329417113421652e-07
2640,-4.31518455437849961e-07
2641,6.63354042456825110e-07
2642,-4.30895281648460110e-07
2643,6.62380799696662807e-07
2644,-4.30273439059035955e-07
2645,6.61409681086349926e-07
2646,-4.29652924009837393e-07
2647,6.60440681323704373e-07
2648,-4.29033733126131583e-07
2649,6.59473794564853358e-07
2650,-4.28415863509296608e-07
2651,6.58509014927842652e-07
2652,-4.27799309788247101e-07
2653,6.57546334725545445e-07
2654,-4.27184068480910451e-07
2655,6.56585749196645015e-07
2656,-4.26570136146770644e-07
2657,6.55627251404130942e-07
2658,-4.25957508730897845e-07
2659,6.54670836004457551e-07
2660,-4.25346183437519150e-07
2661,6.53716495812326405e-07
2662,-4.24736154403739897e-07
2663,6.52764224518359547e-07
2664,-4.24127419273532066e-07
2665,6.51814017508072250e-07
2666,-4.23519974255160399e-07
2667,6.50865867645100233e-07
2668,-4.22913815326105820e-07
2669,6.49919769153453936e-07
2670,-4.22308938405246489e-07
2671,6.48975715054835800e-07
2672,-4.21705339761552356e-07
2673,6.48033701339502814e-07
2674,-4.21103017801050881e-07
2675,6.47093721091084739e-07
2676,-4.20501965608478950e-07
2677,6.46155767290083063e-07
2678,-4.19902181689357094e-07
2679,6.45219835928047242e-07
2680,-4.19303661640119628e-07
2681,6.44285919588570664e-07
2682,-4.18706402181741606e-07
2683,6.43354013632855795e-07
2684,-4.18110399537155626e-07
2685,6.42424111206477610e-07
2686,-4.17515649812116173e-07
2687,6.41496207226594785e-07
2688,-4.16922150485738635e-07
2689,6.40570295799785432e-07
2690,-4.16329896543297113e-07
2691,6.39646370166021900e-07
2692,-4.15738885284455496e-07
2693,6.38724425706149665e-07
2694,-4.15149112453757631e-07
2695,6.37804455573359058e-07
2696,-4.14560574817052367e-07
2697,6.36886454751257749e-07
2698,-4.13973268771862310e-07
2699,6.35970417584803591e-07
2700,-4.13387191846660570e-07
2701,6.35056338979104416e-07
2702,-4.12802339629290798e-07
2703,6.34144211445860212e-07
2704,-4.12218707232563261e-07
2705,6.33234029988702507e-07
2706,-4.11636293460948711e-07
2707,6.32325790819821193e-07
2708,-4.11055094683217272e-07
2709,6.31419486499994616e-07
2710,-4.10475105396781823e-07
2711,6.30515110778525882e-07
2712,-4.09896323850049589e-07
2713,6.29612660441337251e-07
2714,-4.09318747020315949e-07
2715,6.28712128178895648e-07
2716,-4.08742369490051663e-07
2717,6.27813508357199010e-07
2718,-4.08167189538481081e-07
2719,6.26916797227430814e-07
2720,-4.07593203565412635e-07
2721,6.26021987513135363e-07
2722,-4.07020407475738591e-07
2723,6.25129074670452799e-07
2724,-4.06448798922796204e-07
2725,6.24238052605731324e-07
2726,-4.05878373126114265e-07
2727,6.23348915826384099e-07
2728,-4.05309127828300685e-07
2729,6.22461659951237812e-07
2730,-4.04741059547887261e-07
2731,6.21576278925779942e-07
2732,-4.04174164119439814e-07
2733,6.20692766614518336e-07
2734,-4.03608438873161052e-07
2735,6.19811119246789268e-07
2736,-4.03043881534221547e-07
2737,6.18931330848497207e-07
2738,-4.02480487337123038e-07
2739,6.18053395211776434e-07
2740,-4.01918252345802683e-07
2741,6.17177307522403491e-07
2742,-4.01357175562989671e-07
2743,6.16303064129942190e-07
2744,-4.00797252414287917e-07
2745,6.15430657182908930e-07
2746,-4.00238478893503637e-07
2747,6.14560083014741287e-07
2748,-3.99680853475238648e-07
2749,6.13691336194221757e-07
2750,-3.99124372355830409e-07
2751,6.12824411221679763e-07
2752,-3.98569032097088012e-07
2753,6.11959303403374131e-07
2754,-3.98014829204600010e-07
2755,6.11096007277148632e-07
2756,-3.97461760500025034e-07
2757,6.10234517224436156e-07
2758,-3.96909822793271251e-07
2759,6.09374828002797221e-07
2760,-3.96359013340529536e-07
2761,6.08516936185199414e-07
2762,-3.95809329503071181e-07
2763,6.07660835702525356e-07
2764,-3.95260767516841912e-07
2765,6.06806520980178051e-07
2766,-3.94713324024200373e-07
2767,6.05953986712821797e-07
2768,-3.94166995124823851e-07
2769,6.05103228276103831e-07
2770,-3.93621778931042354e-07
2771,6.04254242122432376e-07
2772,-3.93077672926097010e-07
2773,6.03407021673887099e-07
2774,-3.92534672710302125e-07
2775,6.02561562119524044e-07
2776,-3.91992775585736901e-07
2777,6.01717858202401040e-07
2778,-3.91451978472928514e-07
2779,6.00875905728202681e-07
2780,-3.90912278859256059e-07
2781,6.00035699411911468e-07
2782,-3.90373672900659080e-07
2783,5.99197233946356494e-07
2784,-3.89836156884913830e-07
2785,5.98360504659139170e-07
2786,-3.89299729610672580e-07
2787,5.97525507413267254e-07
2788,-3.88764386858180348e-07
2789,5.96692236426082602e-07
2790,-3.88230126631901994e-07
2791,5.95860687538264021e-07
2792,-3.87696944142969939e-07
2793,5.95030854984948575e-07
2794,-3.87164838654017334e-07
2795,5.94202735812612422e-07
2796,-3.86633805395915747e-07
2797,5.93376322400399868e-07
2798,-3.86103841884079422e-07
2799,5.92551612463560135e-07
2800,-3.85574945737811777e-07
2801,5.91728599644747363e-07
2802,-3.85047113400744979e-07
2803,5.90907280469474227e-07
2804,-3.84520342400679540e-07
2805,5.90087649184782838e-07
2806,-3.83994629191770743e-07
2807,5.89269701648015471e-07
2808,-3.83469971425642400e-07
2809,5.88453432694180784e-07
2810,-3.82946365494589388e-07
2811,5.87638837770420673e-07
2812,-3.82423809085454566e-07
2813,5.86825912868641196e-07
2814,-3.81902299287035299e-07
2815,5.86014652207568685e-07
2816,-3.81381832640407802e-07
2817,5.85205051862594456e-07
2818,-3.80862407500114384e-07
2819,5.84397107933215326e-07
2820,-3.80344020965556204e-07
2821,5.83590815182918186e-07
2822,-3.79826668865212409e-07
2823,5.82786168445452366e-07
2824,-3.79310348842379684e-07
2825,5.81983163708068841e-07
2826,-3.78795058140894663e-07
2827,5.81181795803447881e-07
2828,-3.78280793956605382e-07
2829,5.80382060862191576e-07
2830,-3.77767553995951231e-07
2831,5.79583954406812192e-07
2832,-3.77255334231371066e-07
2833,5.78787471367512079e-07
2834,-3.76744133093225380e-07
2835,5.77992608323888445e-07
2836,-3.76233947850517428e-07
2837,5.77199359548304502e-07
2838,-3.75724774399428324e-07
2839,5.76407720609204782e-07
2840,-3.75216611161663315e-07
2841,5.75617688143651752e-07
2842,-3.74709454854264467e-07
2843,5.74829256566293109e-07
2844,-3.74203302658128416e-07
2845,5.74042422613438911e-07
2846,-3.73698152494107602e-07
2847,5.73257181141636698e-07
2848,-3.73194001084041898e-07
2849,5.72473527688808489e-07
2850,-3.72690845664739577e-07
2851,5.71691457923722460e-07
2852,-3.72188684168456050e-07
2853,5.70910969180130545e-07
2854,-3.71687513809954497e-07
2855,5.70132054594178972e-07
2856,-3.71187330777918056e-07
2857,5.69354710703738199e-07
2858,-3.70688133614277607e-07
2859,5.68578933263313288e-07
2860,-3.70189918920676614e-07
2861,5.67804718540959025e-07
2862,-3.69692684072421389e-07
2863,5.67032061426232671e-07
2864,-3.69196426610552416e-07
2865,5.66260958079232544e-07
2866,-3.68701144481403321e-07
2867,5.65491404818522957e-07
2868,-3.68206834942838981e-07
2869,5.64723396556538049e-07
2870,-3.67713493625246655e-07
2871,5.63956928292164271e-07
2872,-3.67221119777772716e-07
2873,5.63191998073756609e-07
2874,-3.66729710832778292e-07
2875,5.62428600404674641e-07
2876,-3.66239262911745628e-07
2877,5.61666730836206777e-07
2878,-3.65749774085761745e-07
2879,5.60906385515643563e-07
2880,-3.65261241833475369e-07
2881,5.60147560138433546e-07
2882,-3.64773663548936222e-07
2883,5.59390250335007343e-07
2884,-3.64287036181318715e-07
2885,5.58634452423581983e-07
2886,-3.63801357737424728e-07
2887,5.57880162819671687e-07
2888,-3.63316625768633152e-07
2889,5.57127377050805699e-07
2890,-3.62832837859998370e-07
2891,5.56376090696568517e-07
2892,-3.62349990774471263e-07
2893,5.55626298921152378e-07
2894,-3.61868082042628602e-07
2895,5.54877999187766767e-07
2896,-3.61387109826212960e-07
2897,5.54131186676368263e-07
2898,-3.60907071084638851e-07
2899,5.53385857617871797e-07
2900,-3.60427963405039113e-07
2901,5.52642007777697615e-07
2902,-3.59949784359457438e-07
2903,5.51899633522242403e-07
2904,-3.59472532181854852e-07
2905,5.51158731740480142e-07
2906,-3.58996203721626771e-07
2907,5.50419296362191356e-07
2908,-3.58520795968061920e-07
2909,5.49681324703393015e-07
2910,-3.58046307138180936e-07
2911,5.48944811438481824e-07
2912,-3.57572734269981862e-07
2913,5.48209754743788860e-07
2914,-3.57100076115550752e-07
2915,5.47476149817996800e-07
2916,-3.56628328512095746e-07
2917,5.46743991690901385e-07
2918,-3.56157489764423443e-07
2919,5.46013277945012563e-07
2920,-3.55687558090498072e-07
2921,5.45284003855225541e-07
2922,-3.55218530632369535e-07
2923,5.44556166261285487e-07
2924,-3.54750404971580678e-07
2925,5.43829760479811391e-07
2926,-3.54283178108860840e-07
2927,5.43104782810948095e-07
2928,-3.53816848542326532e-07
2929,5.42381230221098236e-07
2930,-3.53351413881988635e-07
2931,5.41659098100243389e-07
2932,-3.52886871226456969e-07
2933,5.40938383308845136e-07
2934,-3.52423218994668251e-07
2935,5.40219081615810427e-07
2936,-3.51960454222525391e-07
2937,5.39501188885698256e-07
2938,-3.51498573995754254e-07
2939,5.38784702155291971e-07
2940,-3.51037577243217091e-07
2941,5.38069617204768402e-07
2942,-3.50577460005378875e-07
2943,5.37355929898371235e-07
2944,-3.50118221828268487e-07
2945,5.36643637224288267e-07
2946,-3.49659859438591212e-07
2947,5.35932735095886966e-07
2948,-3.49202371043187406e-07
2949,5.35223220616864693e-07
2950,-3.48745753753753228e-07
2951,5.34515088872487472e-07
2952,-3.48290004209911141e-07
2953,5.33808335725108731e-07
2954,-3.47835121510238942e-07
2955,5.33102958938186357e-07
2956,-3.47381104217539672e-07
2957,5.32398955649355678e-07
2958,-3.46927949368115723e-07
2959,5.31696319942489131e-07
2960,-3.46475653032639909e-07
2961,5.30995049346058504e-07
2962,-3.46024215446145397e-07
2963,5.30295140386295176e-07
2964,-3.45573632657818740e-07
2965,5.29596588334003079e-07
2966,-3.45123902523679896e-07
2967,5.28899390330411713e-07
2968,-3.44675023596278463e-07
2969,5.28203543571487855e-07
2970,-3.44226993791234020e-07
2971,5.27509043978754101e-07
2972,-3.43779810378115161e-07
2973,5.26815887980207713e-07
2974,-3.43333471175791983e-07
2975,5.26124071460605928e-07
2976,-3.42887973496483095e-07
2977,5.25433590902561211e-07
2978,-3.42443315884542103e-07
2979,5.24744443477419952e-07
2980,-3.41999495648070241e-07
2981,5.24056624584979460e-07
2982,-3.41556510826511022e-07
2983,5.23370132535874768e-07
2984,-3.41114359901749527e-07
2985,5.22684962782578471e-07
2986,-3.40673039549748264e-07
2987,5.22001111703959920e-07
2988,-3.40232547751123775e-07
2989,5.21318575237136751e-07
2990,-3.39792882509456198e-07
2991,5.20637350612943538e-07
2992,-3.39354042467460466e-07
2993,5.19957435049806455e-07
2994,-3.38916024980496114e-07
2995,5.19278823946868797e-07
2996,-3.38478827461937019e-07
2997,5.18601515058995410e-07
2998,-3.38042448448175840e-07
2999,5.17925504432224001e-07
3000,-3.37606885365744797e-07
3001,5.17250788462852792e-07
3002,-3.37172136291078121e-07
3003,5.16577363107625172e-07
3004,-3.36738198594117285e-07
3005,5.15905225706982834e-07
3006,-3.36305070874523648e-07
3007,5.15234373511530102e-07
3008,-3.35872750640601144e-07
3009,5.14564802510434785e-07
3010,-3.35441235972914932e-07
3011,5.13896509252952418e-07
3012,-3.35010525006414559e-07
3013,5.13229490952537413e-07
3014,-3.34580615659034491e-07
3015,5.12563743722009247e-07
3016,-3.34151504772447634e-07
3017,5.11899264088271423e-07
3018,-3.33723191749880261e-07
3019,5.11236049191247101e-07
3020,-3.33295673488159885e-07
3021,5.10574095277606661e-07
3022,-3.32868948529090168e-07
3023,5.09913400155676387e-07
3024,-3.32443014518176911e-07
3025,5.09253959146646178e-07
3026,-3.32017869594732885e-07
3027,5.08595769525607971e-07
3028,-3.31593511242162376e-07
3029,5.07938828099581817e-07
3030,-3.31169938828853615e-07
3031,5.07283132629330027e-07
3032,-3.30747148742624329e-07
3033,5.06628678090818025e-07
3034,-3.30325140199388452e-07
3035,5.05975463379404415e-07
3036,-3.29903910177507565e-07
3037,5.05323482199944886e-07
3038,-3.29483456241086064e-07
3039,5.04672733614386448e-07
3040,-3.29063778439960139e-07
3041,5.04023214391407567e-07
3042,-3.28644873152197267e-07
3043,5.03374920705155875e-07
3044,-3.28226739061256626e-07
3045,5.02727850331557480e-07
3046,-3.27809373808389846e-07
3047,5.02081998107576203e-07
3048,-3.27392775076470482e-07
3049,5.01437362566603296e-07
3050,-3.26976942229875218e-07
3051,5.00793940573836736e-07
3052,-3.26561872288199408e-07
3053,5.00151728785808145e-07
3054,-3.26147563454251269e-07
3055,4.99510723868626656e-07
3056,-3.25734013955263526e-07
3057,4.98870922436515758e-07
3058,-3.25321221462245983e-07
3059,4.98232321254955419e-07
3060,-3.24909184154821708e-07
3061,4.97594917776012087e-07
3062,-3.24497900329951235e-07
3063,4.96958709345285781e-07
3064,-3.24087368326043542e-07
3065,4.96323692065709308e-07
3066,-3.23677585840288419e-07
3067,4.95689863896647101e-07
3068,-3.23268551602530051e-07
3069,4.95057220375878349e-07
3070,-3.22860262216215236e-07
3071,4.94425759369967615e-07
3072,-3.22452717672738066e-07
3073,4.93795477734080619e-07
3074,-3.22045914482943408e-07
3075,4.93166372096214032e-07
3076,-3.21639851522922251e-07
3077,4.92538439236321812e-07
3078,-3.21234525915369105e-07
3079,4.91911676661437554e-07
3080,-3.20829937178695184e-07
3081,4.91286081743597491e-07
3082,-3.20426083237577651e-07
3083,4.90661651171429444e-07
3084,-3.20022962305440214e-07
3085,4.90038381807295842e-07
3086,-3.19620571365559680e-07
3087,4.89416270411000999e-07
3088,-3.19218909452712199e-07
3089,4.88795314247472565e-07
3090,-3.18817974442938305e-07
3091,4.88175510222325965e-07
3092,-3.18417765190568974e-07
3093,4.87556856376205749e-07
3094,-3.18018278877148607e-07
3095,4.86939348307900773e-07
3096,-3.17619513919715509e-07
3097,4.86322984606558442e-07
3098,-3.17221469269899067e-07
3099,4.85707761536328614e-07
3100,-3.16824142147454186e-07
3101,4.85093675806705445e-07
3102,-3.16427531578911046e-07
3103,4.84480725412027151e-07
3104,-3.16031635242222154e-07
3105,4.83868906096642125e-07
3106,-3.15636450357941485e-07
3107,4.83258216496296338e-07
3108,-3.15241977222208116e-07
3109,4.82648653420083166e-07
3110,-3.14848213185045961e-07
3111,4.82040213626962007e-07
3112,-3.14455155913324683e-07
3113,4.81432894138264847e-07
3114,-3.14062803784540548e-07
3115,4.80826692912915027e-07
3116,-3.13671156037574580e-07
3117,4.80221606658432800e-07
3118,-3.13280209811752729e-07
3119,4.79617631764487295e-07
3120,-3.12889962814737393e-07
3121,4.79014766293274864e-07
3122,-3.12500414881391825e-07
3123,4.78413007566304003e-07
3124,-3.12111563329729027e-07
3125,4.77812351968412047e-07
3126,-3.11723406428654955e-07
3127,4.77212797571978696e-07
3128,-3.11335942131413434e-07
3129,4.76614340607698227e-07
3130,-3.10949169051880416e-07
3131,4.76016979212574138e-07
3132,-3.10563086338789165e-07
3133,4.75420710952762921e-07
3134,-3.10177691899383373e-07
3135,4.74825532696028482e-07
3136,-3.09792983543713987e-07
3137,4.74231441861932063e-07
3138,-3.09408959662815614e-07
3139,4.73638434612136929e-07
3140,-3.09025617041814831e-07
3141,4.73046507883847116e-07
3142,-3.08642956084242739e-07
3143,4.72455661722613092e-07
3144,-3.08260975326506133e-07
3145,4.71865891282509072e-07
3146,-3.07879671553499343e-07
3147,4.71277194506307917e-07
3148,-3.07499044407516756e-07
3149,4.70689568330159264e-07
3150,-3.07119090581439832e-07
3151,4.70103009679744592e-07
3152,-3.06739809246920958e-07
3153,4.69517516669577825e-07
3154,-3.06361199068076151e-07
3155,4.68933086262328462e-07
3156,-3.05983258079008326e-07
3157,4.68349716038957914e-07
3158,-3.05605985435978064e-07
3159,4.67767404106745122e-07
3160,-3.05229378422328094e-07
3161,4.67186146201748516e-07
3162,-3.04853434999824823e-07
3163,4.66605940335710825e-07
3164,-3.04478154464194977e-07
3165,4.66026784122076432e-07
3166,-3.04103534768347860e-07
3167,4.65448674624301488e-07
3168,-3.03729574598869364e-07
3169,4.64871609905048265e-07
3170,-3.03356272627841428e-07
3171,4.64295586961038418e-07
3172,-3.02983626728684817e-07
3173,4.63720603320002208e-07
3174,-3.02611634885334592e-07
3175,4.63146655238895270e-07
3176,-3.02240295218071435e-07
3177,4.62573741561321545e-07
3178,-3.01869607476925229e-07
3179,4.62001859344955440e-07
3180,-3.01499569233822404e-07
3181,4.61431005969775131e-07
3182,-3.01130179072383741e-07
3183,4.60861177909143802e-07
3184,-3.00761434403913287e-07
3185,4.60292374015985560e-07
3186,-3.00393335728177687e-07
3187,4.59724591807682676e-07
3188,-3.00025879394569388e-07
3189,4.59157827114198778e-07
3190,-2.99659065226898072e-07
3191,4.58592079869719140e-07
3192,-2.99292891252306690e-07
3193,4.58027345335727104e-07
3194,-2.98927354896963079e-07
3195,4.57463621573356947e-07
3196,-2.98562455590693361e-07
3197,4.56900906235919189e-07
3198,-2.98198192023778137e-07
3199,4.56339197649712355e-07
3200,-2.97834562214657676e-07
3201,4.55778492191292867e-07
3202,-2.97471564365234716e-07
3203,4.55218787946460391e-07
3204,-2.97109197170965279e-07
3205,4.54660082112827067e-07
3206,-2.96747459313049085e-07
3207,4.54102373429743332e-07
3208,-2.96386349540916047e-07
3209,4.53545657581398230e-07
3210,-2.96025864748015500e-07
3211,4.52989932238867526e-07
3212,-2.95666004186998362e-07
3213,4.52435196400942342e-07
3214,-2.95306767319860222e-07
3215,4.51881447015425742e-07
3216,-2.94948151870687236e-07
3217,4.51328681701531307e-07
3218,-2.94590156954442048e-07
3219,4.50776898162723328e-07
3220,-2.94232779487032328e-07
3221,4.50226092738011006e-07
3222,-2.93876018966439542e-07
3223,4.49676264812868179e-07
3224,-2.93519874662597310e-07
3225,4.49127410948048641e-07
3226,-2.93164342856151721e-07
3227,4.48579528118737336e-07
3228,-2.92809423604025611e-07
3229,4.48032615115249664e-07
3230,-2.92455115196350205e-07
3231,4.47486668553296296e-07
3232,-2.92101416437244260e-07
3233,4.46941687926934818e-07
3234,-2.91748326065264965e-07
3235,4.46397669720802686e-07
3236,-2.91395841609220059e-07
3237,4.45854610851847621e-07
3238,-2.91043961386378539e-07
3239,4.45312509619776765e-07
3240,-2.90692685990999395e-07
3241,4.44771364313652545e-07
3242,-2.90342011831214429e-07
3243,4.44231171488193118e-07
3244,-2.89991938184409456e-07
3245,4.43691929329769336e-07
3246,-2.89642463489316302e-07
3247,4.43153635477996837e-07
3248,-2.89293586508401778e-07
3249,4.42616287801400324e-07
3250,-2.88945305990406951e-07
3251,4.42079884463631744e-07
3252,-2.88597619599438833e-07
3253,4.41544421310561154e-07
3254,-2.88250526173120570e-07
3255,4.41009897199373662e-07
3256,-2.87904024660542778e-07
3257,4.40476310020981475e-07
3258,-2.87558113887190143e-07
3259,4.39943658123138780e-07
3260,-2.87212792761470978e-07
3261,4.39411938414259017e-07
3262,-2.86868058304797630e-07
3263,4.38881148066106215e-07
3264,-2.86523909836170960e-07
3265,4.38351285378199583e-07
3266,-2.86180345851043827e-07
3267,4.37822348669303710e-07
3268,-2.85837365728925526e-07
3269,4.37294335173904198e-07
3270,-2.85494967191671237e-07
3271,4.36767242395631474e-07
3272,-2.85153149177346435e-07
3273,4.36241068117417670e-07
3274,-2.84811909848332730e-07
3275,4.35715810210387878e-07
3276,-2.84471248174425716e-07
3277,4.35191467517862599e-07
3278,-2.84131163101939384e-07
3279,4.34668035982620614e-07
3280,-2.83791652386221917e-07
3281,4.34145515101475119e-07
3282,-2.83452716007961970e-07
3283,4.33623901457366984e-07
3284,-2.83114350534922749e-07
3285,4.33103192726793727e-07
3286,-2.82776556105834539e-07
3287,4.32583387930824018e-07
3288,-2.82439331655487817e-07
3289,4.32064484170751339e-07
3290,-2.82102674313140434e-07
3291,4.31546478607970344e-07
3292,-2.81766583598468754e-07
3293,4.31029370214722012e-07
3294,-2.81431058551998798e-07
3295,4.30513156736431060e-07
3296,-2.81096097462611781e-07
3297,4.29997835332604104e-07
3298,-2.80761698020368018e-07
3299,4.29483403787902756e-07
3300,-2.80427859901844548e-07
3301,4.28969861094986150e-07
3302,-2.80094582712325764e-07
3303,4.28457204983653150e-07
3304,-2.79761863493485200e-07
3305,4.27945431379266109e-07
3306,-2.79429700609079348e-07
3307,4.27434539791490625e-07
3308,-2.79098094218995206e-07
3309,4.26924528081741566e-07
3310,-2.78767041457127178e-07
3311,4.26415392851483513e-07
3312,-2.78436541424378538e-07
3313,4.25907133649085645e-07
3314,-2.78106594385204617e-07
3315,4.25399747693656370e-07
3316,-2.77777197570581444e-07
3317,4.24893232761435410e-07
3318,-2.77448349802417160e-07
3319,4.24387587355091655e-07
3320,-2.77120049432070079e-07
3321,4.23882808571364145e-07
3322,-2.76792295702280991e-07
3323,4.23378894638883529e-07
3324,-2.76465087652222734e-07
3325,4.22875843561891899e-07
3326,-2.76138423504032865e-07
3327,4.22373653777659420e-07
3328,-2.75812301654127455e-07
3329,4.21872322371102456e-07
3330,-2.75486720616659786e-07
3331,4.21371847103117047e-07
3332,-2.75161680065707512e-07
3333,4.20872227001318951e-07
3334,-2.74837178373816787e-07
3335,4.20373458765856693e-07
3336,-2.74513213371279683e-07
3337,4.19875541391616415e-07
3338,-2.74189785317248894e-07
3339,4.19378472662982273e-07
3340,-2.73866891509448973e-07
3341,4.18882249814487250e-07
3342,-2.73544531561521565e-07
3343,4.18386871840239910e-07
3344,-2.73222703973008841e-07
3345,4.17892335994608366e-07
3346,-2.72901407158643855e-07
3347,4.17398640733880260e-07
3348,-2.72580640170755081e-07
3349,4.16905783863791277e-07
3350,-2.72260401548322493e-07
3351,4.16413763215902874e-07
3352,-2.71940690389568664e-07
3353,4.15922577248084633e-07
3354,-2.71621505771803557e-07
3355,4.15432223767856091e-07
3356,-2.71302845516501578e-07
3357,4.14942700642427198e-07
3358,-2.70984708606320888e-07
3359,4.14454005648042122e-07
3360,-2.70667093655230189e-07
3361,4.13966137167037819e-07
3362,-2.70349999726183294e-07
3363,4.13479092595334681e-07
3364,-2.70033425385678479e-07
3365,4.12992871581543208e-07
3366,-2.69717370325458061e-07
3367,4.12507470836911923e-07
3368,-2.69401831934115811e-07
3369,4.12022888780874433e-07
3370,-2.69086810530082541e-07
3371,4.11539124502452682e-07
3372,-2.68772304547611761e-07
3373,4.11056174542540082e-07
3374,-2.68458311234990098e-07
3375,4.10574036684744484e-07
3376,-2.68144829618831589e-07
3377,4.10092709537969122e-07
3378,-2.67831859583583523e-07
3379,4.09612192112317347e-07
3380,-2.67519400384506156e-07
3381,4.09132481669491412e-07
3382,-2.67207449189769612e-07
3383,4.08653575608309993e-07
3384,-2.66896005188743083e-07
3385,4.08175473600303667e-07
3386,-2.66585068873890360e-07
3387,4.07698174112282447e-07
3388,-2.66274638070975542e-07
3389,4.07221673116130279e-07
3390,-2.65964710066323917e-07
3391,4.06745969000186560e-07
3392,-2.65655284583392940e-07
3393,4.06271061033380439e-07
3394,-2.65346361423862975e-07
3395,4.05796947057119121e-07
3396,-2.65037938115026526e-07
3397,4.05323625010710679e-07
3398,-2.64730014857234890e-07
3399,4.04851093393612740e-07
3400,-2.64422589139001127e-07
3401,4.04379349400576961e-07
3402,-2.64115660743181617e-07
3403,4.03908392182646044e-07
3404,-2.63809228188490225e-07
3405,4.03438219700042466e-07
3406,-2.63503290000805443e-07
3407,4.02968829755466729e-07
3408,-2.63197844834726394e-07
3409,4.02500220210226128e-07
3410,-2.62892891904142395e-07
3411,4.02032390268051883e-07
3412,-2.62588430315893943e-07
3413,4.01565337270524418e-07
3414,-2.62284458150024585e-07
3415,4.01099059652292489e-07
3416,-2.61980975209568826e-07
3417,4.00633555334926872e-07
3418,-2.61677980136045220e-07
3419,4.00168822790362027e-07
3420,-2.61375470875943565e-07
3421,3.99704859530354337e-07
3422,-2.61073447273717908e-07
3423,3.99241665783121636e-07
3424,-2.60771908636542889e-07
3425,3.98779238248233980e-07
3426,-2.60470852216779047e-07
3427,3.98317574206177054e-07
3428,-2.60170277296862104e-07
3429,3.97856673324222287e-07
3430,-2.59870183746564396e-07
3431,3.97396533070708426e-07
3432,-2.59570569617272018e-07
3433,3.96937152536225111e-07
3434,-2.59271434680243139e-07
3435,3.96478529022539995e-07
3436,-2.58972775769134030e-07
3437,3.96020660517576657e-07
3438,-2.58674593947206039e-07
3439,3.95563546689730063e-07
3440,-2.58376887392118443e-07
3441,3.95107184334627511e-07
3442,-2.58079654638039010e-07
3443,3.94651572645368526e-07
3444,-2.57782894937605742e-07
3445,3.94196709533664793e-07
3446,-2.57486607013042810e-07
3447,3.93742593517814230e-07
3448,-2.57190790056475812e-07
3449,3.93289221923900634e-07
3450,-2.56895442212713121e-07
3451,3.92836593902039735e-07
3452,-2.56600563269574839e-07
3453,3.92384707516904766e-07
3454,-2.56306151951751059e-07
3455,3.91933561165453265e-07
3456,-2.56012206328002639e-07
3457,3.91483152363994153e-07
3458,-2.55718726211369184e-07
3459,3.91033480805209318e-07
3460,-2.55425710447462367e-07
3461,3.90584543217056438e-07
3462,-2.55133157721131558e-07
3463,3.90136339445040089e-07
3464,-2.54841067759592549e-07
3465,3.89688866804071072e-07
3466,-2.54549437522370812e-07
3467,3.89242123162876530e-07
3468,-2.54258267427233852e-07
3469,3.88796107734037059e-07
3470,-2.53967555596173567e-07
3471,3.88350817932018098e-07
3472,-2.53677301398642222e-07
3473,3.87906252914713891e-07
3474,-2.53387504218918967e-07
3475,3.87462410726173585e-07
3476,-2.53098162748509476e-07
3477,3.87019289963537719e-07
3478,-2.52809275686529007e-07
3479,3.86576888632707299e-07
3480,-2.52520842349148011e-07
3481,3.86135205830790150e-07
3482,-2.52232861394554490e-07
3483,3.85694238341145778e-07
3484,-2.51945330952011646e-07
3485,3.85253985273199507e-07
3486,-2.51658251586966542e-07
3487,3.84814445222987823e-07
3488,-2.51371620799814997e-07
3489,3.84375615713167999e-07
3490,-2.51085437883021337e-07
3491,3.83937496539330870e-07
3492,-2.50799702895204849e-07
3493,3.83500085007305663e-07
3494,-2.50514413451179092e-07
3495,3.83063379774491953e-07
3496,-2.50229569902274646e-07
3497,3.82627379434903668e-07
3498,-2.49945169277856701e-07
3499,3.82192081371257864e-07
3500,-2.49661212120433027e-07
3501,3.81757485364988013e-07
3502,-2.49377697249342026e-07
3503,3.81323588831829045e-07
3504,-2.49094622751571911e-07
3505,3.80890390415081882e-07
3506,-2.48811988524417236e-07
3507,3.80457888634743007e-07
3508,-2.48529792241458020e-07
3509,3.80026080998076038e-07
3510,-2.48248034468606398e-07
3511,3.79594967919564794e-07
3512,-2.47966714033996046e-07
3513,3.79164546226907939e-07
3514,-2.47685829020117642e-07
3515,3.78734814470378303e-07
3516,-2.47405378773433492e-07
3517,3.78305771251778707e-07
3518,-2.47125362078749951e-07
3519,3.77877414620407941e-07
3520,-2.46845778363158177e-07
3521,3.77449743769723406e-07
3522,-2.46566626382778484e-07
3523,3.77022756177507204e-07
3524,-2.46287904944373058e-07
3525,3.76596451024207686e-07
3526,-2.46009613498427104e-07
3527,3.76170826395416941e-07
3528,-2.45731750822670334e-07
3529,3.75745881568302939e-07
3530,-2.45454316239008826e-07
3531,3.75321613889955842e-07
3532,-2.45177308026873289e-07
3533,3.74898021851328698e-07
3534,-2.44900725535240237e-07
3535,3.74475103641078289e-07
3536,-2.44624567572543741e-07
3537,3.74052859144512012e-07
3538,-2.44348834187126512e-07
3539,3.73631285760869044e-07
3540,-2.44073523052757350e-07
3541,3.73210382125945171e-07
3542,-2.43798634056049196e-07
3543,3.72790146909188534e-07
3544,-2.43524166079255679e-07
3545,3.72370577993041278e-07
3546,-2.43250117398722296e-07
3547,3.71951673559115886e-07
3548,-2.42976487959502390e-07
3549,3.71533434130050535e-07
3550,-2.42703277214188055e-07
3551,3.71115856442522946e-07
3552,-2.42430482188342417e-07
3553,3.70698938535583131e-07
3554,-2.42158103454339572e-07
3555,3.70282680283548552e-07
3556,-2.41886139975263757e-07
3557,3.69867079160274947e-07
3558,-2.41614590608755887e-07
3559,3.69452134462531263e-07
3560,-2.41343454741401108e-07
3561,3.69037844282068842e-07
3562,-2.41072730667460669e-07
3563,3.68624207275206023e-07
3564,-2.40802418433212058e-07
3565,3.68211222659096161e-07
3566,-2.40532516816545126e-07
3567,3.67798887189200939e-07
3568,-2.40263022880539095e-07
3569,3.67387199584871234e-07
3570,-2.39993938492789540e-07
3571,3.66976160345696448e-07
3572,-2.39725261404828496e-07
3573,3.66565766464307489e-07
3574,-2.39456990917400992e-07
3575,3.66156017044689824e-07
3576,-2.39189125992465979e-07
3577,3.65746909392990372e-07
3578,-2.38921664855061998e-07
3579,3.65338442367327459e-07
3580,-2.38654607496267888e-07
3581,3.64930615935249503e-07
3582,-2.38387952972435025e-07
3583,3.64523427581593655e-07
3584,-2.38121700833589016e-07
3585,3.64116877103175132e-07
3586,-2.37855849780762563e-07
3587,3.63710960844571953e-07
3588,-2.37590397586231089e-07
3589,3.63305678588829122e-07
3590,-2.37325345576863156e-07
3591,3.62901029754286467e-07
3592,-2.37060691998267396e-07
3593,3.62497011765573610e-07
3594,-2.36796435085235034e-07
3595,3.62093623174919605e-07
3596,-2.36532574242301882e-07
3597,3.61690862111269909e-07
3598,-2.36269107837521721e-07
3599,3.61288727935978146e-07
3600,-2.36006037218179386e-07
3601,3.60887219886951143e-07
3602,-2.35743359510609567e-07
3603,3.60486334323073781e-07
3604,-2.35481074148906612e-07
3605,3.60086072327423109e-07
3606,-2.35219181269040221e-07
3607,3.59686430790876708e-07
3608,-2.34957678692435884e-07
3609,3.59287408947030114e-07
3610,-2.34696566407765090e-07
3611,3.58889005652275294e-07
3612,-2.34435842694504182e-07
3613,3.58491218938635538e-07
3614,-2.34175507225984768e-07
3615,3.58094048027323872e-07
3616,-2.33915559459062056e-07
3617,3.57697491090363312e-07
3618,-2.33655997624293723e-07
3619,3.57301546153571732e-07
3620,-2.33396820720067093e-07
3621,3.56906212558065971e-07
3622,-2.33138028827030610e-07
3623,3.56511489113271078e-07
3624,-2.32879620335314036e-07
3625,3.56117373877238025e-07
3626,-2.32621594851976350e-07
3627,3.55723866144521933e-07
3628,-2.32363951825877488e-07
3629,3.55330964030711981e-07
3630,-2.32106688950925437e-07
3631,3.54938665637387001e-07
3632,-2.31849806345123216e-07
3633,3.54546970824605661e-07
3634,-2.31593302976666402e-07
3635,3.54155876530104306e-07
3636,-2.31337177280129713e-07
3637,3.53765382720388870e-07
3638,-2.31081429974430326e-07
3639,3.53375488843119228e-07
3640,-2.30826059367097125e-07
3641,3.52986191674815571e-07
3642,-2.30571063913469444e-07
3643,3.52597490410615230e-07
3644,-2.30316443679150383e-07
3645,3.52209383964978990e-07
3646,-2.30062196973685690e-07
3647,3.51821871103973818e-07
3648,-2.29808323467577509e-07
3649,3.51434950515357160e-07
3650,-2.29554822836431466e-07
3651,3.51048620905555281e-07
3652,-2.29301694014804679e-07
3653,3.50662881032600300e-07
3654,-2.29048935803157280e-07
3655,3.50277728964450826e-07
3656,-2.28796546519643041e-07
3657,3.49893163346663749e-07
3658,-2.28544525720786746e-07
3659,3.49509182359544901e-07
3660,-2.28292872553567031e-07
3661,3.49125786016103754e-07
3662,-2.28041587817765982e-07
3663,3.48742973133073398e-07
3664,-2.27790669271053159e-07
3665,3.48360741162769311e-07
3666,-2.27540115824773032e-07
3667,3.47979089391411014e-07
3668,-2.27289927014023973e-07
3669,3.47598015994174602e-07
3670,-2.27040101294889514e-07
3671,3.47217520356795647e-07
3672,-2.26790639473763867e-07
3673,3.46837601187912175e-07
3674,-2.26541539404171101e-07
3675,3.46458256631562397e-07
3676,-2.26292800555162535e-07
3677,3.46079485462211133e-07
3678,-2.26044422017161501e-07
3679,3.45701286966325241e-07
3680,-2.25796403363255240e-07
3681,3.45323659380033676e-07
3682,-2.25548742929602931e-07
3683,3.44946601437630141e-07
3684,-2.25301440406263810e-07
3685,3.44570111859391793e-07
3686,-2.25054495474071735e-07
3687,3.44194190028398546e-07
3688,-2.24807907036699917e-07
3689,3.43818833516340293e-07
3690,-2.24561673510586194e-07
3691,3.43444041631732476e-07
3692,-2.24315794503903370e-07
3693,3.43069813270256580e-07
3694,-2.24070270273489383e-07
3695,3.42696147594042011e-07
3696,-2.23825098663628787e-07
3697,3.42323041602044527e-07
3698,-2.23580278478666018e-07
3699,3.41950495306299830e-07
3700,-2.23335810055368063e-07
3701,3.41578507358274081e-07
3702,-2.23091691913716398e-07
3703,3.41207076022142927e-07
3704,-2.22847923559460123e-07
3705,3.40836200706640578e-07
3706,-2.22604504098937499e-07
3707,3.40465880109197649e-07
3708,-2.22361433109834601e-07
3709,3.40096112353676979e-07
3710,-2.22118708403339386e-07
3711,3.39726895634066840e-07
3712,-2.21876330297386995e-07
3713,3.39358230618095957e-07
3714,-2.21634299031966610e-07
3715,3.38990115473750491e-07
3716,-2.21392611808864922e-07
3717,3.38622547729773066e-07
3718,-2.21151268830588821e-07
3719,3.38255527226959659e-07
3720,-2.20910268637987390e-07
3721,3.37889051723333065e-07
3722,-2.20669611427811588e-07
3723,3.37523122426214873e-07
3724,-2.20429296227304610e-07
3725,3.37157735659207863e-07
3726,-2.20189321502271890e-07
3727,3.36792890582759080e-07
3728,-2.19949686318536514e-07
3729,3.36428585617644095e-07
3730,-2.19710390916501493e-07
3731,3.36064821994314955e-07
3732,-2.19471434976538759e-07
3733,3.35701596598789336e-07
3734,-2.19232815675787428e-07
3735,3.35338906903482544e-07
3736,-2.18994532736465772e-07
3737,3.34976753582366888e-07
3738,-2.18756587070854824e-07
3739,3.34615136197785263e-07
3740,-2.18518977087376023e-07
3741,3.34254052199956103e-07
3742,-2.18281701242504920e-07
3743,3.33893499580952073e-07
3744,-2.18044758611246067e-07
3745,3.33533477880504469e-07
3746,-2.17808149420229878e-07
3747,3.33173987207160617e-07
3748,-2.17571872775911611e-07
3749,3.32815025068190696e-07
3750,-2.17335927176766070e-07
3751,3.32456590163612585e-07
3752,-2.17100312244479436e-07
3753,3.32098681377378743e-07
3754,-2.16865027093862019e-07
3755,3.31741298134282279e-07
3756,-2.16630072037990193e-07
3757,3.31384439135554655e-07
3758,-2.16395444928792613e-07
3759,3.31028101986619597e-07
3760,-2.16161144764647736e-07
3761,3.30672286738843986e-07
3762,-2.15927171894508201e-07
3763,3.30316992219468199e-07
3764,-2.15693524915477702e-07
3765,3.29962217273994320e-07
3766,-2.15460204036693147e-07
3767,3.29607960649398253e-07
3768,-2.15227207188240640e-07
3769,3.29254220513428672e-07
3770,-2.14994534572265495e-07
3771,3.28900996240587956e-07
3772,-2.14762184742778312e-07
3773,3.28548286039787722e-07
3774,-2.14530157365979527e-07
3775,3.28196089960979778e-07
3776,-2.14298451445963825e-07
3777,3.27844405646790276e-07
3778,-2.14067065587501421e-07
3779,3.27493232405086308e-07
3780,-2.13836000787721857e-07
3781,3.27142569668773439e-07
3782,-2.13605254860910769e-07
3783,3.26792415190996985e-07
3784,-2.13374827477864196e-07
3785,3.26442768874414597e-07
3786,-2.13144717898638641e-07
3787,3.26093629008023479e-07
3788,-2.12914926347729253e-07
3789,3.25744995538735525e-07
3790,-2.12685450663191771e-07
3791,3.25396864802770812e-07
3792,-2.12456289932393589e-07
3793,3.25049237344485812e-07
3794,-2.12227443869097233e-07
3795,3.24702111599408765e-07
3796,-2.11998912240023081e-07
3797,3.24355487476170227e-07
3798,-2.11770694252137250e-07
3799,3.24009362579672201e-07
3800,-2.11542788307461024e-07
3801,3.23663735778610973e-07
3802,-2.11315194173079720e-07
3803,3.23318607105508266e-07
3804,-2.11087911609285396e-07
3805,3.22973974841487743e-07
3806,-2.10860939754395748e-07
3807,3.22629837656654843e-07
3808,-2.10634277139360773e-07
3809,3.22286194432725595e-07
3810,-2.10407923910502607e-07
3811,3.21943043978943304e-07
3812,-2.10181877543698431e-07
3813,3.21600385172712018e-07
3814,-2.09956140146560532e-07
3815,3.21258217966038267e-07
3816,-2.09730709150295161e-07
3817,3.20916539383768112e-07
3818,-2.09505583494528294e-07
3819,3.20575349564565292e-07
3820,-2.09280763563458539e-07
3821,3.20234647237079041e-07
3822,-2.09056248092150927e-07
3823,3.19894431240139473e-07
3824,-2.08832037244908303e-07
3825,3.19554700429507249e-07
3826,-2.08608128387067083e-07
3827,3.19215453042736987e-07
3828,-2.08384522495067606e-07
3829,3.18876689717061473e-07
3830,-2.08161218733137433e-07
3831,3.18538408095069113e-07
3832,-2.07938215568032422e-07
3833,3.18200606919379519e-07
3834,-2.07715512146866548e-07
3835,3.17863285040377446e-07
3836,-2.07493108861777606e-07
3837,3.17526442462455183e-07
3838,-2.07271004227329817e-07
3839,3.17190076319461131e-07
3840,-2.07049196812049017e-07
3841,3.16854187277644989e-07
3842,-2.06827688211797740e-07
3843,3.16518774113000367e-07
3844,-2.06606475881158680e-07
3845,3.16183834454190237e-07
3846,-2.06385559401070174e-07
3847,3.15849368391815256e-07
3848,-2.06164937977149811e-07
3849,3.15515374180797022e-07
3850,-2.05944611519376358e-07
3851,3.15181851822747598e-07
3852,-2.05724579729606552e-07
3853,3.14848799604533689e-07
3854,-2.05504840413990571e-07
3855,3.14516215671288349e-07
3856,-2.05285393370635966e-07
3857,3.14184099339393838e-07
3858,-2.05066237793772658e-07
3859,3.13852449642406368e-07
3860,-2.04847373368397854e-07
3861,3.13521266045795105e-07
3862,-2.04628799412157587e-07
3863,3.13190546688426328e-07
3864,-2.04410515157143012e-07
3865,3.12860291100301572e-07
3866,-2.04192520279371570e-07
3867,3.12530498205239749e-07
3868,-2.03974813401986969e-07
3869,3.12201167399058081e-07
3870,-2.03757394815386621e-07
3871,3.11872296856367743e-07
3872,-2.03540261912597720e-07
3873,3.11543884808014536e-07
3874,-2.03323415678652720e-07
3875,3.11215931910651594e-07
3876,-2.03106855326227140e-07
3877,3.10888435863948606e-07
3878,-2.02890579411132900e-07
3879,3.10561396078384672e-07
3880,-2.02674587695370365e-07
3881,3.10234811428753494e-07
3882,-2.02458879363226056e-07
3883,3.09908681365608782e-07
3884,-2.02243453553613848e-07
3885,3.09583003557677054e-07
3886,-2.02028309583712106e-07
3887,3.09257778587664356e-07
3888,-2.01813447817948075e-07
3889,3.08933004243853419e-07
3890,-2.01598866219905285e-07
3891,3.08608680526909906e-07
3892,-2.01384565125055690e-07
3893,3.08284805062115591e-07
3894,-2.01170542644587363e-07
3895,3.07961377871740665e-07
3896,-2.00956799670335419e-07
3897,3.07638397894927660e-07
3898,-2.00743334195699293e-07
3899,3.07315863295014061e-07
3900,-2.00530145428687060e-07
3901,3.06993773606865119e-07
3902,-2.00317233746500914e-07
3903,3.06672128278167230e-07
3904,-2.00104598443175316e-07
3905,3.06350925444054965e-07
3906,-1.99892237400208549e-07
3907,3.06030163536562977e-07
3908,-1.99680151035062602e-07
3909,3.05709843189455081e-07
3910,-1.99468339378542950e-07
3911,3.05389963307601691e-07
3912,-1.99256801442625658e-07
3913,3.05070522145425028e-07
3914,-1.99045535163974834e-07
3915,3.04751517791917224e-07
3916,-1.98834540448710032e-07
3917,3.04432950371341773e-07
3918,-1.98623817674916663e-07
3919,3.04114819458357955e-07
3920,-1.98413365412753244e-07
3921,3.03797122597268709e-07
3922,-1.98203182329904315e-07
3923,3.03479859214339126e-07
3924,-1.97993268765445289e-07
3925,3.03163028890806070e-07
3926,-1.97783623351599566e-07
3927,3.02846629921028465e-07
3928,-1.97574246029965338e-07
3929,3.02530662321973809e-07
3930,-1.97365136630923540e-07
3931,3.02215124426672369e-07
3932,-1.97156293670727433e-07
3933,3.01900015653475567e-07
3934,-1.96947716273872142e-07
3935,3.01585333632946164e-07
3936,-1.96739403800741358e-07
3937,3.01271078953888791e-07
3938,-1.96531356612756309e-07
3939,3.00957250063646472e-07
3940,-1.96323572630490338e-07
3941,3.00643845763081019e-07
3942,-1.96116051787895734e-07
3943,3.00330864836977343e-07
3944,-1.95908794018155282e-07
3945,3.00018307423188575e-07
3946,-1.95701798416681973e-07
3947,2.99706171312157537e-07
3948,-1.95495063624802162e-07
3949,2.99394457030613045e-07
3950,-1.95288590000083000e-07
3951,2.99083161669767249e-07
3952,-1.95082375011231508e-07
3953,2.98772285263123266e-07
3954,-1.94876420278320090e-07
3955,2.98461826733649905e-07
3956,-1.94670723962785331e-07
3957,2.98151785556903327e-07
3958,-1.94465286318258224e-07
3959,2.97842160017912973e-07
3960,-1.94260104813547830e-07
3961,2.97532948904515242e-07
3962,-1.94055180519018926e-07
3963,2.97224152349471326e-07
3964,-1.93850512090281043e-07
3965,2.96915768750696914e-07
3966,-1.93646099331539496e-07
3967,2.96607798073506432e-07
3968,-1.93441941477221741e-07
3969,2.96300237316843301e-07
3970,-1.93238036590858074e-07
3971,2.95993086624400571e-07
3972,-1.93034386290395191e-07
3973,2.95686346177419259e-07
3974,-1.92830988655442986e-07
3975,2.95380013601225769e-07
3976,-1.92627843473739395e-07
3977,2.95074088215359570e-07
3978,-1.92424948763625190e-07
3979,2.94768568427745423e-07
3980,-1.92222305493550779e-07
3981,2.94463454862975206e-07
3982,-1.92019911858825144e-07
3983,2.94158744663407406e-07
3984,-1.91817768321270316e-07
3985,2.93854439075059411e-07
3986,-1.91615874096079933e-07
3987,2.93550535854693791e-07
3988,-1.91414227696278234e-07
3989,2.93247033765082026e-07
3990,-1.91212828440534495e-07
3991,2.92943932230425940e-07
3992,-1.91011676744106803e-07
3993,2.92641230168069886e-07
3994,-1.90810770661984637e-07
3995,2.92338926485398587e-07
3996,-1.90610110616063354e-07
3997,2.92037020639249945e-07
3998,-1.90409695333765631e-07
3999,2.91735511533494079e-07
4000,-1.90209524585480847e-07
4001,2.91434398090589143e-07
4002,-1.90009597090466572e-07
4003,2.91133679798028483e-07
4004,-1.89809913291442391e-07
4005,2.90833355553604123e-07
4006,-1.89610471935652767e-07
4007,2.90533424170930376e-07
4008,-1.89411272834365313e-07
4009,2.90233885190379744e-07
4010,-1.89212314523600816e-07
4011,2.89934736930375831e-07
4012,-1.89013596960797801e-07
4013,2.89635979306331282e-07
4014,-1.88815119431984945e-07
4015,2.89337610746070572e-07
4016,-1.88616881027850992e-07
4017,2.89039630722381918e-07
4018,-1.88418881101698197e-07
4019,2.88742038011424580e-07
4020,-1.88221119514646614e-07
4021,2.88444831497686234e-07
4022,-1.88023594898225395e-07
4023,2.88148010133427836e-07
4024,-1.87826307120277678e-07
4025,2.87851574030003514e-07
4026,-1.87629256049630249e-07
4027,2.87555521432144054e-07
4028,-1.87432439775878221e-07
4029,2.87259851229120382e-07
4030,-1.87235858706830794e-07
4031,2.86964563531371461e-07
4032,-1.87039512107987452e-07
4033,2.86669656524070913e-07
4034,-1.86843398633109339e-07
4035,2.86375128456162986e-07
4036,-1.86647517573934397e-07
4037,2.86080980130437554e-07
4038,-1.86451869927580125e-07
4039,2.85787210439635998e-07
4040,-1.86256453217120193e-07
4041,2.85493816942970463e-07
4042,-1.86061267302849328e-07
4043,2.85200799757699320e-07
4044,-1.85866312049665643e-07
4045,2.84908158504463247e-07
4046,-1.85671586726156346e-07
4047,2.84615891439488008e-07
4048,-1.85477090706223907e-07
4049,2.84323998512336764e-07
4050,-1.85282823709719323e-07
4051,2.84032477487923928e-07
4052,-1.85088783139569620e-07
4053,2.83741327818587855e-07
4054,-1.84894970747045485e-07
4055,2.83450549536907603e-07
4056,-1.84701384671858352e-07
4057,2.83160140473378690e-07
4058,-1.84508024690159145e-07
4059,2.82870101243901536e-07
4060,-1.84314890713329344e-07
4061,2.82580429416643914e-07
4062,-1.84121980187296845e-07
4063,2.82291123994858850e-07
4064,-1.83929294137588869e-07
4065,2.82002185708847882e-07
4066,-1.83736832046610528e-07
4067,2.81713612845736695e-07
4068,-1.83544593125746911e-07
4069,2.81425404916490341e-07
4070,-1.83352576503966721e-07
4071,2.81137560105542030e-07
4072,-1.83160780916224346e-07
4073,2.80850077215872320e-07
4074,-1.82969206281044481e-07
4075,2.80562956485945550e-07
4076,-1.82777853042783733e-07
4077,2.80276197387667698e-07
4078,-1.82586719253701593e-07
4079,2.79989797501283905e-07
4080,-1.82395804064914373e-07
4081,2.79703756208879135e-07
4082,-1.82205106781234604e-07
4083,2.79418072452892944e-07
4084,-1.82014627341886058e-07
4085,2.79132746408992341e-07
4086,-1.81824365643793428e-07
4087,2.78847776989005428e-07
4088,-1.81634320337651811e-07
4089,2.78563162401940913e-07
4090,-1.81444490718985518e-07
4091,2.78278902093539928e-07
4092,-1.81254876716463207e-07
4093,2.77994995637120584e-07
4094,-1.81065477541419963e-07
4095,2.77711441977332399e-07
4096,-1.80876292531708665e-07
4097,2.77428240540640310e-07
4098,-1.80687320807650631e-07
4099,2.77145389567074707e-07
4100,-1.80498561809579985e-07
4101,2.76862888489063959e-07
4102,-1.80310015419578650e-07
4103,2.76580736786722430e-07
4104,-1.80121680789433840e-07
4105,2.76298932784544464e-07
4106,-1.79933556000055963e-07
4107,2.76017475957433850e-07
4108,-1.79745642176799756e-07
4109,2.75736366418288486e-07
4110,-1.79557938010380772e-07
4111,2.75455601860673550e-07
4112,-1.79370442792763559e-07
4113,2.75175182269025710e-07
4114,-1.79183156383699474e-07
4115,2.74895105947401572e-07
4116,-1.78996077451313804e-07
4117,2.74615372351837952e-07
4118,-1.78809205883092357e-07
4119,2.74335981003295103e-07
4120,-1.78622540899303241e-07
4121,2.74056930814861141e-07
4122,-1.78436081149912788e-07
4123,2.73778220634866026e-07
4124,-1.78249827183975668e-07
4125,2.73499849795973631e-07
4126,-1.78063777758566799e-07
4127,2.73221816671710181e-07
4128,-1.77877932030032047e-07
4129,2.72944121475856573e-07
4130,-1.77692290528041948e-07
4131,2.72666763575428368e-07
4132,-1.77506851365043266e-07
4133,2.72389740684132182e-07
4134,-1.77321614321960433e-07
4135,2.72113052800051656e-07
4136,-1.77136578823350288e-07
4137,2.71836698822940542e-07
4138,-1.76951744688779485e-07
4139,2.71560678309259725e-07
4140,-1.76767110540949160e-07
4141,2.71284990105089499e-07
4142,-1.76582676255536026e-07
4143,2.71009632925099982e-07
4144,-1.76398440582744106e-07
4145,2.70734605660121752e-07
4146,-1.76214403286513287e-07
4147,2.70459908535524760e-07
4148,-1.76030563592586288e-07
4149,2.70185539777726253e-07
4150,-1.75846920954169354e-07
4151,2.69911498700340281e-07
4152,-1.75663475265465769e-07
4153,2.69637784292294480e-07
4154,-1.75480225095771239e-07
4155,2.69364396118293216e-07
4156,-1.75297170309041340e-07
4157,2.69091333571801609e-07
4158,-1.75114310216224246e-07
4159,2.68818594810334162e-07
4160,-1.74931643482357758e-07
4161,2.68546178705875077e-07
4162,-1.74749170001165868e-07
4163,2.68274085418317122e-07
4164,-1.74566889687530977e-07
4165,2.68002314482324430e-07
4166,-1.74384801723792673e-07
4167,2.67730864059850858e-07
4168,-1.74202904177009224e-07
4169,2.67459732304935217e-07
4170,-1.74021197582919651e-07
4171,2.67188919907375623e-07
4172,-1.73839681209203620e-07
4173,2.66918425343970407e-07
4174,-1.73658354344024807e-07
4175,2.66648248616059682e-07
4176,-1.73477216920965081e-07
4177,2.66378388513592402e-07
4178,-1.73296267500056178e-07
4179,2.66108842663303851e-07
4180,-1.73115504798701883e-07
4181,2.65839611741283182e-07
4182,-1.72934929878132702e-07
4183,2.65570694719339651e-07
4184,-1.72754541484765813e-07
4185,2.65302090885444288e-07
4186,-1.72574338769511859e-07
4187,2.65033797894669598e-07
4188,-1.72394319749654143e-07
4189,2.64765815220475497e-07
4190,-1.72214485640765147e-07
4191,2.64498144166450613e-07
4192,-1.72034836260262658e-07
4193,2.64230781810685710e-07
4194,-1.71855368462072815e-07
4195,2.63963726905444927e-07
4196,-1.71676083355239601e-07
4197,2.63696980210147143e-07
4198,-1.71496980853102915e-07
4199,2.63430540608194350e-07
4200,-1.71318059572433602e-07
4201,2.63164406222847358e-07
4202,-1.71139318117927709e-07
4203,2.62898575868041718e-07
4204,-1.70960756392101431e-07
4205,2.62633049656473416e-07
4206,-1.70782374301314058e-07
4207,2.62367827095126503e-07
4208,-1.70604171057036785e-07
4209,2.62102906347757745e-07
4210,-1.70426144721200922e-07
4211,2.61838286249498475e-07
4212,-1.70248295773084577e-07
4213,2.61573966889276405e-07
4214,-1.70070624183381125e-07
4215,2.61309947688602497e-07
4216,-1.69893128469392187e-07
4217,2.61046226297186055e-07
4218,-1.69715807248101480e-07
4219,2.60782802033433856e-07
4220,-1.69538660500372542e-07
4221,2.60519675079034783e-07
4222,-1.69361688636258286e-07
4223,2.60256844292468475e-07
4224,-1.69184889816090023e-07
4225,2.59994308393521076e-07
4226,-1.69008263773503924e-07
4227,2.59732066236786407e-07
4228,-1.68831809163640288e-07
4229,2.59470117254295789e-07
4230,-1.68655525896340478e-07
4231,2.59208460955499568e-07
4232,-1.68479413828541873e-07
4233,2.58947096725277493e-07
4234,-1.68303471580142537e-07
4235,2.58686022108339979e-07
4236,-1.68127698403559158e-07
4237,2.58425237077303402e-07
4238,-1.67952093509403458e-07
4239,2.58164740649944705e-07
4240,-1.67776657359486137e-07
4241,2.57904532685727621e-07
4242,-1.67601388133379417e-07
4243,2.57644610859980604e-07
4244,-1.67426285470460821e-07
4245,2.57384975839316411e-07
4246,-1.67251348641953974e-07
4247,2.57125625158104402e-07
4248,-1.67076576441752860e-07
4249,2.56866558891527487e-07
4250,-1.66901969892735180e-07
4251,2.56607776521786958e-07
4252,-1.66727527708290155e-07
4253,2.56349276754268821e-07
4254,-1.66553248374415743e-07
4255,2.56091057857532644e-07
4256,-1.66379131055097517e-07
4257,2.55833119785151758e-07
4258,-1.66205175746600249e-07
4259,2.55575461360715507e-07
4260,-1.66031382312986505e-07
4261,2.55318082599294144e-07
4262,-1.65857749262902104e-07
4263,2.55060980520219754e-07
4264,-1.65684275281950383e-07
4265,2.54804156227877135e-07
4266,-1.65510961373886401e-07
4267,2.54547607417428492e-07
4268,-1.65337805077240381e-07
4269,2.54291334067227527e-07
4270,-1.65164807353491226e-07
4271,2.54035335680696411e-07
4272,-1.64991966826952028e-07
4273,2.53779610296956677e-07
4274,-1.64819282159256626e-07
4275,2.53524157264450252e-07
4276,-1.64646753615905697e-07
4277,2.53268975393560708e-07
4278,-1.64474378730470880e-07
4279,2.53014063536643159e-07
4280,-1.64302159183404185e-07
4281,2.52759422939653686e-07
4282,-1.64130093607702300e-07
4283,2.52505050616049358e-07
4284,-1.63958180581112389e-07
4285,2.52250946385999680e-07
4286,-1.63786419874734491e-07
4287,2.51997108452822885e-07
4288,-1.63614810108822371e-07
4289,2.51743536808656867e-07
4290,-1.63443351656214919e-07
4291,2.51490230247355615e-07
4292,-1.63272042596433169e-07
4293,2.51237187562084160e-07
4294,-1.63100883325234815e-07
4295,2.50984408690108702e-07
4296,-1.62929873081895096e-07
4297,2.50731891738984948e-07
4298,-1.62759009815925068e-07
4299,2.50479635559587979e-07
4300,-1.62588293903770050e-07
4301,2.50227640760284862e-07
4302,-1.62417724656189486e-07
4303,2.49975905514459212e-07
4304,-1.62247301879763270e-07
4305,2.49724429005786202e-07
4306,-1.62077023489695429e-07
4307,2.49473209450548541e-07
4308,-1.61906889085954273e-07
4309,2.49222246173107487e-07
4310,-1.61736897487795036e-07
4311,2.48971538555683160e-07
4312,-1.61567049726717846e-07
4313,2.48721086677372607e-07
4314,-1.61397344383627869e-07
4315,2.48470888608786342e-07
4316,-1.61227779989363611e-07
4317,2.48220943040042333e-07
4318,-1.61058355690322590e-07
4319,2.47971249356477145e-07
4320,-1.60889071954450488e-07
4321,2.47721807410621338e-07
4322,-1.60719927338852300e-07
4323,2.47472614809023228e-07
4324,-1.60550920312375077e-07
4325,2.47223671508691078e-07
4326,-1.60382051301671935e-07
4327,2.46974976754778663e-07
4328,-1.60213319535923595e-07
4329,2.46726528592851745e-07
4330,-1.60044722916527288e-07
4331,2.46478325871987523e-07
4332,-1.59876261788584063e-07
4333,2.46230369786313725e-07
4334,-1.59707935946080499e-07
4335,2.45982657804540891e-07
4336,-1.59539743380890208e-07
4337,2.45735188471078581e-07
4338,-1.59371683842465369e-07
4339,2.45487961158090254e-07
4340,-1.59203756437756225e-07
4341,2.45240975910136195e-07
4342,-1.59035960858190842e-07
4343,2.44994230772577657e-07
4344,-1.58868295191457929e-07
4345,2.44747724975331989e-07
4346,-1.58700760316891744e-07
4347,2.44501457819123043e-07
4348,-1.58533354193013286e-07
4349,2.44255427372290276e-07
4350,-1.58366075919443899e-07
4351,2.44009633615219847e-07
4352,-1.58198925793693872e-07
4353,2.43764075767832103e-07
4354,-1.58031901825583803e-07
4355,2.43518751326775645e-07
4356,-1.57865003747603510e-07
4357,2.43273661355309595e-07
4358,-1.57698231831527034e-07
4359,2.43028803291686938e-07
4360,-1.57531582816411121e-07
4361,2.42784175792931482e-07
4362,-1.57365057568499611e-07
4363,2.42539779424488172e-07
4364,-1.57198655289617369e-07
4365,2.42295612867375777e-07
4366,-1.57032375082163265e-07
4367,2.42051674083941506e-07
4368,-1.56866215503952346e-07
4369,2.41807962917230100e-07
4370,-1.56700176705169987e-07
4371,2.41564478086561889e-07
4372,-1.56534256598194698e-07
4373,2.41321218143790954e-07
4374,-1.56368454908855176e-07
4375,2.41078182348643799e-07
4376,-1.56202771367440195e-07
4377,2.40835369926415883e-07
4378,-1.56037204464743614e-07
4379,2.40592779565918099e-07
4380,-1.55871753755560362e-07
4381,2.40350410444795486e-07
4382,-1.55706417179854485e-07
4383,2.40108260614598833e-07
4384,-1.55541195646591040e-07
4385,2.39866331011361274e-07
4386,-1.55376087611827593e-07
4387,2.39624617921121692e-07
4388,-1.55211090949915086e-07
4389,2.39383121774084150e-07
4390,-1.55046207221602302e-07
4391,2.39141843063826392e-07
4392,-1.54881434816559886e-07
4393,2.38900778549384635e-07
4394,-1.54716771567529583e-07
4395,2.38659927203842232e-07
4396,-1.54552217116271537e-07
4397,2.38419288373780074e-07
4398,-1.54387771055257183e-07
4399,2.38178861908198047e-07
4400,-1.54223432453837390e-07
4401,2.37938645696763009e-07
4402,-1.54059199729879394e-07
4403,2.37698638255616147e-07
4404,-1.53895072537947725e-07
4405,2.37458838748710346e-07
4406,-1.53731049970020233e-07
4407,2.37219247078844815e-07
4408,-1.53567131520346196e-07
4409,2.36979861241698463e-07
4410,-1.53403315144572952e-07
4411,2.36740680877201633e-07
4412,-1.53239601548129707e-07
4413,2.36501704569514984e-07
4414,-1.53075987878236972e-07
4415,2.36262930143736634e-07
4416,-1.52912474385237028e-07
4417,2.36024357224765640e-07
4418,-1.52749059447444773e-07
4419,2.35785984560660173e-07
4420,-1.52585742520933393e-07
4421,2.35547811296042557e-07
4422,-1.52422522222202630e-07
4423,2.35309836525234379e-07
4424,-1.52259399324113298e-07
4425,2.35072059355009936e-07
4426,-1.52096371554262981e-07
4427,2.34834477585244743e-07
4428,-1.51933437130248771e-07
4429,2.34597089757058565e-07
4430,-1.51770595620592668e-07
4431,2.34359896185632705e-07
4432,-1.51607846680374332e-07
4433,2.34122894808203657e-07
4434,-1.51445189354563718e-07
4435,2.33886085200087312e-07
4436,-1.51282622477107954e-07
4437,2.33649465306930246e-07
4438,-1.51120144219742514e-07
4439,2.33413034140949503e-07
4440,-1.50957753582908855e-07
4441,2.33176790153402488e-07
4442,-1.50795450814128244e-07
4443,2.32940733576620543e-07
4444,-1.50633234756486844e-07
4445,2.32704861684691741e-07
4446,-1.50471103000821782e-07
4447,2.32469173420329837e-07
4448,-1.50309055009710002e-07
4449,2.32233667846734603e-07
4450,-1.50147089725890725e-07
4451,2.31998343434345456e-07
4452,-1.49985206788104080e-07
4453,2.31763200374327411e-07
4454,-1.49823405585723856e-07
4455,2.31528235902033509e-07
4456,-1.49661683111109595e-07
4457,2.31293448937791273e-07
4458,-1.49500039381334648e-07
4459,2.31058838494947741e-07
4460,-1.49338473321672202e-07
4461,2.30824403531308678e-07
4462,-1.49176983774735169e-07
4463,2.30590141859394160e-07
4464,-1.49015569643698096e-07
4465,2.30356053634934450e-07
4466,-1.48854230278241381e-07
4467,2.30122136713142599e-07
4468,-1.48692963895652445e-07
4469,2.29888389884541560e-07
4470,-1.48531769363358028e-07
4471,2.29654811555945525e-07
4472,-1.48370646038642740e-07
4473,2.29421401300565167e-07
4474,-1.48209592752531338e-07
4475,2.29188157401922998e-07
4476,-1.48048608218690763e-07
4477,2.28955078106312607e-07
4478,-1.47887690569555139e-07
4479,2.28722161688490300e-07
4480,-1.47726839238259206e-07
4481,2.28489407641837862e-07
4482,-1.47566053589009208e-07
4483,2.28256814915280421e-07
4484,-1.47405331624570753e-07
4485,2.28024381137177737e-07
4486,-1.47244671474053573e-07
4487,2.27792104481424741e-07
4488,-1.47084072641452061e-07
4489,2.27559985113303024e-07
4490,-1.46923535614457824e-07
4491,2.27328021902683997e-07
4492,-1.46763057239113878e-07
4493,2.27096211139970165e-07
4494,-1.46602635567609118e-07
4495,2.26864552847324144e-07
4496,-1.46442271016847153e-07
4497,2.26633045909760839e-07
4498,-1.46281961149065044e-07
4499,2.26401687889237867e-07
4500,-1.46121705304453610e-07
4501,2.26170478199485477e-07
4502,-1.45961502782265937e-07
4503,2.25939415663292832e-07
4504,-1.45801352146052544e-07
4505,2.25708498387540554e-07
4506,-1.45641250717032879e-07
4507,2.25477723916033658e-07
4508,-1.45481197736472599e-07
4509,2.25247092143828572e-07
4510,-1.45321193078448215e-07
4511,2.25016601179366709e-07
4512,-1.45161234066666959e-07
4513,2.24786248553734936e-07
4514,-1.45001319209406140e-07
4515,2.24556033527134679e-07
4516,-1.44841448356530174e-07
4517,2.24325954744942142e-07
4518,-1.44681618812110271e-07
4519,2.24096009773438572e-07
4520,-1.44521829662053833e-07
4521,2.23866197800322655e-07
4522,-1.44362079582574942e-07
4523,2.23636517505257404e-07
4524,-1.44202367568161899e-07
4525,2.23406966347978280e-07
4526,-1.44042691042022660e-07
4527,2.23177543469711055e-07
4528,-1.43883050227392627e-07
4529,2.22948247576808488e-07
4530,-1.43723442299631034e-07
4531,2.22719075956183497e-07
4532,-1.43563865746487133e-07
4533,2.22490027047816672e-07
4534,-1.43404319604477331e-07
4535,2.22261099478686505e-07
4536,-1.43244801632855084e-07
4537,2.22032291317219010e-07
4538,-1.43085310940787768e-07
4539,2.21803601627153650e-07
4540,-1.42925846650020617e-07
4541,2.21575028947852281e-07
4542,-1.42766406338327074e-07
4543,2.21346570029764928e-07
4544,-1.42606987834380532e-07
4545,2.21118224401346790e-07
4546,-1.42447591316753719e-07
4547,2.20889989970379924e-07
4548,-1.42288213830493135e-07
4549,2.20661864520361090e-07
4550,-1.42128853606561390e-07
4551,2.20433845803042391e-07
4552,-1.41969509025942408e-07
4553,2.20205932869736764e-07
4554,-1.41810178911591821e-07
4555,2.19978124279837808e-07
4556,-1.41650861508790087e-07
4557,2.19750417645344976e-07
4558,-1.41491555171407871e-07
4559,2.19522810551192687e-07
4560,-1.41332257414452920e-07
4561,2.19295300938237229e-07
4562,-1.41172966986915461e-07
4563,2.19067888355886773e-07
4564,-1.41013682854488908e-07
4565,2.18840570445021207e-07
4566,-1.40854403139466388e-07
4567,2.18613344836632948e-07
4568,-1.40695124650430568e-07
4569,2.18386209210395676e-07
4570,-1.40535846659520081e-07
4571,2.18159162283485166e-07
4572,-1.40376566773812588e-07
4573,2.17932201082376055e-07
4574,-1.40217283643354675e-07
4575,2.17705324399890012e-07
4576,-1.40057995336190901e-07
4577,2.17478530404555059e-07
4578,-1.39898699752022050e-07
4579,2.17251816018822885e-07
4580,-1.39739393714410062e-07
4581,2.17025179289583717e-07
4582,-1.39580077103325233e-07
4583,2.16798618965324194e-07
4584,-1.39420747318413420e-07
4585,2.16572132645323080e-07
4586,-1.39261402805011743e-07
4587,2.16345718255597942e-07
4588,-1.39102040942044034e-07
4589,2.16119372493283617e-07
4590,-1.38942659567157204e-07
4591,2.15893094023664152e-07
4592,-1.38783257021747900e-07
4593,2.15666880844686252e-07
4594,-1.38623830555164031e-07
4595,2.15440729598391110e-07
4596,-1.38464378069912097e-07
4597,2.15214638768740496e-07
4598,-1.38304898529000604e-07
4599,2.14988606296443817e-07
4600,-1.38145388441792985e-07
4601,2.14762628852899765e-07
4602,-1.37985846111717001e-07
4603,2.14536705399679060e-07
4604,-1.37826269201815422e-07
4605,2.14310831978556321e-07
4606,-1.37666655446783705e-07
4607,2.14085007412960775e-07
4608,-1.37507003016043756e-07
4609,2.13859228260369024e-07
4610,-1.37347308198726977e-07
4611,2.13633491653972088e-07
4612,-1.37187569272491633e-07
4613,2.13407796417537085e-07
4614,-1.37027785036230473e-07
4615,2.13182139660853475e-07
4616,-1.36867951691275062e-07
4617,2.12956518320607388e-07
4618,-1.36708066631547140e-07
4619,2.12730929313502122e-07
4620,-1.36548127355664314e-07
4621,2.12505370785477291e-07
4622,-1.36388132494190116e-07
4623,2.12279839673685607e-07
4624,-1.36228078298725557e-07
4625,2.12054333478382283e-07
4626,-1.36067963788879764e-07
4627,2.11828850150929117e-07
4628,-1.35907784379287549e-07
4629,2.11603384620200180e-07
4630,-1.35747537277472238e-07
4631,2.11377935364623018e-07
4632,-1.35587221005388575e-07
4633,2.11152499762450587e-07
4634,-1.35426832707920979e-07
4635,2.10927075098345820e-07
4636,-1.35266368774114978e-07
4637,2.10701656737609339e-07
4638,-1.35105825801841218e-07
4639,2.10476242996105441e-07
4640,-1.34945203271239210e-07
4641,2.10250831038293318e-07
4642,-1.34784496330727002e-07
4643,2.10025416759452550e-07
4644,-1.34623701788790779e-07
4645,2.09799997169142026e-07
4646,-1.34462817269117854e-07
4647,2.09574569781924668e-07
4648,-1.34301839655086261e-07
4649,2.09349130481678493e-07
4650,-1.34140765701387780e-07
4651,2.09123677306633583e-07
4652,-1.33979592764575919e-07
4653,2.08898205211603413e-07
4654,-1.33818316351349765e-07
4655,2.08672711546743054e-07
4656,-1.33656934129549602e-07
4657,2.08447192493910148e-07
4658,-1.33495441602945081e-07
4659,2.08221644051181677e-07
4660,-1.33333836628253292e-07
4661,2.07996064123790688e-07
4662,-1.33172115626961840e-07
4663,2.07770448258677269e-07
4664,-1.33010274464334316e-07
4665,2.07544793438588168e-07
4666,-1.32848310790483214e-07
4667,2.07319095452971785e-07
4668,-1.32686219622401558e-07
4669,2.07093350132753792e-07
4670,-1.32523997673210449e-07
4671,2.06867553722020456e-07
4672,-1.32361640666957894e-07
4673,2.06641701867651852e-07
4674,-1.32199145938805924e-07
4675,2.06415792064527394e-07
4676,-1.32036508855220760e-07
4677,2.06189818715751705e-07
4678,-1.31873725466761650e-07
4679,2.05963778874740446e-07
4680,-1.31710792308959682e-07
4681,2.05737666780485213e-07
4682,-1.31547703988162866e-07
4683,2.05511479601720596e-07
4684,-1.31384458008750328e-07
4685,2.05285212549371491e-07
4686,-1.31221048361134214e-07
4687,2.05058860755762055e-07
4688,-1.31057471774528934e-07
4689,2.04832419965725479e-07
4690,-1.30893723338527684e-07
4691,2.04605885820680196e-07
4692,-1.30729799762068785e-07
4693,2.04379254509847714e-07
4694,-1.30565696341648451e-07
4695,2.04152520150595729e-07
4696,-1.30401406522689891e-07
4697,2.03925676861936186e-07
4698,-1.30236926719550253e-07
4699,2.03698721767975124e-07
4700,-1.30072252696846901e-07
4701,2.03471649554272349e-07
4702,-1.29907378856248184e-07
4703,2.03244454015385291e-07
4704,-1.29742300254740739e-07
4705,2.03017131236795892e-07
4706,-1.29577012740503453e-07
4707,2.02789674968051549e-07
4708,-1.29411508536616610e-07
4709,2.02562078742843821e-07
4710,-1.29245783605864322e-07
4711,2.02334339048619323e-07
4712,-1.29079834389784388e-07
4713,2.02106449942467419e-07
4714,-1.28913652892395208e-07
4715,2.01878404806703021e-07
4716,-1.28747235128566645e-07
4717,2.01650199654537712e-07
4718,-1.28580574769035687e-07
4719,2.01421826267161172e-07
4720,-1.28413665200617825e-07
4721,2.01193279306548238e-07
4722,-1.28246500962524337e-07
4723,2.00964552835844637e-07
4724,-1.28079075887381281e-07
4725,2.00735640793619231e-07
4726,-1.27911383693290829e-07
4727,2.00506536282643110e-07
4728,-1.27743418636941051e-07
4729,2.00277233398937707e-07
4730,-1.27575173441989039e-07
4731,2.00047723925255295e-07
4732,-1.27406641361884178e-07
4733,1.99818002225119973e-07
4734,-1.27237816261494382e-07
4735,1.99588060935916541e-07
4736,-1.27068690402545551e-07
4737,1.99357892620230885e-07
4738,-1.26899256712674231e-07
4739,1.99127491276320426e-07
4740,-1.26729509766633787e-07
4741,1.98896848292266299e-07
4742,-1.26559439668642031e-07
4743,1.98665955683858438e-07
4744,-1.26389039714777293e-07
4745,1.98434806482269088e-07
4746,-1.26218302276592292e-07
4747,1.98203392096040947e-07
4748,-1.26047219482561384e-07
4749,1.97971704644523231e-07
4750,-1.25875783549691946e-07
4751,1.97739736008291914e-07
4752,-1.25703984924979401e-07
4753,1.97507477148216187e-07
4754,-1.25531816233473498e-07
4755,1.97274919418857576e-07
4756,-1.25359267584475650e-07
4757,1.97042053536744376e-07
4758,-1.25186331777618521e-07
4759,1.96808871677644100e-07
4760,-1.25012998448119791e-07
4761,1.96575362881880585e-07
4762,-1.24839258091755168e-07
4763,1.96341518313463624e-07
4764,-1.24665101767863194e-07
4765,1.96107328887528026e-07
4766,-1.24490520088975072e-07
4767,1.95872783452734508e-07
4768,-1.24315501064564269e-07
4769,1.95637870528053547e-07
4770,-1.24140035569390919e-07
4771,1.95402581486849294e-07
4772,-1.23964113516534082e-07
4773,1.95166904565475052e-07
4774,-1.23787722736068343e-07
4775,1.94930828713747362e-07
4776,-1.23610852622088234e-07
4777,1.94694342675031796e-07
4778,-1.23433491690077661e-07
4779,1.94457434322217280e-07
4780,-1.23255628240633884e-07
4781,1.94220092408310529e-07
4782,-1.23077251319869547e-07
4783,1.93982304724862646e-07
4784,-1.22898347168312628e-07
4785,1.93744056850600050e-07
4786,-1.22718902366856763e-07
4787,1.93505336507010588e-07
4788,-1.22538905014589834e-07
4789,1.93266131186189651e-07
4790,-1.22358342232413863e-07
4791,1.93026427193722667e-07
4792,-1.22177198852220097e-07
4793,1.92786208107564717e-07
4794,-1.21995459993213204e-07
4795,1.92545461361155221e-07
4796,-1.21813113410803455e-07
4797,1.92304172184777234e-07
4798,-1.21630142856943362e-07
4799,1.92062324041762563e-07
4800,-1.21446532017465328e-07
4801,1.91819901319166294e-07
4802,-1.21262265396085681e-07
4803,1.91576887794712790e-07
4804,-1.21077326735835611e-07
4805,1.91333266772102370e-07
4806,-1.20891699594582495e-07
4807,1.91089021236423672e-07
4808,-1.20705365747415171e-07
4809,1.90844132872567802e-07
4810,-1.20518307206727254e-07
4811,1.90598583328668074e-07
4812,-1.20330505957871310e-07
4813,1.90352353801747806e-07
4814,-1.20141942113854271e-07
4815,1.90105423689135941e-07
4816,-1.19952595911433367e-07
4817,1.89857774128378172e-07
4818,-1.19762447473260645e-07
4819,1.89609383385593935e-07
4820,-1.19571475180678409e-07
4821,1.89360230642589882e-07
4822,-1.19379658554296803e-07
4823,1.89110293864663125e-07
4824,-1.19186974387992010e-07
4825,1.88859549687742966e-07
4826,-1.18993399288079800e-07
4827,1.88607974404785745e-07
4828,-1.18798908556552025e-07
4829,1.88355542406631245e-07
4830,-1.18603477949066883e-07
4831,1.88102229638040997e-07
4832,-1.18407082324359649e-07
4833,1.87848009447846312e-07
4834,-1.18209694353353253e-07
4835,1.87592854135377918e-07
4836,-1.18011286437604050e-07
4837,1.87336736228019046e-07
4838,-1.17811830448028510e-07
4839,1.87079626092414099e-07
4840,-1.17611295476978789e-07
4841,1.86821492354720021e-07
4842,-1.17409651545801424e-07
4843,1.86562305589621588e-07
4844,-1.17206868510925611e-07
4845,1.86302032886236630e-07
4846,-1.17002910747327756e-07
4847,1.86040639355931932e-07
4848,-1.16797745031596247e-07
4849,1.85778090463454520e-07
4850,-1.16591335780034758e-07
4851,1.85514349863523962e-07
4852,-1.16383646235226467e-07
4853,1.85249379180013551e-07
4854,-1.16174635855132467e-07
4855,1.84983138445555669e-07
4856,-1.15964265646735623e-07
4857,1.84715587274262448e-07
4858,-1.15752494489433274e-07
4859,1.84446682979419613e-07
4860,-1.15539278085304902e-07
4861,1.84176380003535459e-07
4862,-1.15324570876669595e-07
4863,1.83904633135929885e-07
4864,-1.15108325435851856e-07
4865,1.83631392269488910e-07
4866,-1.14890492346818186e-07
4867,1.83356608612611152e-07
4868,-1.14671021120511300e-07
4869,1.83080227677958023e-07
4870,-1.14449855306812062e-07
4871,1.82802194380055253e-07
4872,-1.14226940861557764e-07
4873,1.82522452233829424e-07
4874,-1.14002217650840023e-07
4875,1.82240939209001265e-07
4876,-1.13775624381803382e-07
4877,1.81957593874626554e-07
4878,-1.13547096825497209e-07
4879,1.81672348082224564e-07
4880,-1.13316565240920236e-07
4881,1.81385131670979086e-07
4882,-1.13083959518681729e-07
4883,1.81095872999111871e-07
4884,-1.12849204864746794e-07
4885,1.80804494953176447e-07
4886,-1.12612223270728913e-07
4887,1.80510917422008025e-07
4888,-1.12372931354670785e-07
4889,1.80215053802648325e-07
4890,-1.12131241312287906e-07
4891,1.79916815335634026e-07
4892,-1.11887062631894018e-07
4893,1.79616107863965536e-07
4894,-1.11640297360954347e-07
4895,1.79312831625221893e-07
4896,-1.11390845126660028e-07
4897,1.79006882741005232e-07
4898,-1.11138596898129141e-07
4899,1.78698148494817997e-07
4900,-1.10883438257180857e-07
4901,1.78386512172880111e-07
4902,-1.10625248339381762e-07
4903,1.78071849310738526e-07
4904,-1.10363900275092296e-07
4905,1.77754027885033714e-07
4906,-1.10099256743719122e-07
4907,1.77432906615163026e-07
4908,-1.09831173683262321e-07
4909,1.77108336975797759e-07
4910,-1.09559496794636357e-07
4911,1.76780159837357124e-07
4912,-1.09284062742363962e-07
4913,1.76448206810916017e-07
4914,-1.09004696866304573e-07
4915,1.76112296707165173e-07
4916,-1.08721212612109947e-07
4917,1.75772236558348240e-07
4918,-1.08433410774949908e-07
4919,1.75427819804834275e-07
4920,-1.08141076120288869e-07
4921,1.75078823726030792e-07
4922,-1.07843979704378238e-07
4923,1.74725011555432364e-07
4924,-1.07541875353651020e-07
4925,1.74366126795344662e-07
4926,-1.07234496636328398e-07
4927,1.74001892931772377e-07
4928,-1.06921556897537485e-07
4929,1.73632012588052087e-07
4930,-1.06602747363980341e-07
4931,1.73256163325842466e-07
4932,-1.06277731040835654e-07
4933,1.72873993685047363e-07
4934,-1.05946142884415622e-07
4935,1.72485124975101125e-07
4936,-1.05607588176285770e-07
4937,1.72089143410436051e-07
4938,-1.05261633430431173e-07
4939,1.71685595834133462e-07
4940,-1.04907806522405188e-07
4941,1.71273988680196982e-07
4942,-1.04545589657796489e-07
4943,1.70853777571377312e-07
4944,-1.04174411169429670e-07
4945,1.70424364386117893e-07
4946,-1.03793644332909970e-07
4947,1.69985089044170414e-07
4948,-1.03402592700171283e-07
4949,1.69535218114660533e-07
4950,-1.03000485530713954e-07
4951,1.69073937617524929e-07
4952,-1.02586462046365192e-07
4953,1.68600337657167619e-07
4954,-1.02159559596572767e-07
4955,1.68113398815202831e-07
4956,-1.01718696833949182e-07
4957,1.67611973425772533e-07
4958,-1.01262653791073779e-07
4959,1.67094761091396557e-07
4960,-1.00790045158678013e-07
4961,1.66560284733830543e-07
4962,-1.00299292158923608e-07
4963,1.66006853622842896e-07
4964,-9.97885825181287570e-08
4965,1.65432522042761250e-07
4966,-9.92558247895026637e-08
4967,1.64835037405122976e-07
4968,-9.86985887395313011e-08
4969,1.64211770169608290e-07
4970,-9.81140254988469243e-08
4971,1.63559625939876764e-07
4972,-9.74987728818211845e-08
4973,1.62874931820899568e-07
4974,-9.68488243338667639e-08
4975,1.62153282402527659e-07
4976,-9.61593623164993108e-08
4977,1.61389336335539626e-07
4978,-9.54245286541452720e-08
4979,1.60576540843795079e-07
4980,-9.46370983913240737e-08
4981,1.59706799920377372e-07
4982,-9.37879348998795624e-08
4983,1.58770211689062741e-07
4984,-9.28648078123009364e-08
4985,1.57755549814116696e-07
4986,-9.18491036413747842e-08
4987,1.56654099707454394e-07
4988,-9.07053768207715821e-08
4989,1.55475928593071068e-07
4990,-8.93476868420997211e-08
4991,1.54306811099368753e-07
4992,-8.75375478698526474e-08
4993,1.53479875647509828e-07
4994,-8.46193915358228123e-08
4995,1.53979595696475216e-07
4996,-7.91325623921111230e-08
4997,1.57667780172259716e-07
4998,-7.09326804544629096e-08
4999,1.60031326879225920e-07
5000,-1.09895764248602341e-07
5001,1.27507803793511747e-07
5002,-8.20554611749776382e-08
5003,5.01528162530952050e-08
5004,-6.74389784649158960e-08
5005,4.82928997172529532e-08
5006,-5.54656879275914034e-08
5007,4.76984968369732802e-08
5008,-4.92107882914939364e-08
5009,4.60237384315874121e-08
5010,-4.56965614449516527e-08
5011,4.41168477051479387e-08
5012,-4.33669935649614416e-08
5013,4.23595478873974633e-08
5014,-4.15977319200192054e-08
5015,4.08263790550350156e-08
5016,-4.01422487107748691e-08
5017,3.94953617948385486e-08
5018,-3.88928899539202373e-08
5019,3.83280409214269745e-08
5020,-3.77941429373655565e-08
5021,3.72908702546212053e-08
5022,-3.68123441406753604e-08
5023,3.63581817036324284e-08
5024,-3.59246296559122082e-08
5025,3.55108146634109940e-08
5026,-3.51143948526890619e-08
5027,3.47343390137469650e-08
5028,-3.43690930805836058e-08
5029,3.40176815602580926e-08
5030,-3.36789905948817574e-08
5031,3.33521742562608870e-08
5032,-3.30363831263389330e-08
5033,3.27309070402661105e-08
5034,-3.24350706642590411e-08
5035,3.21482826710675716e-08
5036,-3.18699916265344163e-08
5037,3.15997039527166654e-08
5038,-3.13369613042914334e-08
5039,3.10813489559332971e-08
5040,-3.08324809648322166e-08
5041,3.05900060950459970e-08
5042,-3.03535959968973434e-08
5043,3.01229508367395333e-08
5044,-2.98977888155074193e-08
5045,2.96778520469447318e-08
5046,-2.94628968150247704e-08
5047,2.92526997778038532e-08
5048,-2.90470486912009648e-08
5049,2.88457488991668869e-08
5050,-2.86486143913458083e-08
5051,2.84554745441288215e-08
5052,-2.82661653842289509e-08
5053,2.80805365543317286e-08
5054,-2.78984427473492277e-08
5055,2.77197508042521676e-08
5056,-2.75443313363673428e-08
5057,2.73720658993164921e-08
5058,-2.72028387257322045e-08
5059,2.70365440220815594e-08
5060,-2.68730777868642761e-08
5061,2.67123451561730913e-08
5062,-2.65542523220259868e-08
5063,2.63987139268697546e-08
5064,-2.62456450441211206e-08
5065,2.60949686003115457e-08
5066,-2.59466074504946230e-08
5067,2.58004917976227498e-08
5068,-2.56565513220625715e-08
5069,2.55147226382556919e-08
5070,-2.53749414519546238e-08
5071,2.52371500427387194e-08
5072,-2.51012894532625605e-08
5073,2.49673069944584819e-08
5074,-2.48351484566702411e-08
5075,2.47047656213161995e-08
5076,-2.45761085158971253e-08
5077,2.44491329211014209e-08
5078,-2.43237926506456484e-08
5079,2.42000470716821518e-08
5080,-2.40778534023029984e-08
5081,2.39571742177366582e-08
5082,-2.38379698093355125e-08
5083,2.37202056482312300e-08
5084,-2.36038447876768561e-08
5085,2.34888553294446235e-08
5086,-2.33752028204336782e-08
5087,2.32628577377448773e-08
5088,-2.31517878933482317e-08
5089,2.30419659319987271e-08
5090,-2.29333617223916853e-08
5091,2.28259498640695383e-08
5092,-2.27197021165416670e-08
5093,2.26145948638391304e-08
5094,-2.25106015842935881e-08
5095,2.24077002973135125e-08
5096,-2.23058660524527353e-08
5097,2.22050783633757887e-08
5098,-2.21053137246363147e-08
5099,2.20065530207226639e-08
5100,-2.19087740715844206e-08
5101,2.18119590237413116e-08
5102,-2.17160869172777585e-08
5103,2.16211410579441185e-08
5104,-2.15271016094534178e-08
5105,2.14339529496388258e-08
5106,-2.13416762787733754e-08
5107,2.12502569686001355e-08
5108,-2.11596771706763962e-08
5109,2.10699231785636721e-08
5110,-2.09809780303917777e-08
5111,2.08928288715514561e-08
5112,-2.08054595582759421e-08
5113,2.07188580263379166e-08
5114,-2.06330088949903507e-08
5115,2.05479008358694874e-08
5116,-2.04635191766729602e-08
5117,2.03798532707546745e-08
5118,-2.02968891115362570e-08
5119,2.02146166773025226e-08
5120,-2.01330226097148918e-08
5121,2.00520974164142952e-08
5122,-1.99718283530405265e-08
5123,1.98922065179593501e-08
5124,-1.98132196496330576e-08
5125,1.97348593813147601e-08
5126,-1.96571139570444365e-08
5127,1.95799754921061470e-08
5128,-1.95034327023981488e-08
5129,1.94274781625516240e-08
5130,-1.93521010287533036e-08
5131,1.92772942944198436e-08
5132,-1.92030475385673327e-08
5133,1.91293541480627380e-08
5134,-1.90562040991200280e-08
5135,1.89835911440860203e-08
5136,-1.89115056427385979e-08
5137,1.88399416898493142e-08
5138,-1.87688899841753257e-08
5139,1.86983449650259109e-08
5140,-1.86282976505920392e-08
5141,1.85587428007125483e-08
5142,-1.84896717343056699e-08
5143,1.84210795034291141e-08
5144,-1.83529577269243091e-08
5145,1.82853017295898385e-08
5146,-1.82181034038352110e-08
5147,1.81513583393755491e-08
5148,-1.80850586943490131e-08
5149,1.80192002964605803e-08
5150,-1.79537755555409589e-08
5151,1.78887805349800388e-08
5152,-1.78242078777680617e-08
5153,1.77600538604588912e-08
5154,-1.76963113595882948e-08
5155,1.76329768642741726e-08
5156,-1.75700434444859405e-08
5157,1.75075078016477460e-08
5158,-1.74453632045499285e-08
5159,1.73836065396889801e-08
5160,-1.73222312670355329e-08
5161,1.72612344546158607e-08
5162,-1.72006097364407430e-08
5163,1.71403543558506778e-08
5164,-1.70804621240357690e-08
5165,1.70209304329473731e-08
5166,-1.69617532657498083e-08
5167,1.69029281684237130e-08
5168,-1.68444492811989335e-08
5169,1.67863142896932682e-08
5170,-1.67285174833516837e-08
5171,1.66710566968210464e-08
5172,-1.66139263525281663e-08
5173,1.65571244179284952e-08
5174,-1.65006454550224755e-08
5175,1.64444875535926015e-08
5176,-1.63886454094650851e-08
5177,1.63331172281277695e-08
5178,-1.62778978299606364e-08
5179,1.62229855382732262e-08
5180,-1.61683752923432408e-08
5181,1.61140655208555102e-08
5182,-1.60600512731600415e-08
5183,1.60063310942747778e-08
5184,-1.59529001384279693e-08
5185,1.58997570350850133e-08
5186,-1.58468970553089352e-08
5187,1.57943189319950679e-08
5188,-1.57420180246371597e-08
5189,1.56899931584519930e-08
5190,-1.56382397886624817e-08
5191,1.55867568321254462e-08
5192,-1.55355398293902663e-08
5193,1.54845877833121377e-08
5194,-1.54338963223041372e-08
5195,1.53834645310915160e-08
5196,-1.53332881214889280e-08
5197,1.52833662546086306e-08
5198,-1.52336947207810100e-08
5199,1.51842727561614787e-08
5200,-1.51350962357083618e-08
5201,1.50861644516273460e-08
5202,-1.50374733660771539e-08
5203,1.49890223371868887e-08
5204,-1.49408073935479079e-08
5205,1.48928279608738983e-08
5206,-1.48450801393484679e-08
5207,1.47975634150196091e-08
5208,-1.47502739506282538e-08
5209,1.47032113014209397e-08
5210,-1.46563716848537407e-08
5211,1.46097547166178842e-08
5212,-1.45633566828276501e-08
5213,1.45171772429975683e-08
5214,-1.44712127502480650e-08
5215,1.44254629199623436e-08
5216,-1.43799241474523683e-08
5217,1.43345962182632390e-08
5218,-1.42894755734906737e-08
5219,1.42445620410550522e-08
5220,-1.41998521327239555e-08
5221,1.41553457111496082e-08
5222,-1.41110393410255005e-08
5223,1.40669329335857741e-08
5224,-1.40230231031309564e-08
5225,1.39793097971576322e-08
5226,-1.39357896902531561e-08
5227,1.38924627657466426e-08
5228,-1.38493257403614873e-08
5229,1.38063786474678782e-08
5230,-1.37636182406298105e-08
5231,1.37210445975090666e-08
5232,-1.36786545127784502e-08
5233,1.36364481012531565e-08
5234,-1.35944222036761972e-08
5235,1.35525769650244692e-08
5236,-1.35109092712737596e-08
5237,1.34694192991050478e-08
5238,-1.34281039776315701e-08
5239,1.33869635185136431e-08
5240,-1.33459948817983117e-08
5241,1.33051983128928384e-08
5242,-1.32645708185863204e-08
5243,1.32241126664503180e-08
5244,-1.31838209016056700e-08
5245,1.31436958216745730e-08
5246,-1.31037345037520755e-08
5247,1.30639372834369708e-08
5248,-1.30243012548764421e-08
5249,1.29848268071574627e-08
5250,-1.29455110602380172e-08
5251,1.29063544023146238e-08
5252,-1.28673540105740639e-08
5253,1.28285102994603090e-08
5254,-1.27898204723045585e-08
5255,1.27512849686164576e-08
5256,-1.27129010181098383e-08
5257,1.26746690911439609e-08
5258,-1.26365864494530556e-08
5259,1.25986535751167227e-08
5260,-1.25608677681278443e-08
5261,1.25232295298537848e-08
5262,-1.24857361864837683e-08
5263,1.24483882665168882e-08
5264,-1.24111831143199803e-08
5265,1.23741212914696928e-08
5266,-1.23372001627507029e-08
5267,1.23004203001881994e-08
5268,-1.22637791096017063e-08
5269,1.22272771757249224e-08
5270,-1.21909119311733881e-08
5271,1.21546839780681900e-08
5272,-1.21185907688780618e-08
5273,1.20826329383300195e-08
5274,-1.20468079504256749e-08
5275,1.20111164553119395e-08
5276,-1.19755559500437387e-08
5277,1.19401270937471967e-08
5278,-1.19048274119574327e-08
5279,1.18696575801230581e-08
5280,-1.18346151356622190e-08
5281,1.17997007836571763e-08
5282,-1.17649120789215519e-08
5283,1.17302497369146057e-08
5284,-1.16957113334815596e-08
5285,1.16612976071490423e-08
5286,-1.16270061500286667e-08
5287,1.15928377081212439e-08
5288,-1.15587899074368404e-08
5289,1.15248634927634718e-08
5290,-1.14910561178173329e-08
5291,1.14573685419276640e-08
5292,-1.14237984357454973e-08
5293,1.13903465733559080e-08
5294,-1.13570106412510129e-08
5295,1.13237914281695786e-08
5296,-1.12906866320445412e-08
5297,1.12576970621764601e-08
5298,-1.12248204360592979e-08
5299,1.11920575686564048e-08
5300,-1.11594061959637355e-08
5301,1.11268671433102305e-08
5302,-1.10944381647107353e-08
5303,1.10621200999156394e-08
5304,-1.10299107165510203e-08
5305,1.09978108623365902e-08
5306,-1.09658183239893002e-08
5307,1.09339339621806730e-08
5308,-1.09021555764591286e-08
5309,1.08704840369144547e-08
5310,-1.08389171597791752e-08
5311,1.08074558237544006e-08
5312,-1.07760978620959851e-08
5313,1.07448441673815334e-08
5314,-1.07136925781691655e-08
5315,1.06826439942424452e-08
5316,-1.06516962808534299e-08
5317,1.06208503408113294e-08
5318,-1.05901040479851089e-08
5319,1.05594583239044222e-08
5320,-1.05289110511330622e-08
5321,1.04984631567617519e-08
5322,-1.04681125463217844e-08
5323,1.04378601427983354e-08
5324,-1.04077038700266716e-08
5325,1.03776446640465198e-08
5326,-1.03476804542808823e-08
5327,1.03178121904216073e-08
5328,-1.02880378093756965e-08
5329,1.02583582706636855e-08
5330,-1.02287715248008469e-08
5331,1.01992785343073807e-08
5332,-1.01698772658667411e-08
5333,1.01405686880063074e-08
5334,-1.01113507794673850e-08
5335,1.00822245162448720e-08
5336,-1.00531878857955944e-08
5337,1.00242418729863412e-08
5338,-9.99538447753336393e-09
5339,9.96661668612679751e-09
5340,-9.93793651739381561e-09
5341,9.90934495801179136e-09
5342,-9.88084004116775625e-09
5343,9.85242275507741433e-09
5344,-9.82409115069352073e-09
5345,9.79584621207071029e-09
5346,-9.76768600341462739e-09
5347,9.73961152856774796e-09
5348,-9.71162084608598180e-09
5349,9.68371496923327788e-09
5350,-9.65589197120886462e-09
5351,9.62815286350658406e-09
5352,-9.60049573363474937e-09
5353,9.57292160221949491e-09
5354,-9.54542855542650887e-09
5355,9.51801763030936035e-09
5356,-9.49068691569628966e-09
5357,9.46343745413425838e-09
5358,-9.43626735031452975e-09
5359,9.40917763869626720e-09
5360,-9.38216645072565927e-09
5361,9.35523480907260510e-09
5362,-9.32838085925686477e-09
5363,9.30160563831975517e-09
5364,-9.27490728595963868e-09
5365,9.24828685381977857e-09
5366,-9.22174248601817481e-09
5367,9.19527523892442036e-09
5368,-9.16888326331311388e-09
5369,9.14256762277716993e-09
5370,-9.11632647937893018e-09
5371,9.09016089169733574e-09
5372,-9.06406903952598164e-09
5373,9.03805197585111843e-09
5374,-9.01210789491975236e-09
5375,8.98623786354244291e-09
5376,-8.96044004830806590e-09
5377,8.93471556201874050e-09
5378,-8.90906257297037861e-09
5379,8.88348215933198354e-09
5380,-8.85797253796119284e-09
5381,8.83253477395940904e-09
5382,-8.80716709115053664e-09
5383,8.78187056489881795e-09
5384,-8.75664342235736424e-09
5385,8.73148673829448878e-09
5386,-8.70639875081221780e-09
5387,8.68138054137954534e-09
5388,-8.65643034988937180e-09
5389,8.63154926563002126e-09
5390,-8.60673552889716986e-09
5391,8.58199023572904304e-09
5392,-8.55731163972480317e-09
5393,8.53270083011225119e-09
5394,-8.50815606656480306e-09
5395,8.48367845012627008e-09
5396,-8.45926624445400994e-09
5397,8.43492054673317532e-09
5398,-8.41063963518761402e-09
5399,8.38642460364456553e-09
5400,-8.36227374027280874e-09
5401,8.33818814359982190e-09
5402,-8.31416610297459695e-09
5403,8.29020872285437876e-09
5404,-8.26631429867362611e-09
5405,8.24248393331687865e-09
5406,-8.21871593493781888e-09
5407,8.19501140348951792e-09
5408,-8.17136865679593069e-09
5409,8.14778879735003600e-09
5410,-8.12427014198364354e-09
5411,8.10081380536774978e-09
5412,-8.07741810374259463e-09
5413,8.05408415590308184e-09
5414,-8.03081028511510490e-09
5415,8.00759760717740026e-09
5416,-7.98444445958391223e-09
5417,7.96135195221337135e-09
5418,-7.93831843215079675e-09
5419,7.91534501190401826e-09
5420,-7.89243004348402310e-09
5421,7.86957463862251902e-09
5422,-7.84677715625712501e-09
5423,7.82403871068472858e-09
5424,-7.80135766690244207e-09
5425,7.77873514277005150e-09
5426,-7.75616950537297933e-09
5427,7.73366187141226056e-09
5428,-7.71121061952505539e-09
5429,7.68881686488947163e-09
5430,-7.66647899052199690e-09
5431,7.64419811956774729e-09
5432,-7.62197262969547617e-09
5433,7.59980365117929618e-09
5434,-7.57768957189329490e-09
5435,7.55563151229364425e-09
5436,-7.53362787395115475e-09
5437,7.51167977738331888e-09
5438,-7.48978562761043425e-09
5439,7.46794654612331361e-09
5440,-7.44616094221346946e-09
5441,7.42442994217400096e-09
5442,-7.40275195876826970e-09
5443,7.38112811838349059e-09
5444,-7.35955683744644935e-09
5445,7.33803924414597766e-09
5446,-7.31657376224336417e-09
5447,7.29516152045737299e-09
5448,-7.27380094539867771e-09
5449,7.25249316828952274e-09
5450,-7.23123662044320273e-09
5451,7.21003242988585697e-09
5452,-7.18887904025928179e-09
5453,7.16777757280735667e-09
5454,-7.14672648125743801e-09
5455,7.12572688811461257e-09
5456,-7.10477724517458802e-09
5457,7.08387868358059899e-09
5458,-7.06302965303555066e-09
5459,7.04223129054384948e-09
5460,-7.02148204953806457e-09
5461,7.00078306440699691e-09
5462,-6.98013279642595320e-09
5463,6.95953237692354419e-09
5464,-6.93898027792187577e-09
5465,6.91847762410816028e-09
5466,-6.89802289748942642e-09
5467,6.87761722119541299e-09
5468,-6.85725908050296386e-09
5469,6.83694960088759367e-09
5470,-6.81668726854738813e-09
5471,6.79647321454073046e-09
5472,-6.77630592578127714e-09
5473,6.75618653577091619e-09
5474,-6.73611353314045988e-09
5475,6.71608805165857935e-09
5476,-6.69610859128780200e-09
5477,6.67617627759212932e-09
5478,-6.65628961686266062e-09
5479,6.63644973721090605e-09
5480,-6.61665514852588710e-09
5481,6.59690697763542885e-09
5482,-6.57720373874181249e-09
5483,6.55754655750582788e-09
5484,-6.53793395801888573e-09
5485,6.51836706158621998e-09
5486,-6.49884439481553800e-09
5487,6.47936708330538514e-09
5488,-6.45993365773736387e-09
5489,6.44054523724394126e-09
5490,-6.42120036141565599e-09
5491,6.40190015494399611e-09
5492,-6.38264314968969515e-09
5493,6.36343047631562080e-09
5494,-6.34426067289248729e-09
5495,6.32513486851200469e-09
5496,-6.30605160192198171e-09
5497,6.28701200599702057e-09
5498,-6.26801462301942146e-09
5499,6.24906058191300326e-09
5500,-6.23014843508203543e-09
5501,6.21127930495399861e-09
5502,-6.19245175146466409e-09
5503,6.17366689309972725e-09
5504,-6.15492331239792933e-09
5505,6.13622209653249277e-09
5506,-6.11756183893056718e-09
5507,6.09894365448057016e-09
5508,-6.08036611313266740e-09
5509,6.06183033553224346e-09
5510,-6.04333489807781337e-09
5511,6.02488092284597771e-09
5512,-6.00646698329413556e-09
5513,5.98809420639459980e-09
5514,-5.96976116845552011e-09
5515,5.95146899367495147e-09
5516,-5.93321626764816426e-09
5517,5.91500410844704518e-09
5518,-5.89683110715373311e-09
5519,5.87869838215426059e-09
5520,-5.86060452945386840e-09
5521,5.84255066255431253e-09
5522,-5.82453538247532922e-09
5523,5.80655980733262174e-09
5524,-5.78862253719209028e-09
5525,5.77072468991142396e-09
5526,-5.75286487015351883e-09
5527,5.73504419521689405e-09
5528,-5.71726127098240792e-09
5529,5.69951721704200565e-09
5530,-5.68181064479748398e-09
5531,5.66414266628176354e-09
5532,-5.64651190024991769e-09
5533,5.62891946501199002e-09
5534,-5.61136397114076856e-09
5535,5.59384654039462178e-09
5536,-5.57636579138639349e-09
5537,5.55892283802609136e-09
5538,-5.54151631133779715e-09
5539,5.52414731596931498e-09
5540,-5.50681448784157050e-09
5541,5.48951893870077772e-09
5542,-5.47225929603803489e-09
5543,5.45503667779149674e-09
5544,-5.43784971777208434e-09
5545,5.42069952705167009e-09
5546,-5.40358474908326295e-09
5547,5.38650648269208151e-09
5548,-5.36946338776042068e-09
5549,5.35245655705868587e-09
5550,-5.33548464814897007e-09
5551,5.31854876853269502e-09
5552,-5.30164755907901801e-09
5553,5.28478214047375451e-09
5554,-5.26795115758319537e-09
5555,5.25115571857991189e-09
5556,-5.23439448217456876e-09
5557,5.21766855118224643e-09
5558,-5.20097658963582202e-09
5559,5.18431969631346244e-09
5560,-5.16769654434504797e-09
5561,5.15110822566739689e-09
5562,-5.13455341728035727e-09
5563,5.11803321801841794e-09
5564,-5.10154629588026344e-09
5565,5.08509375811425368e-09
5566,-5.06867427345699605e-09
5567,5.05228894249714987e-09
5568,-5.03593645287462550e-09
5569,5.01961788656168191e-09
5570,-5.00333193452305548e-09
5571,4.98707969545173666e-09
5572,-4.97085985142232413e-09
5573,4.95467350091209204e-09
5574,-4.93851932514842248e-09
5575,4.92239842903513281e-09
5576,-4.90630949477864948e-09
5577,4.89025362311807856e-09
5578,-4.87422950681513184e-09
5579,4.85823823819179929e-09
5580,-4.84227851627644273e-09
5581,4.82635143037001727e-09
5582,-4.81045568350405261e-09
5583,4.79459236597883484e-09
5584,-4.77876018138859484e-09
5585,4.76296022159258035e-09
5586,-4.74719118876443799e-09
5587,4.73145417734962051e-09
5588,-4.71574789591756809e-09
5589,4.70007342755478428e-09
5590,-4.68442949091391766e-09
5591,4.66881717140988429e-09
5592,-4.65323518233638610e-09
5593,4.63768461390225113e-09
5594,-4.62216417960361557e-09
5595,4.60667496854322140e-09
5596,-4.59121570195974355e-09
5597,4.57578746123081976e-09
5598,-4.56038897420888476e-09
5599,4.54502131660580019e-09
5600,-4.52968322568789106e-09
5601,4.51437577918926384e-09
5602,-4.49909770539815503e-09
5603,4.48385008482373137e-09
5604,-4.46863165337051472e-09
5605,4.45344348937621102e-09
5606,-4.43828432778087103e-09
5607,4.42315525076276226e-09
5608,-4.40805499089149472e-09
5609,4.39298463276279525e-09
5610,-4.37794291306933330e-09
5611,4.36293091125793085e-09
5612,-4.34794736830347958e-09
5613,4.33299336066983186e-09
5614,-4.31806763543930039e-09
5615,4.30317126900505662e-09
5616,-4.28830300807048680e-09
5617,4.27346392723754243e-09
5618,-4.25865278214680495e-09
5619,4.24387063896583988e-09
5620,-4.22911625686067241e-09
5621,4.21439070523620897e-09
5622,-4.19969274407916613e-09
5623,4.18502343997566529e-09
5624,-4.17038155597277539e-09
5625,4.15576816169424507e-09
5626,-4.14118202007455489e-09
5627,4.12662419142825618e-09
5628,-4.11209345555166474e-09
5629,4.09759086510080410e-09
5630,-4.08311519689832125e-09
5631,4.06866752342420378e-09
5632,-4.05424658839707167e-09
5633,4.03985349319896458e-09
5634,-4.02548698228741631e-09
5635,4.01114812916534735e-09
5636,-3.99683571249387235e-09
5637,3.98255078973595492e-09
5638,-3.96829214607624645e-09
5639,3.95406083985083939e-09
5640,-3.93985564725560864e-09
5641,3.92567763659000486e-09
5642,-3.91152558507486493e-09
5643,3.89740055721418662e-09
5644,-3.88330133205190624e-09
5645,3.86922897427769717e-09
5646,-3.85518226845706941e-09
5647,3.84116227126554372e-09
5648,-3.82716778187776055e-09
5649,3.81319983945748960e-09
5650,-3.79925725461843796e-09
5651,3.78534107258279835e-09
5652,-3.77145009141656254e-09
5653,3.75758536642914267e-09
5654,-3.74374569366066676e-09
5655,3.72993212464075506e-09
5656,-3.71614346247358442e-09
5657,3.70238076018239567e-09
5658,-3.68864281763947835e-09
5659,3.67493068533365229e-09
5660,-3.66124317058232059e-09
5661,3.64758131820310813e-09
5662,-3.63394394360685958e-09
5663,3.62033208321792016e-09
5664,-3.60674456220651001e-09
5665,3.59318241402550338e-09
5666,-3.57964446088942748e-09
5667,3.56613174360202401e-09
5668,-3.55264307771044049e-09
5669,3.53917950738887894e-09
5670,-3.52573985301088141e-09
5671,3.51232515072116347e-09
5672,-3.49893423050162265e-09
5673,3.48556812569932104e-09
5674,-3.47222566370363689e-09
5675,3.45890788302630072e-09
5676,-3.44561360951461311e-09
5677,3.43234387967680490e-09
5678,-3.41909752512233665e-09
5679,3.40587557581091583e-09
5680,-3.39267687887454144e-09
5681,3.37950244438781004e-09
5682,-3.36635113089608345e-09
5683,3.35322395680296305e-09
5684,-3.34011976456090392e-09
5685,3.32703958421015691e-09
5686,-3.31398225624845417e-09
5687,3.30094880708531386e-09
5688,-3.28793808587350704e-09
5689,3.27495111372841893e-09
5690,-3.26198674170475242e-09
5691,3.24904599048523220e-09
5692,-3.23612771301323534e-09
5693,3.22323293183625025e-09
5694,-3.21036049617701049e-09
5695,3.19751143324348149e-09
5696,-3.18468459358517012e-09
5697,3.17188099038977875e-09
5698,-3.15909949936252688e-09
5699,3.14634112458500024e-09
5700,-3.13360473021331560e-09
5701,3.12089133206038561e-09
5702,-3.10819979037048238e-09
5703,3.09553112780513356e-09
5704,-3.08288420367214601e-09
5705,3.07026003129811773e-09
5706,-3.05765748194383216e-09
5707,3.04507756337344632e-09
5708,-3.03251914827400114e-09
5709,3.01998324869623716e-09
5710,-3.00746873375621153e-09
5711,2.99497661642173513e-09
5712,-2.98250576640957111e-09
5713,2.97005719899932230e-09
5714,-2.95762978451179017e-09
5715,2.94522453134497831e-09
5716,-2.93284032118810739e-09
5717,2.92047815718010893e-09
5718,-2.90813691885341122e-09
5719,2.89581761563423314e-09
5720,-2.88351912855922719e-09
5721,2.87124245647922639e-09
5722,-2.85898648886922275e-09
5723,2.84675222871833257e-09
5724,-2.83453856112900208e-09
5725,2.82234648930996072e-09
5726,-2.81017490107610939e-09
5727,2.79802479206571427e-09
5728,-2.78589506834066517e-09
5729,2.77378670350951969e-09
5730,-2.76169861632752130e-09
5731,2.74963178949182000e-09
5732,-2.73758511872727140e-09
5733,2.72555961012647919e-09
5734,-2.71355414950328144e-09
5735,2.70156973941912926e-09
5736,-2.68960527978058439e-09
5737,2.67766175511883411e-09
5738,-2.66573807885894619e-09
5739,2.65383523713348159e-09
5740,-2.64195213112686250e-09
5741,2.63008976114957315e-09
5742,-2.61824702506803893e-09
5743,2.60642491261276943e-09
5744,-2.59462233383114214e-09
5745,2.58284028146416444e-09
5746,-2.57107766018449239e-09
5747,2.55933545750833514e-09
5748,-2.54761258809057785e-09
5749,2.53591003386215272e-09
5750,-2.52422671506832597e-09
5751,2.51256360972701593e-09
5752,-2.50091963582203908e-09
5753,2.48929578252624257e-09
5754,-2.47769096192926942e-09
5755,2.46610615781015072e-09
5756,-2.45454028777238807e-09
5757,2.44299433953374885e-09
5758,-2.43146722566067497e-09
5759,2.41995993906429218e-09
5760,-2.40847137608080503e-09
5761,2.39700255842238141e-09
5762,-2.38555238033988205e-09
5763,2.37412182336187574e-09
5764,-2.36270982810917996e-09
5765,2.35131735130860189e-09
5766,-2.33994334136010876e-09
5767,2.32858876098935721e-09
5768,-2.31725254693183782e-09
5769,2.30593567361826165e-09
5770,-2.29463707109813626e-09
5771,2.28335771357234760e-09
5772,-2.27209653847824610e-09
5773,2.26085451304234893e-09
5774,-2.24963057883794846e-09
5775,2.23842570220063540e-09
5776,-2.22723882535205706e-09
5777,2.21607091562813927e-09
5778,-2.20492091795412740e-09
5779,2.19378979218929254e-09
5780,-2.18267648998470009e-09
5781,2.17158196910409634e-09
5782,-2.16050518051779775e-09
5783,2.14944708755615229e-09
5784,-2.13840663972255265e-09
5785,2.12738479371644824e-09
5786,-2.11638050651482760e-09
5787,2.10539473402263441e-09
5788,-2.09442643464042264e-09
5789,2.08347655980147821e-09
5790,-2.07254407100442360e-09
5791,2.06162992149008988e-09
5792,-2.05073306934044158e-09
5793,2.03985447533486497e-09
5794,-2.02899309232090207e-09
5795,2.01814987750220736e-09
5796,-2.00732379220951624e-09
5797,1.99651578752894527e-09
5798,-1.98572483111311446e-09
5799,1.97495186835681103e-09
5800,-1.96419587202972494e-09
5801,1.95345778520285069e-09
5802,-1.94273658030939442e-09
5803,1.93203320461779055e-09
5804,-1.92134662762470069e-09
5805,1.91067779478996857e-09
5806,-1.90002567984530967e-09
5807,1.88939122659909295e-09
5808,-1.87877341152295222e-09
5809,1.86817317559506251e-09
5810,-1.85758949758073539e-09
5811,1.84702331724937279e-09
5812,-1.83647361721345016e-09
5813,1.82594133048684163e-09
5814,-1.81542544547371070e-09
5815,1.80492689737972460e-09
5816,-1.79444466928455678e-09
5817,1.78397969561195283e-09
5818,-1.77353096864757868e-09
5819,1.76309941669132423e-09
5820,-1.75268403060518390e-09
5821,1.74228574343819569e-09
5822,-1.73190354408952350e-09
5823,1.72153836994786344e-09
5824,-1.71118919436315633e-09
5825,1.70085697814872972e-09
5826,-1.69054069245600306e-09
5827,1.68024126945813637e-09
5828,-1.66995770944313583e-09
5829,1.65969093857773731e-09
5830,-1.64943995263694387e-09
5831,1.63920568238249622e-09
5832,-1.62898712236895136e-09
5833,1.61878520278240735e-09
5834,-1.60859891590898074e-09
5835,1.59842919645875086e-09
5836,-1.58827504051841586e-09
5837,1.57813737137070420e-09
5838,-1.56801519466016290e-09
5839,1.55790943632208082e-09
5840,-1.54781909190873314e-09
5841,1.53774509234725882e-09
5842,-1.52768643743963776e-09
5843,1.51764405289706422e-09
5844,-1.50761694339367868e-09
5845,1.49760602952574123e-09
5846,-1.48761032156910369e-09
5847,1.47763073575427691e-09
5848,-1.46766628797256437e-09
5849,1.45771788643799373e-09
5850,-1.44778455442913171e-09
5851,1.43786720293859310e-09
5852,-1.42796484605418076e-09
5853,1.41807839856834520e-09
5854,-1.40820688060805385e-09
5855,1.39835120032054614e-09
5856,-1.38851037795544427e-09
5857,1.37868532930175803e-09
5858,-1.36887506649099861e-09
5859,1.35908050552904001e-09
5860,-1.34930066666723096e-09
5861,1.33953646044813736e-09
5862,-1.32978691112076738e-09
5863,1.32005292499378861e-09
5864,-1.31033352574179246e-09
5865,1.30062962383721378e-09
5866,-1.29094024383635193e-09
5867,1.28126629144665026e-09
5868,-1.27160679825217102e-09
5869,1.26196266245443442e-09
5870,-1.25233292252834096e-09
5871,1.24271847287783232e-09
5872,-1.23311835355865349e-09
5873,1.22353345944104937e-09
5874,-1.21396283060308167e-09
5875,1.20440736059908701e-09
5876,-1.19486608847276753e-09
5877,1.18533991531076958e-09
5878,-1.17582787543582638e-09
5879,1.16633086686003831e-09
5880,-1.15684793157326265e-09
5881,1.14737996163153337e-09
5882,-1.13792599911402730e-09
5883,1.12848694397594031e-09
5884,-1.11906183015323494e-09
5885,1.10965155556048806e-09
5886,-1.10025516783491976e-09
5887,1.09087355113499445e-09
5888,-1.08150576963618311e-09
5889,1.07215268628456448e-09
5890,-1.06281337015999626e-09
5891,1.05348870218639888e-09
5892,-1.04417773792930106e-09
5893,1.03488136040197060e-09
5894,-1.02559862003680055e-09
5895,1.01633041095312456e-09
5896,-1.00707577661478197e-09
5897,9.97835609080264521e-10
5898,-9.88608962899320036e-10
5899,9.79396718661108315e-10
5900,-9.70197939570032081e-10
5901,9.61013497594854757e-10
5902,-9.51842461184914815e-10
5903,9.42685705365920068e-10
5904,-9.33542295280674636e-10
5905,9.24413107592656278e-10
5906,-9.15297203752753075e-10
5907,9.06195465310802977e-10
5908,-8.97106952231635765e-10
5909,8.88032545998295793e-10
5910,-8.78971306844618802e-10
5911,8.69924113491880439e-10
5912,-8.60890036265808707e-10
5913,8.51869942224859440e-10
5914,-8.42862905344924533e-10
5915,8.33869798186594768e-10
5916,-8.24889691192100745e-10
5917,8.15923454901795253e-10
5918,-8.06970160301364795e-10
5919,7.98030680602711312e-10
5920,-7.89104087792256409e-10
5921,7.80191254940750374e-10
5922,-7.71291255439624408e-10
5923,7.62404952423967068e-10
5924,-7.53531431615522659e-10
5925,7.44671549544790051e-10
5926,-7.35824394240966749e-10
5927,7.26990822628474263e-10
5928,-7.18169923776665624e-10
5929,7.09362553427741234e-10
5930,-7.00567798335381439e-10
5931,6.91786522297909141e-10
5932,-6.83017804989798100e-10
5933,6.74262511057042855e-10
5934,-6.65519723562002038e-10
5935,6.56790304651060453e-10
5936,-6.48073339097400478e-10
5937,6.39369686516463577e-10
5938,-6.30678435267960812e-10
5939,6.22000443383591620e-10
5940,-6.13334801223976123e-10
5941,6.04682363934749377e-10
5942,-5.96042224424392647e-10
5943,5.87415234373391966e-10
5944,-5.78800493564447527e-10
5945,5.70198848364382275e-10
5946,-5.61609397240541506e-10
5947,5.53032995272627362e-10
5948,-5.44468734056512244e-10
5949,5.35917466206943393e-10
5950,-5.27378292667324562e-10
5951,5.18852057771821823e-10
5952,-5.10337866850472223e-10
5953,5.01836563269243162e-10
5954,-4.93347253714595171e-10
5955,4.84870779547445208e-10
5956,-4.76406248896261017e-10
5957,4.67954504843239380e-10
5958,-4.59514651272582922e-10
5959,4.51087534549889019e-10
5960,-4.42672258719169106e-10
5961,4.34269671757832750e-10
5962,-4.25878877114306562e-10
5963,4.17500714945304787e-10
5964,-4.09134300426537894e-10
5965,4.00780469319955597e-10
5966,-3.92438335256549052e-10
5967,3.84108734992407806e-10
5968,-3.75790787969182318e-10
5969,3.67485319878944058e-10
5970,-3.59191454889357506e-10
5971,3.50910026197691496e-10
5972,-3.42640150389995149e-10
5973,3.34382662659172926e-10
5974,-3.26136679195526497e-10
5975,3.17903034806719204e-10
5976,-3.09680850142388050e-10
5977,3.01470955124492190e-10
5978,-2.93272470003995027e-10
5979,2.85086232347195818e-10
5980,-2.76911356209144977e-10
5981,2.68748674013886217e-10
5982,-2.60597313109496228e-10
5983,2.52458096830998994e-10
5984,-2.44330151422038419e-10
5985,2.36214311513745301e-10
5986,-2.28109697103276731e-10
5987,2.20017135713073180e-10
5988,-2.11935755483803574e-10
5989,2.03866381380610526e-10
5990,-1.95808144764693458e-10
5991,1.87761865169842633e-10
5992,-1.79726679010802576e-10
5993,1.71703407567310470e-10
5994,-1.63691182546729837e-10
5995,1.55690824332657991e-10
5996,-1.47701469339212558e-10
5997,1.39723934753346257e-10
5998,-1.31757360878992434e-10
5999,1.23802563785342064e-10
6000,-1.15858678421823571e-10
6001,1.07926526761055284e-10
6002,-1.00005244404685726e-10
6003,9.20956493677660896e-11
6004,-8.41968804009940639e-11
6005,7.63097551399999310e-11
6006,-6.84334141356016529e-11
6007,6.05686682904753134e-11
6008,-5.27146643747104221e-11
6009,4.48722162499632235e-11
6010,-3.70404654487571783e-11
6011,2.92202229231758363e-11
6012,-2.14106391521020494e-11
6013,1.36125198756418245e-11
6014,-5.82501395770552738e-12
6015,-1.95107184254909464e-12
6016,9.71657639653932605e-12
6017,-1.74707136354303659e-11
6018,2.52143156813099763e-11
6019,-3.29465837527176830e-11
6020,4.06683629593506567e-11
6021,-4.83788457402415754e-11
6022,5.60788843784867488e-11
6023,-6.37676684236435504e-11
6024,7.14460493151333469e-11
6025,-7.91132199050612851e-11
6026,8.67700241674793513e-11
6027,-9.44156630991662950e-11
6028,1.02050977061647885e-10
6029,-1.09675166281896462e-10
6030,1.17289069586088886e-10
6031,-1.24891893178899232e-10
6032,1.32484466019068656e-10
6033,-1.40066004828494079e-10
6034,1.47637332735314171e-10
6035,-1.55197662941232636e-10
6036,1.62747827369038668e-10
6037,-1.70287031322469033e-10
6038,1.77816110247414222e-10
6039,-1.85334270518989160e-10
6040,1.92842345791825601e-10
6041,-2.00339539799284310e-10
6042,2.07826688239738444e-10
6043,-2.15302999525204554e-10
6044,2.22769301634714916e-10
6045,-2.30224805951198518e-10
6046,2.37670339267771121e-10
6047,-2.45105117038758103e-10
6048,2.52529961722937531e-10
6049,-2.59944086818647084e-10
6050,2.67348315060643147e-10
6051,-2.74741867631227676e-10
6052,2.82125565885397253e-10
6053,-2.89498622253175301e-10
6054,2.96861864457471087e-10
6055,-3.04214502058924317e-10
6056,3.11557361174178365e-10
6057,-3.18889659916942544e-10
6058,3.26212211655124170e-10
6059,-3.33524244307247860e-10
6060,3.40826568987164048e-10
6061,-3.48118410091913242e-10
6062,3.55400582288960731e-10
6063,-3.62672305799284857e-10
6064,3.69934401117647452e-10
6065,-3.77186083638630698e-10
6066,3.84428172996589776e-10
6067,-3.91659890900839646e-10
6068,3.98882050233052972e-10
6069,-4.06093874216751245e-10
6070,4.13296178114173531e-10
6071,-4.20488187645946769e-10
6072,4.27670705027438894e-10
6073,-4.34842969840180243e-10
6074,4.42005777604528762e-10
6075,-4.49158367406751717e-10
6076,4.56301542254123418e-10
6077,-4.63434529477896716e-10
6078,4.70558138669980804e-10
6079,-4.77671593224544535e-10
6080,4.84775714248360306e-10
6081,-4.91869714828405467e-10
6082,4.98954412089861910e-10
6083,-5.06029032296184394e-10
6084,5.13094377118268289e-10
6085,-5.20149680902818141e-10
6086,5.27195746032231725e-10
6087,-5.34231807303667195e-10
6088,5.41258660114800651e-10
6089,-5.48275551348245794e-10
6090,5.55283265681268368e-10
6091,-5.62281050206962109e-10
6092,5.69269696041146311e-10
6093,-5.76248446736947921e-10
6094,5.83218093098606735e-10
6095,-5.90177877423569575e-10
6096,5.97128591579902986e-10
6097,-6.04069480809494998e-10
6098,6.11001335147736330e-10
6099,-6.17923394388581901e-10
6100,6.24836454866647331e-10
6101,-6.31739754329408169e-10
6102,6.38634085462687090e-10
6103,-6.45518695248042450e-10
6104,6.52394367484219177e-10
6105,-6.59260353500561107e-10
6106,6.66117432984852081e-10
6107,-6.72964859569211636e-10
6108,6.79803416096707988e-10
6109,-6.86632350494494009e-10
6110,6.93452449749213908e-10
6111,-7.00262960239488507e-10
6112,7.07064663393823736e-10
6113,-7.13856820350062063e-10
6114,7.20640197444743101e-10
6115,-7.27414056699774520e-10
6116,7.34179175999782381e-10
6117,-7.40934807079646879e-10
6118,7.47681732326756390e-10
6119,-7.54419199459220769e-10
6120,7.61147994967685533e-10
6121,-7.67867364867630530e-10
6122,7.74578090390976841e-10
6123,-7.81279428252813765e-10
6124,7.87972153388163203e-10
6125,-7.94655520089899357e-10
6126,8.01330309797099005e-10
6127,-8.07995770684446956e-10
6128,8.14652682456957120e-10
6129,-8.21300303246615082e-10
6130,8.27939402941852289e-10
6131,-8.34569242422673430e-10
6132,8.41190596859425121e-10
6133,-8.47802721314593611e-10
6134,8.54406383870405852e-10
6135,-8.61000856894910008e-10
6136,8.67586900081067261e-10
6137,-8.74163777057648348e-10
6138,8.80732259641233833e-10
6139,-8.87291607091953168e-10
6140,8.93842585703357283e-10
6141,-9.00384463123282166e-10
6142,9.06918008050995524e-10
6143,-9.13442482342193219e-10
6144,9.19958611081618171e-10
6145,-9.26465771700657989e-10
6146,9.32964620005277160e-10
6147,-9.39454460236772502e-10
6148,9.45936063708929355e-10
6149,-9.52408677016259375e-10
6150,9.58873075898441567e-10
6151,-9.65328525011348670e-10
6152,9.71775786389584505e-10
6153,-9.78214130143523559e-10
6154,9.84644313678610315e-10
6155,-9.91065614208150938e-10
6156,9.97478782273236559e-10
6157,-1.00388309363432324e-09
6158,1.01027930575120289e-09
6159,-1.01666668681004963e-09
6160,1.02304599699483450e-09
6161,-1.02941651411770314e-09
6162,1.03577898237467271e-09
6163,-1.04213268460345733e-09
6164,1.04847837379703928e-09
6165,-1.05481532291306224e-09
6166,1.06114428511899539e-09
6167,-1.06746454149487389e-09
6168,1.07377683452766462e-09
6169,-1.08008045271653992e-09
6170,1.08637613734703707e-09
6171,-1.09266317251067068e-09
6172,1.09894230632616342e-09
6173,-1.10521281811251271e-09
6174,1.11147545336133007e-09
6175,-1.11772949827565255e-09
6176,1.12397569932903984e-09
6177,-1.13021333028381013e-09
6178,1.13644314346746212e-09
6179,-1.14266442310369385e-09
6180,1.14887791025277777e-09
6181,-1.15508289021952645e-09
6182,1.16128010526037092e-09
6183,-1.16746884211238571e-09
6184,1.17364984165593833e-09
6185,-1.17982238890182619e-09
6186,1.18598722691232422e-09
6187,-1.19214364305526052e-09
6188,1.19829237346748428e-09
6189,-1.20443271265985222e-09
6190,1.21056539057918548e-09
6191,-1.21668970683341139e-09
6192,1.22280638687697307e-09
6193,-1.22891473463545215e-09
6194,1.23501547284758024e-09
6195,-1.24110790216523068e-09
6196,1.24719275228798443e-09
6197,-1.25326932197141544e-09
6198,1.25933833647746415e-09
6199,-1.26539909549538482e-09
6200,1.27145232937297562e-09
6201,-1.27749733252498772e-09
6202,1.28353483557896082e-09
6203,-1.28956413856798190e-09
6204,1.29558596565246041e-09
6205,-1.30159961899489955e-09
6206,1.30760582240242924e-09
6207,-1.31360387742115319e-09
6208,1.31959451847004494e-09
6209,-1.32557702120872641e-09
6210,1.33155213690136471e-09
6211,-1.33751915955275371e-09
6212,1.34347880293125370e-09
6213,-1.34943038371008744e-09
6214,1.35537461486068482e-09
6215,-1.36131080345674701e-09
6216,1.36723967094011424e-09
6217,-1.37316052326951955e-09
6218,1.37907407679176268e-09
6219,-1.38497964149297349e-09
6220,1.39087793225231659e-09
6221,-1.39676825988573930e-09
6222,1.40265134241037647e-09
6223,-1.40852648380214492e-09
6224,1.41439440392509946e-09
6225,-1.42025441293497902e-09
6226,1.42610722119682423e-09
6227,-1.43195214468407113e-09
6228,1.43778989186045987e-09
6229,-1.44361977984663356e-09
6230,1.44944251752055875e-09
6231,-1.45525741889999876e-09
6232,1.46106519606627655e-09
6233,-1.46686516186486491e-09
6234,1.47265802704603760e-09
6235,-1.47844310533408976e-09
6236,1.48422110739018732e-09
6237,-1.48999134793430890e-09
6238,1.49575453451873160e-09
6239,-1.50150998938961523e-09
6240,1.50725840803463517e-09
6241,-1.51299912026657907e-09
6242,1.51873282437817903e-09
6243,-1.52445884368259561e-09
6244,1.53017787995124747e-09
6245,-1.53588925309870018e-09
6246,1.54159366944129932e-09
6247,-1.54729044621654668e-09
6248,1.55298029106850228e-09
6249,-1.55866251806926629e-09
6250,1.56433783472883486e-09
6251,-1.57000556355228362e-09
6252,1.57566640128914515e-09
6253,-1.58131967543394823e-09
6254,1.58696608142403967e-09
6255,-1.59260494829317442e-09
6256,1.59823696736133541e-09
6257,-1.60386147839231188e-09
6258,1.60947916289491221e-09
6259,-1.61508935424093127e-09
6260,1.62069275174798066e-09
6261,-1.62628867587522116e-09
6262,1.63187782468387957e-09
6263,-1.63745953144257075e-09
6264,1.64303447906582788e-09
6265,-1.64860201236060321e-09
6266,1.65416280809682565e-09
6267,-1.65971620683969857e-09
6268,1.66526289811671322e-09
6269,-1.67080221565195057e-09
6270,1.67633484400616846e-09
6271,-1.68186012259610112e-09
6272,1.68737873899800799e-09
6273,-1.69289001894074437e-09
6274,1.69839466026552109e-09
6275,-1.70389199595416741e-09
6276,1.70938270769802379e-09
6277,-1.71486613915258062e-09
6278,1.72034297176400347e-09
6279,-1.72581254399055688e-09
6280,1.73127554073977371e-09
6281,-1.73673129687788149e-09
6282,1.74218050005913559e-09
6283,-1.74762248657526251e-09
6284,1.75305794010676903e-09
6285,-1.75848620068587192e-09
6286,1.76390794934716686e-09
6287,-1.76932252622432639e-09
6288,1.77473061213521885e-09
6289,-1.78013155089079681e-09
6290,1.78552601795225358e-09
6291,-1.79091335976661104e-09
6292,1.79629425123381983e-09
6293,-1.80166804183487644e-09
6294,1.80703540312137016e-09
6295,-1.81239568433902663e-09
6296,1.81774955572737511e-09
6297,-1.82309636816168167e-09
6298,1.82843679516864831e-09
6299,-1.83377018365212663e-09
6300,1.83909720691256136e-09
6301,-1.84441721454772414e-09
6302,1.84973087545086705e-09
6303,-1.85503754082071065e-09
6304,1.86033788777465349e-09
6305,-1.86563125395594401e-09
6306,1.87091832139841578e-09
6307,-1.87619843721741557e-09
6308,1.88147226728178286e-09
6309,-1.88673916818026538e-09
6310,1.89199980503269632e-09
6311,-1.89725353253048534e-09
6312,1.90250102073871570e-09
6313,-1.90774161459773558e-09
6314,1.91297598902717797e-09
6315,-1.91820349846550028e-09
6316,1.92342479990299223e-09
6317,-1.92863926053533359e-09
6318,1.93384753603692857e-09
6319,-1.93904898528443408e-09
6320,1.94424427508667242e-09
6321,-1.94943275544227810e-09
6322,1.95461509797242161e-09
6323,-1.95979065463686361e-09
6324,1.96496008813588355e-09
6325,-1.97012275976364855e-09
6326,1.97527932485653340e-09
6327,-1.98042914812448841e-09
6328,1.98557288678332626e-09
6329,-1.99070990404309962e-09
6330,1.99584085680685093e-09
6331,-2.00096510808029650e-09
6332,2.00608331067614552e-09
6333,-2.01119483741200168e-09
6334,2.01630033324129707e-09
6335,-2.02139916811272694e-09
6336,2.02649200135646073e-09
6337,-2.03157818747791487e-09
6338,2.03665838739438390e-09
6339,-2.04173196710056613e-09
6340,2.04679957489729464e-09
6341,-2.05186058433454727e-09
6342,2.05691564250542170e-09
6343,-2.06196411908032067e-09
6344,2.06700666597968316e-09
6345,-2.07204264999427821e-09
6346,2.07707272195772792e-09
6347,-2.08209625237319081e-09
6348,2.08711388826688994e-09
6349,-2.09212500342428284e-09
6350,2.09713024310431083e-09
6351,-2.10212897870244651e-09
6352,2.10712185976413738e-09
6353,-2.11210825698361079e-09
6354,2.11708881106162019e-09
6355,-2.12206290776429660e-09
6356,2.12703118241345177e-09
6357,-2.13199301046254178e-09
6358,2.13694903946538119e-09
6359,-2.14189864280438170e-09
6360,2.14684246129796074e-09
6361,-2.15177987626437591e-09
6362,2.15671152321608426e-09
6363,-2.16163678458879781e-09
6364,2.16655629890462393e-09
6365,-2.17146944398580011e-09
6366,2.17637685990495235e-09
6367,-2.18127792772402353e-09
6368,2.18617328048268661e-09
6369,-2.19106231127944144e-09
6370,2.19594564313607876e-09
6371,-2.20082266524880397e-09
6372,2.20569401021768906e-09
6373,-2.21055906237697899e-09
6374,2.21541845564644664e-09
6375,-2.22027157463610372e-09
6376,2.22511905596501154e-09
6377,-2.22996027847064565e-09
6378,2.23479587877045436e-09
6379,-2.23962524287831013e-09
6380,2.24444899934513779e-09
6381,-2.24926653871989449e-09
6382,2.25407848915885847e-09
6383,-2.25888423547041958e-09
6384,2.26368441747838377e-09
6385,-2.26847841508398993e-09
6386,2.27326685854746880e-09
6387,-2.27804913760860090e-09
6388,2.28282588100302175e-09
6389,-2.28759647556016542e-09
6390,2.29236155337385487e-09
6391,-2.29712050208821516e-09
6392,2.30187394951201354e-09
6393,-2.30662128504741345e-09
6394,2.31136313632321950e-09
6395,-2.31609889434605627e-09
6396,2.32082918707871204e-09
6397,-2.32555340206793162e-09
6398,2.33027216633163183e-09
6399,-2.33498487250009603e-09
6400,2.33969215456279079e-09
6401,-2.34439338142549252e-09
6402,2.34908919286112273e-09
6403,-2.35377898871141511e-09
6404,2.35846337745035421e-09
6405,-2.36314176785274459e-09
6406,2.36781476957771423e-09
6407,-2.37248178312011548e-09
6408,2.37714343225076351e-09
6409,-2.38179910830170571e-09
6410,2.38644943655770913e-09
6411,-2.39109381170787079e-09
6412,2.39573284755423707e-09
6413,-2.40036595283620794e-09
6414,2.40499373556207106e-09
6415,-2.40961560314777093e-09
6416,2.41423216476573860e-09
6417,-2.41884282809297096e-09
6418,2.42344820250907887e-09
6419,-2.42804769495632680e-09
6420,2.43264191460323531e-09
6421,-2.43723026881493766e-09
6422,2.44181336766215079e-09
6423,-2.44639061676964975e-09
6424,2.45096262697430144e-09
6425,-2.45552880221723129e-09
6426,2.46008975888882109e-09
6427,-2.46464489421802178e-09
6428,2.46919482439381529e-09
6429,-2.47373895580706294e-09
6430,2.47827789421814152e-09
6431,-2.48281105342758784e-09
6432,2.48733902904028214e-09
6433,-2.49186124917102699e-09
6434,2.49637830175078059e-09
6435,-2.50088960602289220e-09
6436,2.50539576564400985e-09
6437,-2.50989619140671408e-09
6438,2.51439148846942703e-09
6439,-2.51888106948767276e-09
6440,2.52336553570449340e-09
6441,-2.52784430066884744e-09
6442,2.53231796789526959e-09
6443,-2.53678594881714107e-09
6444,2.54124884865024238e-09
6445,-2.54570608033420227e-09
6446,2.55015824350653507e-09
6447,-2.55460475496116473e-09
6448,2.55904621302505041e-09
6449,-2.56348203705009021e-09
6450,2.56791282197666246e-09
6451,-2.57233798801464759e-09
6452,2.57675812924838176e-09
6453,-2.58117266841061732e-09
6454,2.58558219943455790e-09
6455,-2.58998614318798286e-09
6456,2.59438509369574498e-09
6457,-2.59877847309668794e-09
6458,2.60316687103113826e-09
6459,-2.60754971769023767e-09
6460,2.61192759544572693e-09
6461,-2.61629993660316864e-09
6462,2.62066732724076175e-09
6463,-2.62502919026953421e-09
6464,2.62938612342042227e-09
6465,-2.63373754747949474e-09
6466,2.63808405506011992e-09
6467,-2.64242506512050386e-09
6468,2.64676116989531834e-09
6469,-2.65109180008496670e-09
6470,2.65541753542047059e-09
6471,-2.65973781231076391e-09
6472,2.66405321104495095e-09
6473,-2.66836316180897916e-09
6474,2.67266825389956339e-09
6475,-2.67696791027309668e-09
6476,2.68126272449542639e-09
6477,-2.68555211660201321e-09
6478,2.68983667852389205e-09
6479,-2.69411583941280752e-09
6480,2.69839018073549612e-09
6481,-2.70265913528246835e-09
6482,2.70692328647929925e-09
6483,-2.71118206764862667e-09
6484,2.71543605580138601e-09
6485,-2.71968468985741378e-09
6486,2.72392854510816230e-09
6487,-2.72816706176112236e-09
6488,2.73240081383559089e-09
6489,-2.73662924066964015e-09
6490,2.74085291934009131e-09
6491,-2.74507128465911820e-09
6492,2.74928491735768552e-09
6493,-2.75349325329802904e-09
6494,2.75769686843000005e-09
6495,-2.76189519847476029e-09
6496,2.76608882702231634e-09
6497,-2.77027718542868950e-09
6498,2.77446085087498939e-09
6499,-2.77863926357358883e-09
6500,2.78281299837860312e-09
6501,-2.78698149388659170e-09
6502,2.79114532268727785e-09
6503,-2.79530392852393506e-09
6504,2.79945788471261735e-09
6505,-2.80360662744880592e-09
6506,2.80775073297957952e-09
6507,-2.81188964393505280e-09
6508,2.81602393168873460e-09
6509,-2.82015303606890140e-09
6510,2.82427753066553262e-09
6511,-2.82839685632071423e-09
6512,2.83251158927317958e-09
6513,-2.83662116426940243e-09
6514,2.84072615774894731e-09
6515,-2.84482601365712989e-09
6516,2.84892129578465919e-09
6517,-2.85301145653407740e-09
6518,2.85709705621149390e-09
6519,-2.86117754738838679e-09
6520,2.86525349667817220e-09
6521,-2.86932434466565731e-09
6522,2.87339066219513612e-09
6523,-2.87745190210534176e-09
6524,2.88150861828643163e-09
6525,-2.88556026865880964e-09
6526,2.88960741389647538e-09
6527,-2.89364950239953523e-09
6528,2.89768710564082920e-09
6529,-2.90171965186896132e-09
6530,2.90574773734656929e-09
6531,-2.90977078667787182e-09
6532,2.91378936801408040e-09
6533,-2.91780294143642298e-09
6534,2.92181205572196036e-09
6535,-2.92581617667773131e-09
6536,2.92981585186180741e-09
6537,-2.93381054295455406e-09
6538,2.93780080568231368e-09
6539,-2.94178609636779619e-09
6540,2.94576697016266982e-09
6541,-2.94974288607836157e-09
6542,2.95371439934071956e-09
6543,-2.95768096665215154e-09
6544,2.96164314629307683e-09
6545,-2.96560038873958525e-09
6546,2.96955326019510336e-09
6547,-2.97350120673231598e-09
6548,2.97744479203567251e-09
6549,-2.98138347112415194e-09
6550,2.98531779798303000e-09
6551,-2.98924723236221241e-09
6552,2.99317232437071142e-09
6553,-2.99709254083148669e-09
6554,3.00100842636610664e-09
6555,-3.00491944780553019e-09
6556,3.00882615345198130e-09
6557,-3.01272800778548718e-09
6558,3.01662555649882760e-09
6559,-3.02051826976667528e-09
6560,3.02440668741245646e-09
6561,-3.02829028001400799e-09
6562,3.03216959493032682e-09
6563,-3.03604409515432454e-09
6564,3.03991432712781897e-09
6565,-3.04377976164234247e-09
6566,3.04764093868886215e-09
6567,-3.05149732961794053e-09
6568,3.05534948016226467e-09
6569,-3.05919685036799918e-09
6570,3.06303999443047693e-09
6571,-3.06687837355373876e-09
6572,3.07071253718231365e-09
6573,-3.07454194901032536e-09
6574,3.07836715508955330e-09
6575,-3.08218762617205966e-09
6576,3.08600389799508283e-09
6577,-3.08981545033527593e-09
6578,3.09362281732147881e-09
6579,-3.09742547234745380e-09
6580,3.10122395764602805e-09
6581,-3.10501774437633837e-09
6582,3.10880737025682698e-09
6583,-3.11259230944644707e-09
6584,3.11637310388153202e-09
6585,-3.12014921845115276e-09
6586,3.12392120445103165e-09
6587,-3.12768852467838631e-09
6588,3.13145172349579037e-09
6589,-3.13521026836684038e-09
6590,3.13896470532882358e-09
6591,-3.14271450192155006e-09
6592,3.14646019678853287e-09
6593,-3.15020126990021618e-09
6594,3.15393825351896760e-09
6595,-3.15767062284729276e-09
6596,3.16139891481057532e-09
6597,-3.16512260494191191e-09
6598,3.16884223155859914e-09
6599,-3.17255726813348813e-09
6600,3.17626824702287574e-09
6601,-3.17997465428759389e-09
6602,3.18367701458602459e-09
6603,-3.18737481114649140e-09
6604,3.19106857560758503e-09
6605,-3.19475778693583072e-09
6606,3.19844297781253287e-09
6607,-3.20212362813618376e-09
6608,3.20580026957632512e-09
6609,-3.20947238185989652e-09
6610,3.21314049719475890e-09
6611,-3.21680409521383864e-09
6612,3.22046370439394392e-09
6613,-3.22411880980636540e-09
6614,3.22776993865767328e-09
6615,-3.23141657358311420e-09
6616,3.23505924497031749e-09
6617,-3.23869743247999865e-09
6618,3.24233166980741054e-09
6619,-3.24596143341723509e-09
6620,3.24958725662054900e-09
6621,-3.25320862008411169e-09
6622,3.25682605100268207e-09
6623,-3.26043903833936443e-09
6624,3.26404810062063230e-09
6625,-3.26765273115761233e-09
6626,3.27125345059946204e-09
6627,-3.27484974476204673e-09
6628,3.27844214194765768e-09
6629,-3.28203012752146998e-09
6630,3.28561422220294903e-09
6631,-3.28919391835320249e-09
6632,3.29276973595594591e-09
6633,-3.29634116339245010e-09
6634,3.29990872645311112e-09
6635,-3.30347190951138524e-09
6636,3.30703123631026332e-09
6637,-3.31058619802793056e-09
6638,3.31413731362098365e-09
6639,-3.31768407305567694e-09
6640,3.32122699850024296e-09
6641,-3.32476557782244377e-09
6642,3.32830033481109068e-09
6643,-3.33183075882998460e-09
6644,3.33535736895050924e-09
6645,-3.33887965848507339e-09
6646,3.34239814286371535e-09
6647,-3.34591231978591415e-09
6648,3.34942269945832391e-09
6649,-3.35292878401360220e-09
6650,3.35643108465991910e-09
6651,-3.35992909208556870e-09
6652,3.36342333897277852e-09
6653,-3.36691329521419904e-09
6654,3.37039950228871002e-09
6655,-3.37388143856340869e-09
6656,3.37735961230178570e-09
6657,-3.38083355795028773e-09
6658,3.38430373077233136e-09
6659,-3.38776967306486232e-09
6660,3.39123188492876125e-09
6661,-3.39468986150894431e-09
6662,3.39814412043430225e-09
6663,-3.40159415415156750e-09
6664,3.40504048098050322e-09
6665,-3.40848258996504579e-09
6666,3.41192100276282941e-09
6667,-3.41535521465722997e-09
6668,3.41878573465937123e-09
6669,-3.42221206533194046e-09
6670,3.42563471608398576e-09
6671,-3.42905318756731621e-09
6672,3.43246798628404224e-09
6673,-3.43587861616031195e-09
6674,3.43928558659432869e-09
6675,-3.44268839863611745e-09
6676,3.44608756069531264e-09
6677,-3.44948257597292979e-09
6678,3.45287394863785016e-09
6679,-3.45626118788701091e-09
6680,3.45964479316568462e-09
6681,-3.46302427316702031e-09
6682,3.46640013124245496e-09
6683,-3.46977187492337896e-09
6684,3.47314000529402733e-09
6685,-3.47650403355739207e-09
6686,3.47986445720775509e-09
6687,-3.48322078923857559e-09
6688,3.48657352597372535e-09
6689,-3.48992218113799835e-09
6690,3.49326725218349773e-09
6691,-3.49660824994659334e-09
6692,3.49994567597058102e-09
6693,-3.50327903661394297e-09
6694,3.50660883688362719e-09
6695,-3.50993457989112548e-09
6696,3.51325677324967355e-09
6697,-3.51657492156628963e-09
6698,3.51988952466202660e-09
6699,-3.52320009996114652e-09
6700,3.52650713527015865e-09
6701,-3.52981015071310153e-09
6702,3.53310964050051299e-09
6703,-3.53640511905572408e-09
6704,3.53969707905774813e-09
6705,-3.54298504110497910e-09
6706,3.54626949548839134e-09
6707,-3.54954995824391069e-09
6708,3.55282692355638979e-09
6709,-3.55609990795859597e-09
6710,3.55936940179048093e-09
6711,-3.56263492866138641e-09
6712,3.56589697228322591e-09
6713,-3.56915505834621121e-09
6714,3.57240967205412195e-09
6715,-3.57566033457096290e-09
6716,3.57890753741450576e-09
6717,-3.58215079867638025e-09
6718,3.58539060899855744e-09
6719,-3.58862649122055103e-09
6720,3.59185892548131749e-09
6721,-3.59508744119649692e-09
6722,3.59831252506759279e-09
6723,-3.60153369696556362e-09
6724,3.60475144466333223e-09
6725,-3.60796529113979844e-09
6726,3.61117572254032573e-09
6727,-3.61438225927847084e-09
6728,3.61758539509127315e-09
6729,-3.62078464499937330e-09
6730,3.62398050030369304e-09
6731,-3.62717248343981639e-09
6732,3.63036107686315050e-09
6733,-3.63354580945466120e-09
6734,3.63672716146022470e-09
6735,-3.63990466246672278e-09
6736,3.64307879369561135e-09
6737,-3.64624908004004705e-09
6738,3.64941600615409758e-09
6739,-3.65257909714376058e-09
6740,3.65573883723153385e-09
6741,-3.65889475418057519e-09
6742,3.66204732587819549e-09
6743,-3.66519608411969490e-09
6744,3.66834151141282746e-09
6745,-3.67148312562937979e-09
6746,3.67462141861613344e-09
6747,-3.67775591474833405e-09
6748,3.68088709491785071e-09
6749,-3.68401448843937604e-09
6750,3.68713857322265574e-09
6751,-3.69025888394470524e-09
6752,3.69337588713426504e-09
6753,-3.69648913477123234e-09
6754,3.69959908268490539e-09
6755,-3.70270527445767441e-09
6756,3.70580818451519867e-09
6757,-3.70890734572451863e-09
6758,3.71200323316638257e-09
6759,-3.71509538161850441e-09
6760,3.71818426181721782e-09
6761,-3.72126941653283546e-09
6762,3.72435131378163496e-09
6763,-3.72742948626752846e-09
6764,3.73050441419292340e-09
6765,-3.73357563040167768e-09
6766,3.73664360501011256e-09
6767,-3.73970787704276869e-09
6768,3.74276891741184910e-09
6769,-3.74582626743089263e-09
6770,3.74888039197275407e-09
6771,-3.75193083233696397e-09
6772,3.75497806033147509e-09
6773,-3.75802161237224621e-09
6774,3.76106195822288464e-09
6775,-3.76409863572396758e-09
6776,3.76713211864850055e-09
6777,-3.77016194247304141e-09
6778,3.77318857790698340e-09
6779,-3.77621156465188970e-09
6780,3.77923136896343691e-09
6781,-3.78224753626544750e-09
6782,3.78526053033984829e-09
6783,-3.78826989477044728e-09
6784,3.79127610119193765e-09
6785,-3.79427867146930678e-09
6786,3.79727809240476326e-09
6787,-3.80027389984431194e-09
6788,3.80326656034137642e-09
6789,-3.80625561548917440e-09
6790,3.80924153217324745e-09
6791,-3.81222385591069174e-09
6792,3.81520304446372892e-09
6793,-3.81817864772798025e-09
6794,3.82115112938682471e-09
6795,-3.82412002824806926e-09
6796,3.82708581920124034e-09
6797,-3.83004803373293969e-09
6798,3.83300714620590213e-09
6799,-3.83596269586234506e-09
6800,3.83891514538961696e-09
6801,-3.84186404768178441e-09
6802,3.84480985674296174e-09
6803,-3.84775212239835974e-09
6804,3.85069130439454348e-09
6805,-3.85362695265529394e-09
6806,3.85655952439663877e-09
6807,-3.85948856900876209e-09
6808,3.86241455067304285e-09
6809,-3.86533701154129466e-09
6810,3.86825641567885296e-09
6811,-3.87117230945664546e-09
6812,3.87408515194954343e-09
6813,-3.87699449391446083e-09
6814,3.87990079251901541e-09
6815,-3.88280360001431786e-09
6816,3.88570336773531788e-09
6817,-3.88859965901109372e-09
6818,3.89149291704796977e-09
6819,-3.89438270090863431e-09
6820,3.89726946528129075e-09
6821,-3.90015276352925698e-09
6822,3.90303304756933644e-09
6823,-3.90590987500496078e-09
6824,3.90878369815368837e-09
6825,-3.91165406919700611e-09
6826,3.91452144430530350e-09
6827,-3.91738537811300700e-09
6828,3.92024632039865321e-09
6829,-3.92310383319466596e-09
6830,3.92595836176680784e-09
6831,-3.92880946628148826e-09
6832,3.93165759574955487e-09
6833,-3.93450230928801934e-09
6834,3.93734405751218262e-09
6835,-3.94018239482399039e-09
6836,3.94301777429127952e-09
6837,-3.94584975271875439e-09
6838,3.94867878156895483e-09
6839,-3.95150441406083751e-09
6840,3.95432710999372426e-09
6841,-3.95714641350793284e-09
6842,3.95996278637465873e-09
6843,-3.96277577972154915e-09
6844,3.96558584731331662e-09
6845,-3.96839254479527678e-09
6846,3.97119631972644211e-09
6847,-3.97399674516945912e-09
6848,3.97679424233193438e-09
6849,-3.97958839758503732e-09
6850,3.98237963735165399e-09
6851,-3.98516753841262262e-09
6852,3.98795254116400092e-09
6853,-3.99073420591822709e-09
6854,3.99351297869502729e-09
6855,-3.99628842700363614e-09
6856,3.99906098521477392e-09
6857,-4.00183022804470387e-09
6858,4.00459659461682330e-09
6859,-4.00735964429538488e-09
6860,4.01011982930134968e-09
6861,-4.01287670547744824e-09
6862,4.01563072167181434e-09
6863,-4.01838144223121562e-09
6864,4.02112930596683171e-09
6865,-4.02387388049211704e-09
6866,4.02661560798926123e-09
6867,-4.02935405428863079e-09
6868,4.03208966128892236e-09
6869,-4.03482199274896758e-09
6870,4.03755149319842267e-09
6871,-4.04027772693913111e-09
6872,4.04300113232576725e-09
6873,-4.04572128401713428e-09
6874,4.04843861354962799e-09
6875,-4.05115269312532018e-09
6876,4.05386396131657764e-09
6877,-4.05657198927215112e-09
6878,4.05927720933358095e-09
6879,-4.06197919927080247e-09
6880,4.06467838397106570e-09
6881,-4.06737434789729316e-09
6882,4.07006751795872742e-09
6883,-4.07275747082057930e-09
6884,4.07544463644333981e-09
6885,-4.07812859322229033e-09
6886,4.08080977050657337e-09
6887,-4.08348774381183789e-09
6888,4.08616295179055071e-09
6889,-4.08883495668452238e-09
6890,4.09150420487314296e-09
6891,-4.09417025918432842e-09
6892,4.09683355838846020e-09
6893,-4.09949367920674758e-09
6894,4.10215104584585044e-09
6895,-4.10480524047698409e-09
6896,4.10745669426027147e-09
6897,-4.11010497902641996e-09
6898,4.11275053149633454e-09
6899,-4.11539292320026581e-09
6900,4.11803258489294704e-09
6901,-4.12066909731564311e-09
6902,4.12330288559360047e-09
6903,-4.12593353157454145e-09
6904,4.12856146016829729e-09
6905,-4.13118625589295020e-09
6906,4.13380833578718265e-09
6907,-4.13642729174594881e-09
6908,4.13904354490524044e-09
6909,-4.14165667846490006e-09
6910,4.14426711567723952e-09
6911,-4.14687444304776155e-09
6912,4.14947906370196822e-09
6913,-4.15208059207922263e-09
6914,4.15467943921453613e-09
6915,-4.15727518456716275e-09
6916,4.15986825098465087e-09
6917,-4.16245822861924478e-09
6918,4.16504553479901110e-09
6919,-4.16762975768573370e-09
6920,4.17021131905412425e-09
6921,-4.17278980042566255e-09
6922,4.17536562512322394e-09
6923,-4.17793838275395637e-09
6924,4.18050848857094061e-09
6925,-4.18307553001188631e-09
6926,4.18563993230984058e-09
6927,-4.18820127702544279e-09
6928,4.19075998391544043e-09
6929,-4.19331564210573194e-09
6930,4.19586867102672633e-09
6931,-4.19841865815819540e-09
6932,4.20096602282036026e-09
6933,-4.20351035117131525e-09
6934,4.20605206250774241e-09
6935,-4.20859074603398916e-09
6936,4.21112682045173493e-09
6937,-4.21365987258628621e-09
6938,4.21619032026656337e-09
6939,-4.21871775725530682e-09
6940,4.22124259317472162e-09
6941,-4.22376442494183686e-09
6942,4.22628366524113897e-09
6943,-4.22879990335599260e-09
6944,4.23131356384222632e-09
6945,-4.23382421865493644e-09
6946,4.23633230579154383e-09
6947,-4.23883740466797150e-09
6948,4.24133993035312346e-09
6949,-4.24383947738645943e-09
6950,4.24633645714131921e-09
6951,-4.24883046796087481e-09
6952,4.25132191450823958e-09
6953,-4.25381039997848704e-09
6954,4.25629633091109133e-09
6955,-4.25877930182595678e-09
6956,4.26125972979640651e-09
6957,-4.26373720226543670e-09
6958,4.26621213661151078e-09
6959,-4.26868412332478541e-09
6960,4.27115357967442120e-09
6961,-4.27362009258511784e-09
6962,4.27608408338861689e-09
6963,-4.27854513886196960e-09
6964,4.28100367408240889e-09
6965,-4.28345928335696746e-09
6966,4.28591237726483465e-09
6967,-4.28836255345662136e-09
6968,4.29081021894401269e-09
6969,-4.29325497722237103e-09
6970,4.29569722675673218e-09
6971,-4.29813657460740845e-09
6972,4.30057342442464380e-09
6973,-4.30300737709269085e-09
6974,4.30543883967801971e-09
6975,-4.30786740712549958e-09
6976,4.31029349496903736e-09
6977,-4.31271669221982800e-09
6978,4.31513741207123450e-09
6979,-4.31755525666340291e-09
6980,4.31997062111021720e-09
6981,-4.32238312279478186e-09
6982,4.32479315256431623e-09
6983,-4.32720031625421629e-09
6984,4.32960502217012410e-09
6985,-4.33200686930244493e-09
6986,4.33440626059016733e-09
6987,-4.33680280040820228e-09
6988,4.33919689011539921e-09
6989,-4.34158813516741036e-09
6990,4.34397693823864228e-09
6991,-4.34636290042047696e-09
6992,4.34874642647086237e-09
6993,-4.35112711884249726e-09
6994,4.35350538391699332e-09
6995,-4.35588081968012759e-09
6996,4.35825383103494379e-09
6997,-4.36062402141619515e-09
6998,4.36299179310184702e-09
6999,-4.36535674945611562e-09
7000,4.36771929877432313e-09
7001,-4.37007903402005175e-09
7002,4.37243636447976966e-09
7003,-4.37479089529729192e-09
7004,4.37714302415758166e-09
7005,-4.37949235803634385e-09
7006,4.38183929614898458e-09
7007,-4.38418344526889863e-09
7008,4.38652520903518120e-09
7009,-4.38886418288510143e-09
7010,4.39120077835616719e-09
7011,-4.39353459948314120e-09
7012,4.39586603773470776e-09
7013,-4.39819471070189892e-09
7014,4.40052100767198471e-09
7015,-4.40284454060316193e-09
7016,4.40516571278370194e-09
7017,-4.40748412069636067e-09
7018,4.40980017329882849e-09
7019,-4.41211347235806396e-09
7020,4.41442441800601494e-09
7021,-4.41673261793393733e-09
7022,4.41903846740772854e-09
7023,-4.42134158046647647e-09
7024,4.42364234634969224e-09
7025,-4.42594038374304744e-09
7026,4.42823607970859369e-09
7027,-4.43052905332944799e-09
7028,4.43281969265100681e-09
7029,-4.43510760915086261e-09
7030,4.43739320261178712e-09
7031,-4.43967607882673780e-09
7032,4.44195663443906136e-09
7033,-4.44423448543240007e-09
7034,4.44651001785674843e-09
7035,-4.44878284947312162e-09
7036,4.45105336799386757e-09
7037,-4.45332119617488860e-09
7038,4.45558671495079006e-09
7039,-4.45784954027986279e-09
7040,4.46011007324824719e-09
7041,-4.46236792456260088e-09
7042,4.46462347695045560e-09
7043,-4.46687635517519415e-09
7044,4.46912694478795907e-09
7045,-4.47137486048027200e-09
7046,4.47362049672459376e-09
7047,-4.47586346208852268e-09
7048,4.47810415521345197e-09
7049,-4.48034218719645939e-09
7050,4.48257794616276850e-09
7051,-4.48481105322632065e-09
7052,4.48704189346750906e-09
7053,-4.48927008549761946e-09
7054,4.49149601579946280e-09
7055,-4.49371930266326623e-09
7056,4.49594033499672812e-09
7057,-4.49815873605403278e-09
7058,4.50037488249842673e-09
7059,-4.50258839833604365e-09
7060,4.50479967178845793e-09
7061,-4.50700831905154157e-09
7062,4.50921472801731441e-09
7063,-4.51141851755567772e-09
7064,4.51362007436238188e-09
7065,-4.51581901698653099e-09
7066,4.51801573038695745e-09
7067,-4.52020983986869682e-09
7068,4.52240172297512488e-09
7069,-4.52459100622149701e-09
7070,4.52677807158293732e-09
7071,-4.52896254177214118e-09
7072,4.53114479408040190e-09
7073,-4.53332446652671046e-09
7074,4.53550192275303800e-09
7075,-4.53767679762367326e-09
7076,4.53984947164851731e-09
7077,-4.54201956609744081e-09
7078,4.54418746500467520e-09
7079,-4.54635278783377522e-09
7080,4.54851592325390265e-09
7081,-4.55067648971360208e-09
7082,4.55283486828168558e-09
7083,-4.55499068767209763e-09
7084,4.55714432521562694e-09
7085,-4.55929540770152997e-09
7086,4.56144431251472862e-09
7087,-4.56359066917739643e-09
7088,4.56573485159463300e-09
7089,-4.56787649527647059e-09
7090,4.57001596735968864e-09
7091,-4.57215290220813080e-09
7092,4.57428767871182784e-09
7093,-4.57641992035794861e-09
7094,4.57855000655303201e-09
7095,-4.58067756196774298e-09
7096,4.58280297372192163e-09
7097,-4.58492585639070614e-09
7098,4.58704659855142802e-09
7099,-4.58916482081327640e-09
7100,4.59128090598194082e-09
7101,-4.59339447692627180e-09
7102,4.59550591489519920e-09
7103,-4.59761485312608894e-09
7104,4.59972164435446132e-09
7105,-4.60182595606678619e-09
7106,4.60392812472277297e-09
7107,-4.60602780646135074e-09
7108,4.60812537012724741e-09
7109,-4.61022044088503417e-09
7110,4.61231339769279973e-09
7111,-4.61440387221288121e-09
7112,4.61649223701493564e-09
7113,-4.61857811989335232e-09
7114,4.62066190031081666e-09
7115,-4.62274320819955633e-09
7116,4.62482241383101788e-09
7117,-4.62689915549236259e-09
7118,4.62897379751058957e-09
7119,-4.63104597879623417e-09
7120,4.63311607081496428e-09
7121,-4.63518370529138220e-09
7122,4.63724925521656207e-09
7123,-4.63931235401606000e-09
7124,4.64137337025185043e-09
7125,-4.64343194398614152e-09
7126,4.64548843683290321e-09
7127,-4.64754249410309417e-09
7128,4.64959447949830293e-09
7129,-4.65164402809193032e-09
7130,4.65369151125422397e-09
7131,-4.65573656396319589e-09
7132,4.65777955651399385e-09
7133,-4.65982012390295190e-09
7134,4.66185863448513848e-09
7135,-4.66389472542863214e-09
7136,4.66592876770758509e-09
7137,-4.66796038900278906e-09
7138,4.66998996999814587e-09
7139,-4.67201714057721019e-09
7140,4.67404226895468700e-09
7141,-4.67606499326583828e-09
7142,4.67808567933701899e-09
7143,-4.68010396926397893e-09
7144,4.68212022374446642e-09
7145,-4.68413408852404990e-09
7146,4.68614592315989406e-09
7147,-4.68815537081336744e-09
7148,4.69016279536551871e-09
7149,-4.69216783726802410e-09
7150,4.69417085928391909e-09
7151,-4.69617150585149674e-09
7152,4.69817013556149351e-09
7153,-4.70016639725827429e-09
7154,4.70216064540685923e-09
7155,-4.70415253035886035e-09
7156,4.70614240841253352e-09
7157,-4.70812992453077883e-09
7158,4.71011543913750645e-09
7159,-4.71209860380202015e-09
7160,4.71407976000025693e-09
7161,-4.71605858008311659e-09
7162,4.71803539135270119e-09
7163,-4.72000987764225939e-09
7164,4.72198235777454669e-09
7165,-4.72395251456831278e-09
7166,4.72592067656459596e-09
7167,-4.72788647964630246e-09
7168,4.72985037195641362e-09
7169,-4.73181187947530747e-09
7170,4.73377142541273409e-09
7171,-4.73572865354132536e-09
7172,4.73768390683115293e-09
7173,-4.73963684086305044e-09
7174,4.74158780902478831e-09
7175,-4.74353646601708165e-09
7176,4.74548315691695522e-09
7177,-4.74742754551787063e-09
7178,4.74936996998427300e-09
7179,-4.75131009543251652e-09
7180,4.75324826919831128e-09
7181,-4.75518414166990596e-09
7182,4.75711806604963447e-09
7183,-4.75904969569604933e-09
7184,4.76097938161110957e-09
7185,-4.76290678498874837e-09
7186,4.76483224474810484e-09
7187,-4.76675541990490158e-09
7188,4.76867666332660416e-09
7189,-4.77059562394921334e-09
7190,4.77251265694852075e-09
7191,-4.77442741457029020e-09
7192,4.77634024872219553e-09
7193,-4.77825081084550784e-09
7194,4.78015945462259049e-09
7195,-4.78206583288742535e-09
7196,4.78397029438683474e-09
7197,-4.78587249698432914e-09
7198,4.78777278522280709e-09
7199,-4.78967082055587695e-09
7200,4.79156694730395378e-09
7201,-4.79346082170648316e-09
7202,4.79535279504494830e-09
7203,-4.79724251940061493e-09
7204,4.79913035094554091e-09
7205,-4.80101593729202713e-09
7206,4.80289963229060026e-09
7207,-4.80478108839709739e-09
7208,4.80666065769169260e-09
7209,-4.80853799389318962e-09
7210,4.81041344504583995e-09
7211,-4.81228666973262502e-09
7212,4.81415801251891952e-09
7213,-4.81602713297973680e-09
7214,4.81789437601315102e-09
7215,-4.81975939998272653e-09
7216,4.82162255506911637e-09
7217,-4.82348349722332162e-09
7218,4.82534257165274810e-09
7219,-4.82719943620961113e-09
7220,4.82905443807913185e-09
7221,-4.83090723827053236e-09
7222,4.83275817606241217e-09
7223,-4.83460691589939940e-09
7224,4.83645380203462045e-09
7225,-4.83829849377971932e-09
7226,4.84014133142894265e-09
7227,-4.84198198261625977e-09
7228,4.84382078616242824e-09
7229,-4.84565740433324023e-09
7230,4.84749218166037935e-09
7231,-4.84932477425196882e-09
7232,4.85115554106228934e-09
7233,-4.85298411558083811e-09
7234,4.85481086426218150e-09
7235,-4.85663544191165477e-09
7236,4.85845818903967163e-09
7237,-4.86027876926556639e-09
7238,4.86209752450061290e-09
7239,-4.86391411849320052e-09
7240,4.86572889269342263e-09
7241,-4.86754150613974850e-09
7242,4.86935230270678007e-09
7243,-4.87116094504213610e-09
7244,4.87296777795174779e-09
7245,-4.87477246067015021e-09
7246,4.87657533427879046e-09
7247,-4.87837606447674086e-09
7248,4.88017499222465946e-09
7249,-4.88197177507468530e-09
7250,4.88376676140744039e-09
7251,-4.88555960941098862e-09
7252,4.88735066534440828e-09
7253,-4.88913958719350684e-09
7254,4.89092671714487367e-09
7255,-4.89271172331608597e-09
7256,4.89449493898938775e-09
7257,-4.89627603337241481e-09
7258,4.89805534392344158e-09
7259,-4.89983253708816188e-09
7260,4.90160795245221307e-09
7261,-4.90338125101204396e-09
7262,4.90515277596245217e-09
7263,-4.90692219107138737e-09
7264,4.90868983260978895e-09
7265,-4.91045537570402975e-09
7266,4.91221914977087920e-09
7267,-4.91398082131839640e-09
7268,4.91574073078947314e-09
7269,-4.91749854485297656e-09
7270,4.91925459588187570e-09
7271,-4.92100856162935467e-09
7272,4.92276076505473130e-09
7273,-4.92451088683748588e-09
7274,4.92625925495193625e-09
7275,-4.92800554174710948e-09
7276,4.92975008019979907e-09
7277,-4.93149254022253106e-09
7278,4.93323325728196141e-09
7279,-4.93497189901234485e-09
7280,4.93670880099661412e-09
7281,-4.93844363797443842e-09
7282,4.94017673264541242e-09
7283,-4.94190776737757663e-09
7284,4.94363706640638257e-09
7285,-4.94536430736310779e-09
7286,4.94708982014902212e-09
7287,-4.94881327380735507e-09
7288,4.95053500674398348e-09
7289,-4.95225468675820364e-09
7290,4.95397264563678566e-09
7291,-4.95568855633216998e-09
7292,4.95740275236449279e-09
7293,-4.95911490167930999e-09
7294,4.96082534471389928e-09
7295,-4.96253374236832225e-09
7296,4.96424043173488629e-09
7297,-4.96594508969933851e-09
7298,4.96764803617281797e-09
7299,-4.96934895535577618e-09
7300,4.97104817269663571e-09
7301,-4.97274536381050161e-09
7302,4.97444085879884870e-09
7303,-4.97613433109603201e-09
7304,4.97782610979380766e-09
7305,-4.97951586909385486e-09
7306,4.98120394057579287e-09
7307,-4.98288999706193671e-09
7308,4.98457436792920143e-09
7309,-4.98625672920674146e-09
7310,4.98793740621353306e-09
7311,-4.98961608353776534e-09
7312,4.99129307097484834e-09
7313,-4.99296806954260620e-09
7314,4.99464138611295528e-09
7315,-4.99631270857370897e-09
7316,4.99798235981694939e-09
7317,-4.99965001641371863e-09
7318,5.00131600705699484e-09
7319,-5.00298000642899623e-09
7320,5.00464234556312326e-09
7321,-5.00630269860856889e-09
7322,5.00796138990080981e-09
7323,-5.00961810365694618e-09
7324,5.01127315814178365e-09
7325,-5.01292623952123177e-09
7326,5.01457766487995180e-09
7327,-5.01622712235024940e-09
7328,5.01787493153141076e-09
7329,-5.01952076468263111e-09
7330,5.02116495674098224e-09
7331,-5.02280718344590518e-09
7332,5.02444777000687733e-09
7333,-5.02608639659579118e-09
7334,5.02772338362688615e-09
7335,-5.02935841720158810e-09
7336,5.03099181363057865e-09
7337,-5.03262325996970946e-09
7338,5.03425307466675686e-09
7339,-5.03588094139576620e-09
7340,5.03750718223845389e-09
7341,-5.03913147608468008e-09
7342,5.04075414940976824e-09
7343,-5.04237488122512692e-09
7344,5.04399399350762492e-09
7345,-5.04561117012953809e-09
7346,5.04722673262943456e-09
7347,-5.04884035993250254e-09
7348,5.05045237477295919e-09
7349,-5.05206246469240229e-09
7350,5.05367094111404812e-09
7351,-5.05527749628661290e-09
7352,5.05688244617946365e-09
7353,-5.05848547146578995e-09
7354,5.06008689943553267e-09
7355,-5.06168641186170982e-09
7356,5.06328432201404802e-09
7357,-5.06488032343627263e-09
7358,5.06647472720093326e-09
7359,-5.06806722729343001e-09
7360,5.06965813249436375e-09
7361,-5.07124712846776462e-09
7362,5.07283454386452548e-09
7363,-5.07442005557834429e-09
7364,5.07600398389875141e-09
7365,-5.07758601395064878e-09
7366,5.07916646550291198e-09
7367,-5.08074502227615827e-09
7368,5.08232200292177532e-09
7369,-5.08389709632783310e-09
7370,5.08547061210717628e-09
7371,-5.08704224835201606e-09
7372,5.08861230701901356e-09
7373,-5.09018049100728948e-09
7374,5.09174710378124754e-09
7375,-5.09331183956035184e-09
7376,5.09487501657377637e-09
7377,-5.09643631319597994e-09
7378,5.09799605425142458e-09
7379,-5.09955392513293603e-09
7380,5.10111023755223961e-09
7381,-5.10266468634868358e-09
7382,5.10421758285329247e-09
7383,-5.10576861424557237e-09
7384,5.10731809886399597e-09
7385,-5.10886572319586887e-09
7386,5.11041180054172440e-09
7387,-5.11195602465476890e-09
7388,5.11349870447677527e-09
7389,-5.11503953729009445e-09
7390,5.11657882592007275e-09
7391,-5.11811627134813507e-09
7392,5.11965217980633302e-09
7393,-5.12118624279963577e-09
7394,5.12271877460656963e-09
7395,-5.12424946698663963e-09
7396,5.12577862996540974e-09
7397,-5.12730595684531920e-09
7398,5.12883175910420221e-09
7399,-5.13035572800265977e-09
7400,5.13187817749167946e-09
7401,-5.13339879314891060e-09
7402,5.13491789235305814e-09
7403,-5.13643516758686092e-09
7404,5.13795092563640703e-09
7405,-5.13946486291062492e-09
7406,5.14097728689124752e-09
7407,-5.14248789823939554e-09
7408,5.14399699420005552e-09
7409,-5.14550428145254622e-09
7410,5.14701005686876430e-09
7411,-5.14851402839719239e-09
7412,5.15001649206876738e-09
7413,-5.15151715479355418e-09
7414,5.15301631358780157e-09
7415,-5.15451367263136475e-09
7416,5.15600953511141705e-09
7417,-5.15750359467320453e-09
7418,5.15899616823233092e-09
7419,-5.16048694008592530e-09
7420,5.16197622953328604e-09
7421,-5.16346372233374028e-09
7422,5.16494972935755805e-09
7423,-5.16643394347083174e-09
7424,5.16791667158542061e-09
7425,-5.16939763063515761e-09
7426,5.17087711006033206e-09
7427,-5.17235480011604321e-09
7428,5.17383101384428163e-09
7429,-5.17530545126029051e-09
7430,5.17677841538703539e-09
7431,-5.17824960464858160e-09
7432,5.17971932421425883e-09
7433,-5.18118727525378804e-09
7434,5.18265375711503089e-09
7435,-5.18411847333799357e-09
7436,5.18558172555802382e-09
7437,-5.18704321625293777e-09
7438,5.18850324543023308e-09
7439,-5.18996151533065342e-09
7440,5.19141832857015178e-09
7441,-5.19287338282235787e-09
7442,5.19432698506363532e-09
7443,-5.19577883579260023e-09
7444,5.19722923267762245e-09
7445,-5.19867788281768751e-09
7446,5.20012508438134401e-09
7447,-5.20157053906502016e-09
7448,5.20301455374390383e-09
7449,-5.20445682197828302e-09
7450,5.20589764927691599e-09
7451,-5.20733673939585777e-09
7452,5.20877439154935469e-09
7453,-5.21021030725119929e-09
7454,5.21164478693036505e-09
7455,-5.21307753888299697e-09
7456,5.21450885088210671e-09
7457,-5.21593844367970940e-09
7458,5.21736660435828550e-09
7459,-5.21879304080900645e-09
7460,5.22021805001120643e-09
7461,-5.22164133849894879e-09
7462,5.22306320437997277e-09
7463,-5.22448335150192876e-09
7464,5.22590207980056725e-09
7465,-5.22731909455934962e-09
7466,5.22873469124605495e-09
7467,-5.23014857949023429e-09
7468,5.23156105023521542e-09
7469,-5.23297181610031182e-09
7470,5.23438117006759008e-09
7471,-5.23578882221276592e-09
7472,5.23719506190968622e-09
7473,-5.23859960949049170e-09
7474,5.24000274565397005e-09
7475,-5.24140418571033768e-09
7476,5.24280422554137175e-09
7477,-5.24420257139424458e-09
7478,5.24559951820864494e-09
7479,-5.24699477481172807e-09
7480,5.24838863686543800e-09
7481,-5.24978081127784942e-09
7482,5.25117159155179127e-09
7483,-5.25256069125019321e-09
7484,5.25394839779865437e-09
7485,-5.25533442747185478e-09
7486,5.25671907182252354e-09
7487,-5.25810203191933573e-09
7488,5.25948361955870009e-09
7489,-5.26086352255726684e-09
7490,5.26224205150340206e-09
7491,-5.26361890892145075e-09
7492,5.26499438653888312e-09
7493,-5.26636820079361169e-09
7494,5.26774063699875858e-09
7495,-5.26911141262827922e-09
7496,5.27048081333996948e-09
7497,-5.27184855555783781e-09
7498,5.27321492960714346e-09
7499,-5.27457964554615362e-09
7500,5.27594299651304205e-09
7501,-5.27730469389075937e-09
7502,5.27866502677835229e-09
7503,-5.28002371143096116e-09
7504,5.28138103616125692e-09
7505,-5.28273671254471561e-09
7506,5.28409103085347414e-09
7507,-5.28544370747379256e-09
7508,5.28679502863243219e-09
7509,-5.28814470911161918e-09
7510,5.28949303941419772e-09
7511,-5.29083973126351729e-09
7512,5.29218507613692768e-09
7513,-5.29352878648511251e-09
7514,5.29487114895559007e-09
7515,-5.29621188349042338e-09
7516,5.29755127440217772e-09
7517,-5.29888903859271716e-09
7518,5.30022546092896524e-09
7519,-5.30156026207002565e-09
7520,5.30289372180152421e-09
7521,-5.30422556165235497e-09
7522,5.30555606877474378e-09
7523,-5.30688496046540526e-09
7524,5.30821251647926524e-09
7525,-5.30953846053044282e-09
7526,5.31086307553057365e-09
7527,-5.31218607885146545e-09
7528,5.31350775720836277e-09
7529,-5.31482782587731196e-09
7530,5.31614657254608458e-09
7531,-5.31746371409594625e-09
7532,5.31877953482806121e-09
7533,-5.32009375446427054e-09
7534,5.32140665799528699e-09
7535,-5.32271796065640588e-09
7536,5.32402795067273197e-09
7537,-5.32533634305345572e-09
7538,5.32664342585134295e-09
7539,-5.32794891434413327e-09
7540,5.32925309559182851e-09
7541,-5.33055568787278829e-09
7542,5.33185697205568173e-09
7543,-5.33315667216800199e-09
7544,5.33445506783756538e-09
7545,-5.33575188065180881e-09
7546,5.33704739297539973e-09
7547,-5.33834132444823207e-09
7548,5.33963396037898020e-09
7549,-5.34092501745197624e-09
7550,5.34221477861758525e-09
7551,-5.34350297340482243e-09
7552,5.34478986055254001e-09
7553,-5.34607519312759273e-09
7554,5.34735923115181148e-09
7555,-5.34864170059625616e-09
7556,5.34992288393977324e-09
7557,-5.35120250080584210e-09
7558,5.35248083435450238e-09
7559,-5.35375760999882854e-09
7560,5.35503310006405565e-09
7561,-5.35630703248374616e-09
7562,5.35757968718072868e-09
7563,-5.35885078747323202e-09
7564,5.36012060926380504e-09
7565,-5.36138888067081474e-09
7566,5.36265587861862701e-09
7567,-5.36392132711500180e-09
7568,5.36518550413701890e-09
7569,-5.36644813809921319e-09
7570,5.36770950296002830e-09
7571,-5.36896932270063695e-09
7572,5.37022787969135952e-09
7573,-5.37148489463323115e-09
7574,5.37274064896184242e-09
7575,-5.37399486660125419e-09
7576,5.37524782196929311e-09
7577,-5.37649924387934816e-09
7578,5.37774941154143579e-09
7579,-5.37899804554544125e-09
7580,5.38024542417536968e-09
7581,-5.38149127795047486e-09
7582,5.38273587625244646e-09
7583,-5.38397895091884166e-09
7584,5.38522077459864988e-09
7585,-5.38646108095742132e-09
7586,5.38770013903332749e-09
7587,-5.38893767805822475e-09
7588,5.39017397029428389e-09
7589,-5.39140874919203449e-09
7590,5.39264228423479367e-09
7591,-5.39387430864398098e-09
7592,5.39510509264284479e-09
7593,-5.39633436714754577e-09
7594,5.39756240582207524e-09
7595,-5.39878893689737700e-09
7596,5.40001423460789095e-09
7597,-5.40123802659945137e-09
7598,5.40246058954112561e-09
7599,-5.40368164826617836e-09
7600,5.40490148506526674e-09
7601,-5.40611981668906770e-09
7602,5.40733692417084523e-09
7603,-5.40855253776148098e-09
7604,5.40976692635425832e-09
7605,-5.41097982391295420e-09
7606,5.41219149856954143e-09
7607,-5.41340168493775910e-09
7608,5.41461065347764264e-09
7609,-5.41581813481586513e-09
7610,5.41702439984237260e-09
7611,-5.41822918547324637e-09
7612,5.41943275117029453e-09
7613,-5.42063484103223018e-09
7614,5.42183571590017765e-09
7615,-5.42303511718133998e-09
7616,5.42423330658028486e-09
7617,-5.42543001977905596e-09
7618,5.42662553453904240e-09
7619,-5.42781957281460190e-09
7620,5.42901240795276173e-09
7621,-5.43020377323193503e-09
7622,5.43139393795740483e-09
7623,-5.43258263647618665e-09
7624,5.43377013744490583e-09
7625,-5.43495617300513240e-09
7626,5.43614101533784773e-09
7627,-5.43732439644280837e-09
7628,5.43850658321676161e-09
7629,-5.43968731202672947e-09
7630,5.44086685255979176e-09
7631,-5.44204493556479450e-09
7632,5.44322182990508788e-09
7633,-5.44439727415232381e-09
7634,5.44557153245376908e-09
7635,-5.44674433941480823e-09
7636,5.44791596478611969e-09
7637,-5.44908614355422967e-09
7638,5.45025513904370933e-09
7639,-5.45142269343402084e-09
7640,5.45258906947461404e-09
7641,-5.45375400370660681e-09
7642,5.45491776129707541e-09
7643,-5.45608008287677906e-09
7644,5.45724122914163547e-09
7645,-5.45840094004496941e-09
7646,5.45955948028631479e-09
7647,-5.46071658891186546e-09
7648,5.46187252887848017e-09
7649,-5.46302703858337415e-09
7650,5.46418037990750971e-09
7651,-5.46533229346554333e-09
7652,5.46648304623815304e-09
7653,-5.46763237488344405e-09
7654,5.46878054095244940e-09
7655,-5.46992728560684839e-09
7656,5.47107287054068699e-09
7657,-5.47221703739210963e-09
7658,5.47336004890659733e-09
7659,-5.47450164263343074e-09
7660,5.47564208329815365e-09
7661,-5.47678111067961114e-09
7662,5.47791898443253380e-09
7663,-5.47905544851552275e-09
7664,5.48019076564100322e-09
7665,-5.48132467090372808e-09
7666,5.48245743073709613e-09
7667,-5.48358878771393528e-09
7668,5.48471899611422617e-09
7669,-5.48584780416980233e-09
7670,5.48697546931506953e-09
7671,-5.48810173455027811e-09
7672,5.48922686267829558e-09
7673,-5.49035059149419601e-09
7674,5.49147317987743744e-09
7675,-5.49259437746262598e-09
7676,5.49371443616243573e-09
7677,-5.49483311104118148e-09
7678,5.49595064575352939e-09
7679,-5.49706678363490918e-09
7680,5.49818182482446348e-09
7681,-5.49929543556889952e-09
7682,5.50040794588157092e-09
7683,-5.50151906033496823e-09
7684,5.50262905474953434e-09
7685,-5.50373766936428649e-09
7686,5.50484515466966263e-09
7687,-5.50595126441966967e-09
7688,5.50705625352040774e-09
7689,-5.50815986752524081e-09
7690,5.50926236093017352e-09
7691,-5.51036348115746616e-09
7692,5.51146348520075883e-09
7693,-5.51256212011816954e-09
7694,5.51365963823515455e-09
7695,-5.51475578990557584e-09
7696,5.51585083278502728e-09
7697,-5.51694450349646884e-09
7698,5.51803706968742425e-09
7699,-5.51912827036740271e-09
7700,5.52021836615753571e-09
7701,-5.52130710014305648e-09
7702,5.52239472987808368e-09
7703,-5.52348100178460696e-09
7704,5.52456617020935133e-09
7705,-5.52564998542596542e-09
7706,5.52673269778247812e-09
7707,-5.52781406037159936e-09
7708,5.52889432249662313e-09
7709,-5.52997323775756096e-09
7710,5.53105105464919817e-09
7711,-5.53212752353415990e-09
7712,5.53320290520156644e-09
7713,-5.53427693049018414e-09
7714,5.53534987347970478e-09
7715,-5.53642147055085258e-09
7716,5.53749198020925209e-09
7717,-5.53856115036983318e-09
7718,5.53962923195689169e-09
7719,-5.54069597732688312e-09
7720,5.54176163826625132e-09
7721,-5.54282596443175018e-09
7722,5.54388920814026055e-09
7723,-5.54495112049557134e-09
7724,5.54601195093322864e-09
7725,-5.54707145455124079e-09
7726,5.54812987912872801e-09
7727,-5.54918697415079758e-09
7728,5.55024299862216255e-09
7729,-5.55129769372549192e-09
7730,5.55235131721897561e-09
7731,-5.55340361850440893e-09
7732,5.55445484950489836e-09
7733,-5.55550475988099953e-09
7734,5.55655360298101305e-09
7735,-5.55760112612572154e-09
7736,5.55864758498306588e-09
7737,-5.55969272858313455e-09
7738,5.56073680657696080e-09
7739,-5.56177957341737857e-09
7740,5.56282127668071315e-09
7741,-5.56386167437734680e-09
7742,5.56490100442280941e-09
7743,-5.56593903372477355e-09
7744,5.56697600468505763e-09
7745,-5.56801166962481060e-09
7746,5.56904627629010766e-09
7747,-5.57007958374339723e-09
7748,5.57111183561917965e-09
7749,-5.57214278914646414e-09
7750,5.57317269114094127e-09
7751,-5.57420129496919137e-09
7752,5.57522885128576668e-09
7753,-5.57625511100562153e-09
7754,5.57728032326009889e-09
7755,-5.57830424329886734e-09
7756,5.57932711846115000e-09
7757,-5.58034870332809137e-09
7758,5.58136924632556766e-09
7759,-5.58238850165205973e-09
7760,5.58340671485299574e-09
7761,-5.58442364470853882e-09
7762,5.58543953503796324e-09
7763,-5.58645414166705071e-09
7764,5.58746771369937325e-09
7765,-5.58848000359613227e-09
7766,5.58949125965047124e-09
7767,-5.59050123888638600e-09
7768,5.59151018470590602e-09
7769,-5.59251785720208641e-09
7770,5.59352449669537222e-09
7771,-5.59452986302662440e-09
7772,5.59553420303359774e-09
7773,-5.59653727008188740e-09
7774,5.59753931337582015e-09
7775,-5.59854008685696945e-09
7776,5.59953983801177668e-09
7777,-5.60053832257022195e-09
7778,5.60153578476329050e-09
7779,-5.60253198485056459e-09
7780,5.60352716416856238e-09
7781,-5.60452108279753254e-09
7782,5.60551398324938626e-09
7783,-5.60650562325995957e-09
7784,5.60749625165480580e-09
7785,-5.60848562084588592e-09
7786,5.60947397725717167e-09
7787,-5.61046107802597683e-09
7788,5.61144717022862414e-09
7789,-5.61243200832806975e-09
7790,5.61341583866633744e-09
7791,-5.61439841600594431e-09
7792,5.61537998903753220e-09
7793,-5.61636031619915059e-09
7794,5.61733963825546369e-09
7795,-5.61831771574841353e-09
7796,5.61929478895513314e-09
7797,-5.62027061797306416e-09
7798,5.62124544911612195e-09
7799,-5.62221903847600028e-09
7800,5.62319162876942938e-09
7801,-5.62416298272148686e-09
7802,5.62513333643833521e-09
7803,-5.62610245485365988e-09
7804,5.62707058096203275e-09
7805,-5.62803747224344290e-09
7806,5.62900337003722087e-09
7807,-5.62996803790692503e-09
7808,5.63093171979212157e-09
7809,-5.63189415703189522e-09
7810,5.63285562242277299e-09
7811,-5.63381585350305221e-09
7812,5.63477510390071736e-09
7813,-5.63573312278081638e-09
7814,5.63669016113334889e-09
7815,-5.63764597537040137e-09
7816,5.63860080807638243e-09
7817,-5.63955442074950284e-09
7818,5.64050705430476856e-09
7819,-5.64145846737424841e-09
7820,5.64240890352711035e-09
7821,-5.64335812647206971e-09
7822,5.64430636954594204e-09
7823,-5.64525340246008061e-09
7824,5.64619946108959237e-09
7825,-5.64714430378050215e-09
7826,5.64808817781437442e-09
7827,-5.64903084242633570e-09
7828,5.64997253790947122e-09
7829,-5.65091302515828309e-09
7830,5.65185254411597320e-09
7831,-5.65279086027369792e-09
7832,5.65372821027245816e-09
7833,-5.65466435351487544e-09
7834,5.65559953652934062e-09
7835,-5.65653351829972081e-09
7836,5.65746653719866745e-09
7837,-5.65839836161910633e-09
7838,5.65932922067224304e-09
7839,-5.66025888937289936e-09
7840,5.66118759644452423e-09
7841,-5.66211511008373200e-09
7842,5.66304166780244551e-09
7843,-5.66396703416320172e-09
7844,5.66489144595874120e-09
7845,-5.66581466746694654e-09
7846,5.66673694033904586e-09
7847,-5.66765802349714480e-09
7848,5.66857815323551501e-09
7849,-5.66949710449039361e-09
7850,5.67041510299568054e-09
7851,-5.67133192025046902e-09
7852,5.67224779080063309e-09
7853,-5.67316248260472864e-09
7854,5.67407622568413208e-09
7855,-5.67498879414343149e-09
7856,5.67590041612561508e-09
7857,-5.67681086734642849e-09
7858,5.67772037371179795e-09
7859,-5.67862870773381102e-09
7860,5.67953610163383434e-09
7861,-5.68044232452693727e-09
7862,5.68134761099085932e-09
7863,-5.68225172786572135e-09
7864,5.68315490976191417e-09
7865,-5.68405692319200917e-09
7866,5.68495800313713455e-09
7867,-5.68585791833729778e-09
7868,5.68675690169455079e-09
7869,-5.68765472207467717e-09
7870,5.68855161263960251e-09
7871,-5.68944734448031230e-09
7872,5.69034214263089678e-09
7873,-5.69123579055033768e-09
7874,5.69212850632055593e-09
7875,-5.69302006710669960e-09
7876,5.69391070678218211e-09
7877,-5.69480018867509493e-09
7878,5.69568874882460222e-09
7879,-5.69657615895840512e-09
7880,5.69746264434022915e-09
7881,-5.69834798390681991e-09
7882,5.69923240280991095e-09
7883,-5.70011567549555628e-09
7884,5.70099802864399845e-09
7885,-5.70187923873819893e-09
7886,5.70275953116575023e-09
7887,-5.70363868071336250e-09
7888,5.70451691868751665e-09
7889,-5.70539401375306253e-09
7890,5.70627019871090772e-09
7891,-5.70714524392910913e-09
7892,5.70801937802633923e-09
7893,-5.70889237645637312e-09
7894,5.70976446559945146e-09
7895,-5.71063542169800731e-09
7896,5.71150547022228756e-09
7897,-5.71237438678577601e-09
7898,5.71324239966665443e-09
7899,-5.71410927888011359e-09
7900,5.71497525892911505e-09
7901,-5.71584010798667119e-09
7902,5.71670405839662434e-09
7903,-5.71756687766519658e-09
7904,5.71842880591431460e-09
7905,-5.71928960364291943e-09
7906,5.72014950511369898e-09
7907,-5.72100828497834274e-09
7908,5.72186616973621036e-09
7909,-5.72272293403521356e-09
7910,5.72357880221394997e-09
7911,-5.72443355619736179e-09
7912,5.72528741497985934e-09
7913,-5.72614016116082074e-09
7914,5.72699201239172941e-09
7915,-5.72784275198165053e-09
7916,5.72869260468739844e-09
7917,-5.72954134121499041e-09
7918,5.73038919827243479e-09
7919,-5.73123593875698769e-09
7920,5.73208179543764570e-09
7921,-5.73292654691681880e-09
7922,5.73377041385177863e-09
7923,-5.73461317378375094e-09
7924,5.73545505650915542e-09
7925,-5.73629582910153334e-09
7926,5.73713572720804965e-09
7927,-5.73797452159644831e-09
7928,5.73881243911373643e-09
7929,-5.73964925511179203e-09
7930,5.74048519535276078e-09
7931,-5.74132003704998892e-09
7932,5.74215400781355520e-09
7933,-5.74298687846907397e-09
7934,5.74381888058125537e-09
7935,-5.74464978661248167e-09
7936,5.74547981832418907e-09
7937,-5.74630875902313572e-09
7938,5.74713684010692556e-09
7939,-5.74796382358098577e-09
7940,5.74878994394864188e-09
7941,-5.74961497387947415e-09
7942,5.75043913736337559e-09
7943,-5.75126221650778264e-09
7944,5.75208443159955879e-09
7945,-5.75290556191606443e-09
7946,5.75372582958504937e-09
7947,-5.75454501484496771e-09
7948,5.75536334206418482e-09
7949,-5.75618058765161626e-09
7950,5.75699697516483904e-09
7951,-5.75781228439442204e-09
7952,5.75862673753209832e-09
7953,-5.75944011183691584e-09
7954,5.76025263330373927e-09
7955,-5.76106408165172948e-09
7956,5.76187467349782421e-09
7957,-5.76268419538019493e-09
7958,5.76349286495514837e-09
7959,-5.76430046294651993e-09
7960,5.76510721182690359e-09
7961,-5.76591289485281207e-09
7962,5.76671772432245245e-09
7963,-5.76752149166253767e-09
7964,5.76832441037648690e-09
7965,-5.76912626337703578e-09
7966,5.76992727586095865e-09
7967,-5.77072721941757759e-09
7968,5.77152632719228121e-09
7969,-5.77232436723183181e-09
7970,5.77312157028721880e-09
7971,-5.77391771299524601e-09
7972,5.77471301578200300e-09
7973,-5.77550726135580841e-09
7974,5.77630066898080625e-09
7975,-5.77709302238581860e-09
7976,5.77788453722240388e-09
7977,-5.77867500107352472e-09
7978,5.77946463030700598e-09
7979,-5.78025320653181181e-09
7980,5.78104095283948317e-09
7981,-5.78182764460544708e-09
7982,5.78261350939620393e-09
7983,-5.78339832416474733e-09
7984,5.78418231021637714e-09
7985,-5.78496525211982968e-09
7986,5.78574736332529422e-09
7987,-5.78652843139138945e-09
7988,5.78730867497282085e-09
7989,-5.78808787390876985e-09
7990,5.78886624883824895e-09
7991,-5.78964358655527990e-09
7992,5.79042009618416204e-09
7993,-5.79119557247665768e-09
7994,5.79197022447174165e-09
7995,-5.79274384195928454e-09
7996,5.79351663619903022e-09
7997,-5.79428839867376288e-09
7998,5.79505934306693921e-09
7999,-5.79582925530085585e-09
8000,5.79659834012036230e-09
8001,-5.79736641215440818e-09
8002,5.79813366279549853e-09
8003,-5.79889988297695125e-09
8004,5.79966529147402675e-09
8005,-5.80042966978768256e-09
8006,5.80119323949194966e-09
8007,-5.80195578198097505e-09
8008,5.80271751399377841e-09
8009,-5.80347822418076834e-09
8010,5.80423812540679133e-09
8011,-5.80499700589781719e-09
8012,5.80575507808318018e-09
8013,-5.80651213278706494e-09
8014,5.80726838012626598e-09
8015,-5.80802361083856564e-09
8016,5.80877803503285056e-09
8017,-5.80953144921578226e-09
8018,5.81028405396808380e-09
8019,-5.81103564947605272e-09
8020,5.81178644227520754e-09
8021,-5.81253622420139218e-09
8022,5.81328520800353037e-09
8023,-5.81403317752662919e-09
8024,5.81478035608246973e-09
8025,-5.81552651710084185e-09
8026,5.81627188797918924e-09
8027,-5.81701625216409833e-09
8028,5.81775981872848568e-09
8029,-5.81850238398555841e-09
8030,5.81924415605454429e-09
8031,-5.81998491857649082e-09
8032,5.82072490044803540e-09
8033,-5.82146387234470130e-09
8034,5.82220206036376393e-09
8035,-5.82293924741453194e-09
8036,5.82367564404519269e-09
8037,-5.82441104696490318e-09
8038,5.82514565792957850e-09
8039,-5.82587927691748771e-09
8040,5.82661210780988640e-09
8041,-5.82734394875264336e-09
8042,5.82807500374190873e-09
8043,-5.82880506522071670e-09
8044,5.82953434839567366e-09
8045,-5.83026263777693417e-09
8046,5.83099014726006802e-09
8047,-5.83171666907241709e-09
8048,5.83244240818088917e-09
8049,-5.83316716536729974e-09
8050,5.83389114466464489e-09
8051,-5.83461413530411656e-09
8052,5.83533635335551638e-09
8053,-5.83605758616721192e-09
8054,5.83677804492874507e-09
8055,-5.83749752276857999e-09
8056,5.83821623092944545e-09
8057,-5.83893395257554578e-09
8058,5.83965090688715714e-09
8059,-5.84036687927961205e-09
8060,5.84108208637832851e-09
8061,-5.84179631496747242e-09
8062,5.84250977653512423e-09
8063,-5.84322226048969769e-09
8064,5.84393398772987135e-09
8065,-5.84464472849831561e-09
8066,5.84535470869365183e-09
8067,-5.84606371575489752e-09
8068,5.84677196050588144e-09
8069,-5.84747924032439137e-09
8070,5.84818575447505222e-09
8071,-5.84889129988783685e-09
8072,5.84959608474674622e-09
8073,-5.85029990592382327e-09
8074,5.85100296652172740e-09
8075,-5.85170506277340442e-09
8076,5.85240640145904708e-09
8077,-5.85310677731987939e-09
8078,5.85380639620998764e-09
8079,-5.85450505406552690e-09
8080,5.85520296021741466e-09
8081,-5.85589990298297622e-09
8082,5.85659609716986628e-09
8083,-5.85729133062749060e-09
8084,5.85798581179562517e-09
8085,-5.85867933911232626e-09
8086,5.85937211585698291e-09
8087,-5.86006393616446349e-09
8088,5.86075501245164488e-09
8089,-5.86144513006967785e-09
8090,5.86213450379447319e-09
8091,-5.86282292704023305e-09
8092,5.86351060356315735e-09
8093,-5.86419733094077895e-09
8094,5.86488331487109931e-09
8095,-5.86556835039819971e-09
8096,5.86625264407979774e-09
8097,-5.86693598980768147e-09
8098,5.86761859921120390e-09
8099,-5.86830026037702604e-09
8100,5.86898118070871141e-09
8101,-5.86966116164638635e-09
8102,5.87034040235476973e-09
8103,-5.87101870127707201e-09
8104,5.87169626686410208e-09
8105,-5.87237288826215341e-09
8106,5.87304877830069644e-09
8107,-5.87372372753494649e-09
8108,5.87439794788379124e-09
8109,-5.87507122602443221e-09
8110,5.87574377468408130e-09
8111,-5.87641539266161926e-09
8112,5.87708627256982450e-09
8113,-5.87775622473807100e-09
8114,5.87842544447871555e-09
8115,-5.87909373447996851e-09
8116,5.87976129662153503e-09
8117,-5.88042792921928441e-09
8118,5.88109383466995269e-09
8119,-5.88175881231924821e-09
8120,5.88242306571852625e-09
8121,-5.88308639096875428e-09
8122,5.88374899168786155e-09
8123,-5.88441067178291733e-09
8124,5.88507162632956331e-09
8125,-5.88573165834538737e-09
8126,5.88639097102169788e-09
8127,-5.88704935638008382e-09
8128,5.88770702754927057e-09
8129,-5.88836378283243765e-09
8130,5.88901981351670479e-09
8131,-5.88967493037613581e-09
8132,5.89032932871199498e-09
8133,-5.89098280847918436e-09
8134,5.89163557623132780e-09
8135,-5.89228742526643171e-09
8136,5.89293856449066213e-09
8137,-5.89358878681586284e-09
8138,5.89423829849598504e-09
8139,-5.89488689819120368e-09
8140,5.89553478775536791e-09
8141,-5.89618176569833576e-09
8142,5.89682803405894456e-09
8143,-5.89747339566558450e-09
8144,5.89811804736904835e-09
8145,-5.89876179240356261e-09
8146,5.89940483033240080e-09
8147,-5.90004696475814535e-09
8148,5.90068839159946981e-09
8149,-5.90132891556439004e-09
8150,5.90196873551005021e-09
8151,-5.90260765119521128e-09
8152,5.90324586517450734e-09
8153,-5.90388318092484643e-09
8154,5.90451979404949153e-09
8155,-5.90515550512345054e-09
8156,5.90579052006499817e-09
8157,-5.90642463687818640e-09
8158,5.90705805444747788e-09
8159,-5.90769057849213411e-09
8160,5.90832240699630527e-09
8161,-5.90895333022597716e-09
8162,5.90958356559525554e-09
8163,-5.91021290925256740e-09
8164,5.91084155150598313e-09
8165,-5.91146931067319565e-09
8166,5.91209637060446972e-09
8167,-5.91272254351914063e-09
8168,5.91334802366949430e-09
8169,-5.91397261715497028e-09
8170,5.91459652156181174e-09
8171,-5.91521953570576897e-09
8172,5.91584186440158244e-09
8173,-5.91646330765656684e-09
8174,5.91708405959096445e-09
8175,-5.91770393128579175e-09
8176,5.91832312029513528e-09
8177,-5.91894141386340920e-09
8178,5.91955903447321884e-09
8179,-5.92017577572189336e-09
8180,5.92079182309128316e-09
8181,-5.92140699769198866e-09
8182,5.92202149554018319e-09
8183,-5.92263510261045610e-09
8184,5.92324803934884109e-09
8185,-5.92386010034203741e-09
8186,5.92447147703646652e-09
8187,-5.92508197639246693e-09
8188,5.92569180300772279e-09
8189,-5.92630076081808594e-09
8190,5.92690903125444275e-09
8191,-5.92751644374309410e-09
8192,5.92812319141096740e-09
8193,-5.92872901348976085e-09
8194,5.92933421307352127e-09
8195,-5.92993852825165096e-09
8196,5.93054216945210909e-09
8197,-5.93114495256561252e-09
8198,5.93174705026696448e-09
8199,-5.93234829842047625e-09
8200,5.93294886144904358e-09
8201,-5.93354857134704138e-09
8202,5.93414760742504893e-09
8203,-5.93474577845813888e-09
8204,5.93534328551514281e-09
8205,-5.93593993496697926e-09
8206,5.93653591078077458e-09
8207,-5.93713102963074119e-09
8208,5.93772548872553667e-09
8209,-5.93831908122237386e-09
8210,5.93891201661610174e-09
8211,-5.93950409422820467e-09
8212,5.94009550682325861e-09
8213,-5.94068606608526245e-09
8214,5.94127596616545705e-09
8215,-5.94186500851543598e-09
8216,5.94245339580451691e-09
8217,-5.94304092857070634e-09
8218,5.94362780151942056e-09
8219,-5.94421382645803991e-09
8220,5.94479919300574470e-09
8221,-5.94538371165979185e-09
8222,5.94596757023539826e-09
8223,-5.94655058607780758e-09
8224,5.94713294368661638e-09
8225,-5.94771445687485244e-09
8226,5.94829531842217538e-09
8227,-5.94887533253390435e-09
8228,5.94945469600355567e-09
8229,-5.95003321531864231e-09
8230,5.95061108416372471e-09
8231,-5.95118811247903141e-09
8232,5.95176448849966691e-09
8233,-5.95234002599349494e-09
8234,5.95291491526467251e-09
8235,-5.95348896356801028e-09
8236,5.95406236950943601e-09
8237,-5.95463493397316353e-09
8238,5.95520685087059269e-09
8239,-5.95577793818436772e-09
8240,5.95634837503293286e-09
8241,-5.95691797920822421e-09
8242,5.95748694288908120e-09
8243,-5.95805506933025767e-09
8244,5.95862255627509742e-09
8245,-5.95918921018090809e-09
8246,5.95975522305588840e-09
8247,-5.96032040758045981e-09
8248,5.96088494924122652e-09
8249,-5.96144866710693084e-09
8250,5.96201174410570980e-09
8251,-5.96257399445031380e-09
8252,5.96313560679083477e-09
8253,-5.96369639247185456e-09
8254,5.96425654251051604e-09
8255,-5.96481586677677462e-09
8256,5.96537455465563579e-09
8257,-5.96593242833747095e-09
8258,5.96648966330335144e-09
8259,-5.96704607790203825e-09
8260,5.96760185912109947e-09
8261,-5.96815682142009137e-09
8262,5.96871115148720220e-09
8263,-5.96926466242523503e-09
8264,5.96981754445678356e-09
8265,-5.97036960833089185e-09
8266,5.97092104416240756e-09
8267,-5.97147166407835426e-09
8268,5.97202165577349147e-09
8269,-5.97257083487921745e-09
8270,5.97311938732066865e-09
8271,-5.97366712628016087e-09
8272,5.97421424336690143e-09
8273,-5.97476054226356701e-09
8274,5.97530622037825587e-09
8275,-5.97585108699965864e-09
8276,5.97639533400230082e-09
8277,-5.97693876912468114e-09
8278,5.97748158562176876e-09
8279,-5.97802359286284984e-09
8280,5.97856497886668970e-09
8281,-5.97910556249229076e-09
8282,5.97964552372837974e-09
8283,-5.98018468210832382e-09
8284,5.98072322073348077e-09
8285,-5.98126096039368939e-09
8286,5.98179807810454116e-09
8287,-5.98233439681819282e-09
8288,5.98287009851455781e-09
8289,-5.98340500277193825e-09
8290,5.98393929193767954e-09
8291,-5.98447278106762598e-09
8292,5.98500565660512948e-09
8293,-5.98553773539748503e-09
8294,5.98606920243078639e-09
8295,-5.98659987139053985e-09
8296,5.98712993283579815e-09
8297,-5.98765919526329264e-09
8298,5.98818785051644434e-09
8299,-5.98871571028523100e-09
8300,5.98924296377444937e-09
8301,-5.98976942447881325e-09
8302,5.99029527849620917e-09
8303,-5.99082034103484892e-09
8304,5.99134479455176868e-09
8305,-5.99186846397200309e-09
8306,5.99239152610073782e-09
8307,-5.99291379845713539e-09
8308,5.99343546904316939e-09
8309,-5.99395635292701243e-09
8310,5.99447663486411135e-09
8311,-5.99499612833467698e-09
8312,5.99551502437901986e-09
8313,-5.99603313117261507e-09
8314,5.99655064374722237e-09
8315,-5.99706736860602067e-09
8316,5.99758349933257336e-09
8317,-5.99809884409325074e-09
8318,5.99861359373080283e-09
8319,-5.99912757454082232e-09
8320,5.99964092654645227e-09
8321,-6.00015352845829955e-09
8322,6.00066552505901183e-09
8323,-6.00117674255355174e-09
8324,6.00168736820497408e-09
8325,-6.00219721682078781e-09
8326,6.00270647249553157e-09
8327,-6.00321495313834301e-09
8328,6.00372284315272680e-09
8329,-6.00422995791597375e-09
8330,6.00473648112633019e-09
8331,-6.00524223406681822e-09
8332,6.00574739584043861e-09
8333,-6.00625178847880527e-09
8334,6.00675559147636069e-09
8335,-6.00725862240918985e-09
8336,6.00776107338114082e-09
8337,-6.00826274704099146e-09
8338,6.00876383763919219e-09
8339,-6.00926416190315638e-09
8340,6.00976389959304010e-09
8341,-6.01026287283483693e-09
8342,6.01076126206838897e-09
8343,-6.01125888776689855e-09
8344,6.01175592793451905e-09
8345,-6.01225220658449961e-09
8346,6.01274790363231685e-09
8347,-6.01324283777488296e-09
8348,6.01373719212665246e-09
8349,-6.01423078535019385e-09
8350,6.01472379965125079e-09
8351,-6.01521605551220651e-09
8352,6.01570772943330158e-09
8353,-6.01619864979087752e-09
8354,6.01668898957051757e-09
8355,-6.01717857372271698e-09
8356,6.01766758240292239e-09
8357,-6.01815583421345793e-09
8358,6.01864351177691251e-09
8359,-6.01913043363829657e-09
8360,6.01961678606724744e-09
8361,-6.02010237977434862e-09
8362,6.02058740365805963e-09
8363,-6.02107167619208626e-09
8364,6.02155537597732404e-09
8365,-6.02203832652865077e-09
8366,6.02252070558346067e-09
8367,-6.02300233599919338e-09
8368,6.02348339625742278e-09
8369,-6.02396370916553496e-09
8370,6.02444345382117055e-09
8371,-6.02492245200731203e-09
8372,6.02540088206993603e-09
8373,-6.02587856847225316e-09
8374,6.02635568603786845e-09
8375,-6.02683206101494155e-09
8376,6.02730787105720979e-09
8377,-6.02778293765057701e-09
8378,6.02825744110870305e-09
8379,-6.02873120234397766e-09
8380,6.02920439939923979e-09
8381,-6.02967685986541552e-09
8382,6.03014875389608967e-09
8383,-6.03061991475212100e-09
8384,6.03109051019482099e-09
8385,-6.03156036746224876e-09
8386,6.03202966635997257e-09
8387,-6.03249822921953790e-09
8388,6.03296623291553007e-09
8389,-6.03343350115727634e-09
8390,6.03390021235203753e-09
8391,-6.03436619052873209e-09
8392,6.03483160969541459e-09
8393,-6.03529629793895056e-09
8394,6.03576042830670535e-09
8395,-6.03622383090921291e-09
8396,6.03668667650039680e-09
8397,-6.03714879278496923e-09
8398,6.03761035548743668e-09
8399,-6.03807119144501147e-09
8400,6.03853146697519030e-09
8401,-6.03899102377598648e-09
8402,6.03945002559564063e-09
8403,-6.03990830087194138e-09
8404,6.04036602723292554e-09
8405,-6.04082302558233966e-09
8406,6.04127947627563109e-09
8407,-6.04173520367135386e-09
8408,6.04219038419946221e-09
8409,-6.04264483984813976e-09
8410,6.04309874815481148e-09
8411,-6.04355193426407304e-09
8412,6.04400457687601794e-09
8413,-6.04445649676559906e-09
8414,6.04490787351303584e-09
8415,-6.04535853142348701e-09
8416,6.04580864217495269e-09
8417,-6.04625803639299014e-09
8418,6.04670688845665686e-09
8419,-6.04715502557544691e-09
8420,6.04760261765680430e-09
8421,-6.04804949734864280e-09
8422,6.04849583372578214e-09
8423,-6.04894145517380178e-09
8424,6.04938653711178911e-09
8425,-6.04983090870391645e-09
8426,6.05027473786690019e-09
8427,-6.05071785697022017e-09
8428,6.05116043873986469e-09
8429,-6.05160230738010623e-09
8430,6.05204364259105331e-09
8431,-6.05248426462120468e-09
8432,6.05292435211616413e-09
8433,-6.05336373451569740e-09
8434,6.05380258071549162e-09
8435,-6.05424071805153830e-09
8436,6.05467832353769513e-09
8437,-6.05511522165520028e-09
8438,6.05555158740655974e-09
8439,-6.05598724932140072e-09
8440,6.05642237830384208e-09
8441,-6.05685680508644766e-09
8442,6.05729070069154708e-09
8443,-6.05772389314036328e-09
8444,6.05815655650749753e-09
8445,-6.05858851849789697e-09
8446,6.05901995285441295e-09
8447,-6.05945069535703151e-09
8448,6.05988088232277833e-09
8449,-6.06031040465233410e-09
8450,6.06073938178208580e-09
8451,-6.06116766406309792e-09
8452,6.06159542105907377e-09
8453,-6.06202248396497198e-09
8454,6.06244901971424101e-09
8455,-6.06287485994905551e-09
8456,6.06330017926767996e-09
8457,-6.06372480313334827e-09
8458,6.06414890142109883e-09
8459,-6.06457231013062260e-09
8460,6.06499519653908807e-09
8461,-6.06541739063449477e-09
8462,6.06583906427282313e-09
8463,-6.06626004906009836e-09
8464,6.06668050951144271e-09
8465,-6.06710028768005008e-09
8466,6.06751954139831840e-09
8467,-6.06793810924527223e-09
8468,6.06835615865439405e-09
8469,-6.06877352100596980e-09
8470,6.06919036676503683e-09
8471,-6.06960652829622605e-09
8472,6.07002216996444534e-09
8473,-6.07043713092454785e-09
8474,6.07085157425331116e-09
8475,-6.07126533487220211e-09
8476,6.07167858325213104e-09
8477,-6.07209114794059471e-09
8478,6.07250319982720575e-09
8479,-6.07291456741865444e-09
8480,6.07332543032065725e-09
8481,-6.07373560895117908e-09
8482,6.07414527470577258e-09
8483,-6.07455426267782666e-09
8484,6.07496274068159236e-09
8485,-6.07537054307119155e-09
8486,6.07577783295578509e-09
8487,-6.07618444894064072e-09
8488,6.07659055595992293e-09
8489,-6.07699598789427457e-09
8490,6.07740091311019563e-09
8491,-6.07780516189564037e-09
8492,6.07820890725099443e-09
8493,-6.07861197639855332e-09
8494,6.07901454097382737e-09
8495,-6.07941643609837759e-09
8496,6.07981782533289877e-09
8497,-6.08021854151268259e-09
8498,6.08061875535025802e-09
8499,-6.08101830113846195e-09
8500,6.08141734450806653e-09
8501,-6.08181571908831126e-09
8502,6.08221359131942080e-09
8503,-6.08261079533905789e-09
8504,6.08300750109410073e-09
8505,-6.08340353713645411e-09
8506,6.08379907597314670e-09
8507,-6.08419394988692842e-09
8508,6.08458832276858627e-09
8509,-6.08498203505664520e-09
8510,6.08537524436182203e-09
8511,-6.08576779721140984e-09
8512,6.08615984484834185e-09
8513,-6.08655123789392163e-09
8514,6.08694213477105395e-09
8515,-6.08733236659911135e-09
8516,6.08772210754291896e-09
8517,-6.08811118631363952e-09
8518,6.08849977184928202e-09
8519,-6.08888769816877902e-09
8520,6.08927513382910044e-09
8521,-6.08966190784921943e-09
8522,6.09004819264986076e-09
8523,-6.09043381996010103e-09
8524,6.09081895514521059e-09
8525,-6.09120343791325682e-09
8526,6.09158742821930470e-09
8527,-6.09197076282870094e-09
8528,6.09235361442047316e-09
8529,-6.09273580546307434e-09
8530,6.09311751370436337e-09
8531,-6.09349856731787362e-09
8532,6.09387913463643388e-09
8533,-6.09425905065390583e-09
8534,6.09463847824952557e-09
8535,-6.09501725966465075e-09
8536,6.09539555266346749e-09
8537,-6.09577319670054706e-09
8538,6.09615035657776214e-09
8539,-6.09652686887871465e-09
8540,6.09690289576686806e-09
8541,-6.09727827939679886e-09
8542,6.09765317840289542e-09
8543,-6.09802743038477569e-09
8544,6.09840120251850432e-09
8545,-6.09877432894827385e-09
8546,6.09914697630217320e-09
8547,-6.09951897984467952e-09
8548,6.09989050091551509e-09
8549,-6.10026138234931053e-09
8550,6.10063178321438904e-09
8551,-6.10100154136388120e-09
8552,6.10137082466746331e-09
8553,-6.10173946473776892e-09
8554,6.10210762785698071e-09
8555,-6.10247515365821609e-09
8556,6.10284220136126660e-09
8557,-6.10320861164391752e-09
8558,6.10357454552101018e-09
8559,-6.10393984160010689e-09
8560,6.10430466700887150e-09
8561,-6.10466885120930933e-09
8562,6.10503256492711309e-09
8563,-6.10539564377265212e-09
8564,6.10575824767896189e-09
8565,-6.10612022110412415e-09
8566,6.10648171951387133e-09
8567,-6.10684258688679837e-09
8568,6.10720298188915748e-09
8569,-6.10756274552549179e-09
8570,6.10792203930120787e-09
8571,-6.10828070001637584e-09
8572,6.10863889659994210e-09
8573,-6.10899645940305503e-09
8574,6.10935355327101593e-09
8575,-6.10971002226062886e-09
8576,6.11006602194514316e-09
8577,-6.11042139322787988e-09
8578,6.11077629483068689e-09
8579,-6.11113057386764263e-09
8580,6.11148438554215988e-09
8581,-6.11183757198255960e-09
8582,6.11219029444408989e-09
8583,-6.11254239308851763e-09
8584,6.11289402666586773e-09
8585,-6.11324503616221902e-09
8586,6.11359558275360384e-09
8587,-6.11394550745261461e-09
8588,6.11429496954227340e-09
8589,-6.11464381091506535e-09
8590,6.11499218931494869e-09
8591,-6.11533995062407601e-09
8592,6.11568724700305222e-09
8593,-6.11603392675135770e-09
8594,6.11638014571747542e-09
8595,-6.11672574804530823e-09
8596,6.11707089078551706e-09
8597,-6.11741541511115994e-09
8598,6.11775948306493778e-09
8599,-6.11810293215556797e-09
8600,6.11844593021436217e-09
8601,-6.11878830526910204e-09
8602,6.11913023098078116e-09
8603,-6.11947153754281698e-09
8604,6.11981239021230943e-09
8605,-6.12015263074386919e-09
8606,6.12049241488631140e-09
8607,-6.12083158830834461e-09
8608,6.12117030579335170e-09
8609,-6.12150841837272510e-09
8610,6.12184607261011091e-09
8611,-6.12218311607193877e-09
8612,6.12251970976253322e-09
8613,-6.12285569465167346e-09
8614,6.12319122770032346e-09
8615,-6.12352615355386597e-09
8616,6.12386062834010463e-09
8617,-6.12419449724851264e-09
8618,6.12452791477580765e-09
8619,-6.12486072616988579e-09
8620,6.12519309050454784e-09
8621,-6.12552484838675343e-09
8622,6.12585615871259102e-09
8623,-6.12618686323407725e-09
8624,6.12651712680671504e-09
8625,-6.12684678102165772e-09
8626,6.12717599177035351e-09
8627,-6.12750460105627036e-09
8628,6.12783276500324393e-09
8629,-6.12816032550771494e-09
8630,6.12848744557208999e-09
8631,-6.12881396106171683e-09
8632,6.12914003445572844e-09
8633,-6.12946551170695914e-09
8634,6.12979054391424566e-09
8635,-6.13011497506539108e-09
8636,6.13043897023780444e-09
8637,-6.13076236432032277e-09
8638,6.13108531672868101e-09
8639,-6.13140768038215168e-09
8640,6.13172959012762395e-09
8641,-6.13205091874229680e-09
8642,6.13237180159824958e-09
8643,-6.13269208794199268e-09
8644,6.13301194019929103e-09
8645,-6.13333119451879678e-09
8646,6.13365001638837093e-09
8647,-6.13396824382256589e-09
8648,6.13428603589234273e-09
8649,-6.13460323297574462e-09
8650,6.13491999653318860e-09
8651,-6.13523616765641669e-09
8652,6.13555190629890071e-09
8653,-6.13586705338483063e-09
8654,6.13618176742950484e-09
8655,-6.13649589435229987e-09
8656,6.13680958210417358e-09
8657,-6.13712268894209823e-09
8658,6.13743536041162685e-09
8659,-6.13774744388834610e-09
8660,6.13805909632685147e-09
8661,-6.13837016477465241e-09
8662,6.13868080054856673e-09
8663,-6.13899085251666887e-09
8664,6.13930047461787547e-09
8665,-6.13960951091901436e-09
8666,6.13991811934177178e-09
8667,-6.14022614571147717e-09
8668,6.14053374191334631e-09
8669,-6.14084075594131894e-09
8670,6.14114734533605959e-09
8671,-6.14145335091816961e-09
8672,6.14175892534807860e-09
8673,-6.14206393015395622e-09
8674,6.14236850178512824e-09
8675,-6.14267249701157824e-09
8676,6.14297606569410665e-09
8677,-6.14327905697085163e-09
8678,6.14358162367602350e-09
8679,-6.14388361263684442e-09
8680,6.14418517778467806e-09
8681,-6.14448616810164060e-09
8682,6.14478673605442271e-09
8683,-6.14508672622052455e-09
8684,6.14538629634677717e-09
8685,-6.14568529021826320e-09
8686,6.14598386244605717e-09
8687,-6.14628186184246583e-09
8688,6.14657944564650492e-09
8689,-6.14687645110968004e-09
8690,6.14717303760772530e-09
8691,-6.14746905384394075e-09
8692,6.14776465064457399e-09
8693,-6.14805967772906516e-09
8694,6.14835428673879706e-09
8695,-6.14864832440058703e-09
8696,6.14894194579669316e-09
8697,-6.14923500263633940e-09
8698,6.14952763275906336e-09
8699,-6.14981970443979854e-09
8700,6.15011135674949642e-09
8701,-6.15040243954154496e-09
8702,6.15069311112212715e-09
8703,-6.15098319881903298e-09
8704,6.15127290407486054e-09
8705,-6.15156203335110796e-09
8706,6.15185074385284682e-09
8707,-6.15213889338140188e-09
8708,6.15242662710307381e-09
8709,-6.15271380285582733e-09
8710,6.15300056058298507e-09
8711,-6.15328675741269981e-09
8712,6.15357254727208269e-09
8713,-6.15385776925161318e-09
8714,6.15414258825436370e-09
8715,-6.15442684132170041e-09
8716,6.15471068512950773e-09
8717,-6.15499397307660292e-09
8718,6.15527684832429100e-09
8719,-6.15555916775876283e-09
8720,6.15584107838850407e-09
8721,-6.15612242950045436e-09
8722,6.15640337689883756e-09
8723,-6.15668376380197943e-09
8724,6.15696374729282248e-09
8725,-6.15724317239368325e-09
8726,6.15752219349567983e-09
8727,-6.15780065695064625e-09
8728,6.15807872138036962e-09
8729,-6.15835622533009413e-09
8730,6.15863332799961093e-09
8731,-6.15890987698949153e-09
8732,6.15918602266204522e-09
8733,-6.15946161626849678e-09
8734,6.15973680586966358e-09
8735,-6.16001144237418280e-09
8736,6.16028567914169240e-09
8737,-6.16055936756944346e-09
8738,6.16083265495950377e-09
8739,-6.16110539103187263e-09
8740,6.16137772665694593e-09
8741,-6.16164951559434057e-09
8742,6.16192090157589532e-09
8743,-6.16219174058681278e-09
8744,6.16246218032880887e-09
8745,-6.16273207563628275e-09
8746,6.16300157235765053e-09
8747,-6.16327052083744199e-09
8748,6.16353907330874788e-09
8749,-6.16380708098908949e-09
8750,6.16407469103643973e-09
8751,-6.16434175469037419e-09
8752,6.16460842772343487e-09
8753,-6.16487455034369337e-09
8754,6.16514028551878328e-09
8755,-6.16540547323337208e-09
8756,6.16567026768432363e-09
8757,-6.16593452142782613e-09
8758,6.16619838191043182e-09
8759,-6.16646169884517433e-09
8760,6.16672462650331164e-09
8761,-6.16698701283011382e-09
8762,6.16724900337407455e-09
8763,-6.16751045866400107e-09
8764,6.16777152187945428e-09
8765,-6.16803204727227482e-09
8766,6.16829218351272028e-09
8767,-6.16855177741329810e-09
8768,6.16881099088583598e-09
8769,-6.16906965966662658e-09
8770,6.16932793989280914e-09
8771,-6.16958568337722849e-09
8772,6.16984304124182037e-09
8773,-6.17009986338295635e-09
8774,6.17035629884227247e-09
8775,-6.17061219920359209e-09
8776,6.17086771276216218e-09
8777,-6.17112269554836760e-09
8778,6.17137728878583035e-09
8779,-6.17163135151980927e-09
8780,6.17188503000073109e-09
8781,-6.17213817506686637e-09
8782,6.17239093669187940e-09
8783,-6.17264316689452757e-09
8784,6.17289501115118514e-09
8785,-6.17314633396061348e-09
8786,6.17339726325777639e-09
8787,-6.17364766848737725e-09
8788,6.17389769160751902e-09
8789,-6.17414718314794385e-09
8790,6.17439629792620212e-09
8791,-6.17464488249974841e-09
8792,6.17489308664579490e-09
8793,-6.17514076578136291e-09
8794,6.17538806385181383e-09
8795,-6.17563483498190856e-09
8796,6.17588122821275787e-09
8797,-6.17612709657426226e-09
8798,6.17637258501436656e-09
8799,-6.17661755245231854e-09
8800,6.17686214097614729e-09
8801,-6.17710620124677171e-09
8802,6.17734988826938813e-09
8803,-6.17759305240444789e-09
8804,6.17783584114396754e-09
8805,-6.17807810623932828e-09
8806,6.17831999792921312e-09
8807,-6.17856136703358465e-09
8808,6.17880236188648379e-09
8809,-6.17904283820322560e-09
8810,6.17928293706137682e-09
8811,-6.17952251814248677e-09
8812,6.17976172604373929e-09
8813,-6.18000041553954060e-09
8814,6.18023873237651480e-09
8815,-6.18047653207365225e-09
8816,6.18071395613866601e-09
8817,-6.18095087183178794e-09
8818,6.18118740961599968e-09
8819,-6.18142343273751259e-09
8820,6.18165908662446474e-09
8821,-6.18189422162175069e-09
8822,6.18212898998139783e-09
8823,-6.18236324305051606e-09
8824,6.18259712819159372e-09
8825,-6.18283049832744369e-09
8826,6.18306350169864044e-09
8827,-6.18329598932766435e-09
8828,6.18352811318279341e-09
8829,-6.18375972228212446e-09
8830,6.18399096483257319e-09
8831,-6.18422169962919364e-09
8832,6.18445206877366255e-09
8833,-6.18468191867944633e-09
8834,6.18491140730428887e-09
8835,-6.18514038775256505e-09
8836,6.18536899990384336e-09
8837,-6.18559710738645541e-09
8838,6.18582484775317101e-09
8839,-6.18605208280314668e-09
8840,6.18627895306087137e-09
8841,-6.18650531610408624e-09
8842,6.18673131774791918e-09
8843,-6.18695681090267114e-09
8844,6.18718194557862981e-09
8845,-6.18740657099819075e-09
8846,6.18763083617099220e-09
8847,-6.18785459802672809e-09
8848,6.18807799836129046e-09
8849,-6.18830089444582185e-09
8850,6.18852342936789486e-09
8851,-6.18874546167416868e-09
8852,6.18896713702998202e-09
8853,-6.18918830659191861e-09
8854,6.18940911934996285e-09
8855,-6.18962943069469027e-09
8856,6.18984938112444266e-09
8857,-6.19006883654516779e-09
8858,6.19028793083791723e-09
8859,-6.19050652673162660e-09
8860,6.19072476374270980e-09
8861,-6.19094250429013306e-09
8862,6.19115988767098911e-09
8863,-6.19137677091199523e-09
8864,6.19159330170732098e-09
8865,-6.19180933230104530e-09
8866,6.19202501168835801e-09
8867,-6.19224019103132293e-09
8868,6.19245501888037307e-09
8869,-6.19266934850205954e-09
8870,6.19288332790036163e-09
8871,-6.19309680867825276e-09
8872,6.19330993854683157e-09
8873,-6.19352257520447856e-09
8874,6.19373485821206856e-09
8875,-6.19394664813700590e-09
8876,6.19415808683937184e-09
8877,-6.19436903168349246e-09
8878,6.19457962796721329e-09
8879,-6.19478972882857546e-09
8880,6.19499948156301440e-09
8881,-6.19520874590958419e-09
8882,6.19541765765525648e-09
8883,-6.19562608064546221e-09
8884,6.19583415191279703e-09
8885,-6.19604173722957519e-09
8886,6.19624897476299711e-09
8887,-6.19645571963653837e-09
8888,6.19666212126069058e-09
8889,-6.19686803206426359e-09
8890,6.19707359681058460e-09
8891,-6.19727867350884143e-09
8892,6.19748340352063230e-09
8893,-6.19768765065080420e-09
8894,6.19789155021297302e-09
8895,-6.19809496304769466e-09
8896,6.19829803631057382e-09
8897,-6.19850061401906223e-09
8898,6.19870285697377134e-09
8899,-6.19890461125725149e-09
8900,6.19910602269520855e-09
8901,-6.19930695520139609e-09
8902,6.19950753905613194e-09
8903,-6.19970764313113062e-09
8904,6.19990740433987789e-09
8905,-6.20010668239366600e-09
8906,6.20030562123871247e-09
8907,-6.20050407697617326e-09
8908,6.20070219523929741e-09
8909,-6.20089982782619688e-09
8910,6.20109712387759235e-09
8911,-6.20129394109129191e-09
8912,6.20149041269456672e-09
8913,-6.20168641266771109e-09
8914,6.20188207082114965e-09
8915,-6.20207725103666793e-09
8916,6.20227209078355255e-09
8917,-6.20246645759223061e-09
8918,6.20266048208817013e-09
8919,-6.20285403388193163e-09
8920,6.20304724671062153e-09
8921,-6.20323998241527649e-09
8922,6.20343238476583109e-09
8923,-6.20362430951367373e-09
8924,6.20381590135061691e-09
8925,-6.20400701533200218e-09
8926,6.20419779721741970e-09
8927,-6.20438810403241546e-09
8928,6.20457807959646058e-09
8929,-6.20476757424863124e-09
8930,6.20495674220041334e-09
8931,-6.20514543460941798e-09
8932,6.20533379394406400e-09
8933,-6.20552168476766590e-09
8934,6.20570924013560095e-09
8935,-6.20589632668954030e-09
8936,6.20608308055243734e-09
8937,-6.20626936163909722e-09
8938,6.20645531675277959e-09
8939,-6.20664079975920962e-09
8940,6.20682595331082567e-09
8941,-6.20701063911476952e-09
8942,6.20719499276510188e-09
8943,-6.20737887815197687e-09
8944,6.20756243480940746e-09
8945,-6.20774552738577295e-09
8946,6.20792828851113665e-09
8947,-6.20811058320642510e-09
8948,6.20829255175944693e-09
8949,-6.20847405265781962e-09
8950,6.20865522850115948e-09
8951,-6.20883593665082795e-09
8952,6.20901632293435402e-09
8953,-6.20919623825575673e-09
8954,6.20937583110002092e-09
8955,-6.20955495812589752e-09
8956,6.20973376284187579e-09
8957,-6.20991210373191049e-09
8958,6.21009011820296183e-09
8959,-6.21026767666935675e-09
8960,6.21044489607863556e-09
8961,-6.21062167251628094e-09
8962,6.21079811536593486e-09
8963,-6.21097409913066231e-09
8964,6.21114976081918402e-09
8965,-6.21132495978563633e-09
8966,6.21149984057431896e-09
8967,-6.21167425851234697e-09
8968,6.21184835642585012e-09
8969,-6.21202199683186355e-09
8970,6.21219531345414629e-09
8971,-6.21236817481680923e-09
8972,6.21254071441657764e-09
8973,-6.21271279724194596e-09
8974,6.21288456002637734e-09
8975,-6.21305586709389040e-09
8976,6.21322685442454886e-09
8977,-6.21339738778589664e-09
8978,6.21356759916006399e-09
8979,-6.21373735778616102e-09
8980,6.21390679836843620e-09
8981,-6.21407578306444353e-09
8982,6.21424445329068289e-09
8983,-6.21441266638008471e-09
8984,6.21458056480748921e-09
8985,-6.21474800981649773e-09
8986,6.21491513981724203e-09
8987,-6.21508181704847383e-09
8988,6.21524817766222606e-09
8989,-6.21541408805026040e-09
8990,6.21557968291065044e-09
8991,-6.21574482482230110e-09
8992,6.21590965414281435e-09
8993,-6.21607403487561923e-09
8994,6.21623810242287224e-09
8995,-6.21640171901804104e-09
8996,6.21656502344384438e-09
8997,-6.21672787756768778e-09
8998,6.21689042000230435e-09
8999,-6.21705251289934783e-09
9000,6.21721429667863658e-09
9001,-6.21737563070442997e-09
9002,6.21753665555901621e-09
9003,-6.21769723399340343e-09
9004,6.21785749841507304e-09
9005,-6.21801732005850985e-09
9006,6.21817683130702506e-09
9007,-6.21833589295949956e-09
9008,6.21849464988653267e-09
9009,-6.21865296101900481e-09
9010,6.21881096449038810e-09
9011,-6.21896852217720111e-09
9012,6.21912577405128268e-09
9013,-6.21928257838554897e-09
9014,6.21943907816084065e-09
9015,-6.21959513383811466e-09
9016,6.21975088290030279e-09
9017,-6.21990619026525911e-09
9018,6.22006119400780531e-09
9019,-6.22021575168371760e-09
9020,6.22037000672212388e-09
9021,-6.22052382005339782e-09
9022,6.22067732694655703e-09
9023,-6.22083039887796386e-09
9024,6.22098315596310981e-09
9025,-6.22113548512907692e-09
9026,6.22128750437008674e-09
9027,-6.22143908613424363e-09
9028,6.22159036631070334e-09
9029,-6.22174120521318053e-09
9030,6.22189174327022361e-09
9031,-6.22204184297246162e-09
9032,6.22219163902681484e-09
9033,-6.22234100108495382e-09
9034,6.22249006317110601e-09
9035,-6.22263868467956736e-09
9036,6.22278700851094616e-09
9037,-6.22293489578254153e-09
9038,6.22308248410857784e-09
9039,-6.22322963671019049e-09
9040,6.22337649234626384e-09
9041,-6.22352290782775337e-09
9042,6.22366902715538450e-09
9043,-6.22381471263730111e-09
9044,6.22396009938652782e-09
9045,-6.22410505421413077e-09
9046,6.22424971076119563e-09
9047,-6.22439393460226520e-09
9048,6.22453786418821073e-09
9049,-6.22468135782645671e-09
9050,6.22482455755549234e-09
9051,-6.22496732535538102e-09
9052,6.22510979743319876e-09
9053,-6.22525183860110659e-09
9054,6.22539358401516651e-09
9055,-6.22553490202901326e-09
9056,6.22567592368987195e-09
9057,-6.22581651329894505e-09
9058,6.22595681270709159e-09
9059,-6.22609668128991075e-09
9060,6.22623625795954363e-09
9061,-6.22637540521353198e-09
9062,6.22651426027649152e-09
9063,-6.22665268848200238e-09
9064,6.22679082307051852e-09
9065,-6.22692853282072062e-09
9066,6.22706595069718136e-09
9067,-6.22720294063148253e-09
9068,6.22733964142609761e-09
9069,-6.22747591432195032e-09
9070,6.22761189824179364e-09
9071,-6.22774745659755797e-09
9072,6.22788272428309067e-09
9073,-6.22801757277835068e-09
9074,6.22815212785377528e-09
9075,-6.22828625945360966e-09
9076,6.22842010317380631e-09
9077,-6.22855352328099073e-09
9078,6.22868665461842573e-09
9079,-6.22881936425076789e-09
9080,6.22895178513572759e-09
9081,-6.22908378630867786e-09
9082,6.22921549715193188e-09
9083,-6.22934679196164618e-09
9084,6.22947779541463264e-09
9085,-6.22960838079407165e-09
9086,6.22973867862877520e-09
9087,-6.22986855263381635e-09
9088,6.22999814898031504e-09
9089,-6.23012732582174091e-09
9090,6.23025621639532935e-09
9091,-6.23038468767255090e-09
9092,6.23051287818746554e-09
9093,-6.23064064588362016e-09
9094,6.23076813231383813e-09
9095,-6.23089519827376193e-09
9096,6.23102198617687981e-09
9097,-6.23114835299983979e-09
9098,6.23127443901526263e-09
9099,-6.23140010895420680e-09
9100,6.23152549617095871e-09
9101,-6.23165046931689017e-09
9102,6.23177516041651285e-09
9103,-6.23189943782142252e-09
9104,6.23202343127432832e-09
9105,-6.23214701519703470e-09
9106,6.23227031208724796e-09
9107,-6.23239320108402723e-09
9108,6.23251580714980987e-09
9109,-6.23263800235080003e-09
9110,6.23275991921473630e-09
9111,-6.23288142106138709e-09
9112,6.23300264566733745e-09
9113,-6.23312345723778563e-09
9114,6.23324399175644903e-09
9115,-6.23336411604109893e-09
9116,6.23348396005515943e-09
9117,-6.23360339617848917e-09
9118,6.23372255480560487e-09
9119,-6.23384129971058652e-09
9120,6.23395977612870012e-09
9121,-6.23407783621300166e-09
9122,6.23419562446654511e-09
9123,-6.23431300237257266e-09
9124,6.23443010479495795e-09
9125,-6.23454680120720926e-09
9126,6.23466321833936205e-09
9127,-6.23477923309188567e-09
9128,6.23489496979686282e-09
9129,-6.23501030303128282e-09
9130,6.23512535932251112e-09
9131,-6.23524001111834851e-09
9132,6.23535438932010540e-09
9133,-6.23546836136968320e-09
9134,6.23558206178231879e-09
9135,-6.23569535808811583e-09
9136,6.23580837844111942e-09
9137,-6.23592099872471995e-09
9138,6.23603334535769723e-09
9139,-6.23614528674937430e-09
9140,6.23625695936398686e-09
9141,-6.23636823022046743e-09
9142,6.23647922624017423e-09
9143,-6.23658982367986380e-09
9144,6.23670014902530933e-09
9145,-6.23681007221427998e-09
9146,6.23691972750921632e-09
9147,-6.23702897870818162e-09
9148,6.23713796487572166e-09
9149,-6.23724654622905304e-09
9150,6.23735486309474273e-09
9151,-6.23746277376535078e-09
9152,6.23757042243818786e-09
9153,-6.23767766879767775e-09
9154,6.23778465052034394e-09
9155,-6.23789123304233695e-09
9156,6.23799754631227602e-09
9157,-6.23810346353798373e-09
9158,6.23820911277598306e-09
9159,-6.23831436515558610e-09
9160,6.23841935316092580e-09
9161,-6.23852394000770132e-09
9162,6.23862826437076621e-09
9163,-6.23873219079964176e-09
9164,6.23883585415338496e-09
9165,-6.23893912028042971e-09
9166,6.23904212151886773e-09
9167,-6.23914472963215671e-09
9168,6.23924707188120425e-09
9169,-6.23934902184504512e-09
9170,6.23945070619940872e-09
9171,-6.23955199884231135e-09
9172,6.23965302638528081e-09
9173,-6.23975366200065114e-09
9174,6.23985403450874405e-09
9175,-6.23995401250593707e-09
9176,6.24005373290200358e-09
9177,-6.24015305713970766e-09
9178,6.24025212276548044e-09
9179,-6.24035079558450752e-09
9180,6.24044920756014051e-09
9181,-6.24054722977075122e-09
9182,6.24064498999099673e-09
9183,-6.24074236145112943e-09
9184,6.24083947633981584e-09
9185,-6.24093619350881573e-09
9186,6.24103265432435044e-09
9187,-6.24112872597653504e-09
9188,6.24122453966406214e-09
9189,-6.24131996436067568e-09
9190,6.24141513028926895e-09
9191,-6.24150990844390504e-09
9192,6.24160442976548243e-09
9193,-6.24169856267772619e-09
9194,6.24179243778443718e-09
9195,-6.24188592753664963e-09
9196,6.24197915858677223e-09
9197,-6.24207200745765811e-09
9198,6.24216459594898728e-09
9199,-6.24225679749221226e-09
9200,6.24234874995162076e-09
9201,-6.24244030986181218e-09
9202,6.24253162018984388e-09
9203,-6.24262254094438450e-09
9204,6.24271321085256128e-09
9205,-6.24280349386309520e-09
9206,6.24289352325023220e-09
9207,-6.24298317144315983e-09
9208,6.24307256348321192e-09
9209,-6.24316157258770875e-09
9210,6.24325033348781444e-09
9211,-6.24333870217869992e-09
9212,6.24342682593039625e-09
9213,-6.24351457163023895e-09
9214,6.24360204947649069e-09
9215,-6.24368916452506048e-09
9216,6.24377601513071176e-09
9217,-6.24386248791339111e-09
9218,6.24394871534891832e-09
9219,-6.24403455895008161e-09
9220,6.24412015238098293e-09
9221,-6.24420536133559673e-09
9222,6.24429032564120379e-09
9223,-6.24437491108966381e-09
9224,6.24445924462723065e-09
9225,-6.24454319949330371e-09
9226,6.24462690581913870e-09
9227,-6.24471023356497931e-09
9228,6.24479331597339955e-09
9229,-6.24487601577650978e-09
9230,6.24495847172667617e-09
9231,-6.24504054878841981e-09
9232,6.24512237725287062e-09
9233,-6.24520383541705591e-09
9234,6.24528503947161593e-09
9235,-6.24536587142803088e-09
9236,6.24544645395957202e-09
9237,-6.24552666438819858e-09
9238,6.24560662554554470e-09
9239,-6.24568621628687958e-09
9240,6.24576555990392018e-09
9241,-6.24584452629646314e-09
9242,6.24592325116292379e-09
9243,-6.24600159897215347e-09
9244,6.24607970769220223e-09
9245,-6.24615743792315880e-09
9246,6.24623492650194510e-09
9247,-6.24631204730699641e-09
9248,6.24638890691824999e-09
9249,-6.24646542108639679e-09
9250,6.24654167368140745e-09
9251,-6.24661755821864832e-09
9252,6.24669320141672573e-09
9253,-6.24676847333909480e-09
9254,6.24684350509730468e-09
9255,-6.24691816518893112e-09
9256,6.24699258499108381e-09
9257,-6.24706663189464199e-09
9258,6.24714043902897588e-09
9259,-6.24721387618649089e-09
9260,6.24728707465091545e-09
9261,-6.24735990390574026e-09
9262,6.24743249059330639e-09
9263,-6.24750471473728475e-09
9264,6.24757669140249051e-09
9265,-6.24764830644582675e-09
9266,6.24771968037752630e-09
9267,-6.24779068625884775e-09
9268,6.24786145503347801e-09
9269,-6.24793185722319890e-09
9270,6.24800202149343183e-09
9271,-6.24807181723772728e-09
9272,6.24814137769343151e-09
9273,-6.24821057186762879e-09
9274,6.24827952699344914e-09
9275,-6.24834812106613462e-09
9276,6.24841647700368532e-09
9277,-6.24848446663114087e-09
9278,6.24855222213201198e-09
9279,-6.24861960822809682e-09
9280,6.24868677136543463e-09
9281,-6.24875355421521092e-09
9282,6.24882011395452449e-09
9283,-6.24888630756471929e-09
9284,6.24895226665684077e-09
9285,-6.24901786122766256e-09
9286,6.24908322218334650e-09
9287,-6.24914822439743855e-09
9288,6.24921298948669602e-09
9289,-6.24927739428011405e-09
9290,6.24934156408932842e-09
9291,-6.24940537672937576e-09
9292,6.24946895385949984e-09
9293,-6.24953217092015073e-09
9294,6.24959515443686912e-09
9295,-6.24965778038385496e-09
9296,6.24972017687662079e-09
9297,-6.24978220627219686e-09
9298,6.24984401070207976e-09
9299,-6.24990545484475319e-09
9300,6.24996666594650598e-09
9301,-6.25002752296186896e-09
9302,6.25008814394970373e-09
9303,-6.25014841234799324e-09
9304,6.25020844799136145e-09
9305,-6.25026812692024560e-09
9306,6.25032757513706498e-09
9307,-6.25038667065591805e-09
9308,6.25044553370505343e-09
9309,-6.25050404160441035e-09
9310,6.25056231794572421e-09
9311,-6.25062024311682472e-09
9312,6.25067793921241414e-09
9313,-6.25073527694919115e-09
9314,6.25079238974059800e-09
9315,-6.25084915007321202e-09
9316,6.25090567920002625e-09
9317,-6.25096185645142175e-09
9318,6.25101780598402381e-09
9319,-6.25107340246030506e-09
9320,6.25112877341286139e-09
9321,-6.25118378642992409e-09
9322,6.25123857809676939e-09
9323,-6.25129301736501331e-09
9324,6.25134722831038785e-09
9325,-6.25140108938283376e-09
9326,6.25145472549708324e-09
9327,-6.25150801087348668e-09
9328,6.25156106934764885e-09
9329,-6.25161378030365466e-09
9330,6.25166626246689295e-09
9331,-6.25171839849127540e-09
9332,6.25177030888904324e-09
9333,-6.25182186913409687e-09
9334,6.25187320730895345e-09
9335,-6.25192419424754795e-09
9336,6.25197495658278500e-09
9337,-6.25202537737326528e-09
9338,6.25207556940176737e-09
9339,-6.25212541723194872e-09
9340,6.25217503942577788e-09
9341,-6.25222431395044308e-09
9342,6.25227336860064396e-09
9343,-6.25232207708479129e-09
9344,6.25237055609894344e-09
9345,-6.25241870040139663e-09
9346,6.25246662303399577e-09
9347,-6.25251419436697990e-09
9348,6.25256154931483787e-09
9349,-6.25260855533285071e-09
9350,6.25265534262737225e-09
9351,-6.25270178427356432e-09
9352,6.25274800504428689e-09
9353,-6.25279388350392693e-09
9354,6.25283954163239804e-09
9355,-6.25288485611245891e-09
9356,6.25292995189661412e-09
9357,-6.25297470458819469e-09
9358,6.25301923898919884e-09
9359,-6.25306342734750525e-09
9360,6.25310740384350312e-09
9361,-6.25315103330908424e-09
9362,6.25319444749677503e-09
9363,-6.25323752102374760e-09
9364,6.25328037576836503e-09
9365,-6.25332288819771274e-09
9366,6.25336518570164256e-09
9367,-6.25340714048627539e-09
9368,6.25344888011294172e-09
9369,-6.25349028084877177e-09
9370,6.25353146480497669e-09
9371,-6.25357230826528821e-09
9372,6.25361293699403738e-09
9373,-6.25365322619770046e-09
9374,6.25369330051709124e-09
9375,-6.25373303549482404e-09
9376,6.25377255807368188e-09
9377,-6.25381173885499905e-09
9378,6.25385070691022184e-09
9379,-6.25388933740581825e-09
9380,6.25392775352988184e-09
9381,-6.25396583475072273e-09
9382,6.25400370103279750e-09
9383,-6.25404123153671499e-09
9384,6.25407854975784156e-09
9385,-6.25411552907424846e-09
9386,6.25415229835178293e-09
9387,-6.25418872992900910e-09
9388,6.25422495105566099e-09
9389,-6.25426083670375628e-09
9390,6.25429650974825272e-09
9391,-6.25433184694465788e-09
9392,6.25436697789496262e-09
9393,-6.25440176980996400e-09
9394,6.25443635303617165e-09
9395,-6.25447060117148668e-09
9396,6.25450464039131170e-09
9397,-6.25453834635706317e-09
9398,6.25457184066473203e-09
9399,-6.25460500395426354e-09
9400,6.25463795519371816e-09
9401,-6.25467057853926684e-09
9402,6.25470298976275240e-09
9403,-6.25473506966856446e-09
9404,6.25476694213537328e-09
9405,-6.25479848153244411e-09
9406,6.25482981253047679e-09
9407,-6.25486081398556354e-09
9408,6.25489160943131543e-09
9409,-6.25492206865263948e-09
9410,6.25495232467586236e-09
9411,-6.25498225131644030e-09
9412,6.25501196862293430e-09
9413,-6.25504135847915917e-09
9414,6.25507054064395175e-09
9415,-6.25509939310677872e-09
9416,6.25512804311470397e-09
9417,-6.25515636014476370e-09
9418,6.25518447445758384e-09
9419,-6.25521225922610480e-09
9420,6.25523983983681144e-09
9421,-6.25526709149255696e-09
9422,6.25529414013362116e-09
9423,-6.25532086299720785e-09
9424,6.25534737593046890e-09
9425,-6.25537356709742495e-09
9426,6.25539955187313436e-09
9427,-6.25542521207635252e-09
9428,6.25545066758323367e-09
9429,-6.25547579692942357e-09
9430,6.25550072484328069e-09
9431,-6.25552532514344921e-09
9432,6.25554972752968446e-09
9433,-6.25557379785667713e-09
9434,6.25559767250487696e-09
9435,-6.25562122088573881e-09
9436,6.25564456592227545e-09
9437,-6.25566758732550752e-09
9438,6.25569040973937059e-09
9439,-6.25571290423806503e-09
9440,6.25573519917459273e-09
9441,-6.25575717671109821e-09
9442,6.25577894729267648e-09
9443,-6.25580039862034294e-09
9444,6.25582164802005151e-09
9445,-6.25584257705901940e-09
9446,6.25586330405745756e-09
9447,-6.25588371087279951e-09
9448,6.25590391611145575e-09
9449,-6.25592380401268088e-09
9450,6.25594349210218465e-09
9451,-6.25596285665305632e-09
9452,6.25598202702778898e-09
9453,-6.25600087322335892e-09
9454,6.25601952450645765e-09
9455,-6.25603785230985096e-09
9456,6.25605598947356047e-09
9457,-6.25607379883504955e-09
9458,6.25609141482706616e-09
9459,-6.25610871367632944e-09
9460,6.25612581095594051e-09
9461,-6.25614259380421359e-09
9462,6.25615917743532124e-09
9463,-6.25617544687861617e-09
9464,6.25619151573221894e-09
9465,-6.25620727145578854e-09
9466,6.25622282975943781e-09
9467,-6.25623807019885772e-09
9468,6.25625311725762663e-09
9469,-6.25626784370635090e-09
9470,6.25628238204838962e-09
9471,-6.25629660266423227e-09
9472,6.25631062154336863e-09
9473,-6.25632433177656249e-09
9474,6.25633784557471448e-09
9475,-6.25635104048521783e-09
9476,6.25636404738549316e-09
9477,-6.25637673938199621e-09
9478,6.25638923650807697e-09
9479,-6.25640141803496312e-09
9480,6.25641340726819880e-09
9481,-6.25642508403893772e-09
9482,6.25643657064290109e-09
9483,-6.25644773933011244e-09
9484,6.25645871709089865e-09
9485,-6.25646938399940020e-09
9486,6.25647985556773931e-09
9487,-6.25649001666892491e-09
9488,6.25649998969246150e-09
9489,-6.25650964409995502e-09
9490,6.25651911125152653e-09
9491,-6.25652826791445191e-09
9492,6.25653723225035587e-09
9493,-6.25654588463172062e-09
9494,6.25655434940744298e-09
9495,-6.25656250220573637e-09
9496,6.25657046545146891e-09
9497,-6.25657811797388087e-09
9498,6.25658558223819105e-09
9499,-6.25659273486804286e-09
9500,6.25659970115707512e-09
9501,-6.25660635472779343e-09
9502,6.25661282131860501e-09
9503,-6.25661898019998152e-09
9504,6.25662494633489317e-09
9505,-6.25663061029214919e-09
9506,6.25663608537453689e-09
9507,-6.25664124963036194e-09
9508,6.25664623039471596e-09
9509,-6.25665089847939944e-09
9510,6.25665538340092567e-09
9511,-6.25665955837713191e-09
9512,6.25666355021509475e-09
9513,-6.25666723091292567e-09
9514,6.25667072972120271e-09
9515,-6.25667391893534675e-09
9516,6.25667692478210512e-09
9517,-6.25667962371845428e-09
9518,6.25668213670535282e-09
9519,-6.25668434375168495e-09
9520,6.25668636837397880e-09
9521,-6.25668808473029226e-09
9522,6.25668961928176010e-09
9523,-6.25669084813706032e-09
9524,6.25669189359476624e-09
9525,-6.25669263133461555e-09
9526,6.25669318827392819e-09
9527,-6.25669344086587555e-09
9528,6.25669351270145272e-09
9529,-6.25669327523314876e-09
9530,6.25669285892482956e-09
9531,-6.25669213822440041e-09
9532,6.25669123499874646e-09
9533,-6.25669003136390105e-09
9534,6.25668864265978724e-09
9535,-6.25668695247276348e-09
9536,6.25668508000696428e-09
9537,-6.25668290649591474e-09
9538,6.25668055332743919e-09
9539,-6.25667789911969464e-09
9540,6.25667506108940996e-09
9541,-6.25667192210935889e-09
9542,6.25666860705230412e-09
9543,-6.25666498358590947e-09
9544,6.25666118910029954e-09
9545,-6.25665708732029820e-09
9546,6.25665280775148839e-09
9547,-6.25664822990818303e-09
9548,6.25664347076036961e-09
9549,-6.25663841281075203e-09
9550,6.25663317576165003e-09
9551,-6.25662764140989623e-09
9552,6.25662192899969541e-09
9553,-6.25661591572285654e-09
9554,6.25660972407933504e-09
9555,-6.25660323471483995e-09
9556,6.25659656865450833e-09
9557,-6.25658960316572120e-09
9558,6.25658246183119767e-09
9559,-6.25657502203992589e-09
9560,6.25656740322990830e-09
9561,-6.25655949262148731e-09
9562,6.25655140238226145e-09
9563,-6.25654301602269538e-09
9564,6.25653445369483203e-09
9565,-6.25652559434959411e-09
9566,6.25651655941372395e-09
9567,-6.25650722671763959e-09
9568,6.25649772329495840e-09
9569,-6.25648792121695681e-09
9570,6.25647794636758943e-09
9571,-6.25646767400157283e-09
9572,6.25645723056216889e-09
9573,-6.25644648850223577e-09
9574,6.25643557383139748e-09
9575,-6.25642436757369234e-09
9576,6.25641298409532277e-09
9577,-6.25640130824808468e-09
9578,6.25638945612939011e-09
9579,-6.25637731329905609e-09
9580,6.25636499621528271e-09
9581,-6.25635238622191615e-09
9582,6.25633960469384446e-09
9583,-6.25632652935247402e-09
9584,6.25631328556447790e-09
9585,-6.25629974315248589e-09
9586,6.25628603214462250e-09
9587,-6.25627202848879240e-09
9588,6.25625785468460691e-09
9589,-6.25624338771514590e-09
9590,6.25622874997121663e-09
9591,-6.25621382374237758e-09
9592,6.25619872127310463e-09
9593,-6.25618333513430504e-09
9594,6.25616777482913099e-09
9595,-6.25615192465364867e-09
9596,6.25613590354751812e-09
9597,-6.25611959384472405e-09
9598,6.25610311387032632e-09
9599,-6.25608633941163582e-09
9600,6.25606941421258141e-09
9601,-6.25605217312591850e-09
9602,6.25603477897143953e-09
9603,-6.25601709496130662e-09
9604,6.25599924062852722e-09
9605,-6.25598109797254690e-09
9606,6.25596278771676871e-09
9607,-6.25594418838647881e-09
9608,6.25592542544978082e-09
9609,-6.25590636918816475e-09
9610,6.25588714894858015e-09
9611,-6.25586764014853358e-09
9612,6.25584796467332817e-09
9613,-6.25582800161510042e-09
9614,6.25580787328001138e-09
9615,-6.25578746003813036e-09
9616,6.25576688106408468e-09
9617,-6.25574600844037064e-09
9618,6.25572497662599174e-09
9619,-6.25570365638626668e-09
9620,6.25568217430720390e-09
9621,-6.25566040205582673e-09
9622,6.25563846912521528e-09
9623,-6.25561624704656403e-09
9624,6.25559386346380324e-09
9625,-6.25557119466319086e-09
9626,6.25554836142372229e-09
9627,-6.25552524276713928e-09
9628,6.25550196125116672e-09
9629,-6.25547839460547949e-09
9630,6.25545466731582483e-09
9631,-6.25543065365853421e-09
9632,6.25540647521966828e-09
9633,-6.25538201941346056e-09
9634,6.25535739908391174e-09
9635,-6.25533249190947766e-09
9636,6.25530742888781380e-09
9637,-6.25528207713637568e-09
9638,6.25525656681703133e-09
9639,-6.25523077394739526e-09
9640,6.25520481828532246e-09
9641,-6.25517858239873587e-09
9642,6.25515218411953279e-09
9643,-6.25512550478615295e-09
9644,6.25509866360498656e-09
9645,-6.25507154339632111e-09
9646,6.25504426142635829e-09
9647,-6.25501669843307420e-09
9648,6.25498897527842963e-09
9649,-6.25496097340642247e-09
9650,6.25493281203031020e-09
9651,-6.25490437012015730e-09
9652,6.25487576883567317e-09
9653,-6.25484688840173461e-09
9654,6.25481785034512069e-09
9655,-6.25478852834593112e-09
9656,6.25475905373927133e-09
9657,-6.25472929279625709e-09
9658,6.25469938120753568e-09
9659,-6.25466918677750387e-09
9660,6.25463883404473430e-09
9661,-6.25460820667926633e-09
9662,6.25457742052132087e-09
9663,-6.25454635448749262e-09
9664,6.25451513892641375e-09
9665,-6.25448363558456343e-09
9666,6.25445197769502129e-09
9667,-6.25442004463586113e-09
9668,6.25438795510092476e-09
9669,-6.25435558897974334e-09
9670,6.25432306711863648e-09
9671,-6.25429026768710176e-09
9672,6.25425731608146255e-09
9673,-6.25422408404121230e-09
9674,6.25419069882345191e-09
9675,-6.25415703767424263e-09
9676,6.25412322328180618e-09
9677,-6.25408913141885289e-09
9678,6.25405488486832657e-09
9679,-6.25402036428486571e-09
9680,6.25398568942592493e-09
9681,-6.25395073839102399e-09
9682,6.25391563842560880e-09
9683,-6.25388025686868364e-09
9684,6.25384472680511225e-09
9685,-6.25380892229148560e-09
9686,6.25377296452482060e-09
9687,-6.25373673447257805e-09
9688,6.25370034965813673e-09
9689,-6.25366369303340261e-09
9690,6.25362688290980447e-09
9691,-6.25358979860456290e-09
9692,6.25355256629005551e-09
9693,-6.25351505721687147e-09
9694,6.25347739954663533e-09
9695,-6.25343946387106045e-09
9696,6.25340138600842809e-09
9697,-6.25336302902188794e-09
9698,6.25332452824705972e-09
9699,-6.25328575016700767e-09
9700,6.25324682332424076e-09
9701,-6.25320762570889402e-09
9702,6.25316827700137021e-09
9703,-6.25312865860549604e-09
9704,6.25308888985769617e-09
9705,-6.25304884909089509e-09
9706,6.25300866230870320e-09
9707,-6.25296820314337526e-09
9708,6.25292759458207607e-09
9709,-6.25288671785577639e-09
9710,6.25284569168479362e-09
9711,-6.25280439279140170e-09
9712,6.25276295114405317e-09
9713,-6.25272123772157695e-09
9714,6.25267937737505864e-09
9715,-6.25263724535991545e-09
9716,6.25259497024243860e-09
9717,-6.25255242125314297e-09
9718,6.25250973065432901e-09
9719,-6.25246676689269179e-09
9720,6.25242366304189257e-09
9721,-6.25238028106038297e-09
9722,6.25233676245352687e-09
9723,-6.25229297058405974e-09
9724,6.25224903242423705e-09
9725,-6.25220482831873699e-09
9726,6.25216047924449595e-09
9727,-6.25211586289809333e-09
9728,6.25207109394841844e-09
9729,-6.25202607655462305e-09
9730,6.25198089863562848e-09
9731,-6.25193546186103340e-09
9732,6.25188987965994635e-09
9733,-6.25184402692440574e-09
9734,6.25179803483123850e-09
9735,-6.25175177471327210e-09
9736,6.25170537263256224e-09
9737,-6.25165870169825298e-09
9738,6.25161189184821847e-09
9739,-6.25156481082832666e-09
9740,6.25151759323101933e-09
9741,-6.25147010579701341e-09
9742,6.25142247962876816e-09
9743,-6.25137458544343141e-09
9744,6.25132655234374999e-09
9745,-6.25127825307033169e-09
9746,6.25122981176019931e-09
9747,-6.25118110748052914e-09
9748,6.25113226134977909e-09
9749,-6.25108315113909063e-09
9750,6.25103390058396726e-09
9751,-6.25098438406902419e-09
9752,6.25093473198541320e-09
9753,-6.25088481081182106e-09
9754,6.25083475584552768e-09
9755,-6.25078443226243439e-09
9756,6.25073397259087039e-09
9757,-6.25068324803195862e-09
9758,6.25063238772814809e-09
9759,-6.25058125971686886e-09
9760,6.25052999575986135e-09
9761,-6.25047846822014526e-09
9762,6.25042680537477075e-09
9763,-6.25037487641377461e-09
9764,6.25032280959677084e-09
9765,-6.25027048575235567e-09
9766,6.25021802023440584e-09
9767,-6.25016529310004509e-09
9768,6.25011243294359697e-09
9769,-6.25005930532031859e-09
9770,6.25000604699754778e-09
9771,-6.24995252319266153e-09
9772,6.24989886540534115e-09
9773,-6.24984494560990343e-09
9774,6.24979089072190391e-09
9775,-6.24973657597902338e-09
9776,6.24968212709863386e-09
9777,-6.24962741343000274e-09
9778,6.24957256704433192e-09
9779,-6.24951745825128352e-09
9780,6.24946221910865169e-09
9781,-6.24940671647775132e-09
9782,6.24935108192113358e-09
9783,-6.24929518815635110e-09
9784,6.24923915598566623e-09
9785,-6.24918286968615474e-09
9786,6.24912644859911671e-09
9787,-6.24906976873721431e-09
9788,6.24901295808982166e-09
9789,-6.24895588256979596e-09
9790,6.24889868031593389e-09
9791,-6.24884121827430909e-09
9792,6.24878362075736367e-09
9793,-6.24872576909009736e-09
9794,6.24866778069146233e-09
9795,-6.24860953490615314e-09
9796,6.24855116050138156e-09
9797,-6.24849252495329591e-09
9798,6.24843376369374762e-09
9799,-6.24837474216470977e-09
9800,6.24831559045146255e-09
9801,-6.24825618073844485e-09
9802,6.24819664009361360e-09
9803,-6.24813684272823262e-09
9804,6.24807691576392715e-09
9805,-6.24801673181601528e-09
9806,6.24795642116099822e-09
9807,-6.24789584762842668e-09
9808,6.24783515201964616e-09
9809,-6.24777419594955950e-09
9810,6.24771311374914580e-09
9811,-6.24765177340174910e-09
9812,6.24759030635420545e-09
9813,-6.24752858229871891e-09
9814,6.24746673260344660e-09
9815,-6.24740462424787856e-09
9816,6.24734238940912478e-09
9817,-6.24727990287462668e-09
9818,6.24721728493406757e-09
9819,-6.24715441199066792e-09
9820,6.24709141483312580e-09
9821,-6.24702816021098085e-09
9822,6.24696478228378477e-09
9823,-6.24690114474418079e-09
9824,6.24683738756917681e-09
9825,-6.24677337188453317e-09
9826,6.24670923245034711e-09
9827,-6.24664483970500496e-09
9828,6.24658032060603008e-09
9829,-6.24651554771583988e-09
9830,6.24645065093653707e-09
9831,-6.24638549893620912e-09
9832,6.24632022478080713e-09
9833,-6.24625469500288308e-09
9834,6.24618904241688545e-09
9835,-6.24612313659386366e-09
9836,6.24605710799640393e-09
9837,-6.24599082390162751e-09
9838,6.24592442005750613e-09
9839,-6.24585776015650353e-09
9840,6.24579098142300048e-09
9841,-6.24572394653244050e-09
9842,6.24565679203823020e-09
9843,-6.24558938270795220e-09
9844,6.24552185421552409e-09
9845,-6.24545407187547437e-09
9846,6.24538617006633097e-09
9847,-6.24531801445642658e-09
9848,6.24524973999024195e-09
9849,-6.24518120986618322e-09
9850,6.24511256439678920e-09
9851,-6.24504366223739570e-09
9852,6.24497464406374002e-09
9853,-6.24490537142663173e-09
9854,6.24483598247412699e-09
9855,-6.24476634763377604e-09
9856,6.24469657630053337e-09
9857,-6.24462656554277904e-09
9858,6.24455643476173738e-09
9859,-6.24448605268899935e-09
9860,6.24441555237670544e-09
9861,-6.24434480023828700e-09
9862,6.24427393310855831e-09
9863,-6.24420281315701537e-09
9864,6.24413157778035723e-09
9865,-6.24406008988023152e-09
9866,6.24398848693666911e-09
9867,-6.24391663051511904e-09
9868,6.24384466220032472e-09
9869,-6.24377243948165053e-09
9870,6.24370010485021477e-09
9871,-6.24362751547486751e-09
9872,6.24355481551134119e-09
9873,-6.24348186276605769e-09
9874,6.24340879663737400e-09
9875,-6.24333547852080978e-09
9876,6.24326204879718430e-09
9877,-6.24318836735142166e-09
9878,6.24311457357670731e-09
9879,-6.24304052787167097e-09
9880,6.24296637257838293e-09
9881,-6.24289196297826646e-09
9882,6.24281744440837876e-09
9883,-6.24274267264069924e-09
9884,6.24266779339521182e-09
9885,-6.24259266072157933e-09
9886,6.24251741974534806e-09
9887,-6.24244192598019951e-09
9888,6.24236632133223431e-09
9889,-6.24229047078829173e-09
9890,6.24221450755145453e-09
9891,-6.24213829395311036e-09
9892,6.24206196978765544e-09
9893,-6.24198539996126236e-09
9894,6.24190871748751757e-09
9895,-6.24183178743145288e-09
9896,6.24175475001364284e-09
9897,-6.24167745912710624e-09
9898,6.24160006260671111e-09
9899,-6.24152241527703879e-09
9900,6.24144466185922283e-09
9901,-6.24136665960637735e-09
9902,6.24128854805252362e-09
9903,-6.24121018629633563e-09
9904,6.24113172478339745e-09
9905,-6.24105300476451380e-09
9906,6.24097418692157834e-09
9907,-6.24089511445263606e-09
9908,6.24081594071596749e-09
9909,-6.24073651514724351e-09
9910,6.24065698568197851e-09
9911,-6.24057720771879815e-09
9912,6.24049732547344932e-09
9913,-6.24041719326443348e-09
9914,6.24033695630511457e-09
9915,-6.24025647350343612e-09
9916,6.24017588508813695e-09
9917,-6.24009504795808198e-09
9918,6.24001410980981727e-09
9919,-6.23993292009321391e-09
9920,6.23985162500981638e-09
9921,-6.23977009002427903e-09
9922,6.23968845119263305e-09
9923,-6.23960655752017881e-09
9924,6.23952457024423941e-09
9925,-6.23944232911964279e-09
9926,6.23935998946389309e-09
9927,-6.23927740098216571e-09
9928,6.23919470920313011e-09
9929,-6.23911177418354557e-09
9930,6.23902873652215787e-09
9931,-6.23894545109601477e-09
9932,6.23886206661400484e-09
9933,-6.23877843272025673e-09
9934,6.23869470382626696e-09
9935,-6.23861072047378934e-09
9936,6.23852665194485644e-09
9937,-6.23844231846919000e-09
9938,6.23835789753386782e-09
9939,-6.23827322409709845e-09
9940,6.23818845587280023e-09
9941,-6.23810343837346784e-09
9942,6.23801832501542590e-09
9943,-6.23793296446692682e-09
9944,6.23784750687208702e-09
9945,-6.23776180211169897e-09
9946,6.23767600104066794e-09
9947,-6.23758995106884737e-09
9948,6.23750380904531346e-09
9949,-6.23741741571912220e-09
9950,6.23733093176908602e-09
9951,-6.23724419511948628e-09
9952,6.23715736916676367e-09
9953,-6.23707029229473478e-09
9954,6.23698312529647132e-09
9955,-6.23689570677072448e-09
9956,6.23680819951377738e-09
9957,-6.23672044025333010e-09
9958,6.23663259489989986e-09
9959,-6.23654449342145765e-09
9960,6.23645630886587178e-09
9961,-6.23636786744845621e-09
9962,6.23627934478973335e-09
9963,-6.23619056512533904e-09
9964,6.23610170343118708e-09
9965,-6.23601258755809212e-09
9966,6.23592338652567115e-09
9967,-6.23583392991317570e-09
9968,6.23574439458266758e-09
9969,-6.23565460275555977e-09
9970,6.23556472699822122e-09
9971,-6.23547459820489812e-09
9972,6.23538438779499740e-09
9973,-6.23529392315211562e-09
9974,6.23520337878465651e-09
9975,-6.23511257808167542e-09
9976,6.23502169844733439e-09
9977,-6.23493056050346442e-09
9978,6.23483935176661392e-09
9979,-6.23474787694043455e-09
9980,6.23465633048233154e-09
9981,-6.23456452554862405e-09
9982,6.23447264961806083e-09
9983,-6.23438050276982864e-09
9984,6.23428829182172222e-09
9985,-6.23419581869968927e-09
9986,6.23410328262616438e-09
9987,-6.23401047412780030e-09
9988,6.23391760413076377e-09
9989,-6.23382446585203555e-09
9990,6.23373126359233618e-09
9991,-6.23363779246797553e-09
9992,6.23354426006650524e-09
9993,-6.23345045800475247e-09
9994,6.23335659872306291e-09
9995,-6.23326246330338821e-09
9996,6.23316827844025054e-09
9997,-6.23307380999576368e-09
9998,6.23297929967888797e-09
9999,-6.23288449841374291e-09
10000,6.23278966627948462e-09
10001,-6.23269453071797543e-09
10002,6.23259937300146006e-09
10003,-6.23250391082151358e-09
10004,6.23240842116689374e-09
10005,-6.23231263969517953e-09
10006,6.23221681662807858e-09
10007,-6.23212071054654660e-09
10008,6.23202456210384145e-09
10009,-6.23192813216238138e-09
10010,6.23183165231596270e-09
10011,-6.23173490220140209e-09
10012,6.23163809561438891e-09
10013,-6.23154102146059227e-09
10014,6.23144388944871132e-09
10015,-6.23134649654892485e-09
10016,6.23124903143202085e-09
10017,-6.23115131867600357e-09
10018,6.23105353206095908e-09
10019,-6.23095549146557269e-09
10020,6.23085738488706499e-09
10021,-6.23075902204366000e-09
10022,6.23066059119212030e-09
10023,-6.23056190780912743e-09
10024,6.23046315335436357e-09
10025,-6.23036415064126480e-09
10026,6.23026507688911500e-09
10027,-6.23016575185343805e-09
10028,6.23006635565291493e-09
10029,-6.22996671163877401e-09
10030,6.22986699334105544e-09
10031,-6.22976703192540255e-09
10032,6.22966699216087296e-09
10033,-6.22956671211685368e-09
10034,6.22946635222774429e-09
10035,-6.22936575341558080e-09
10036,6.22926507540834145e-09
10037,-6.22916415813475316e-09
10038,6.22906316283872340e-09
10039,-6.22896192828900056e-09
10040,6.22886061192464080e-09
10041,-6.22875906174223744e-09
10042,6.22865743086536596e-09
10043,-6.22855556294852615e-09
10044,6.22845361617672233e-09
10045,-6.22835142986369580e-09
10046,6.22824916758508849e-09
10047,-6.22814667029085955e-09
10048,6.22804408792022780e-09
10049,-6.22794127487319352e-09
10050,6.22783837834601152e-09
10051,-6.22773524958001350e-09
10052,6.22763203902872775e-09
10053,-6.22752859776005763e-09
10054,6.22742507282358891e-09
10055,-6.22732131720450884e-09
10056,6.22721748164470417e-09
10057,-6.22711341316059395e-09
10058,6.22700926106061718e-09
10059,-6.22690488403540051e-09
10060,6.22680041883277687e-09
10061,-6.22669572769862742e-09
10062,6.22659095136352328e-09
10063,-6.22648595024354516e-09
10064,6.22638086195630972e-09
10065,-6.22627554905829702e-09
10066,6.22617015169053493e-09
10067,-6.22606452834304972e-09
10068,6.22595882072971350e-09
10069,-6.22585288814863104e-09
10070,6.22574686905985531e-09
10071,-6.22564062699189456e-09
10072,6.22553430008667057e-09
10073,-6.22542774879567981e-09
10074,6.22532111227828117e-09
10075,-6.22521425571466160e-09
10076,6.22510731170150600e-09
10077,-6.22500014457181454e-09
10078,6.22489289293421255e-09
10079,-6.22478541928872583e-09
10080,6.22467786138330906e-09
10081,-6.22457008319628140e-09
10082,6.22446221404998211e-09
10083,-6.22435412870259690e-09
10084,6.22424595630983115e-09
10085,-6.22413756447435297e-09
10086,6.22402908536343630e-09
10087,-6.22392039055591379e-09
10088,6.22381160822276955e-09
10089,-6.22370260696088484e-09
10090,6.22359351791693999e-09
10091,-6.22348421388832960e-09
10092,6.22337482146877473e-09
10093,-6.22326521384702566e-09
10094,6.22315551597468452e-09
10095,-6.22304560711896138e-09
10096,6.22293560636772886e-09
10097,-6.22282539284677563e-09
10098,6.22271509145416205e-09
10099,-6.22260457741738055e-09
10100,6.22249397282846158e-09
10101,-6.22238315738894958e-09
10102,6.22227224917003526e-09
10103,-6.22216113296860462e-09
10104,6.22204992903938433e-09
10105,-6.22193850813527879e-09
10106,6.22182700240085335e-09
10107,-6.22171528434795822e-09
10108,6.22160347732558683e-09
10109,-6.22149145981689455e-09
10110,6.22137935141966039e-09
10111,-6.22126703934691941e-09
10112,6.22115463795901348e-09
10113,-6.22104201791948665e-09
10114,6.22092931318463085e-09
10115,-6.22081640150897278e-09
10116,6.22070339732096019e-09
10117,-6.22059018889103880e-09
10118,6.22047688869879404e-09
10119,-6.22036338083269540e-09
10120,6.22024978478905000e-09
10121,-6.22013598313977522e-09
10122,6.22002208965668137e-09
10123,-6.21990799018865696e-09
10124,6.21979380081834225e-09
10125,-6.21967940749003027e-09
10126,6.21956492051306495e-09
10127,-6.21945023116852750e-09
10128,6.21933545353596256e-09
10129,-6.21922046698563037e-09
10130,6.21910539346134718e-09
10131,-6.21899011573288620e-09
10132,6.21887474645367479e-09
10133,-6.21875917674503168e-09
10134,6.21864351564258987e-09
10135,-6.21852765015414025e-09
10136,6.21841169465706957e-09
10137,-6.21829554103758714e-09
10138,6.21817929051648255e-09
10139,-6.21806284278548456e-09
10140,6.21794630402480948e-09
10141,-6.21782956296291621e-09
10142,6.21771273191978486e-09
10143,-6.21759570208911742e-09
10144,6.21747858102889791e-09
10145,-6.21736125946877009e-09
10146,6.21724384533765222e-09
10147,-6.21712623302314866e-09
10148,6.21700852962673484e-09
10149,-6.21689063083912897e-09
10150,6.21677263659993696e-09
10151,-6.21665444777344259e-09
10152,6.21653616634553448e-09
10153,-6.21641768780611950e-09
10154,6.21629911987795357e-09
10155,-6.21618035213731935e-09
10156,6.21606149213787306e-09
10157,-6.21594244035150880e-09
10158,6.21582329280933213e-09
10159,-6.21570395250640851e-09
10160,6.21558452217264492e-09
10161,-6.21546489098975968e-09
10162,6.21534517268359584e-09
10163,-6.21522525802695610e-09
10164,6.21510525295885916e-09
10165,-6.21498505318043329e-09
10166,6.21486476070266707e-09
10167,-6.21474427790340199e-09
10168,6.21462370150159806e-09
10169,-6.21450293251192048e-09
10170,6.21438207042543317e-09
10171,-6.21426101584485299e-09
10172,6.21413987279897472e-09
10173,-6.21401853404470131e-09
10174,6.21389710492902175e-09
10175,-6.21377548733648421e-09
10176,6.21365377559719825e-09
10177,-6.21353186824545604e-09
10178,6.21340987292887738e-09
10179,-6.21328768960136099e-09
10180,6.21316541011818631e-09
10181,-6.21304294262768950e-09
10182,6.21292038271518781e-09
10183,-6.21279763373929258e-09
10184,6.21267479417035332e-09
10185,-6.21255176435944780e-09
10186,6.21242864232667125e-09
10187,-6.21230533305792429e-09
10188,6.21218193082936443e-09
10189,-6.21205834186677231e-09
10190,6.21193466094003467e-09
10191,-6.21181079001811348e-09
10192,6.21168682837731093e-09
10193,-6.21156268048096205e-09
10194,6.21143843960352353e-09
10195,-6.21131401245148127e-09
10196,6.21118949441254983e-09
10197,-6.21106478889988566e-09
10198,6.21093999209318904e-09
10199,-6.21081500854110462e-09
10200,6.21068993601479593e-09
10201,-6.21056467518609987e-09
10202,6.21043932422912196e-09
10203,-6.21031378893453425e-09
10204,6.21018816030718852e-09
10205,-6.21006234914021760e-09
10206,6.20993644332590509e-09
10207,-6.20981035494093735e-09
10208,6.20968417562571218e-09
10209,-6.20955781353930005e-09
10210,6.20943135711110355e-09
10211,-6.20930471875759828e-09
10212,6.20917798836484280e-09
10213,-6.20905107661265531e-09
10214,6.20892407197772994e-09
10215,-6.20879688716914590e-09
10216,6.20866960661600737e-09
10217,-6.20854214815007013e-09
10218,6.20841459883466866e-09
10219,-6.20828686327548669e-09
10220,6.20815904139689346e-09
10221,-6.20803103536000666e-09
10222,6.20790293952853921e-09
10223,-6.20777466430580021e-09
10224,6.20764629287778366e-09
10225,-6.20751774494867207e-09
10226,6.20738910711764239e-09
10227,-6.20726028529572726e-09
10228,6.20713137350855766e-09
10229,-6.20700228404257558e-09
10230,6.20687310315190705e-09
10231,-6.20674374210139375e-09
10232,6.20661429161515640e-09
10233,-6.20648466096017795e-09
10234,6.20635493853714955e-09
10235,-6.20622503939378436e-09
10236,6.20609504915948521e-09
10237,-6.20596488288741058e-09
10238,6.20583462066222525e-09
10239,-6.20570419535076135e-09
10240,6.20557366416697349e-09
10241,-6.20544294663576519e-09
10242,6.20531216199119171e-09
10243,-6.20518118774442405e-09
10244,6.20505012111609651e-09
10245,-6.20491888843453332e-09
10246,6.20478755334531121e-09
10247,-6.20465605128939956e-09
10248,6.20452445736440943e-09
10249,-6.20439268272047157e-09
10250,6.20426082088061790e-09
10251,-6.20412878548376627e-09
10252,6.20399665501613681e-09
10253,-6.20386435504312111e-09
10254,6.20373196321324025e-09
10255,-6.20359939518040339e-09
10256,6.20346673899784529e-09
10257,-6.20333390535150528e-09
10258,6.20320098592513119e-09
10259,-6.20306788933066662e-09
10260,6.20293470524833035e-09
10261,-6.20280134512956277e-09
10262,6.20266789631454000e-09
10263,-6.20253427582737769e-09
10264,6.20240056329830744e-09
10265,-6.20226668131020283e-09
10266,6.20213270625342918e-09
10267,-6.20199856117615083e-09
10268,6.20186432486676360e-09
10269,-6.20172991725250336e-09
10270,6.20159542068802778e-09
10271,-6.20146075122102781e-09
10272,6.20132598948647992e-09
10273,-6.20119106340320378e-09
10274,6.20105604384044431e-09
10275,-6.20092085489674461e-09
10276,6.20078557505627753e-09
10277,-6.20065012633643118e-09
10278,6.20051458586417355e-09
10279,-6.20037887842676081e-09
10280,6.20024307919585156e-09
10281,-6.20010711126195600e-09
10282,6.19997105386591459e-09
10283,-6.19983482704418247e-09
10284,6.19969851320535360e-09
10285,-6.19956202704851596e-09
10286,6.19942545361123125e-09
10287,-6.19928871404088384e-09
10288,6.19915188059091109e-09
10289,-6.19901488163999052e-09
10290,6.19887779261878752e-09
10291,-6.19874053594104372e-09
10292,6.19860319221013149e-09
10293,-6.19846567949411556e-09
10294,6.19832807777804912e-09
10295,-6.19819031118941005e-09
10296,6.19805245202223788e-09
10297,-6.19791443091858308e-09
10298,6.19777631662753648e-09
10299,-6.19763804014354403e-09
10300,6.19749967046955583e-09
10301,-6.19736113940324740e-09
10302,6.19722251537718646e-09
10303,-6.19708372508288662e-09
10304,6.19694484786258991e-09
10305,-6.19680580776331352e-09
10306,6.19666668179026448e-09
10307,-6.19652738730967784e-09
10308,6.19638800378646074e-09
10309,-6.19624845853219711e-09
10310,6.19610882163891542e-09
10311,-6.19596902367021055e-09
10312,6.19582913682294236e-09
10313,-6.19568908508352218e-09
10314,6.19554894227494604e-09
10315,-6.19540864042032682e-09
10316,6.19526824816253874e-09
10317,-6.19512769396410151e-09
10318,6.19498705217913807e-09
10319,-6.19484624772159305e-09
10320,6.19470535332898731e-09
10321,-6.19456430184948433e-09
10322,6.19442315532077391e-09
10323,-6.19428185208338301e-09
10324,6.19414045718033140e-09
10325,-6.19399890285363536e-09
10326,6.19385726041666054e-09
10327,-6.19371545782520406e-09
10328,6.19357356633676048e-09
10329,-6.19343151587273305e-09
10330,6.19328937334579390e-09
10331,-6.19314707653637111e-09
10332,6.19300468804027722e-09
10333,-6.19286213773132779e-09
10334,6.19271950334812059e-09
10335,-6.19257670755644990e-09
10336,6.19243382527438312e-09
10337,-6.19229078503424570e-09
10338,6.19214765174844644e-09
10339,-6.19200436419302950e-09
10340,6.19186098897934083e-09
10341,-6.19171745454418640e-09
10342,6.19157383192377835e-09
10343,-6.19143005327769367e-09
10344,6.19128618474013324e-09
10345,-6.19114216191108116e-09
10346,6.19099804567632531e-09
10347,-6.19085377698540133e-09
10348,6.19070942068017523e-09
10349,-6.19056490370291794e-09
10350,6.19042030251338282e-09
10351,-6.19027554477152833e-09
10352,6.19013070152369545e-09
10353,-6.18998569717161049e-09
10354,6.18984060778080990e-09
10355,-6.18969536291661966e-09
10356,6.18955003129791041e-09
10357,-6.18940454391050638e-09
10358,6.18925896698368378e-09
10359,-6.18911323974163252e-09
10360,6.18896742087589417e-09
10361,-6.18882145105152542e-09
10362,6.18867539132139881e-09
10363,-6.18852917747531656e-09
10364,6.18838287636457067e-09
10365,-6.18823642287661519e-09
10366,6.18808988307370282e-09
10367,-6.18794318332309237e-09
10368,6.18779640826331446e-09
10369,-6.18764946964928881e-09
10370,6.18750244648587696e-09
10371,-6.18735527342264739e-09
10372,6.18720801283997264e-09
10373,-6.18706059715975017e-09
10374,6.18691309657543736e-09
10375,-6.18676544233578691e-09
10376,6.18661770240426660e-09
10377,-6.18646981182383463e-09
10378,6.18632183140172980e-09
10379,-6.18617370366341821e-09
10380,6.18602548565386232e-09
10381,-6.18587711868173315e-09
10382,6.18572866191950252e-09
10383,-6.18558005907579515e-09
10384,6.18543136514991945e-09
10385,-6.18528252402315920e-09
10386,6.18513359560743275e-09
10387,-6.18498451796743789e-09
10388,6.18483535306565055e-09
10389,-6.18468603753141410e-09
10390,6.18453663698871945e-09
10391,-6.18438708546175840e-09
10392,6.18423745040179694e-09
10393,-6.18408766191266720e-09
10394,6.18393779089545561e-09
10395,-6.18378776980288368e-09
10396,6.18363766464796620e-09
10397,-6.18348740739456507e-09
10398,6.18333706615396940e-09
10399,-6.18318657619109394e-09
10400,6.18303599328310374e-09
10401,-6.18288527736014407e-09
10402,6.18273446894928879e-09
10403,-6.18258351239247856e-09
10404,6.18243247145892384e-09
10405,-6.18228127994055734e-09
10406,6.18213000702117235e-09
10407,-6.18197858694325280e-09
10408,6.18182707683575060e-09
10409,-6.18167542370999021e-09
10410,6.18152368425460620e-09
10411,-6.18137179783280280e-09
10412,6.18121982772881035e-09
10413,-6.18106770892071042e-09
10414,6.18091550652958137e-09
10415,-6.18076315752108413e-09
10416,6.18061072966161733e-09
10417,-6.18045814594254531e-09
10418,6.18030548433255187e-09
10419,-6.18015267438164282e-09
10420,6.17999978111774767e-09
10421,-6.17984674386506911e-09
10422,6.17969361696957439e-09
10423,-6.17954035055127416e-09
10424,6.17938699810235128e-09
10425,-6.17923349944841307e-09
10426,6.17907991918161540e-09
10427,-6.17892619318599621e-09
10428,6.17877238301220882e-09
10429,-6.17861842861491889e-09
10430,6.17846439162998762e-09
10431,-6.17831020594968722e-09
10432,6.17815593749397713e-09
10433,-6.17800153423819135e-09
10434,6.17784704105886663e-09
10435,-6.17769240500385741e-09
10436,6.17753768435694160e-09
10437,-6.17738282275309259e-09
10438,6.17722787604036979e-09
10439,-6.17707278700007387e-09
10440,6.17691761638585554e-09
10441,-6.17676230032115121e-09
10442,6.17660690100726370e-09
10443,-6.17645136156099980e-09
10444,6.17629573699199442e-09
10445,-6.17613997115967062e-09
10446,6.17598412251568595e-09
10447,-6.17582813209119314e-09
10448,6.17567206006558437e-09
10449,-6.17551584268447309e-09
10450,6.17535954644189617e-09
10451,-6.17520311069579779e-09
10452,6.17504658784581075e-09
10453,-6.17488992727989251e-09
10454,6.17473318198432061e-09
10455,-6.17457629718977510e-09
10456,6.17441932968366585e-09
10457,-6.17426222093892786e-09
10458,6.17410503049289571e-09
10459,-6.17394770203174776e-09
10460,6.17379028816003091e-09
10461,-6.17363273781364016e-09
10462,6.17347510060476928e-09
10463,-6.17331732906632219e-09
10464,6.17315947623733155e-09
10465,-6.17300147828327438e-09
10466,6.17284339971555637e-09
10467,-6.17268518452527284e-09
10468,6.17252688623142384e-09
10469,-6.17236845142555374e-09
10470,6.17220993045742594e-09
10471,-6.17205127656124798e-09
10472,6.17189253752027839e-09
10473,-6.17173366076355958e-09
10474,6.17157470331823737e-09
10475,-6.17141560667438845e-09
10476,6.17125643217374262e-09
10477,-6.17109711548315164e-09
10478,6.17093771929284326e-09
10479,-6.17077818721987829e-09
10480,6.17061857159696893e-09
10481,-6.17045882111808383e-09
10482,6.17029898836788200e-09
10483,-6.17013901963996150e-09
10484,6.16997896853822585e-09
10485,-6.16981878402911037e-09
10486,6.16965851584548372e-09
10487,-6.16949811125349244e-09
10488,6.16933762749077750e-09
10489,-6.16917700623948526e-09
10490,6.16901630598800256e-09
10491,-6.16885546920128476e-09
10492,6.16869455301852922e-09
10493,-6.16853350198657999e-09
10494,6.16837236454381026e-09
10495,-6.16821110122566544e-09
10496,6.16804976019511390e-09
10497,-6.16788826572411465e-09
10498,6.16772670153760545e-09
10499,-6.16756500475478604e-09
10500,6.16740322829103135e-09
10501,-6.16724131246854408e-09
10502,6.16707932216725708e-09
10503,-6.16691719540663708e-09
10504,6.16675498944429317e-09
10505,-6.16659264638531080e-09
10506,6.16643022634820249e-09
10507,-6.16626767467819793e-09
10508,6.16610503772177518e-09
10509,-6.16594227288008644e-09
10510,6.16577942655017949e-09
10511,-6.16561644643359152e-09
10512,6.16545339110184847e-09
10513,-6.16529019800434569e-09
10514,6.16512692473174826e-09
10515,-6.16496352170420190e-09
10516,6.16480003733461337e-09
10517,-6.16463642499109335e-09
10518,6.16447272852276407e-09
10519,-6.16430890380410835e-09
10520,6.16414500038902771e-09
10521,-6.16398096101902549e-09
10522,6.16381684564016937e-09
10523,-6.16365259772602416e-09
10524,6.16348827293366897e-09
10525,-6.16332381348867062e-09
10526,6.16315927687422441e-09
10527,-6.16299461302130872e-09
10528,6.16282986000310162e-09
10529,-6.16266499197038764e-09
10530,6.16250003236082485e-09
10531,-6.16233494828902662e-09
10532,6.16216978400434814e-09
10533,-6.16200449004127379e-09
10534,6.16183911748749483e-09
10535,-6.16167361441444707e-09
10536,6.16150803493927976e-09
10537,-6.16134232388079078e-09
10538,6.16117653558090908e-09
10539,-6.16101061984882972e-09
10540,6.16084462301677681e-09
10541,-6.16067849763167004e-09
10542,6.16051229653144037e-09
10543,-6.16034596165048622e-09
10544,6.16017955224583464e-09
10545,-6.16001301579114201e-09
10546,6.15984639789007161e-09
10547,-6.15967965573271388e-09
10548,6.15951283465807484e-09
10549,-6.15934588548758038e-09
10550,6.15917885830892324e-09
10551,-6.15901170229608829e-09
10552,6.15884446960762818e-09
10553,-6.15867710888816692e-09
10554,6.15850967112621348e-09
10555,-6.15834210772335426e-09
10556,6.15817446414237871e-09
10557,-6.15800669671406731e-09
10558,6.15783884921295290e-09
10559,-6.15767087677022955e-09
10560,6.15750282757348002e-09
10561,-6.15733464879134779e-09
10562,6.15716639651434965e-09
10563,-6.15699801724511468e-09
10564,6.15682955930446790e-09
10565,-6.15666097863847554e-09
10566,6.15649231675808076e-09
10567,-6.15632353164886368e-09
10568,6.15615466997815251e-09
10569,-6.15598568264137107e-09
10570,6.15581661914124072e-09
10571,-6.15564743057154403e-09
10572,6.15547816327613526e-09
10573,-6.15530877334516887e-09
10574,6.15513930639441146e-09
10575,-6.15496971442477733e-09
10576,6.15480004679228985e-09
10577,-6.15463025213348652e-09
10578,6.15446038408967349e-09
10579,-6.15429039264136899e-09
10580,6.15412032159216471e-09
10581,-6.15395013161797623e-09
10582,6.15377985994876114e-09
10583,-6.15360946846839747e-09
10584,6.15343899770536199e-09
10585,-6.15326840803367416e-09
10586,6.15309773801756451e-09
10587,-6.15292694715515013e-09
10588,6.15275608038503197e-09
10589,-6.15258508815592655e-09
10590,6.15241402434843014e-09
10591,-6.15224283418334708e-09
10592,6.15207157371459061e-09
10593,-6.15190018511242721e-09
10594,6.15172872458379769e-09
10595,-6.15155714205958448e-09
10596,6.15138548257154149e-09
10597,-6.15121370101402773e-09
10598,6.15104184487676677e-09
10599,-6.15086986670153823e-09
10600,6.15069781354321185e-09
10601,-6.15052563866292734e-09
10602,6.15035338838667352e-09
10603,-6.15018101923650562e-09
10604,6.15000857176884011e-09
10605,-6.14983600723339946e-09
10606,6.14966336281578207e-09
10607,-6.14949060037276668e-09
10608,6.14931776203507727e-09
10609,-6.14914480683502567e-09
10610,6.14897177328075376e-09
10611,-6.14879862078261229e-09
10612,6.14862539413278959e-09
10613,-6.14845204573586578e-09
10614,6.14827862370926713e-09
10615,-6.14810508444095133e-09
10616,6.14793146612978241e-09
10617,-6.14775773306586046e-09
10618,6.14758392272637331e-09
10619,-6.14740999513964013e-09
10620,6.14723599143332914e-09
10621,-6.14706186853523677e-09
10622,6.14688766880260955e-09
10623,-6.14671335402400786e-09
10624,6.14653895908975854e-09
10625,-6.14636445912335758e-09
10626,6.14618987878160570e-09
10627,-6.14601517963181806e-09
10628,6.14584040742680439e-09
10629,-6.14566551544540110e-09
10630,6.14549055066864298e-09
10631,-6.14531546928016087e-09
10632,6.14514031336487113e-09
10633,-6.14496503970546700e-09
10634,6.14478969033186972e-09
10635,-6.14461422579900895e-09
10636,6.14443868889656804e-09
10637,-6.14426303199412410e-09
10638,6.14408730250223872e-09
10639,-6.14391145711589006e-09
10640,6.14373553716388358e-09
10641,-6.14355950171547382e-09
10642,6.14338339419566763e-09
10643,-6.14320716931385072e-09
10644,6.14303087213833424e-09
10645,-6.14285445843999170e-09
10646,6.14267797092168557e-09
10647,-6.14250136776420477e-09
10648,6.14232469322087416e-09
10649,-6.14214790127034478e-09
10650,6.14197103443558054e-09
10651,-6.14179405697298718e-09
10652,6.14161700507995190e-09
10653,-6.14143983576184578e-09
10654,6.14126259725873539e-09
10655,-6.14108524276793186e-09
10656,6.14090781560293394e-09
10657,-6.14073027193117051e-09
10658,6.14055265585466430e-09
10659,-6.14037492866047261e-09
10660,6.14019712556149792e-09
10661,-6.14001921113237227e-09
10662,6.13984122225726776e-09
10663,-6.13966312137726122e-09
10664,6.13948494797981847e-09
10665,-6.13930665878011496e-09
10666,6.13912829958193708e-09
10667,-6.13894982562293620e-09
10668,6.13877127897747304e-09
10669,-6.13859262188972232e-09
10670,6.13841389038487707e-09
10671,-6.13823504806688363e-09
10672,6.13805612862880847e-09
10673,-6.13787710495769853e-09
10674,6.13769800549006369e-09
10675,-6.13751879283859591e-09
10676,6.13733950953948737e-09
10677,-6.13716011322300276e-09
10678,6.13698064362542633e-09
10679,-6.13680106595333375e-09
10680,6.13662141396344389e-09
10681,-6.13644165083920913e-09
10682,6.13626181816904223e-09
10683,-6.13608187148438763e-09
10684,6.13590185435622143e-09
10685,-6.13572172567421643e-09
10686,6.13554152445937063e-09
10687,-6.13536121544891085e-09
10688,6.13518083232359840e-09
10689,-6.13500033700779601e-09
10690,6.13481977714786467e-09
10691,-6.13463910196044033e-09
10692,6.13445835503963203e-09
10693,-6.13427750018559830e-09
10694,6.13409657228644588e-09
10695,-6.13391553395360361e-09
10696,6.13373442919829630e-09
10697,-6.13355320984694533e-09
10698,6.13337192088337116e-09
10699,-6.13319052527235269e-09
10700,6.13300905357139428e-09
10701,-6.13282747696742368e-09
10702,6.13264582823624512e-09
10703,-6.13246406945371532e-09
10704,6.13228224359745387e-09
10705,-6.13210030414461208e-09
10706,6.13191829595917177e-09
10707,-6.13173617928097791e-09
10708,6.13155399287462900e-09
10709,-6.13137169857892172e-09
10710,6.13118933202489669e-09
10711,-6.13100685663180986e-09
10712,6.13082431423337027e-09
10713,-6.13064166125413091e-09
10714,6.13045894082877477e-09
10715,-6.13027611022974062e-09
10716,6.13009321422075515e-09
10717,-6.12991020210037333e-09
10718,6.12972712800023082e-09
10719,-6.12954394307790151e-09
10720,6.12936068411395315e-09
10721,-6.12917732713576514e-09
10722,6.12899389386289097e-09
10723,-6.12881035663336788e-09
10724,6.12862674842141344e-09
10725,-6.12844303492114111e-09
10726,6.12825925038137520e-09
10727,-6.12807536051017130e-09
10728,6.12789140166740716e-09
10729,-6.12770733364346427e-09
10730,6.12752320042324323e-09
10731,-6.12733895740339111e-09
10732,6.12715464710983809e-09
10733,-6.12697023291801856e-09
10734,6.12678574494355285e-09
10735,-6.12660115536924205e-09
10736,6.12641649254648410e-09
10737,-6.12623172872776427e-09
10738,6.12604689428318170e-09
10739,-6.12586195097747145e-09
10740,6.12567694513116213e-09
10741,-6.12549183030234133e-09
10742,6.12530664942826226e-09
10743,-6.12512136317153444e-09
10744,6.12493600627108671e-09
10745,-6.12475054607017424e-09
10746,6.12456501678069187e-09
10747,-6.12437938751480975e-09
10748,6.12419368197876738e-09
10749,-6.12400787681271542e-09
10750,6.12382200269824524e-09
10751,-6.12363602398341006e-09
10752,6.12344998274770819e-09
10753,-6.12326382701440212e-09
10754,6.12307761186904625e-09
10755,-6.12289128899973422e-09
10756,6.12270490101364105e-09
10757,-6.12251840672013521e-09
10758,6.12233184369248071e-09
10759,-6.12214518247541619e-09
10760,6.12195845024750003e-09
10761,-6.12177161634672438e-09
10762,6.12158471300677833e-09
10763,-6.12139770753190141e-09
10764,6.12121063464633256e-09
10765,-6.12102345926090971e-09
10766,6.12083621743311736e-09
10767,-6.12064887114061763e-09
10768,6.12046145987698590e-09
10769,-6.12027394380145013e-09
10770,6.12008636142079977e-09
10771,-6.11989867634575991e-09
10772,6.11971092589134960e-09
10773,-6.11952307321602715e-09
10774,6.11933515302820833e-09
10775,-6.11914712941266138e-09
10776,6.11895904413704746e-09
10777,-6.11877085262468691e-09
10778,6.11858259609548353e-09
10779,-6.11839423860658186e-09
10780,6.11820581302702677e-09
10781,-6.11801728749665912e-09
10782,6.11782869429644053e-09
10783,-6.11764000222083930e-09
10784,6.11745124101638778e-09
10785,-6.11726238137249269e-09
10786,6.11707345376692231e-09
10787,-6.11688442792314238e-09
10788,6.11669533389447826e-09
10789,-6.11650613890419763e-09
10790,6.11631688110596073e-09
10791,-6.11612752020410079e-09
10792,6.11593809213852766e-09
10793,-6.11574856900133796e-09
10794,6.11555897716886881e-09
10795,-6.11536928532927596e-09
10796,6.11517952787489954e-09
10797,-6.11498967169888192e-09
10798,6.11479974753749360e-09
10799,-6.11460972682989532e-09
10800,6.11441963814163382e-09
10801,-6.11422945230891971e-09
10802,6.11403919936506140e-09
10803,-6.11384884886324454e-09
10804,6.11365843102411825e-09
10805,-6.11346791658854732e-09
10806,6.11327733625068057e-09
10807,-6.11308665637202641e-09
10808,6.11289591240973970e-09
10809,-6.11270506983641908e-09
10810,6.11251416041848343e-09
10811,-6.11232315625394867e-09
10812,6.11213208376896887e-09
10813,-6.11194091489271998e-09
10814,6.11174967987861242e-09
10815,-6.11155834460393052e-09
10816,6.11136695639441759e-09
10817,-6.11117545461740550e-09
10818,6.11098389754986034e-09
10819,-6.11079224276377111e-09
10820,6.11060052030309698e-09
10821,-6.11040870137782254e-09
10822,6.11021681775010753e-09
10823,-6.11002483886377107e-09
10824,6.10983279394239698e-09
10825,-6.10964065267435206e-09
10826,6.10944844899361996e-09
10827,-6.10925614579795647e-09
10828,6.10906378146025283e-09
10829,-6.10887131763126523e-09
10830,6.10867879066930392e-09
10831,-6.10848616726592898e-09
10832,6.10829347946906378e-09
10833,-6.10810069864406387e-09
10834,6.10790784922536561e-09
10835,-6.10771490614312062e-09
10836,6.10752190021882133e-09
10837,-6.10732879573711341e-09
10838,6.10713563150034789e-09
10839,-6.10694236800849652e-09
10840,6.10674904466635010e-09
10841,-6.10655562501869666e-09
10842,6.10636213942055834e-09
10843,-6.10616855855498993e-09
10844,6.10597491607994161e-09
10845,-6.10578117879840877e-09
10846,6.10558737705872412e-09
10847,-6.10539348288651120e-09
10848,6.10519952512046254e-09
10849,-6.10500546818792570e-09
10850,6.10481135113339476e-09
10851,-6.10461713934257963e-09
10852,6.10442286501671002e-09
10853,-6.10422849642730649e-09
10854,6.10403406565131899e-09
10855,-6.10383953988429636e-09
10856,6.10364495131389095e-09
10857,-6.10345027021871422e-09
10858,6.10325552423928924e-09
10859,-6.10306068609645506e-09
10860,6.10286578487787813e-09
10861,-6.10267078994347005e-09
10862,6.10247573231715004e-09
10863,-6.10228058063281658e-09
10864,6.10208536936137295e-09
10865,-6.10189006200558063e-09
10866,6.10169469370463038e-09
10867,-6.10149923267316170e-09
10868,6.10130370847200901e-09
10869,-6.10110809366168394e-09
10870,6.10091241573555659e-09
10871,-6.10071664292388776e-09
10872,6.10052080929152852e-09
10873,-6.10032488514614837e-09
10874,6.10012889848531873e-09
10875,-6.09993281782101911e-09
10876,6.09973667580030970e-09
10877,-6.09954044433617187e-09
10878,6.09934414657255586e-09
10879,-6.09914776682204671e-09
10880,6.09895131208476538e-09
10881,-6.09875477174996739e-09
10882,6.09855816916175171e-09
10883,-6.09836147526519418e-09
10884,6.09816472102891869e-09
10885,-6.09796787348299825e-09
10886,6.09777096526854479e-09
10887,-6.09757396875939014e-09
10888,6.09737690888303070e-09
10889,-6.09717975665362346e-09
10890,6.09698254401372798e-09
10891,-6.09678524277339792e-09
10892,6.09658787780636127e-09
10893,-6.09639042383400167e-09
10894,6.09619290791274099e-09
10895,-6.09599530184072067e-09
10896,6.09579763904426209e-09
10897,-6.09559987635970696e-09
10898,6.09540206022786338e-09
10899,-6.09520415178468341e-09
10900,6.09500618459795040e-09
10901,-6.09480812469920217e-09
10902,6.09461000489885301e-09
10903,-6.09441179743598123e-09
10904,6.09421352639490577e-09
10905,-6.09401516841967000e-09
10906,6.09381674927939515e-09
10907,-6.09361824094397263e-09
10908,6.09341967166083124e-09
10909,-6.09322101386267324e-09
10910,6.09302229532850662e-09
10911,-6.09282349056306318e-09
10912,6.09262461974382579e-09
10913,-6.09242566556212201e-09
10914,6.09222664903835490e-09
10915,-6.09202754576988329e-09
10916,6.09182837827419629e-09
10917,-6.09162912755627483e-09
10918,6.09142981261200405e-09
10919,-6.09123041267790896e-09
10920,6.09103095122725034e-09
10921,-6.09083140176909922e-09
10922,6.09063179397956841e-09
10923,-6.09043209583016421e-09
10924,6.09023233914277293e-09
10925,-6.09003249614784127e-09
10926,6.08983259282379031e-09
10927,-6.08963260019767858e-09
10928,6.08943255044037909e-09
10929,-6.08923241173314631e-09
10930,6.08903221633276504e-09
10931,-6.08883193048950281e-09
10932,6.08863158764822972e-09
10933,-6.08843115835153371e-09
10934,6.08823066645527306e-09
10935,-6.08803009196719298e-09
10936,6.08782945462169619e-09
10937,-6.08762873423167727e-09
10938,6.08742795109543788e-09
10939,-6.08722708428109983e-09
10940,6.08702615635390043e-09
10941,-6.08682514437327911e-09
10942,6.08662407303848250e-09
10943,-6.08642291516751195e-09
10944,6.08622169779571114e-09
10945,-6.08602039557953250e-09
10946,6.08581903503367734e-09
10947,-6.08561758898750750e-09
10948,6.08541608219344245e-09
10949,-6.08521449295433125e-09
10950,6.08501284225999774e-09
10951,-6.08481110733181187e-09
10952,6.08460931320839678e-09
10953,-6.08440743571799973e-09
10954,6.08420549841732001e-09
10955,-6.08400347736971607e-09
10956,6.08380139675608845e-09
10957,-6.08359923081815529e-09
10958,6.08339700914705232e-09
10959,-6.08319470369279876e-09
10960,6.08299233413590982e-09
10961,-6.08278988761976625e-09
10962,6.08258737826923882e-09
10963,-6.08238478583720021e-09
10964,6.08218213460467206e-09
10965,-6.08197940200018842e-09
10966,6.08177660898192767e-09
10967,-6.08157373239593649e-09
10968,6.08137080019128625e-09
10969,-6.08116777967205436e-09
10970,6.08096470582916608e-09
10971,-6.08076154733258414e-09
10972,6.08055833058217566e-09
10973,-6.08035503235963844e-09
10974,6.08015167360307605e-09
10975,-6.07994823195234317e-09
10976,6.07974473964789440e-09
10977,-6.07954115254156851e-09
10978,6.07933751531122010e-09
10979,-6.07913379447623495e-09
10980,6.07893001578601181e-09
10981,-6.07872615486405586e-09
10982,6.07852223553141592e-09
10983,-6.07831823655752552e-09
10984,6.07811417900767384e-09
10985,-6.07791003676733714e-09
10986,6.07770584135358158e-09
10987,-6.07750155961011139e-09
10988,6.07729722343121106e-09
10989,-6.07709280547234343e-09
10990,6.07688832975716779e-09
10991,-6.07668377439035312e-09
10992,6.07647916021393669e-09
10993,-6.07627446440931579e-09
10994,6.07606971105959173e-09
10995,-6.07586487745947560e-09
10996,6.07565998671284654e-09
10997,-6.07545501587918530e-09
10998,6.07524998738191654e-09
10999,-6.07504487860043643e-09
11000,6.07483971193862084e-09
11001,-6.07463446675461435e-09
11002,6.07442916256069109e-09
11003,-6.07422378365486861e-09
11004,6.07401833752469069e-09
11005,-6.07381282214383448e-09
11006,6.07360724216506687e-09
11007,-6.07340158027418819e-09
11008,6.07319588617785540e-09
11009,-6.07299007304085142e-09
11010,6.07278422996827619e-09
11011,-6.07257829773782192e-09
11012,6.07237231376546009e-09
11013,-6.07216624731452317e-09
11014,6.07196012502797755e-09
11015,-6.07175392823307126e-09
11016,6.07154766757628796e-09
11017,-6.07134133393642698e-09
11018,6.07113493760507595e-09
11019,-6.07092846934845987e-09
11020,6.07072193988108396e-09
11021,-6.07051533403169642e-09
11022,6.07030867351299757e-09
11023,-6.07010193058734587e-09
11024,6.06989513510204580e-09
11025,-6.06968825925703181e-09
11026,6.06948132754967962e-09
11027,-6.06927431873030576e-09
11028,6.06906725336414972e-09
11029,-6.06886010946167039e-09
11030,6.06865291018022907e-09
11031,-6.06844563297240595e-09
11032,6.06823830253784141e-09
11033,-6.06803088996612056e-09
11034,6.06782342548560930e-09
11035,-6.06761588095142855e-09
11036,6.06740828179521150e-09
11037,-6.06720060595546144e-09
11038,6.06699287323618752e-09
11039,-6.06678506435840370e-09
11040,6.06657720204145103e-09
11041,-6.06636925861741437e-09
11042,6.06616126314939619e-09
11043,-6.06595319006023826e-09
11044,6.06574506231743580e-09
11045,-6.06553685543376759e-09
11046,6.06532859522292665e-09
11047,-6.06512025843796222e-09
11048,6.06491186570301980e-09
11049,-6.06470339894934724e-09
11050,6.06449487293779150e-09
11051,-6.06428627399118997e-09
11052,6.06407761871009141e-09
11053,-6.06386888882359975e-09
11054,6.06366010464819810e-09
11055,-6.06345124205469795e-09
11056,6.06324232853754476e-09
11057,-6.06303333582053873e-09
11058,6.06282428830066397e-09
11059,-6.06261516575345625e-09
11060,6.06240599104770994e-09
11061,-6.06219673769225705e-09
11062,6.06198743149386130e-09
11063,-6.06177804952118105e-09
11064,6.06156861574325851e-09
11065,-6.06135910216142787e-09
11066,6.06114953667771129e-09
11067,-6.06093989858389360e-09
11068,6.06073020080499695e-09
11069,-6.06052043422284732e-09
11070,6.06031061060437430e-09
11071,-6.06010070670472322e-09
11072,6.05989076115282500e-09
11073,-6.05968072965731608e-09
11074,6.05947065284100658e-09
11075,-6.05926049967647826e-09
11076,6.05905029106936786e-09
11077,-6.05884000745085184e-09
11078,6.05862967159535075e-09
11079,-6.05841926116878373e-09
11080,6.05820879860585650e-09
11081,-6.05799825899603318e-09
11082,6.05778766784446678e-09
11083,-6.05757700136059502e-09
11084,6.05736628283843606e-09
11085,-6.05715549111844597e-09
11086,6.05694464413059997e-09
11087,-6.05673372499305993e-09
11088,6.05652275302381346e-09
11089,-6.05631170708988484e-09
11090,6.05610060759981741e-09
11091,-6.05588943467653632e-09
11092,6.05567821122965238e-09
11093,-6.05546691169922840e-09
11094,6.05525556093835835e-09
11095,-6.05504413667587591e-09
11096,6.05483265786299846e-09
11097,-6.05462110979134215e-09
11098,6.05440950454988858e-09
11099,-6.05419783011815499e-09
11100,6.05398610287625391e-09
11101,-6.05377430169917373e-09
11102,6.05356245077728206e-09
11103,-6.05335052253975077e-09
11104,6.05313854787640320e-09
11105,-6.05292649468953131e-09
11106,6.05271439347220125e-09
11107,-6.05250221788562327e-09
11108,6.05228999048570324e-09
11109,-6.05207769223789941e-09
11110,6.05186534016458044e-09
11111,-6.05165291850125302e-09
11112,6.05144044308963440e-09
11113,-6.05122789604316888e-09
11114,6.05101529761183507e-09
11115,-6.05080262826589708e-09
11116,6.05058990458758820e-09
11117,-6.05037711291285831e-09
11118,6.05016426661419374e-09
11119,-6.04995134733485446e-09
11120,6.04973838102157970e-09
11121,-6.04952534001773126e-09
11122,6.04931225173097011e-09
11123,-6.04909908933267329e-09
11124,6.04888587435556976e-09
11125,-6.04867259154989505e-09
11126,6.04845925498876576e-09
11127,-6.04824584727365861e-09
11128,6.04803239223490175e-09
11129,-6.04781886265702055e-09
11130,6.04760528230638472e-09
11131,-6.04739163266147902e-09
11132,6.04717793016784268e-09
11133,-6.04696416102252127e-09
11134,6.04675033478649266e-09
11135,-6.04653644096582100e-09
11136,6.04632249983828312e-09
11137,-6.04610847950146918e-09
11138,6.04589442221564291e-09
11139,-6.04568028592865508e-09
11140,6.04546610031455715e-09
11141,-6.04525184566767107e-09
11142,6.04503753991255485e-09
11143,-6.04482316470054423e-09
11144,6.04460873840724310e-09
11145,-6.04439424364390960e-09
11146,6.04417969641929603e-09
11147,-6.04396508222043087e-09
11148,6.04375041615734296e-09
11149,-6.04353568043468733e-09
11150,6.04332089451902645e-09
11151,-6.04310604210105030e-09
11152,6.04289113802525944e-09
11153,-6.04267616304819191e-09
11154,6.04246113940137802e-09
11155,-6.04224604574906949e-09
11156,6.04203090454113011e-09
11157,-6.04181569261096392e-09
11158,6.04160043155924203e-09
11159,-6.04138510196039866e-09
11160,6.04116972108171911e-09
11161,-6.04095427383889736e-09
11162,6.04073877660571059e-09
11163,-6.04052320980221468e-09
11164,6.04030759461447215e-09
11165,-6.04009190833887658e-09
11166,6.03987617700494234e-09
11167,-6.03966037251527137e-09
11168,6.03944452507419663e-09
11169,-6.03922860499580405e-09
11170,6.03901263539199972e-09
11171,-6.03879660163424918e-09
11172,6.03858051563907433e-09
11173,-6.03836436168524340e-09
11174,6.03814816091055623e-09
11175,-6.03793189083853201e-09
11176,6.03771557088638113e-09
11177,-6.03749918567571916e-09
11178,6.03728275103628495e-09
11179,-6.03706624803352964e-09
11180,6.03684969796720509e-09
11181,-6.03663307731352307e-09
11182,6.03641641103304980e-09
11183,-6.03619967558983086e-09
11184,6.03598289370075718e-09
11185,-6.03576604346470418e-09
11186,6.03554914501593452e-09
11187,-6.03533217879709521e-09
11188,6.03511516638558709e-09
11189,-6.03489808450269484e-09
11190,6.03468095798809970e-09
11191,-6.03446376243806612e-09
11192,6.03424651810289531e-09
11193,-6.03402920848413165e-09
11194,6.03381184912581655e-09
11195,-6.03359442507152777e-09
11196,6.03337695330908513e-09
11197,-6.03315941378963237e-09
11198,6.03294182764189681e-09
11199,-6.03272417459205635e-09
11200,6.03250646553524351e-09
11201,-6.03228870590150277e-09
11202,6.03207089199142354e-09
11203,-6.03185300947272114e-09
11204,6.03163508409985171e-09
11205,-6.03141708859402902e-09
11206,6.03119904831561638e-09
11207,-6.03098094115694138e-09
11208,6.03076278664912296e-09
11209,-6.03054456647791089e-09
11210,6.03032629964649347e-09
11211,-6.03010796621123758e-09
11212,6.02988958468574567e-09
11213,-6.02967114132171099e-09
11214,6.02945264866634757e-09
11215,-6.02923409023973358e-09
11216,6.02901548856663817e-09
11217,-6.02879681641699356e-09
11218,6.02857810048744440e-09
11219,-6.02835931799174478e-09
11220,6.02814049111961433e-09
11221,-6.02792159718757609e-09
11222,6.02770265704037800e-09
11223,-6.02748365307732641e-09
11224,6.02726460064756490e-09
11225,-6.02704548495703607e-09
11226,6.02682632301345755e-09
11227,-6.02660709681191568e-09
11228,6.02638782175721919e-09
11229,-6.02616848668544487e-09
11230,6.02594910174335426e-09
11231,-6.02572965339124894e-09
11232,6.02551015928424692e-09
11233,-6.02529059988735555e-09
11234,6.02507099506146918e-09
11235,-6.02485132623273935e-09
11236,6.02463161121735762e-09
11237,-6.02441183052977689e-09
11238,6.02419200858810828e-09
11239,-6.02397211764242913e-09
11240,6.02375218425929670e-09
11241,-6.02353218550148889e-09
11242,6.02331214176191371e-09
11243,-6.02309203485265370e-09
11244,6.02287187844322169e-09
11245,-6.02265166499956568e-09
11246,6.02243140067371244e-09
11247,-6.02221107911510439e-09
11248,6.02199070588324231e-09
11249,-6.02177027039700548e-09
11250,6.02154979165010357e-09
11251,-6.02132925062936916e-09
11252,6.02110866114170232e-09
11253,-6.02088800998430291e-09
11254,6.02066731546805372e-09
11255,-6.02044655659990657e-09
11256,6.02022574993131288e-09
11257,-6.02000488648515775e-09
11258,6.01978396948473904e-09
11259,-6.01956300451886946e-09
11260,6.01934197598060300e-09
11261,-6.01912089661516336e-09
11262,6.01889977139085703e-09
11263,-6.01867857193588034e-09
11264,6.01845736320210936e-09
11265,-6.01823604435051407e-09
11266,6.01801470955290648e-09
11267,-6.01779330705918414e-09
11268,6.01757186039265059e-09
11269,-6.01735035144970787e-09
11270,6.01712879564933677e-09
11271,-6.01690718276396106e-09
11272,6.01668551801148400e-09
11273,-6.01646380143798039e-09
11274,6.01624203348635664e-09
11275,-6.01602020644579721e-09
11276,6.01579833440549162e-09
11277,-6.01557639914054747e-09
11278,6.01535442263995577e-09
11279,-6.01513238366363416e-09
11280,6.01491030100941507e-09
11281,-6.01468815471072273e-09
11282,6.01446596584179889e-09
11283,-6.01424371675196007e-09
11284,6.01402142470091788e-09
11285,-6.01379906577787850e-09
11286,6.01357667010785823e-09
11287,-6.01335421030651184e-09
11288,6.01313170656456699e-09
11289,-6.01290914196635800e-09
11290,6.01268653544670588e-09
11291,-6.01246386780576840e-09
11292,6.01224115507101034e-09
11293,-6.01201838354081269e-09
11294,6.01179556671366703e-09
11295,-6.01157269247341142e-09
11296,6.01134976841372436e-09
11297,-6.01112679224316004e-09
11298,6.01090376814651121e-09
11299,-6.01068068526434730e-09
11300,6.01045755896215120e-09
11301,-6.01023437236873639e-09
11302,6.01001114223115191e-09
11303,-6.00978785237888947e-09
11304,6.00956451879814167e-09
11305,-6.00934112733015972e-09
11306,6.00911768978614142e-09
11307,-6.00889419489365982e-09
11308,6.00867065639659956e-09
11309,-6.00844705884551726e-09
11310,6.00822341727533706e-09
11311,-6.00799971835131688e-09
11312,6.00777597539391506e-09
11313,-6.00755217094597859e-09
11314,6.00732832735166007e-09
11315,-6.00710442308631789e-09
11316,6.00688047651595322e-09
11317,-6.00665647076552568e-09
11318,6.00643242247290559e-09
11319,-6.00620831598567930e-09
11320,6.00598416386882702e-09
11321,-6.00575995778003622e-09
11322,6.00553570525205943e-09
11323,-6.00531139728433777e-09
11324,6.00508704160403766e-09
11325,-6.00486263526832099e-09
11326,6.00463818180238087e-09
11327,-6.00441366740922272e-09
11328,6.00418911915867288e-09
11329,-6.00396450307559794e-09
11330,6.00373985103895389e-09
11331,-6.00351513962461120e-09
11332,6.00329038306231971e-09
11333,-6.00306557311217353e-09
11334,6.00284071829582288e-09
11335,-6.00261580621146052e-09
11336,6.00239085439075850e-09
11337,-6.00216584041051799e-09
11338,6.00194078774375575e-09
11339,-6.00171567592280569e-09
11340,6.00149052400599679e-09
11341,-6.00126531179989403e-09
11342,6.00104006011431765e-09
11343,-6.00081475103494517e-09
11344,6.00058940145403635e-09
11345,-6.00036399201227684e-09
11346,6.00013854006955558e-09
11347,-5.99991303496076909e-09
11348,5.99968748440468293e-09
11349,-5.99946187916997387e-09
11350,5.99923623239462006e-09
11351,-5.99901052766475749e-09
11352,5.99878478117254096e-09
11353,-5.99855898022551510e-09
11354,5.99833313602687764e-09
11355,-5.99810723649478141e-09
11356,5.99788129567401370e-09
11357,-5.99765529883537136e-09
11358,5.99742925816522246e-09
11359,-5.99720316396125788e-09
11360,5.99697702828234323e-09
11361,-5.99675083170408985e-09
11362,5.99652460173624270e-09
11363,-5.99629831076530025e-09
11364,5.99607198184084794e-09
11365,-5.99584559394244964e-09
11366,5.99561916566904552e-09
11367,-5.99539268565960104e-09
11368,5.99516615728606088e-09
11369,-5.99493958062422954e-09
11370,5.99471295866745611e-09
11371,-5.99448628247928159e-09
11372,5.99425956683948214e-09
11373,-5.99403279086031959e-09
11374,5.99380597936407211e-09
11375,-5.99357911207037792e-09
11376,5.99335220312437374e-09
11377,-5.99312523616626421e-09
11378,5.99289823223404819e-09
11379,-5.99267117353235092e-09
11380,5.99244407228987807e-09
11381,-5.99221691656603180e-09
11382,5.99198972214306749e-09
11383,-5.99176247209464800e-09
11384,5.99153518050324366e-09
11385,-5.99130783439664499e-09
11386,5.99108044935540927e-09
11387,-5.99085300774271160e-09
11388,5.99062552938503977e-09
11389,-5.99039799423790421e-09
11390,5.99017041859626169e-09
11391,-5.98994279205544075e-09
11392,5.98971511930842743e-09
11393,-5.98948739486833915e-09
11394,5.98925963269671825e-09
11395,-5.98903181269375000e-09
11396,5.98880395523086960e-09
11397,-5.98857604354270677e-09
11398,5.98834809258745640e-09
11399,-5.98812008726073348e-09
11400,5.98789204068699757e-09
11401,-5.98766394200420336e-09
11402,5.98743580451479817e-09
11403,-5.98720761161781633e-09
11404,5.98697938021822893e-09
11405,-5.98675109507217838e-09
11406,5.98652277011749424e-09
11407,-5.98629439360871473e-09
11408,5.98606596991917104e-09
11409,-5.98583750590707471e-09
11410,5.98560899131832264e-09
11411,-5.98538042992545564e-09
11412,5.98515182599455763e-09
11413,-5.98492316954169345e-09
11414,5.98469447411416661e-09
11415,-5.98446572440927641e-09
11416,5.98423693883629628e-09
11417,-5.98400809679612364e-09
11418,5.98377921857124280e-09
11419,-5.98355028700343476e-09
11420,5.98332131487046035e-09
11421,-5.98309229157460812e-09
11422,5.98286322811503765e-09
11423,-5.98263411447826273e-09
11424,5.98240495800077571e-09
11425,-5.98217575185956985e-09
11426,5.98194650854220705e-09
11427,-5.98171720957851599e-09
11428,5.98148787454226507e-09
11429,-5.98125848611562496e-09
11430,5.98102905777186486e-09
11431,-5.98079957891825627e-09
11432,5.98057006251591204e-09
11433,-5.98034049081443537e-09
11434,5.98011088255595721e-09
11435,-5.97988122366093956e-09
11436,5.97965152563878257e-09
11437,-5.97942177384985847e-09
11438,5.97919198524658705e-09
11439,-5.97896214560519485e-09
11440,5.97873226712197775e-09
11441,-5.97850233569952404e-09
11442,5.97827236924605991e-09
11443,-5.97804235131373413e-09
11444,5.97781229154016038e-09
11445,-5.97758218433693788e-09
11446,5.97735203619809534e-09
11447,-5.97712183920371092e-09
11448,5.97689160139494882e-09
11449,-5.97666131272072666e-09
11450,5.97643099008020289e-09
11451,-5.97620061205524865e-09
11452,5.97597019882515171e-09
11453,-5.97573973366719039e-09
11454,5.97550923138002622e-09
11455,-5.97527867839967971e-09
11456,5.97504809039632987e-09
11457,-5.97481744647626298e-09
11458,5.97458676408119684e-09
11459,-5.97435603585515157e-09
11460,5.97412526782996792e-09
11461,-5.97389444999662480e-09
11462,5.97366359389713644e-09
11463,-5.97343268902915043e-09
11464,5.97320174609265661e-09
11465,-5.97297075211925300e-09
11466,5.97273972231287329e-09
11467,-5.97250864059380797e-09
11468,5.97227752470901359e-09
11469,-5.97204635379517614e-09
11470,5.97181515048554041e-09
11471,-5.97158389579054173e-09
11472,5.97135260243930441e-09
11473,-5.97112126161911153e-09
11474,5.97088988044125715e-09
11475,-5.97065845335896753e-09
11476,5.97042698678813922e-09
11477,-5.97019547217259299e-09
11478,5.96996392052557528e-09
11479,-5.96973231645913202e-09
11480,5.96950067691314377e-09
11481,-5.96926899141433849e-09
11482,5.96903726668415008e-09
11483,-5.96880549330048017e-09
11484,5.96857368439541159e-09
11485,-5.96834182386374113e-09
11486,5.96810992748845785e-09
11487,-5.96787798008224447e-09
11488,5.96764600023014122e-09
11489,-5.96741397086833189e-09
11490,5.96718190232145742e-09
11491,-5.96694978725737809e-09
11492,5.96671763275919766e-09
11493,-5.96648543272410992e-09
11494,5.96625319442183882e-09
11495,-5.96602090748685589e-09
11496,5.96578858593557119e-09
11497,-5.96555621475652850e-09
11498,5.96532380810128843e-09
11499,-5.96509135155757876e-09
11500,5.96485886065511330e-09
11501,-5.96462632034359310e-09
11502,5.96439374478418150e-09
11503,-5.96416111851219018e-09
11504,5.96392846041344293e-09
11505,-5.96369575100850965e-09
11506,5.96346300899088057e-09
11507,-5.96323021515719877e-09
11508,5.96299738752897529e-09
11509,-5.96276451206151133e-09
11510,5.96253160042769847e-09
11511,-5.96229863919728420e-09
11512,5.96206564614720625e-09
11513,-5.96183260294011782e-09
11514,5.96159952539972265e-09
11515,-5.96136639777562257e-09
11516,5.96113323678290107e-09
11517,-5.96090002948905001e-09
11518,5.96066678276608657e-09
11519,-5.96043348888894620e-09
11520,5.96020017736820052e-09
11521,-5.95996679028909757e-09
11522,5.95973337982362009e-09
11523,-5.95949992298475799e-09
11524,5.95926643175089140e-09
11525,-5.95903289105651116e-09
11526,5.95879931726023472e-09
11527,-5.95856569703569933e-09
11528,5.95833203999000976e-09
11529,-5.95809833544054032e-09
11530,5.95786459544805338e-09
11531,-5.95763080996131434e-09
11532,5.95739699067125309e-09
11533,-5.95716312213912585e-09
11534,5.95692922042312384e-09
11535,-5.95669527241083872e-09
11536,5.95646128905125991e-09
11537,-5.95622725765305452e-09
11538,5.95599319423175527e-09
11539,-5.95575908358669169e-09
11540,5.95552493696575656e-09
11541,-5.95529074555841012e-09
11542,5.95505651970077705e-09
11543,-5.95482224644110154e-09
11544,5.95458793834291708e-09
11545,-5.95435358475984917e-09
11546,5.95411919812278377e-09
11547,-5.95388476369012905e-09
11548,5.95365029517947191e-09
11549,-5.95341578182362153e-09
11550,5.95318123318204120e-09
11551,-5.95294663944031484e-09
11552,5.95271201424850248e-09
11553,-5.95247733791521229e-09
11554,5.95224262853041608e-09
11555,-5.95200787516732928e-09
11556,5.95177308634423881e-09
11557,-5.95153825264237735e-09
11558,5.95130338476702292e-09
11559,-5.95106847350424873e-09
11560,5.95083352346772164e-09
11561,-5.95059853299788987e-09
11562,5.95036350685589005e-09
11563,-5.95012843426805369e-09
11564,5.94989332877079365e-09
11565,-5.94965817947861076e-09
11566,5.94942299537537799e-09
11567,-5.94918776564782643e-09
11568,5.94895250466651274e-09
11569,-5.94871719377895499e-09
11570,5.94848185537044561e-09
11571,-5.94824646690036337e-09
11572,5.94801104949283235e-09
11573,-5.94777558408203175e-09
11574,5.94754008588347003e-09
11575,-5.94730454308537033e-09
11576,5.94706896750269332e-09
11577,-5.94683334810795262e-09
11578,5.94659769229617518e-09
11579,-5.94636199458552091e-09
11580,5.94612626321906962e-09
11581,-5.94589048637966366e-09
11582,5.94565467753497469e-09
11583,-5.94541882444402830e-09
11584,5.94518293325780986e-09
11585,-5.94494701245806888e-09
11586,5.94471104143998943e-09
11587,-5.94447503463940844e-09
11588,5.94423899662157293e-09
11589,-5.94400290939623021e-09
11590,5.94376679257954745e-09
11591,-5.94353063232758260e-09
11592,5.94329443711820158e-09
11593,-5.94305819937272929e-09
11594,5.94282192794541537e-09
11595,-5.94258561376800532e-09
11596,5.94234926504661224e-09
11597,-5.94211287586421220e-09
11598,5.94187645194066649e-09
11599,-5.94163998572375492e-09
11600,5.94140348732250219e-09
11601,-5.94116694268118073e-09
11602,5.94093036764565773e-09
11603,-5.94069374935605814e-09
11604,5.94045709947715804e-09
11605,-5.94022040219222354e-09
11606,5.93998367642233864e-09
11607,-5.93974690633345491e-09
11608,5.93951010335342570e-09
11609,-5.93927325873126081e-09
11610,5.93903638100608882e-09
11611,-5.93879946074924932e-09
11612,5.93856250848888457e-09
11613,-5.93832551274656488e-09
11614,5.93808848638333745e-09
11615,-5.93785141545485868e-09
11616,5.93761431371003585e-09
11617,-5.93737716805763065e-09
11618,5.93713999182723266e-09
11619,-5.93690277238614948e-09
11620,5.93666552036719978e-09
11621,-5.93642822719786748e-09
11622,5.93619090046097103e-09
11623,-5.93595353444442796e-09
11624,5.93571613372186875e-09
11625,-5.93547869308708397e-09
11626,5.93524121776158839e-09
11627,-5.93500370386262432e-09
11628,5.93476615383970435e-09
11629,-5.93452856581603094e-09
11630,5.93429094474106161e-09
11631,-5.93405327846063376e-09
11632,5.93381559077146058e-09
11633,-5.93357784624483890e-09
11634,5.93334008240281456e-09
11635,-5.93310227240533213e-09
11636,5.93286443089342724e-09
11637,-5.93262654933088218e-09
11638,5.93238863285467880e-09
11639,-5.93215067970171305e-09
11640,5.93191269292195950e-09
11641,-5.93167466267420557e-09
11642,5.93143660421797974e-09
11643,-5.93119850195325703e-09
11644,5.93096036963267861e-09
11645,-5.93072219683831743e-09
11646,5.93048399254162469e-09
11647,-5.93024574691751120e-09
11648,5.93000746591656374e-09
11649,-5.92976915537379707e-09
11650,5.92953080187377765e-09
11651,-5.92929241245535587e-09
11652,5.92905399414042578e-09
11653,-5.92881552960277375e-09
11654,5.92857703828406827e-09
11655,-5.92833850434043563e-09
11656,5.92809994283741807e-09
11657,-5.92786133536874398e-09
11658,5.92762270124953064e-09
11659,-5.92738402400113753e-09
11660,5.92714531828595809e-09
11661,-5.92690657046040416e-09
11662,5.92666779119742174e-09
11663,-5.92642897527508994e-09
11664,5.92619012117604683e-09
11665,-5.92595123646920679e-09
11666,5.92571231504267040e-09
11667,-5.92547335546835500e-09
11668,5.92523436607236038e-09
11669,-5.92499533462977434e-09
11670,5.92475627291701753e-09
11671,-5.92451717195033031e-09
11672,5.92427804209446608e-09
11673,-5.92403886847311504e-09
11674,5.92379966776023906e-09
11675,-5.92356042738848722e-09
11676,5.92332115486458231e-09
11677,-5.92308184444911594e-09
11678,5.92284250333558407e-09
11679,-5.92260311898395673e-09
11680,5.92236371297416428e-09
11681,-5.92212425739562409e-09
11682,5.92188477972136837e-09
11683,-5.92164525988831748e-09
11684,5.92140571029435123e-09
11685,-5.92116611919527012e-09
11686,5.92092649993118133e-09
11687,-5.92068684234929152e-09
11688,5.92044715501150319e-09
11689,-5.92020742540194999e-09
11690,5.91996766810421489e-09
11691,-5.91972787273174082e-09
11692,5.91948804567696717e-09
11693,-5.91924817912380559e-09
11694,5.91900828705287816e-09
11695,-5.91876835002110935e-09
11696,5.91852838645594166e-09
11697,-5.91828838576278789e-09
11698,5.91804835280340375e-09
11699,-5.91780828244875410e-09
11700,5.91756818307064790e-09
11701,-5.91732804321637252e-09
11702,5.91708787590014583e-09
11703,-5.91684766989972509e-09
11704,5.91660743439981693e-09
11705,-5.91636715816564104e-09
11706,5.91612685519422994e-09
11707,-5.91588651404925661e-09
11708,5.91564614148161583e-09
11709,-5.91540573388354778e-09
11710,5.91516529386935017e-09
11711,-5.91492481492601875e-09
11712,5.91468431098549601e-09
11713,-5.91444376478223459e-09
11714,5.91420319439302518e-09
11715,-5.91396258250141240e-09
11716,5.91372194000060724e-09
11717,-5.91348126472608564e-09
11718,5.91324055532882356e-09
11719,-5.91299981138000313e-09
11720,5.91275903839462113e-09
11721,-5.91251822650153094e-09
11722,5.91227738521784423e-09
11723,-5.91203650803960444e-09
11724,5.91179560296981791e-09
11725,-5.91155465705341763e-09
11726,5.91131368551706658e-09
11727,-5.91107267611570076e-09
11728,5.91083163541880102e-09
11729,-5.91059055994120893e-09
11730,5.91034945274105672e-09
11731,-5.91010831057522398e-09
11732,5.90986714020177382e-09
11733,-5.90962593182708549e-09
11734,5.90938469511341933e-09
11735,-5.90914342279557688e-09
11736,5.90890211977817670e-09
11737,-5.90866078159335573e-09
11738,5.90841941457012016e-09
11739,-5.90817800984743831e-09
11740,5.90793657712232120e-09
11741,-5.90769510848990581e-09
11742,5.90745361157510001e-09
11743,-5.90721207502090343e-09
11744,5.90697051403338387e-09
11745,-5.90672891281865747e-09
11746,5.90648728764361231e-09
11747,-5.90624562257224000e-09
11748,5.90600393217793182e-09
11749,-5.90576220274906318e-09
11750,5.90552044577780900e-09
11751,-5.90527865335859657e-09
11752,5.90503683371052321e-09
11753,-5.90479497640332532e-09
11754,5.90455309036798428e-09
11755,-5.90431117058192145e-09
11756,5.90406922277076523e-09
11757,-5.90382723696975781e-09
11758,5.90358522417560699e-09
11759,-5.90334317408422068e-09
11760,5.90310109889092529e-09
11761,-5.90285898569988326e-09
11762,5.90261684532837038e-09
11763,-5.90237466954458049e-09
11764,5.90213246719607383e-09
11765,-5.90189022654831982e-09
11766,5.90164795813837275e-09
11767,-5.90140565811126738e-09
11768,5.90116332672081831e-09
11769,-5.90092096213686029e-09
11770,5.90067856792937334e-09
11771,-5.90043613858627483e-09
11772,5.90019368315626720e-09
11773,-5.89995118971928407e-09
11774,5.89970867168848342e-09
11775,-5.89946612468734941e-09
11776,5.89922355167108901e-09
11777,-5.89898092348671166e-09
11778,5.89873827729939678e-09
11779,-5.89849559690784511e-09
11780,5.89825288999857624e-09
11781,-5.89801015120672089e-09
11782,5.89776738064976268e-09
11783,-5.89752457837258196e-09
11784,5.89728174835314241e-09
11785,-5.89703888369863152e-09
11786,5.89679598839346250e-09
11787,-5.89655306267709091e-09
11788,5.89631010823719018e-09
11789,-5.89606711958685790e-09
11790,5.89582410252315035e-09
11791,-5.89558105334336389e-09
11792,5.89533797456103490e-09
11793,-5.89509486287902890e-09
11794,5.89485172634407616e-09
11795,-5.89460855400260966e-09
11796,5.89436535384667063e-09
11797,-5.89412212019410976e-09
11798,5.89387886084102494e-09
11799,-5.89363556620762075e-09
11800,5.89339224198682880e-09
11801,-5.89314888788617456e-09
11802,5.89290550545048732e-09
11803,-5.89266208811440478e-09
11804,5.89241864772760353e-09
11805,-5.89217516909918957e-09
11806,5.89193166518496112e-09
11807,-5.89168812783374229e-09
11808,5.89144456502993695e-09
11809,-5.89120096783791497e-09
11810,5.89095734292518882e-09
11811,-5.89071368596653035e-09
11812,5.89047000106233341e-09
11813,-5.89022628517308396e-09
11814,5.88998254098397570e-09
11815,-5.88973876376621312e-09
11816,5.88949496036895013e-09
11817,-5.88925112470557835e-09
11818,5.88900725887348372e-09
11819,-5.88876336530050586e-09
11820,5.88851944009170025e-09
11821,-5.88827548615679793e-09
11822,5.88803150300041946e-09
11823,-5.88778748845385610e-09
11824,5.88754344738464307e-09
11825,-5.88729937102136458e-09
11826,5.88705527282479280e-09
11827,-5.88681113901589286e-09
11828,5.88656697907513066e-09
11829,-5.88632278594119784e-09
11830,5.88607856876990596e-09
11831,-5.88583431708723520e-09
11832,5.88559004087136024e-09
11833,-5.88534573015028874e-09
11834,5.88510139605377225e-09
11835,-5.88485702815416020e-09
11836,5.88461263523193592e-09
11837,-5.88436820724280488e-09
11838,5.88412375561964061e-09
11839,-5.88387927441836705e-09
11840,5.88363475963132476e-09
11841,-5.88339022127404802e-09
11842,5.88314565002984194e-09
11843,-5.88290105050120977e-09
11844,5.88265642588530797e-09
11845,-5.88241176684244272e-09
11846,5.88216708274595590e-09
11847,-5.88192236715997535e-09
11848,5.88167762973866168e-09
11849,-5.88143285317274854e-09
11850,5.88118805549224294e-09
11851,-5.88094322509702369e-09
11852,5.88069836938171325e-09
11853,-5.88045348310178801e-09
11854,5.88020856693342014e-09
11855,-5.87996362312927392e-09
11856,5.87971865507187615e-09
11857,-5.87947365055183255e-09
11858,5.87922862492570900e-09
11859,-5.87898356530947263e-09
11860,5.87873848357842030e-09
11861,-5.87849336696375700e-09
11862,5.87824822678425660e-09
11863,-5.87800305553685493e-09
11864,5.87775785813211798e-09
11865,-5.87751263117506572e-09
11866,5.87726737728013236e-09
11867,-5.87702209406611305e-09
11868,5.87677678436152048e-09
11869,-5.87653144473857608e-09
11870,5.87628607756883066e-09
11871,-5.87604068120143025e-09
11872,5.87579526084164624e-09
11873,-5.87554980750697961e-09
11874,5.87530433006275842e-09
11875,-5.87505882241098488e-09
11876,5.87481329165205244e-09
11877,-5.87456772510157241e-09
11878,5.87432213789665057e-09
11879,-5.87407651761270077e-09
11880,5.87383087723935126e-09
11881,-5.87358519881472329e-09
11882,5.87333950164731835e-09
11883,-5.87309377217757661e-09
11884,5.87284801736009021e-09
11885,-5.87260223297249253e-09
11886,5.87235642264130221e-09
11887,-5.87211058337789171e-09
11888,5.87186471864085536e-09
11889,-5.87161882577141962e-09
11890,5.87137290424130971e-09
11891,-5.87112695849039029e-09
11892,5.87088098389462660e-09
11893,-5.87063497886692870e-09
11894,5.87038895261889488e-09
11895,-5.87014289403697475e-09
11896,5.86989681295279389e-09
11897,-5.86965070026913987e-09
11898,5.86940456371298222e-09
11899,-5.86915839739219269e-09
11900,5.86891220649007442e-09
11901,-5.86866598568940454e-09
11902,5.86841974176621503e-09
11903,-5.86817347375578996e-09
11904,5.86792716584122832e-09
11905,-5.86768084260762171e-09
11906,5.86743448886646252e-09
11907,-5.86718810829324923e-09
11908,5.86694169960552018e-09
11909,-5.86669526620326316e-09
11910,5.86644880576837230e-09
11911,-5.86620231601070463e-09
11912,5.86595580550127239e-09
11913,-5.86570926312034201e-09
11914,5.86546269760422372e-09
11915,-5.86521610270132966e-09
11916,5.86496948461872800e-09
11917,-5.86472283565513232e-09
11918,5.86447616456011256e-09
11919,-5.86422946243615671e-09
11920,5.86398273758971487e-09
11921,-5.86373598534467051e-09
11922,5.86348920840489177e-09
11923,-5.86324240340136135e-09
11924,5.86299557284641372e-09
11925,-5.86274871409641686e-09
11926,5.86250183396390042e-09
11927,-5.86225492337166231e-09
11928,5.86200798953381181e-09
11929,-5.86176102602930483e-09
11930,5.86151404054650723e-09
11931,-5.86126702372732291e-09
11932,5.86101998574529586e-09
11933,-5.86077291895459797e-09
11934,5.86052582927024809e-09
11935,-5.86027871413487756e-09
11936,5.86003156715592045e-09
11937,-5.85978440053375066e-09
11938,5.85953720423089126e-09
11939,-5.85928998139030930e-09
11940,5.85904273820870675e-09
11941,-5.85879546219306892e-09
11942,5.85854816840362591e-09
11943,-5.85830084052531133e-09
11944,5.85805349616204567e-09
11945,-5.85780611767746641e-09
11946,5.85755871993815157e-09
11947,-5.85731129226025124e-09
11948,5.85706384261952774e-09
11949,-5.85681636392497859e-09
11950,5.85656886402680586e-09
11951,-5.85632133660585840e-09
11952,5.85607378515179367e-09
11953,-5.85582620594382671e-09
11954,5.85557860353695577e-09
11955,-5.85533097259948069e-09
11956,5.85508332165132621e-09
11957,-5.85483563934196214e-09
11958,5.85458793657222524e-09
11959,-5.85434020490526616e-09
11960,5.85409245291548529e-09
11961,-5.85384467311234857e-09
11962,5.85359686961591693e-09
11963,-5.85334903753520042e-09
11964,5.85310118640833598e-09
11965,-5.85285330385159853e-09
11966,5.85260539951070643e-09
11967,-5.85235747508909507e-09
11968,5.85210951317779553e-09
11969,-5.85186153709431875e-09
11970,5.85161353558491053e-09
11971,-5.85136550494645284e-09
11972,5.85111745439334811e-09
11973,-5.85086937419871168e-09
11974,5.85062127374328455e-09
11975,-5.85037314602695567e-09
11976,5.85012499742841583e-09
11977,-5.84987681680658442e-09
11978,5.84962861829352128e-09
11979,-5.84938039174272789e-09
11980,5.84913214274399721e-09
11981,-5.84888386691219334e-09
11982,5.84863556909163584e-09
11983,-5.84838724433926460e-09
11984,5.84813889852946653e-09
11985,-5.84789052408377248e-09
11986,5.84764213070151043e-09
11987,-5.84739371006907929e-09
11988,5.84714526508508702e-09
11989,-5.84689679620616792e-09
11990,5.84664830449002130e-09
11991,-5.84639978577007637e-09
11992,5.84615124608483764e-09
11993,-5.84590267983457607e-09
11994,5.84565409211805365e-09
11995,-5.84540547818017464e-09
11996,5.84515684229302747e-09
11997,-5.84490817817204871e-09
11998,5.84465949589344386e-09
11999,-5.84441078371283393e-09
12000,5.84416205620984301e-09
12001,-5.84391329372192389e-09
12002,5.84366451570976110e-09
12003,-5.84341571072355948e-09
12004,5.84316688369024250e-09
12005,-5.84291803026230025e-09
12006,5.84266915587316700e-09
12007,-5.84242025541643433e-09
12008,5.84217133363002073e-09
12009,-5.84192238668770467e-09
12010,5.84167341821639851e-09
12011,-5.84142442280427640e-09
12012,5.84117540843465531e-09
12013,-5.84092636674147270e-09
12014,5.84067730410657424e-09
12015,-5.84042821486598462e-09
12016,5.84017910504961888e-09
12017,-5.83992997182624541e-09
12018,5.83968081555112920e-09
12019,-5.83943163315527134e-09
12020,5.83918243065000428e-09
12021,-5.83893320165061452e-09
12022,5.83868395224212554e-09
12023,-5.83843467747001250e-09
12024,5.83818538490171905e-09
12025,-5.83793606108023091e-09
12026,5.83768672178933704e-09
12027,-5.83743735444604868e-09
12028,5.83718796588344680e-09
12029,-5.83693855395944544e-09
12030,5.83668911968423067e-09
12031,-5.83643966340024202e-09
12032,5.83619018106134207e-09
12033,-5.83594067268530858e-09
12034,5.83569115305159759e-09
12035,-5.83544160425209046e-09
12036,5.83519203133473299e-09
12037,-5.83494243599637948e-09
12038,5.83469282147608477e-09
12039,-5.83444317784605691e-09
12040,5.83419351675466487e-09
12041,-5.83394383049010215e-09
12042,5.83369412392022409e-09
12043,-5.83344439276876581e-09
12044,5.83319463913348466e-09
12045,-5.83294486303187054e-09
12046,5.83269506487542843e-09
12047,-5.83244524119599268e-09
12048,5.83219540525232057e-09
12049,-5.83194553599043460e-09
12050,5.83169565029852565e-09
12051,-5.83144573921779010e-09
12052,5.83119580733469878e-09
12053,-5.83094585234070062e-09
12054,5.83069587484590252e-09
12055,-5.83044587487249527e-09
12056,5.83019585380473832e-09
12057,-5.82994580931112963e-09
12058,5.82969574825483226e-09
12059,-5.82944565711649643e-09
12060,5.82919554801034434e-09
12061,-5.82894541658978423e-09
12062,5.82869526258628433e-09
12063,-5.82844508677378790e-09
12064,5.82819488787481954e-09
12065,-5.82794466839586555e-09
12066,5.82769442994351913e-09
12067,-5.82744416513001184e-09
12068,5.82719388059955946e-09
12069,-5.82694357317200079e-09
12070,5.82669324538524505e-09
12071,-5.82644289437399981e-09
12072,5.82619252285392881e-09
12073,-5.82594212815835229e-09
12074,5.82569171279532240e-09
12075,-5.82544127445372960e-09
12076,5.82519081618367998e-09
12077,-5.82494033491503314e-09
12078,5.82468983372936855e-09
12079,-5.82443930884936760e-09
12080,5.82418876524012981e-09
12081,-5.82393819670920327e-09
12082,5.82368761230261614e-09
12083,-5.82343699992348722e-09
12084,5.82318637153315258e-09
12085,-5.82293571633073363e-09
12086,5.82268504617762564e-09
12087,-5.82243434983865125e-09
12088,5.82218363474644682e-09
12089,-5.82193289621197195e-09
12090,5.82168213989464916e-09
12091,-5.82143135918475776e-09
12092,5.82118055984300522e-09
12093,-5.82092973476566205e-09
12094,5.82067889527081887e-09
12095,-5.82042802490359760e-09
12096,5.82017714274210511e-09
12097,-5.81992623693724713e-09
12098,5.81967531152954784e-09
12099,-5.81942436316825574e-09
12100,5.81917339444020366e-09
12101,-5.81892240680186724e-09
12102,5.81867139326332297e-09
12103,-5.81842036435675554e-09
12104,5.81816931194398984e-09
12105,-5.81791823872796923e-09
12106,5.81766714698259666e-09
12107,-5.81741603026356027e-09
12108,5.81716489539835921e-09
12109,-5.81691373881318942e-09
12110,5.81666256442655932e-09
12111,-5.81641136657024767e-09
12112,5.81616014978297547e-09
12113,-5.81590891043454727e-09
12114,5.81565765420224608e-09
12115,-5.81540637262231934e-09
12116,5.81515507407625648e-09
12117,-5.81490375131354235e-09
12118,5.81465241199389256e-09
12119,-5.81440105206977590e-09
12120,5.81414966861239067e-09
12121,-5.81389826754219938e-09
12122,5.81364684715451183e-09
12123,-5.81339540244428147e-09
12124,5.81314394330578619e-09
12125,-5.81289245679647504e-09
12126,5.81264095661146458e-09
12127,-5.81238943066538881e-09
12128,5.81213788872308838e-09
12129,-5.81188632366998120e-09
12130,5.81163474319936394e-09
12131,-5.81138313907289077e-09
12132,5.81113151622865541e-09
12133,-5.81087987275605262e-09
12134,5.81062821071010344e-09
12135,-5.81037652674019287e-09
12136,5.81012482360920259e-09
12137,-5.80987309883186265e-09
12138,5.80962135782963307e-09
12139,-5.80936959453398601e-09
12140,5.80911781151679474e-09
12141,-5.80886600886677603e-09
12142,5.80861418842376734e-09
12143,-5.80836234542157300e-09
12144,5.80811048535218094e-09
12145,-5.80785860327497453e-09
12146,5.80760670219866608e-09
12147,-5.80735478156549101e-09
12148,5.80710284032335087e-09
12149,-5.80685088211532277e-09
12150,5.80659890228287110e-09
12151,-5.80634690383618053e-09
12152,5.80609488647477939e-09
12153,-5.80584284751422999e-09
12154,5.80559079084175761e-09
12155,-5.80533871481801768e-09
12156,5.80508661826878428e-09
12157,-5.80483450330848990e-09
12158,5.80458236981035089e-09
12159,-5.80433021142327701e-09
12160,5.80407805223912775e-09
12161,-5.80382584841846306e-09
12162,5.80357364083976878e-09
12163,-5.80332140849243236e-09
12164,5.80306915720413313e-09
12165,-5.80281688899140589e-09
12166,5.80256460288095684e-09
12167,-5.80231229557124512e-09
12168,5.80205997202821728e-09
12169,-5.80180762490356720e-09
12170,5.80155526166537260e-09
12171,-5.80130287929750800e-09
12172,5.80105047698062947e-09
12173,-5.80079805501253942e-09
12174,5.80054561516219750e-09
12175,-5.80029315716646763e-09
12176,5.80004067915888707e-09
12177,-5.79978818315471429e-09
12178,5.79953566961652523e-09
12179,-5.79928313388360051e-09
12180,5.79903058171755336e-09
12181,-5.79877801158586378e-09
12182,5.79852542187593076e-09
12183,-5.79827281308609421e-09
12184,5.79802018745670667e-09
12185,-5.79776754072392007e-09
12186,5.79751487854679876e-09
12187,-5.79726219576985602e-09
12188,5.79700949209996386e-09
12189,-5.79675677397538001e-09
12190,5.79650403575035939e-09
12191,-5.79625127848288751e-09
12192,5.79599850334820438e-09
12193,-5.79574570953919183e-09
12194,5.79549290098893403e-09
12195,-5.79524007053752682e-09
12196,5.79498722123772740e-09
12197,-5.79473435672345269e-09
12198,5.79448147196212263e-09
12199,-5.79422856611123307e-09
12200,5.79397565013379992e-09
12201,-5.79372270625348518e-09
12202,5.79346975160392159e-09
12203,-5.79321677494892013e-09
12204,5.79296378337398173e-09
12205,-5.79271077116942107e-09
12206,5.79245774100442426e-09
12207,-5.79220469451700329e-09
12208,5.79195162755116950e-09
12209,-5.79169854531222160e-09
12210,5.79144544234168074e-09
12211,-5.79119232269627971e-09
12212,5.79093918803463807e-09
12213,-5.79068603069117132e-09
12214,5.79043285902496142e-09
12215,-5.79017966730682807e-09
12216,5.78992646049415153e-09
12217,-5.78967323216938832e-09
12218,5.78941998973509438e-09
12219,-5.78916672629073218e-09
12220,5.78891345004683609e-09
12221,-5.78866015092669188e-09
12222,5.78840683781980529e-09
12223,-5.78815350713256872e-09
12224,5.78790014927810944e-09
12225,-5.78764679358877637e-09
12226,5.78739340311455882e-09
12227,-5.78714000179807634e-09
12228,5.78688658426262189e-09
12229,-5.78663314503927345e-09
12230,5.78637969210679768e-09
12231,-5.78612621911350130e-09
12232,5.78587273270697912e-09
12233,-5.78561922238757615e-09
12234,5.78536570243949472e-09
12235,-5.78511215994953722e-09
12236,5.78485860249222714e-09
12237,-5.78460502752951791e-09
12238,5.78435143546450459e-09
12239,-5.78409782294785014e-09
12240,5.78384419765741112e-09
12241,-5.78359055308790581e-09
12242,5.78333689259049105e-09
12243,-5.78308321215882257e-09
12244,5.78282951970886831e-09
12245,-5.78257580488274707e-09
12246,5.78232207695812902e-09
12247,-5.78206833035711277e-09
12248,5.78181457006927824e-09
12249,-5.78156078753167324e-09
12250,5.78130699199719801e-09
12251,-5.78105317577489927e-09
12252,5.78079934769166930e-09
12253,-5.78054549832577535e-09
12254,5.78029163453567875e-09
12255,-5.78003775114147444e-09
12256,5.77978385150749206e-09
12257,-5.77952994288937532e-09
12258,5.77927600975114120e-09
12259,-5.77902206252253302e-09
12260,5.77876810022501433e-09
12261,-5.77851411571250232e-09
12262,5.77826012037668934e-09
12263,-5.77800610721683567e-09
12264,5.77775207403864208e-09
12265,-5.77749802798848666e-09
12266,5.77724396513611172e-09
12267,-5.77698988355473900e-09
12268,5.77673578816262559e-09
12269,-5.77648167347075316e-09
12270,5.77622754255178831e-09
12271,-5.77597340061177090e-09
12272,5.77571923689054858e-09
12273,-5.77546505752385761e-09
12274,5.77521086627136624e-09
12275,-5.77495665326684379e-09
12276,5.77470242533340701e-09
12277,-5.77444818376651750e-09
12278,5.77419392268301613e-09
12279,-5.77393964903120349e-09
12280,5.77368535605475023e-09
12281,-5.77343105225872824e-09
12282,5.77317671823725783e-09
12283,-5.77292239109328798e-09
12284,5.77266802989099269e-09
12285,-5.77241366722024832e-09
12286,5.77215927194885190e-09
12287,-5.77190479427154407e-09
12288,5.77165044386030707e-09
12289,-5.77139597562840756e-09
12290,5.77114155101216598e-09
12291,-5.77088708897527519e-09
12292,5.77063259967627993e-09
12293,-5.77037810457316924e-09
12294,5.77012358721526875e-09
12295,-5.76986905933437355e-09
12296,5.76961451420090201e-09
12297,-5.76935995059011231e-09
12298,5.76910537166584208e-09
12299,-5.76885077910485921e-09
12300,5.76859616823308784e-09
12301,-5.76834154568593509e-09
12302,5.76808690725252804e-09
12303,-5.76783224810104666e-09
12304,5.76757757365801496e-09
12305,-5.76732289145418780e-09
12306,5.76706818700279379e-09
12307,-5.76681347092675187e-09
12308,5.76655873825722285e-09
12309,-5.76630398793640567e-09
12310,5.76604922573607548e-09
12311,-5.76579444543491590e-09
12312,5.76553964935071845e-09
12313,-5.76528484074995236e-09
12314,5.76503001529798857e-09
12315,-5.76477517321147311e-09
12316,5.76452031719813624e-09
12317,-5.76426544549173309e-09
12318,5.76401056198257517e-09
12319,-5.76375565827044398e-09
12320,5.76350074781387665e-09
12321,-5.76324581055852111e-09
12322,5.76299086311161718e-09
12323,-5.76273589987813834e-09
12324,5.76248092461456901e-09
12325,-5.76222593137778194e-09
12326,5.76197092406858470e-09
12327,-5.76171589988768890e-09
12328,5.76146086635438552e-09
12329,-5.76120581143226856e-09
12330,5.76095074592615645e-09
12331,-5.76069566348701035e-09
12332,5.76044056777282310e-09
12333,-5.76018545616787176e-09
12334,5.75993033044116893e-09
12335,-5.75967518908435489e-09
12336,5.75942003508213387e-09
12337,-5.75916486207076305e-09
12338,5.75890967787935969e-09
12339,-5.75865447770301194e-09
12340,5.75839926185875662e-09
12341,-5.75814403311996241e-09
12342,5.75788878931809675e-09
12343,-5.75763352677611268e-09
12344,5.75737825816108602e-09
12345,-5.75712296570257407e-09
12346,5.75686766702786267e-09
12347,-5.75661234995261037e-09
12348,5.75635701927961060e-09
12349,-5.75610167387033611e-09
12350,5.75584631377837827e-09
12351,-5.75559093697856650e-09
12352,5.75533555219824109e-09
12353,-5.75508014963017664e-09
12354,5.75482472799798383e-09
12355,-5.75456929633428800e-09
12356,5.75431385190158208e-09
12357,-5.75405838956009247e-09
12358,5.75380291682903073e-09
12359,-5.75354742494629846e-09
12360,5.75329192656426170e-09
12361,-5.75303640507215024e-09
12362,5.75278087624610244e-09
12363,-5.75252532952224516e-09
12364,5.75226976963601369e-09
12365,-5.75201419614530977e-09
12366,5.75175860865916898e-09
12367,-5.75150300660409624e-09
12368,5.75124739245103802e-09
12369,-5.75099176000950616e-09
12370,5.75073611620222399e-09
12371,-5.75048045826975256e-09
12372,5.75022478789831445e-09
12373,-5.74996910167071321e-09
12374,5.74971340463253138e-09
12375,-5.74945769086590628e-09
12376,5.74920196285044992e-09
12377,-5.74894622421593010e-09
12378,5.74869046706959042e-09
12379,-5.74843470120087933e-09
12380,5.74817891758252748e-09
12381,-5.74792312154838489e-09
12382,5.74766731323407610e-09
12383,-5.74741148495105077e-09
12384,5.74715565374372111e-09
12385,-5.74689979913611037e-09
12386,5.74664393776617404e-09
12387,-5.74638805968391783e-09
12388,5.74613217018061513e-09
12389,-5.74587626508937916e-09
12390,5.74562034923356377e-09
12391,-5.74536441596125875e-09
12392,5.74510847278821805e-09
12393,-5.74485251387764847e-09
12394,5.74459654073347189e-09
12395,-5.74434055490653451e-09
12396,5.74408455795545140e-09
12397,-5.74382854451537725e-09
12398,5.74357252056205010e-09
12399,-5.74331648199195267e-09
12400,5.74306043102796327e-09
12401,-5.74280436557012014e-09
12402,5.74254828768614982e-09
12403,-5.74229219562309363e-09
12404,5.74203609010227707e-09
12405,-5.74177997303986980e-09
12406,5.74152384364747936e-09
12407,-5.74126769938608315e-09
12408,5.74101154129881051e-09
12409,-5.74075537171827187e-09
12410,5.74049919052912768e-09
12411,-5.74024299248417507e-09
12412,5.73998678438419443e-09
12413,-5.73973056120889014e-09
12414,5.73947432696882176e-09
12415,-5.73921807738393925e-09
12416,5.73896182018028158e-09
12417,-5.73870553649836653e-09
12418,5.73844926048782871e-09
12419,-5.73819295655622208e-09
12420,5.73793664558359204e-09
12421,-5.73768032058052131e-09
12422,5.73742398040249965e-09
12423,-5.73716763266827573e-09
12424,5.73691126580563498e-09
12425,-5.73665489270246741e-09
12426,5.73639850492074578e-09
12427,-5.73614210262917357e-09
12428,5.73588568958733961e-09
12429,-5.73562926212320139e-09
12430,5.73537282288250271e-09
12431,-5.73511637128804936e-09
12432,5.73485991044894524e-09
12433,-5.73460342940422999e-09
12434,5.73434694121374545e-09
12435,-5.73409043889027961e-09
12436,5.73383392468386713e-09
12437,-5.73357739803840276e-09
12438,5.73332085966547608e-09
12439,-5.73306430708741147e-09
12440,5.73280774442655038e-09
12441,-5.73255116819722485e-09
12442,5.73229457939541493e-09
12443,-5.73203797789548593e-09
12444,5.73178136555238461e-09
12445,-5.73152473932983946e-09
12446,5.73126810216972909e-09
12447,-5.73101144775167893e-09
12448,5.73075479208743569e-09
12449,-5.73049811300764904e-09
12450,5.73024142919876827e-09
12451,-5.72998473212250520e-09
12452,5.72972802215484654e-09
12453,-5.72947130004944148e-09
12454,5.72921456491420801e-09
12455,-5.72895781788009392e-09
12456,5.72870105976203011e-09
12457,-5.72844428852736746e-09
12458,5.72818750727103367e-09
12459,-5.72793071045209241e-09
12460,5.72767390716450197e-09
12461,-5.72741708543177732e-09
12462,5.72716025801363269e-09
12463,-5.72690341198136664e-09
12464,5.72664656066415929e-09
12465,-5.72638969669012820e-09
12466,5.72613281588395931e-09
12467,-5.72587592939871160e-09
12468,5.72561902734682392e-09
12469,-5.72536211503423719e-09
12470,5.72510519071837635e-09
12471,-5.72484825261633215e-09
12472,5.72459130603785473e-09
12473,-5.72433434670229680e-09
12474,5.72407737517734746e-09
12475,-5.72382039334060000e-09
12476,5.72356339967972175e-09
12477,-5.72330639439172315e-09
12478,5.72304937612519126e-09
12479,-5.72279234839238127e-09
12480,5.72253531740608796e-09
12481,-5.72227825566995673e-09
12482,5.72202119393851728e-09
12483,-5.72176411593709526e-09
12484,5.72150703264603438e-09
12485,-5.72124993235279217e-09
12486,5.72099282334826857e-09
12487,-5.72073570386996420e-09
12488,5.72047856897802178e-09
12489,-5.72022142824651429e-09
12490,5.71996427510412041e-09
12491,-5.71970710981498124e-09
12492,5.71944993380489892e-09
12493,-5.71919274574509380e-09
12494,5.71893554813566139e-09
12495,-5.71867833559537159e-09
12496,5.71842111646568080e-09
12497,-5.71816388140197844e-09
12498,5.71790663880672133e-09
12499,-5.71764938356860329e-09
12500,5.71739211882928443e-09
12501,-5.71713484232500880e-09
12502,5.71687755362302116e-09
12503,-5.71662025551889252e-09
12504,5.71636294762273380e-09
12505,-5.71610562500137216e-09
12506,5.71584829438121454e-09
12507,-5.71559094930455204e-09
12508,5.71533359981663542e-09
12509,-5.71507623373310833e-09
12510,5.71481885854178916e-09
12511,-5.71456147129177146e-09
12512,5.71430408097667323e-09
12513,-5.71404666974223107e-09
12514,5.71378925022911718e-09
12515,-5.71353182252951672e-09
12516,5.71327438321642536e-09
12517,-5.71301693134426896e-09
12518,5.71275947107675956e-09
12519,-5.71250199683168535e-09
12520,5.71224451869381314e-09
12521,-5.71198702237814323e-09
12522,5.71172951904216664e-09
12523,-5.71147200572817584e-09
12524,5.71121447978290797e-09
12525,-5.71095694645638489e-09
12526,5.71069940038421790e-09
12527,-5.71044184191082269e-09
12528,5.71018427867609811e-09
12529,-5.70992669775798499e-09
12530,5.70966911127628898e-09
12531,-5.70941151346031854e-09
12532,5.70915390661336554e-09
12533,-5.70889628606139380e-09
12534,5.70863865784951205e-09
12535,-5.70838101606931557e-09
12536,5.70812337117668495e-09
12537,-5.70786570734048423e-09
12538,5.70760803677495003e-09
12539,-5.70735035806288786e-09
12540,5.70709266365623741e-09
12541,-5.70683496296348580e-09
12542,5.70657725168631553e-09
12543,-5.70631953364727959e-09
12544,5.70606180051857255e-09
12545,-5.70580405514919139e-09
12546,5.70554630704017645e-09
12547,-5.70528854672244717e-09
12548,5.70503077431146554e-09
12549,-5.70477299367079618e-09
12550,5.70451520104096687e-09
12551,-5.70425740040508390e-09
12552,5.70399958670182181e-09
12553,-5.70374176732768655e-09
12554,5.70348393391884649e-09
12555,-5.70322609147289943e-09
12556,5.70296824168339177e-09
12557,-5.70271037811048175e-09
12558,5.70245250910656274e-09
12559,-5.70219462478864125e-09
12560,5.70193673986929493e-09
12561,-5.70167883325360664e-09
12562,5.70142092460135419e-09
12563,-5.70116300562832043e-09
12564,5.70090507446793178e-09
12565,-5.70064713503571054e-09
12566,5.70038918524025790e-09
12567,-5.70013122597277414e-09
12568,5.69987325784921019e-09
12569,-5.69961528022690875e-09
12570,5.69935729091132823e-09
12571,-5.69909929470679235e-09
12572,5.69884128755507858e-09
12573,-5.69858327139421320e-09
12574,5.69832524501457526e-09
12575,-5.69806720661104571e-09
12576,5.69780916681604122e-09
12577,-5.69755110817673410e-09
12578,5.69729304535846254e-09
12579,-5.69703496971381509e-09
12580,5.69677689020798117e-09
12581,-5.69651879528050046e-09
12582,5.69626069425632971e-09
12583,-5.69600258476169135e-09
12584,5.69574446511122886e-09
12585,-5.69548633594088285e-09
12586,5.69522819568707929e-09
12587,-5.69497004770920048e-09
12588,5.69471189028236805e-09
12589,-5.69445372294985670e-09
12590,5.69419554759219787e-09
12591,-5.69393736023509229e-09
12592,5.69367916788034343e-09
12593,-5.69342096377776292e-09
12594,5.69316275315868498e-09
12595,-5.69290452983513440e-09
12596,5.69264629954234562e-09
12597,-5.69238805982547902e-09
12598,5.69212981129467544e-09
12599,-5.69187155314379689e-09
12600,5.69161328795576614e-09
12601,-5.69135500893343247e-09
12602,5.69109672740213592e-09
12603,-5.69083843061306781e-09
12604,5.69058013148316128e-09
12605,-5.69032181771184026e-09
12606,5.69006349692692928e-09
12607,-5.68980516809628395e-09
12608,5.68954682434162698e-09
12609,-5.68928848417930291e-09
12610,5.68903012604898805e-09
12611,-5.68877176063507906e-09
12612,5.68851338946921334e-09
12613,-5.68825500630749166e-09
12614,5.68799661705481727e-09
12615,-5.68773821686470752e-09
12616,5.68747981070923755e-09
12617,-5.68722139155749540e-09
12618,5.68696296658331659e-09
12619,-5.68670453324218273e-09
12620,5.68644608894866967e-09
12621,-5.68618763798694764e-09
12622,5.68592917811429672e-09
12623,-5.68567070883538960e-09
12624,5.68541223396184061e-09
12625,-5.68515374687956238e-09
12626,5.68489525183441841e-09
12627,-5.68463674910447041e-09
12628,5.68437823824076777e-09
12629,-5.68411971891969013e-09
12630,5.68386119101566486e-09
12631,-5.68360265264493039e-09
12632,5.68334411110263987e-09
12633,-5.68308555605109118e-09
12634,5.68282699595568877e-09
12635,-5.68256842572508881e-09
12636,5.68230984666577097e-09
12637,-5.68205126109767081e-09
12638,5.68179266445060717e-09
12639,-5.68153406195214316e-09
12640,5.68127545018237662e-09
12641,-5.68101683188544533e-09
12642,5.68075820488174988e-09
12643,-5.68049956820575873e-09
12644,5.68024092691573593e-09
12645,-5.67998227349511524e-09
12646,5.67972361357603379e-09
12647,-5.67946494608476068e-09
12648,5.67920627130547465e-09
12649,-5.67894758484486064e-09
12650,5.67868889380938115e-09
12651,-5.67843019276376389e-09
12652,5.67817148593417058e-09
12653,-5.67791276889099691e-09
12654,5.67765404489539914e-09
12655,-5.67739531380887581e-09
12656,5.67713657118967134e-09
12657,-5.67687782358233452e-09
12658,5.67661906807031748e-09
12659,-5.67636030507886303e-09
12660,5.67610153147079606e-09
12661,-5.67584275423526251e-09
12662,5.67558396634627051e-09
12663,-5.67532517131148108e-09
12664,5.67506636936574405e-09
12665,-5.67480755768909897e-09
12666,5.67454873863358178e-09
12667,-5.67428991248708360e-09
12668,5.67403108014816165e-09
12669,-5.67377223879378661e-09
12670,5.67351338993734168e-09
12671,-5.67325452886445901e-09
12672,5.67299567171360276e-09
12673,-5.67273679709507095e-09
12674,5.67247791771077195e-09
12675,-5.67221902997730475e-09
12676,5.67196013472920361e-09
12677,-5.67170123436097939e-09
12678,5.67144232235087047e-09
12679,-5.67118340702919194e-09
12680,5.67092448299654138e-09
12681,-5.67066554912196686e-09
12682,5.67040661015904787e-09
12683,-5.67014766149902521e-09
12684,5.66988870772533644e-09
12685,-5.66962974723041145e-09
12686,5.66937077842631907e-09
12687,-5.66911180048019927e-09
12688,5.66885281936882983e-09
12689,-5.66859382490421512e-09
12690,5.66833483034160100e-09
12691,-5.66807582385685174e-09
12692,5.66781681116104398e-09
12693,-5.66755779296932828e-09
12694,5.66729876356522322e-09
12695,-5.66703973096435212e-09
12696,5.66678068837199039e-09
12697,-5.66652163959220601e-09
12698,5.66626258315926637e-09
12699,-5.66600352030634225e-09
12700,5.66574445033635862e-09
12701,-5.66548537343702922e-09
12702,5.66522628713537687e-09
12703,-5.66496719420657016e-09
12704,5.66470809927093313e-09
12705,-5.66444899042210165e-09
12706,5.66418988152152837e-09
12707,-5.66393076276791712e-09
12708,5.66367163617485878e-09
12709,-5.66341250262801315e-09
12710,5.66315336392464104e-09
12711,-5.66289421718286339e-09
12712,5.66263506205216408e-09
12713,-5.66237590283845412e-09
12714,5.66211673523931650e-09
12715,-5.66185755966058506e-09
12716,5.66159838034149841e-09
12717,-5.66133919057888511e-09
12718,5.66107999686922153e-09
12719,-5.66082079591624421e-09
12720,5.66056158859219443e-09
12721,-5.66030237253107175e-09
12722,5.66004314867136885e-09
12723,-5.65978392161390151e-09
12724,5.65952468668934848e-09
12725,-5.65926544466966203e-09
12726,5.65900619667427559e-09
12727,-5.65874694252208955e-09
12728,5.65848768178656823e-09
12729,-5.65822841280007416e-09
12730,5.65796913812918582e-09
12731,-5.65770985649440039e-09
12732,5.65745056929889825e-09
12733,-5.65719127600885923e-09
12734,5.65693197405710761e-09
12735,-5.65667266417485947e-09
12736,5.65641335524366142e-09
12737,-5.65615402940824007e-09
12738,5.65589470883274361e-09
12739,-5.65563537526780003e-09
12740,5.65537603601667547e-09
12741,-5.65511669204859318e-09
12742,5.65485733863485688e-09
12743,-5.65459798060023244e-09
12744,5.65433861589494725e-09
12745,-5.65407924528434440e-09
12746,5.65381986874920186e-09
12747,-5.65356048504201215e-09
12748,5.65330109782416039e-09
12749,-5.65304170023772041e-09
12750,5.65278229998229451e-09
12751,-5.65252289064065106e-09
12752,5.65226347979235686e-09
12753,-5.65200405622453532e-09
12754,5.65174463082432840e-09
12755,-5.65148519804316903e-09
12756,5.65122575914491721e-09
12757,-5.65096631616638608e-09
12758,5.65070686297715237e-09
12759,-5.65044740716893662e-09
12760,5.65018794365495113e-09
12761,-5.64992847624730821e-09
12762,5.64966900176293166e-09
12763,-5.64940952056490911e-09
12764,5.64915003239570862e-09
12765,-5.64889053978365572e-09
12766,5.64863104150404167e-09
12767,-5.64837153651571078e-09
12768,5.64811202786244287e-09
12769,-5.64785251001638180e-09
12770,5.64759298850334967e-09
12771,-5.64733346140438588e-09
12772,5.64707392740774330e-09
12773,-5.64681438920726213e-09
12774,5.64655484316830498e-09
12775,-5.64629529097290558e-09
12776,5.64603573755713353e-09
12777,-5.64577617282159002e-09
12778,5.64551660542967921e-09
12779,-5.64525703315695446e-09
12780,5.64499745209953025e-09
12781,-5.64473786609308443e-09
12782,5.64447827656743344e-09
12783,-5.64421867695393685e-09
12784,5.64395907683856497e-09
12785,-5.64369947035333410e-09
12786,5.64343985727771624e-09
12787,-5.64318023750902518e-09
12788,5.64292061566198245e-09
12789,-5.64266098481572750e-09
12790,5.64240134847530584e-09
12791,-5.64214170979116221e-09
12792,5.64188206144185980e-09
12793,-5.64162241100560553e-09
12794,5.64136275655453833e-09
12795,-5.64110309308034264e-09
12796,5.64084342092950458e-09
12797,-5.64058375332041913e-09
12798,5.64032406853301333e-09
12799,-5.64006438828976808e-09
12800,5.63980469072059292e-09
12801,-5.63954500064202460e-09
12802,5.63928530278629257e-09
12803,-5.63902560088271417e-09
12804,5.63876588627672032e-09
12805,-5.63850617713471434e-09
12806,5.63824645400995711e-09
12807,-5.63798672545445807e-09
12808,5.63772699875526731e-09
12809,-5.63746725898551113e-09
12810,5.63720751843873871e-09
12811,-5.63694777252314556e-09
12812,5.63668801992411835e-09
12813,-5.63642826366596588e-09
12814,5.63616850343809507e-09
12815,-5.63590873441403857e-09
12816,5.63564896207899893e-09
12817,-5.63538918566667522e-09
12818,5.63512940501126320e-09
12819,-5.63486961615209472e-09
12820,5.63460982432228078e-09
12821,-5.63435002797112078e-09
12822,5.63409022587152370e-09
12823,-5.63383041905004302e-09
12824,5.63357060837991098e-09
12825,-5.63331078999206637e-09
12826,5.63305096743111211e-09
12827,-5.63279114423093501e-09
12828,5.63253131273862878e-09
12829,-5.63227147600528799e-09
12830,5.63201163427890139e-09
12831,-5.63175178689754251e-09
12832,5.63149193869062760e-09
12833,-5.63123208247822646e-09
12834,5.63097222364145917e-09
12835,-5.63071235863251169e-09
12836,5.63045248891988933e-09
12837,-5.63019261425200677e-09
12838,5.62993273570902955e-09
12839,-5.62967285187020794e-09
12840,5.62941296421806552e-09
12841,-5.62915307121221082e-09
12842,5.62889317428096888e-09
12843,-5.62863327155101133e-09
12844,5.62837336635453025e-09
12845,-5.62811345503679930e-09
12846,5.62785353880513741e-09
12847,-5.62759362091553922e-09
12848,5.62733369066856081e-09
12849,-5.62707376650930002e-09
12850,5.62681383122382471e-09
12851,-5.62655389272184849e-09
12852,5.62629395041070969e-09
12853,-5.62603400303695504e-09
12854,5.62577405239824491e-09
12855,-5.62551409530110293e-09
12856,5.62525413715984810e-09
12857,-5.62499416900955978e-09
12858,5.62473420338525772e-09
12859,-5.62447422864348308e-09
12860,5.62421425054878478e-09
12861,-5.62395427073543346e-09
12862,5.62369428191796144e-09
12863,-5.62343429125446218e-09
12864,5.62317430378187664e-09
12865,-5.62291429574885837e-09
12866,5.62265429584917619e-09
12867,-5.62239428745567013e-09
12868,5.62213427730082854e-09
12869,-5.62187426050056845e-09
12870,5.62161424041466673e-09
12871,-5.62135421882653223e-09
12872,5.62109418762589561e-09
12873,-5.62083415750814512e-09
12874,5.62057412089397287e-09
12875,-5.62031407915219238e-09
12876,5.62005403598255422e-09
12877,-5.61979398673076454e-09
12878,5.61953393454890427e-09
12879,-5.61927387877881309e-09
12880,5.61901381756553929e-09
12881,-5.61875375308937216e-09
12882,5.61849368605722851e-09
12883,-5.61823361344336357e-09
12884,5.61797353613779305e-09
12885,-5.61771345549029044e-09
12886,5.61745337094502758e-09
12887,-5.61719328350339098e-09
12888,5.61693319390643768e-09
12889,-5.61667309485501678e-09
12890,5.61641299827013349e-09
12891,-5.61615289316592186e-09
12892,5.61589278727248975e-09
12893,-5.61563267500685278e-09
12894,5.61537256072601606e-09
12895,-5.61511244166895825e-09
12896,5.61485231751519317e-09
12897,-5.61459219446156839e-09
12898,5.61433206446733000e-09
12899,-5.61407193201150053e-09
12900,5.61381179494541302e-09
12901,-5.61355165388848841e-09
12902,5.61329150866806185e-09
12903,-5.61303136328248290e-09
12904,5.61277121057047841e-09
12905,-5.61251105488761835e-09
12906,5.61225089663123397e-09
12907,-5.61199073364666618e-09
12908,5.61173056916172759e-09
12909,-5.61147039913911341e-09
12910,5.61121022670401457e-09
12911,-5.61095004935188368e-09
12912,5.61068986936756482e-09
12913,-5.61042968732780554e-09
12914,5.61016950136210893e-09
12915,-5.60990930922342148e-09
12916,5.60964911878423038e-09
12917,-5.60938891995352605e-09
12918,5.60912872020879624e-09
12919,-5.60886851655357091e-09
12920,5.60860830961197273e-09
12921,-5.60834810068095223e-09
12922,5.60808788576476798e-09
12923,-5.60782766791170543e-09
12924,5.60756744696003754e-09
12925,-5.60730722539645535e-09
12926,5.60704699769441133e-09
12927,-5.60678676329429298e-09
12928,5.60652653270603382e-09
12929,-5.60626629794292546e-09
12930,5.60600605837042026e-09
12931,-5.60574581434257884e-09
12932,5.60548557009449397e-09
12933,-5.60522531963358538e-09
12934,5.60496506888398662e-09
12935,-5.60470481150497863e-09
12936,5.60444455430575502e-09
12937,-5.60418429230369248e-09
12938,5.60392402878080545e-09
12939,-5.60366375909531284e-09
12940,5.60340348931404842e-09
12941,-5.60314321515088984e-09
12942,5.60288293949409454e-09
12943,-5.60262266086046646e-09
12944,5.60236237829518772e-09
12945,-5.60210209149897527e-09
12946,5.60184180331682501e-09
12947,-5.60158151085664304e-09
12948,5.60132121509661509e-09
12949,-5.60106091819062270e-09
12950,5.60080061779586621e-09
12951,-5.60054031435820838e-09
12952,5.60028000746823120e-09
12953,-5.60001970145535581e-09
12954,5.59975938866074421e-09
12955,-5.59949907202047647e-09
12956,5.59923875809480623e-09
12957,-5.59897843538523724e-09
12958,5.59871811417761813e-09
12959,-5.59845778688048726e-09
12960,5.59819745764470063e-09
12961,-5.59793712976385404e-09
12962,5.59767679453648804e-09
12963,-5.59741646011497380e-09
12964,5.59715611796128126e-09
12965,-5.59689577769005078e-09
12966,5.59663543295810906e-09
12967,-5.59637508492603681e-09
12968,5.59611473552532558e-09
12969,-5.59585438329078373e-09
12970,5.59559402896726756e-09
12971,-5.59533367082721614e-09
12972,5.59507331044812495e-09
12973,-5.59481294977274675e-09
12974,5.59455258203275479e-09
12975,-5.59429221673382988e-09
12976,5.59403184529323037e-09
12977,-5.59377147235550427e-09
12978,5.59351109855290707e-09
12979,-5.59325072129567689e-09
12980,5.59299034090857808e-09
12981,-5.59272995899376519e-09
12982,5.59246957367535637e-09
12983,-5.59220918595249233e-09
12984,5.59194879723842851e-09
12985,-5.59168840533197775e-09
12986,5.59142801211124040e-09
12987,-5.59116761458453826e-09
12988,5.59090721628185965e-09
12989,-5.59064681476925621e-09
12990,5.59038641413131604e-09
12991,-5.59012600466211605e-09
12992,5.58986560575273355e-09
12993,-5.58960518813298385e-09
12994,5.58934477753133390e-09
12995,-5.58908436227923567e-09
12996,5.58882394505570962e-09
12997,-5.58856352589729562e-09
12998,5.58830310363414107e-09
12999,-5.58804268259525520e-09
13000,5.58778225543632798e-09
13001,-5.58752183022580236e-09
13002,5.58726139753246774e-09
13003,-5.58700096735136005e-09
13004,5.58674053399392265e-09
13005,-5.58648009754177427e-09
13006,5.58621966032532673e-09
13007,-5.58595921856047025e-09
13008,5.58569878124971005e-09
13009,-5.58543833187740831e-09
13010,5.58517788816602793e-09
13011,-5.58491744066746233e-09
13012,5.58465699010998530e-09
13013,-5.58439653997622328e-09
13014,5.58413608586583760e-09
13015,-5.58387563058949949e-09
13016,5.58361517126773286e-09
13017,-5.58335471176182341e-09
13018,5.58309425202932438e-09
13019,-5.58283378787376240e-09
13020,5.58257332412005551e-09
13021,-5.58231285597766000e-09
13022,5.58205238792181652e-09
13023,-5.58179191642391984e-09
13024,5.58153144462115250e-09
13025,-5.58127096977468477e-09
13026,5.58101049492587281e-09
13027,-5.58075001950254255e-09
13028,5.58048953867069516e-09
13029,-5.58022905882972991e-09
13030,5.57996857645630407e-09
13031,-5.57970809277268866e-09
13032,5.57944760798792876e-09
13033,-5.57918711956917335e-09
13034,5.57892662993169635e-09
13035,-5.57866614026957434e-09
13036,5.57840564824838780e-09
13037,-5.57814515394699685e-09
13038,5.57788465923617134e-09
13039,-5.57762416094062134e-09
13040,5.57736366262603295e-09
13041,-5.57710316202655664e-09
13042,5.57684266047470759e-09
13043,-5.57658215551679760e-09
13044,5.57632165098359772e-09
13045,-5.57606114572492817e-09
13046,5.57580063896328800e-09
13047,-5.57554012929822981e-09
13048,5.57527961823979333e-09
13049,-5.57501910553239132e-09
13050,5.57475859401303326e-09
13051,-5.57449807964416950e-09
13052,5.57423756070722150e-09
13053,-5.57397704544559164e-09
13054,5.57371652314152306e-09
13055,-5.57345600535305081e-09
13056,5.57319548463982756e-09
13057,-5.57293496270729791e-09
13058,5.57267443531918621e-09
13059,-5.57241391215164612e-09
13060,5.57215338674369892e-09
13061,-5.57189285800887762e-09
13062,5.57163232799521277e-09
13063,-5.57137180003973374e-09
13064,5.57111126824418950e-09
13065,-5.57085073393943918e-09
13066,5.57059020044171026e-09
13067,-5.57032966622667761e-09
13068,5.57006913046721108e-09
13069,-5.56980859302670592e-09
13070,5.56954805496271999e-09
13071,-5.56928751260016427e-09
13072,5.56902697303792678e-09
13073,-5.56876642954598498e-09
13074,5.56850588892219600e-09
13075,-5.56824534568795404e-09
13076,5.56798480083761045e-09
13077,-5.56772425502453036e-09
13078,5.56746370857331601e-09
13079,-5.56720315839851255e-09
13080,5.56694261174221531e-09
13081,-5.56668206057712694e-09
13082,5.56642150966171725e-09
13083,-5.56616095964655717e-09
13084,5.56590040462062729e-09
13085,-5.56563985188856933e-09
13086,5.56537929737217608e-09
13087,-5.56511874132228510e-09
13088,5.56485819223131407e-09
13089,-5.56459762961798233e-09
13090,5.56433707140578830e-09
13091,-5.56407651326301456e-09
13092,5.56381595287474739e-09
13093,-5.56355539361651068e-09
13094,5.56329483119402274e-09
13095,-5.56303427084160144e-09
13096,5.56277370654373127e-09
13097,-5.56251314439515923e-09
13098,5.56225257827927760e-09
13099,-5.56199201353101339e-09
13100,5.56173144917682463e-09
13101,-5.56147088178441802e-09
13102,5.56121031596389943e-09
13103,-5.56094974797384077e-09
13104,5.56068918327842099e-09
13105,-5.56042861068808090e-09
13106,5.56016804163156061e-09
13107,-5.55990747136004766e-09
13108,5.55964690033578463e-09
13109,-5.55938632761982559e-09
13110,5.55912575789572422e-09
13111,-5.55886518446371049e-09
13112,5.55860461087239914e-09
13113,-5.55834403754298724e-09
13114,5.55808346487748290e-09
13115,-5.55782288952993559e-09
13116,5.55756231668731285e-09
13117,-5.55730173812599846e-09
13118,5.55704116458945144e-09
13119,-5.55678058651013767e-09
13120,5.55652000262525429e-09
13121,-5.55625943409679701e-09
13122,5.55599885625737058e-09
13123,-5.55573827764258393e-09
13124,5.55547769949625116e-09
13125,-5.55521712123120226e-09
13126,5.55495654220346141e-09
13127,-5.55469596318447212e-09
13128,5.55443538344660911e-09
13129,-5.55417480217153682e-09
13130,5.55391422361808891e-09
13131,-5.55365364023188957e-09
13132,5.55339306220694390e-09
13133,-5.55313247820383077e-09
13134,5.55287189874267292e-09
13135,-5.55261131775687478e-09
13136,5.55235073688007258e-09
13137,-5.55209015288957478e-09
13138,5.55182957089351367e-09
13139,-5.55156898805499557e-09
13140,5.55130840626221822e-09
13141,-5.55104782212310585e-09
13142,5.55078723987326655e-09
13143,-5.55052665626257618e-09
13144,5.55026607515612217e-09
13145,-5.55000549092110068e-09
13146,5.54974490810344242e-09
13147,-5.54948432434377930e-09
13148,5.54922374279013905e-09
13149,-5.54896315674037429e-09
13150,5.54870257390619640e-09
13151,-5.54844199340856056e-09
13152,5.54818140612559607e-09
13153,-5.54792082387100130e-09
13154,5.54766024028997197e-09
13155,-5.54739965611177035e-09
13156,5.54713907321500716e-09
13157,-5.54687849016611304e-09
13158,5.54661790793523272e-09
13159,-5.54635732636428619e-09
13160,5.54609674009519284e-09
13161,-5.54583615836238443e-09
13162,5.54557557619133739e-09
13163,-5.54531499308623966e-09
13164,5.54505441100198290e-09
13165,-5.54479382708402801e-09
13166,5.54453324672615509e-09
13167,-5.54427266416040393e-09
13168,5.54401208311845098e-09
13169,-5.54375150138360937e-09
13170,5.54349092021965804e-09
13171,-5.54323033914677019e-09
13172,5.54296975881818938e-09
13173,-5.54270917785417422e-09
13174,5.54244859905847407e-09
13175,-5.54218801879957082e-09
13176,5.54192744028833974e-09
13177,-5.54166686061376266e-09
13178,5.54140628238298716e-09
13179,-5.54114570351625949e-09
13180,5.54088512447331340e-09
13181,-5.54062454764257749e-09
13182,5.54036397111694218e-09
13183,-5.54010339296388526e-09
13184,5.53984281671424041e-09
13185,-5.53958224359436080e-09
13186,5.53932166362610318e-09
13187,-5.53906109003704755e-09
13188,5.53880051339396418e-09
13189,-5.53853994071130246e-09
13190,5.53827936802065845e-09
13191,-5.53801879438920485e-09
13192,5.53775822048026442e-09
13193,-5.53749765074588285e-09
13194,5.53723707642410154e-09
13195,-5.53697650590267665e-09
13196,5.53671593488159827e-09
13197,-5.53645536490008409e-09
13198,5.53619479681226757e-09
13199,-5.53593422667413336e-09
13200,5.53567365749109166e-09
13201,-5.53541309091863859e-09
13202,5.53515252490276641e-09
13203,-5.53489195880033473e-09
13204,5.53463139340992110e-09
13205,-5.53437082850967320e-09
13206,5.53411026525607389e-09
13207,-5.53384970017328046e-09
13208,5.53358913962883745e-09
13209,-5.53332857718989855e-09
13210,5.53306801638831900e-09
13211,-5.53280745685499262e-09
13212,5.53254689689411147e-09
13213,-5.53228633943312151e-09
13214,5.53202578091214756e-09
13215,-5.53176522110923806e-09
13216,5.53150466148197953e-09
13217,-5.53124410840049649e-09
13218,5.53098355653360493e-09
13219,-5.53072300191531709e-09
13220,5.53046244880122990e-09
13221,-5.53020189800690953e-09
13222,5.52994134673010794e-09
13223,-5.52968079627589694e-09
13224,5.52942024872859796e-09
13225,-5.52915969899125476e-09
13226,5.52889915066484843e-09
13227,-5.52863860715958074e-09
13228,5.52837805989324441e-09
13229,-5.52811751597306459e-09
13230,5.52785697300389432e-09
13231,-5.52759643068704116e-09
13232,5.52733589147032363e-09
13233,-5.52707534883902934e-09
13234,5.52681480882511070e-09
13235,-5.52655427066574588e-09
13236,5.52629373268230500e-09
13237,-5.52603319841836034e-09
13238,5.52577266256902394e-09
13239,-5.52551212931791809e-09
13240,5.52525159601196190e-09
13241,-5.52499106332902491e-09
13242,5.52473053514049685e-09
13243,-5.52447000428861844e-09
13244,5.52420947715928440e-09
13245,-5.52394895130208880e-09
13246,5.52368842354234470e-09
13247,-5.52342790322590676e-09
13248,5.52316737755669456e-09
13249,-5.52290685281391721e-09
13250,5.52264633473817258e-09
13251,-5.52238581641470721e-09
13252,5.52212529955583129e-09
13253,-5.52186477991680382e-09
13254,5.52160426537059668e-09
13255,-5.52134375106760876e-09
13256,5.52108323579322047e-09
13257,-5.52082272636270686e-09
13258,5.52056221539007713e-09
13259,-5.52030170656657513e-09
13260,5.52004119952399464e-09
13261,-5.51978069230997766e-09
13262,5.51952018904525180e-09
13263,-5.51925968496078499e-09
13264,5.51899918449687117e-09
13265,-5.51873868493702524e-09
13266,5.51847818370874029e-09
13267,-5.51821768761278678e-09
13268,5.51795719014444965e-09
13269,-5.51769669672056498e-09
13270,5.51743620327636310e-09
13271,-5.51717571102978226e-09
13272,5.51691522288149175e-09
13273,-5.51665473296166574e-09
13274,5.51639424603969035e-09
13275,-5.51613376222068946e-09
13276,5.51587327851346631e-09
13277,-5.51561279605447359e-09
13278,5.51535231388947824e-09
13279,-5.51509183500801769e-09
13280,5.51483135703531761e-09
13281,-5.51457088089181331e-09
13282,5.51431040661988455e-09
13283,-5.51404993330981960e-09
13284,5.51378946475550055e-09
13285,-5.51352899372900334e-09
13286,5.51326852895333383e-09
13287,-5.51300806020725529e-09
13288,5.51274759800069296e-09
13289,-5.51248713611368621e-09
13290,5.51222667437396477e-09
13291,-5.51196621684433952e-09
13292,5.51170576037849667e-09
13293,-5.51144530324837650e-09
13294,5.51118485263437161e-09
13295,-5.51092439938763528e-09
13296,5.51066395123696019e-09
13297,-5.51040350103529325e-09
13298,5.51014305391697100e-09
13299,-5.50988261136821034e-09
13300,5.50962216881545109e-09
13301,-5.50936172810312156e-09
13302,5.50910128939643039e-09
13303,-5.50884085302332905e-09
13304,5.50858041811894892e-09
13305,-5.50831998151679796e-09
13306,5.50805955506803342e-09
13307,-5.50779911817679111e-09
13308,5.50753869801846381e-09
13309,-5.50727826296934445e-09
13310,5.50701784253026791e-09
13311,-5.50675741739697449e-09
13312,5.50649699681129095e-09
13313,-5.50623657980368137e-09
13314,5.50597616962611369e-09
13315,-5.50571575950373301e-09
13316,5.50545534961268250e-09
13317,-5.50519494091673509e-09
13318,5.50493453493893212e-09
13319,-5.50467412912205714e-09
13320,5.50441372821044178e-09
13321,-5.50415332471554881e-09
13322,5.50389292895039231e-09
13323,-5.50363253052244960e-09
13324,5.50337213822805444e-09
13325,-5.50311174461239377e-09
13326,5.50285135591733277e-09
13327,-5.50259096721407524e-09
13328,5.50233058559149616e-09
13329,-5.50207019909858930e-09
13330,5.50180981813631625e-09
13331,-5.50154943954076161e-09
13332,5.50128906066387953e-09
13333,-5.50102868811175029e-09
13334,5.50076831482119443e-09
13335,-5.50050794535508993e-09
13336,5.50024757552745871e-09
13337,-5.49998721273223001e-09
13338,5.49972684986112901e-09
13339,-5.49946648834792108e-09
13340,5.49920613094077402e-09
13341,-5.49894577574276416e-09
13342,5.49868542051428676e-09
13343,-5.49842506961273820e-09
13344,5.49816472460216565e-09
13345,-5.49790437179824974e-09
13346,5.49764403072714554e-09
13347,-5.49738368697389331e-09
13348,5.49712334963048267e-09
13349,-5.49686301163002924e-09
13350,5.49660267642758040e-09
13351,-5.49634234573332794e-09
13352,5.49608201604818124e-09
13353,-5.49582168788413944e-09
13354,5.49556136334621426e-09
13355,-5.49530104111139648e-09
13356,5.49504072082651968e-09
13357,-5.49478040508162698e-09
13358,5.49452009051584384e-09
13359,-5.49425977681803125e-09
13360,5.49399946975945895e-09
13361,-5.49373916138786315e-09
13362,5.49347885781872909e-09
13363,-5.49321855469441141e-09
13364,5.49295825883767364e-09
13365,-5.49269795924952909e-09
13366,5.49243766636262367e-09
13367,-5.49217737476272442e-09
13368,5.49191708711606691e-09
13369,-5.49165679949300803e-09
13370,5.49139651782135814e-09
13371,-5.49113623720160490e-09
13372,5.49087595895664417e-09
13373,-5.49061568365347933e-09
13374,5.49035541174282207e-09
13375,-5.49009514329173853e-09
13376,5.48983487517567471e-09
13377,-5.48957461283958010e-09
13378,5.48931434912309144e-09
13379,-5.48905408905692601e-09
13380,5.48879383592224956e-09
13381,-5.48853358000037481e-09
13382,5.48827333247388448e-09
13383,-5.48801308200174361e-09
13384,5.48775283736681200e-09
13385,-5.48749259635673143e-09
13386,5.48723235680592483e-09
13387,-5.48697212237200127e-09
13388,5.48671188750930201e-09
13389,-5.48645165907109454e-09
13390,5.48619143047426443e-09
13391,-5.48593120681317059e-09
13392,5.48567098379024410e-09
13393,-5.48541076695829714e-09
13394,5.48515054955913175e-09
13395,-5.48489033704399805e-09
13396,5.48463012801584835e-09
13397,-5.48436992039965294e-09
13398,5.48410971700247984e-09
13399,-5.48384951593508576e-09
13400,5.48358932063193947e-09
13401,-5.48332912370444042e-09
13402,5.48306893048267908e-09
13403,-5.48280874277389123e-09
13404,5.48254855740045925e-09
13405,-5.48228837303816953e-09
13406,5.48202819344799727e-09
13407,-5.48176801506816561e-09
13408,5.48150784522850228e-09
13409,-5.48124767045483646e-09
13410,5.48098750537876483e-09
13411,-5.48072734234970134e-09
13412,5.48046718169737094e-09
13413,-5.48020702471923207e-09
13414,5.47994686833544977e-09
13415,-5.47968671697127322e-09
13416,5.47942657149485908e-09
13417,-5.47916642210476147e-09
13418,5.47890628208567473e-09
13419,-5.47864614325562538e-09
13420,5.47838600755500626e-09
13421,-5.47812587628134114e-09
13422,5.47786574561481336e-09
13423,-5.47760562036352603e-09
13424,5.47734549777095931e-09
13425,-5.47708537863720614e-09
13426,5.47682526289833289e-09
13427,-5.47656515071102165e-09
13428,5.47630504179304831e-09
13429,-5.47604493569347287e-09
13430,5.47578483360110939e-09
13431,-5.47552473216800058e-09
13432,5.47526463840489837e-09
13433,-5.47500454382972978e-09
13434,5.47474445628044059e-09
13435,-5.47448437024625511e-09
13436,5.47422428616030496e-09
13437,-5.47396420984178922e-09
13438,5.47370413283573667e-09
13439,-5.47344405956963898e-09
13440,5.47318398558428956e-09
13441,-5.47292392629949802e-09
13442,5.47266386622735214e-09
13443,-5.47240380682620111e-09
13444,5.47214375313781250e-09
13445,-5.47188370166494528e-09
13446,5.47162365300255654e-09
13447,-5.47136361081544268e-09
13448,5.47110356930069183e-09
13449,-5.47084353079256549e-09
13450,5.47058349735387096e-09
13451,-5.47032346758778969e-09
13452,5.47006344041670883e-09
13453,-5.46980341772516750e-09
13454,5.46954339767079377e-09
13455,-5.46928338631036208e-09
13456,5.46902336967664240e-09
13457,-5.46876336340922047e-09
13458,5.46850335766957534e-09
13459,-5.46824335443439818e-09
13460,5.46798335714502670e-09
13461,-5.46772336292569635e-09
13462,5.46746337365453645e-09
13463,-5.46720338693290518e-09
13464,5.46694340677786210e-09
13465,-5.46668342461215801e-09
13466,5.46642344954074280e-09
13467,-5.46616347690865593e-09
13468,5.46590350762674400e-09
13469,-5.46564354474151405e-09
13470,5.46538358466831768e-09
13471,-5.46512362683351589e-09
13472,5.46486367310925994e-09
13473,-5.46460372415341650e-09
13474,5.46434378013457490e-09
13475,-5.46408383978190448e-09
13476,5.46382390205775184e-09
13477,-5.46356396761925323e-09
13478,5.46330403751634404e-09
13479,-5.46304411112971002e-09
13480,5.46278418852769449e-09
13481,-5.46252427205325178e-09
13482,5.46226435533572302e-09
13483,-5.46200444566832824e-09
13484,5.46174453902146618e-09
13485,-5.46148463576794550e-09
13486,5.46122473786035746e-09
13487,-5.46096484080398790e-09
13488,5.46070495182444145e-09
13489,-5.46044506260339135e-09
13490,5.46018518119429865e-09
13491,-5.45992530094836995e-09
13492,5.45966542706284805e-09
13493,-5.45940555549136226e-09
13494,5.45914568743691857e-09
13495,-5.45888582540040408e-09
13496,5.45862596407586132e-09
13497,-5.45836611069299525e-09
13498,5.45810625905367123e-09
13499,-5.45784641273135251e-09
13500,5.45758657019791474e-09
13501,-5.45732673155041598e-09
13502,5.45706689670636150e-09
13503,-5.45680706580257525e-09
13504,5.45654724131565088e-09
13505,-5.45628741630346598e-09
13506,5.45602759976382245e-09
13507,-5.45576778669346043e-09
13508,5.45550797455763713e-09
13509,-5.45524817007967742e-09
13510,5.45498836596687824e-09
13511,-5.45472857125615801e-09
13512,5.45446877706524966e-09
13513,-5.45420898703541795e-09
13514,5.45394920381298904e-09
13515,-5.45368942180331362e-09
13516,5.45342964551734505e-09
13517,-5.45316987356330728e-09
13518,5.45291010543646712e-09
13519,-5.45265034248644583e-09
13520,5.45239058279099809e-09
13521,-5.45213082768761127e-09
13522,5.45187107752545401e-09
13523,-5.45161133082871698e-09
13524,5.45135158946118949e-09
13525,-5.45109185226001109e-09
13526,5.45083211771756821e-09
13527,-5.45057238791995739e-09
13528,5.45031266392570430e-09
13529,-5.45005294208943143e-09
13530,5.44979322606540847e-09
13531,-5.44953351463597016e-09
13532,5.44927380820517188e-09
13533,-5.44901410494912836e-09
13534,5.44875440582982501e-09
13535,-5.44849471503293221e-09
13536,5.44823502554179116e-09
13537,-5.44797533904714414e-09
13538,5.44771565786641953e-09
13539,-5.44745598194597218e-09
13540,5.44719631158645990e-09
13541,-5.44693664474091510e-09
13542,5.44667697940869557e-09
13543,-5.44641732226392215e-09
13544,5.44615766941987663e-09
13545,-5.44589801777948726e-09
13546,5.44563837392147283e-09
13547,-5.44537873397830489e-09
13548,5.44511909746648975e-09
13549,-5.44485946709512002e-09
13550,5.44459984108350580e-09
13551,-5.44434022018332430e-09
13552,5.44408060050076673e-09
13553,-5.44382099084672440e-09
13554,5.44356138209349829e-09
13555,-5.44330177811924035e-09
13556,5.44304218053474750e-09
13557,-5.44278258532869256e-09
13558,5.44252299553529312e-09
13559,-5.44226341219981847e-09
13560,5.44200383096215242e-09
13561,-5.44174425574776745e-09
13562,5.44148468677166598e-09
13563,-5.44122511745090564e-09
13564,5.44096555723352024e-09
13565,-5.44070600173054486e-09
13566,5.44044645021591675e-09
13567,-5.44018690518730861e-09
13568,5.43992735090736278e-09
13569,-5.43966782290915772e-09
13570,5.43940828848102463e-09
13571,-5.43914876225831395e-09
13572,5.43888923597970158e-09
13573,-5.43862971945426331e-09
13574,5.43837020602306535e-09
13575,-5.43811069853359175e-09
13576,5.43785119354190251e-09
13577,-5.43759169266946602e-09
13578,5.43733219928366754e-09
13579,-5.43707270861896985e-09
13580,5.43681322402181815e-09
13581,-5.43655374396078264e-09
13582,5.43629426895559995e-09
13583,-5.43603479897479418e-09
13584,5.43577533609243306e-09
13585,-5.43551587361289482e-09
13586,5.43525641967371931e-09
13587,-5.43499696889409663e-09
13588,5.43473752424682044e-09
13589,-5.43447808280859640e-09
13590,5.43421864799745391e-09
13591,-5.43395921761841793e-09
13592,5.43369979186366652e-09
13593,-5.43344037220402770e-09
13594,5.43318095554202526e-09
13595,-5.43292154657084374e-09
13596,5.43266214025754326e-09
13597,-5.43240273942315462e-09
13598,5.43214334584369665e-09
13599,-5.43188395218549770e-09
13600,5.43162457255622239e-09
13601,-5.43136518706767938e-09
13602,5.43110581371536901e-09
13603,-5.43084644487930101e-09
13604,5.43058707607316620e-09
13605,-5.43032771962301117e-09
13606,5.43006836289496400e-09
13607,-5.42980901504699931e-09
13608,5.42954967283125530e-09
13609,-5.42929032960493647e-09
13610,5.42903099661997140e-09
13611,-5.42877166722516706e-09
13612,5.42851234217375577e-09
13613,-5.42825302606316850e-09
13614,5.42799371146917634e-09
13615,-5.42773440231264519e-09
13616,5.42747510131848500e-09
13617,-5.42721580305563714e-09
13618,5.42695650976981674e-09
13619,-5.42669722230905846e-09
13620,5.42643794061604116e-09
13621,-5.42617866277234773e-09
13622,5.42591939069097476e-09
13623,-5.42566012535135540e-09
13624,5.42540086375700720e-09
13625,-5.42514160883028232e-09
13626,5.42488235703084528e-09
13627,-5.42462311291203003e-09
13628,5.42436387155212102e-09
13629,-5.42410463785023276e-09
13630,5.42384540711942093e-09
13631,-5.42358618187873503e-09
13632,5.42332696478221384e-09
13633,-5.42306775052864542e-09
13634,5.42280854524426007e-09
13635,-5.42254934289900708e-09
13636,5.42229014702664919e-09
13637,-5.42203095458183410e-09
13638,5.42177177062440743e-09
13639,-5.42151259033417599e-09
13640,5.42125341256211146e-09
13641,-5.42099424567657842e-09
13642,5.42073508014160551e-09
13643,-5.42047592216142863e-09
13644,5.42021676789062906e-09
13645,-5.41995762048928489e-09
13646,5.41969847872426422e-09
13647,-5.41943933902059004e-09
13648,5.41918021354512550e-09
13649,-5.41892108295384666e-09
13650,5.41866196453609390e-09
13651,-5.41840284748909108e-09
13652,5.41814373930697297e-09
13653,-5.41788463702640884e-09
13654,5.41762553658605854e-09
13655,-5.41736644523650920e-09
13656,5.41710735811650804e-09
13657,-5.41684827582481636e-09
13658,5.41658920176818165e-09
13659,-5.41633013129078723e-09
13660,5.41607106665582159e-09
13661,-5.41581200827070758e-09
13662,5.41555295441535454e-09
13663,-5.41529390839238613e-09
13664,5.41503486495952535e-09
13665,-5.41477583209284142e-09
13666,5.41451679763534524e-09
13667,-5.41425777132736646e-09
13668,5.41399875256114322e-09
13669,-5.41373973935728608e-09
13670,5.41348073107430821e-09
13671,-5.41322172779575402e-09
13672,5.41296273250077322e-09
13673,-5.41270373973228821e-09
13674,5.41244475735490727e-09
13675,-5.41218577655502014e-09
13676,5.41192680483196951e-09
13677,-5.41166783624396648e-09
13678,5.41140887603474058e-09
13679,-5.41114992059699768e-09
13680,5.41089096792247974e-09
13681,-5.41063202569131142e-09
13682,5.41037308450059983e-09
13683,-5.41011415206137309e-09
13684,5.40985522451469882e-09
13685,-5.40959630438426536e-09
13686,5.40933738965833306e-09
13687,-5.40907847993272163e-09
13688,5.40881957387342365e-09
13689,-5.40856067865725169e-09
13690,5.40830178723145372e-09
13691,-5.40804289927124474e-09
13692,5.40778402032580063e-09
13693,-5.40752514528912157e-09
13694,5.40726628078034405e-09
13695,-5.40700741196639005e-09
13696,5.40674855929202435e-09
13697,-5.40648970991990344e-09
13698,5.40623086576044480e-09
13699,-5.40597202505190343e-09
13700,5.40571319341481114e-09
13701,-5.40545436496919671e-09
13702,5.40519554788618186e-09
13703,-5.40493673124456299e-09
13704,5.40467792344822132e-09
13705,-5.40441912117374783e-09
13706,5.40416032313528279e-09
13707,-5.40390153171195814e-09
13708,5.40364274904053688e-09
13709,-5.40338397034385165e-09
13710,5.40312519801446363e-09
13711,-5.40286643137318971e-09
13712,5.40260767527967132e-09
13713,-5.40234891478472737e-09
13714,5.40209016935191685e-09
13715,-5.40183142768276406e-09
13716,5.40157269181314493e-09
13717,-5.40131396290243914e-09
13718,5.40105523927921079e-09
13719,-5.40079652316683369e-09
13720,5.40053781115642374e-09
13721,-5.40027910634772696e-09
13722,5.40002040693851780e-09
13723,-5.39976171477111940e-09
13724,5.39950302809198329e-09
13725,-5.39924434665533262e-09
13726,5.39898567476830346e-09
13727,-5.39872700539166818e-09
13728,5.39846833968320918e-09
13729,-5.39820968976752728e-09
13730,5.39795103973878136e-09
13731,-5.39769239642142904e-09
13732,5.39743376030812751e-09
13733,-5.39717512795791708e-09
13734,5.39691650548784471e-09
13735,-5.39665788843921830e-09
13736,5.39639927689839220e-09
13737,-5.39614067086327446e-09
13738,5.39588207346212816e-09
13739,-5.39562348026382121e-09
13740,5.39536489334055602e-09
13741,-5.39510631254874974e-09
13742,5.39484774028838339e-09
13743,-5.39458917038710802e-09
13744,5.39433061249270252e-09
13745,-5.39407205623348586e-09
13746,5.39381350880874838e-09
13747,-5.39355496765508303e-09
13748,5.39329642950233878e-09
13749,-5.39303790162129507e-09
13750,5.39277937994016774e-09
13751,-5.39252086271208784e-09
13752,5.39226235275952961e-09
13753,-5.39200385120203651e-09
13754,5.39174535266490409e-09
13755,-5.39148686377982790e-09
13756,5.39122837918197423e-09
13757,-5.39096990109669468e-09
13758,5.39071142859736416e-09
13759,-5.39045296746340508e-09
13760,5.39019450675588491e-09
13761,-5.38993605569151721e-09
13762,5.38967761174622650e-09
13763,-5.38941917203232446e-09
13764,5.38916074094231301e-09
13765,-5.38890231421819474e-09
13766,5.38864389599181705e-09
13767,-5.38838548386195818e-09
13768,5.38812707743225881e-09
13769,-5.38786867729089813e-09
13770,5.38761028599447799e-09
13771,-5.38735189735056883e-09
13772,5.38709352084817882e-09
13773,-5.38683514655050391e-09
13774,5.38657678210736664e-09
13775,-5.38631842134636348e-09
13776,5.38606007518053293e-09
13777,-5.38580172122084451e-09
13778,5.38554338302302394e-09
13779,-5.38528504999616911e-09
13780,5.38502672313211177e-09
13781,-5.38476840403941463e-09
13782,5.38451008904244191e-09
13783,-5.38425178548617280e-09
13784,5.38399348262079638e-09
13785,-5.38373519110745229e-09
13786,5.38347690503123917e-09
13787,-5.38321862420539120e-09
13788,5.38296035160825159e-09
13789,-5.38270208505367546e-09
13790,5.38244382654004678e-09
13791,-5.38218557722351012e-09
13792,5.38192732373986336e-09
13793,-5.38166909000417020e-09
13794,5.38141085519359885e-09
13795,-5.38115263060041205e-09
13796,5.38089441221916223e-09
13797,-5.38063619939816672e-09
13798,5.38037799566521022e-09
13799,-5.38011979689497012e-09
13800,5.37986160370773924e-09
13801,-5.37960342066558576e-09
13802,5.37934524291462789e-09
13803,-5.37908706970032555e-09
13804,5.37882890929939584e-09
13805,-5.37857074841925723e-09
13806,5.37831260047436390e-09
13807,-5.37805445250697622e-09
13808,5.37779632174600077e-09
13809,-5.37753819006989720e-09
13810,5.37728006659836900e-09
13811,-5.37702195227039852e-09
13812,5.37676384166952933e-09
13813,-5.37650573965840638e-09
13814,5.37624764491087385e-09
13815,-5.37598955796852824e-09
13816,5.37573147410627236e-09
13817,-5.37547340174793572e-09
13818,5.37521533391869831e-09
13819,-5.37495727586026637e-09
13820,5.37469921756650650e-09
13821,-5.37444117635289222e-09
13822,5.37418313737144880e-09
13823,-5.37392510734429012e-09
13824,5.37366709944739664e-09
13825,-5.37340905875453722e-09
13826,5.37315104863612199e-09
13827,-5.37289304629060717e-09
13828,5.37263504560541175e-09
13829,-5.37237705519292357e-09
13830,5.37211907462515191e-09
13831,-5.37186110050667256e-09
13832,5.37160312842000110e-09
13833,-5.37134516990025386e-09
13834,5.37108721277139263e-09
13835,-5.37082926452757118e-09
13836,5.37057132459995230e-09
13837,-5.37031339006707136e-09
13838,5.37005546584923028e-09
13839,-5.36979754356368641e-09
13840,5.36953963559045577e-09
13841,-5.36928172712295824e-09
13842,5.36902383202164889e-09
13843,-5.36876594095674684e-09
13844,5.36850805723658163e-09
13845,-5.36825018394920790e-09
13846,5.36799231217138834e-09
13847,-5.36773445227884558e-09
13848,5.36747659685348013e-09
13849,-5.36721874998389440e-09
13850,5.36696091027103810e-09
13851,-5.36670307864358691e-09
13852,5.36644525265968464e-09
13853,-5.36618743492748718e-09
13854,5.36592962295247092e-09
13855,-5.36567181716581616e-09
13856,5.36541402917058305e-09
13857,-5.36515623415569012e-09
13858,5.36489845122449891e-09
13859,-5.36464067803626115e-09
13860,5.36438290843307546e-09
13861,-5.36412515014403393e-09
13862,5.36386739831407853e-09
13863,-5.36360965188557862e-09
13864,5.36335191706072615e-09
13865,-5.36309418335440220e-09
13866,5.36283645977951460e-09
13867,-5.36257874537668523e-09
13868,5.36232103543606760e-09
13869,-5.36206333560537715e-09
13870,5.36180564204777632e-09
13871,-5.36154795451219841e-09
13872,5.36129027770659647e-09
13873,-5.36103260511169871e-09
13874,5.36077493971762077e-09
13875,-5.36051728218739837e-09
13876,5.36025963361236976e-09
13877,-5.36000199138273214e-09
13878,5.35974435609279576e-09
13879,-5.35948672974751654e-09
13880,5.35922910917982589e-09
13881,-5.35897149760798993e-09
13882,5.35871389303169238e-09
13883,-5.35845629707881723e-09
13884,5.35819870781605232e-09
13885,-5.35794112586431663e-09
13886,5.35768355311970831e-09
13887,-5.35742598066159731e-09
13888,5.35716842437191673e-09
13889,-5.35691087141737461e-09
13890,5.35665332632262161e-09
13891,-5.35639579091007062e-09
13892,5.35613825947860426e-09
13893,-5.35588073955985586e-09
13894,5.35562322286659403e-09
13895,-5.35536571877669195e-09
13896,5.35510821874103861e-09
13897,-5.35485072664894960e-09
13898,5.35459324341451489e-09
13899,-5.35433576707688632e-09
13900,5.35407829780542744e-09
13901,-5.35382083812018702e-09
13902,5.35356338357773361e-09
13903,-5.35330593902319245e-09
13904,5.35304849976939587e-09
13905,-5.35279106940891420e-09
13906,5.35253364558659133e-09
13907,-5.35227623011197421e-09
13908,5.35201882203240056e-09
13909,-5.35176142313223876e-09
13910,5.35150402888932799e-09
13911,-5.35124664517975333e-09
13912,5.35098926898499872e-09
13913,-5.35073189974648070e-09
13914,5.35047453976026154e-09
13915,-5.35021718569266774e-09
13916,5.34995983949476109e-09
13917,-5.34970250195648255e-09
13918,5.34944516780830614e-09
13919,-5.34918784891254282e-09
13920,5.34893053456096403e-09
13921,-5.34867322500954576e-09
13922,5.34841592602080536e-09
13923,-5.34815863510640240e-09
13924,5.34790135080014848e-09
13925,-5.34764407448973173e-09
13926,5.34738680663757175e-09
13927,-5.34712954781471681e-09
13928,5.34687229174662395e-09
13929,-5.34661504823764328e-09
13930,5.34635781180677349e-09
13931,-5.34610058259704238e-09
13932,5.34584336282131030e-09
13933,-5.34558614851917295e-09
13934,5.34532894202355263e-09
13935,-5.34507174622242803e-09
13936,5.34481455484056548e-09
13937,-5.34455737310444117e-09
13938,5.34430019918861554e-09
13939,-5.34404303432848285e-09
13940,5.34378587355258255e-09
13941,-5.34352872546357234e-09
13942,5.34327158121952510e-09
13943,-5.34301444812336202e-09
13944,5.34275732181327039e-09
13945,-5.34250020169056751e-09
13946,5.34224309348673985e-09
13947,-5.34198598930742876e-09
13948,5.34172889739229366e-09
13949,-5.34147180896538168e-09
13950,5.34121472985961647e-09
13951,-5.34095765665105842e-09
13952,5.34070059932230929e-09
13953,-5.34044353857777157e-09
13954,5.34018649604724472e-09
13955,-5.33992945854319169e-09
13956,5.33967242696132172e-09
13957,-5.33941540576381264e-09
13958,5.33915839011723306e-09
13959,-5.33890138414912325e-09
13960,5.33864438468622152e-09
13961,-5.33838739398924721e-09
13962,5.33813041217361436e-09
13963,-5.33787343897257955e-09
13964,5.33761647064874805e-09
13965,-5.33735951459620628e-09
13966,5.33710256456917979e-09
13967,-5.33684562115149183e-09
13968,5.33658868951752440e-09
13969,-5.33633176197938892e-09
13970,5.33607484628070527e-09
13971,-5.33581793642289116e-09
13972,5.33556103530374722e-09
13973,-5.33530414230295417e-09
13974,5.33504725730766555e-09
13975,-5.33479038294523528e-09
13976,5.33453351303379192e-09
13977,-5.33427665263261529e-09
13978,5.33401979981032551e-09
13979,-5.33376295752295425e-09
13980,5.33350612052660076e-09
13981,-5.33324929198955870e-09
13982,5.33299247371198153e-09
13983,-5.33273566192938517e-09
13984,5.33247886465049177e-09
13985,-5.33222206421443693e-09
13986,5.33196527884145684e-09
13987,-5.33170850192443644e-09
13988,5.33145172967927424e-09
13989,-5.33119496897687817e-09
13990,5.33093821435940218e-09
13991,-5.33068146981528289e-09
13992,5.33042473458102432e-09
13993,-5.33016800419121435e-09
13994,5.32991128508772384e-09
13995,-5.32965457388710780e-09
13996,5.32939786785382039e-09
13997,-5.32914117462327054e-09
13998,5.32888448673856318e-09
13999,-5.32862780660976179e-09
14000,5.32837114108755472e-09
14001,-5.32811447574951280e-09
14002,5.32785782241143296e-09
14003,-5.32760117856433496e-09
14004,5.32734453985026572e-09
14005,-5.32708791243473836e-09
14006,5.32683129276026909e-09
14007,-5.32657468143092144e-09
14008,5.32631807662482434e-09
14009,-5.32606148204268208e-09
14010,5.32580489436463176e-09
14011,-5.32554831734436605e-09
14012,5.32529174669548714e-09
14013,-5.32503518563240646e-09
14014,5.32477863308003243e-09
14015,-5.32452208864325064e-09
14016,5.32426555293931650e-09
14017,-5.32400902168192069e-09
14018,5.32375250669254371e-09
14019,-5.32349599605602604e-09
14020,5.32323949534492712e-09
14021,-5.32298299942863025e-09
14022,5.32272651548601097e-09
14023,-5.32247003705175862e-09
14024,5.32221356999700266e-09
14025,-5.32195711099240481e-09
14026,5.32170066027345431e-09
14027,-5.32144421867115168e-09
14028,5.32118778322665615e-09
14029,-5.32093135966657219e-09
14030,5.32067493940554094e-09
14031,-5.32041853218348673e-09
14032,5.32016213574194095e-09
14033,-5.31990574143503732e-09
14034,5.31964936132492452e-09
14035,-5.31939298617432612e-09
14036,5.31913662036814804e-09
14037,-5.31888026389108662e-09
14038,5.31862391540318039e-09
14039,-5.31836757603434982e-09
14040,5.31811124805664827e-09
14041,-5.31785492388263917e-09
14042,5.31759860982463785e-09
14043,-5.31734230409782098e-09
14044,5.31708600692237082e-09
14045,-5.31682971974266796e-09
14046,5.31657344011930219e-09
14047,-5.31631717100191022e-09
14048,5.31606091068931490e-09
14049,-5.31580465537526283e-09
14050,5.31554841086139287e-09
14051,-5.31529217523081320e-09
14052,5.31503594743301933e-09
14053,-5.31477973016654905e-09
14054,5.31452352007003483e-09
14055,-5.31426731973082565e-09
14056,5.31401112712088807e-09
14057,-5.31375494299626931e-09
14058,5.31349876898903806e-09
14059,-5.31324260392548294e-09
14060,5.31298644715363179e-09
14061,-5.31273029819618400e-09
14062,5.31247415768017805e-09
14063,-5.31221802450579461e-09
14064,5.31196190325588144e-09
14065,-5.31170579058723507e-09
14066,5.31144968689655727e-09
14067,-5.31119359121349981e-09
14068,5.31093750304455601e-09
14069,-5.31068142547774990e-09
14070,5.31042535777489722e-09
14071,-5.31016929718404254e-09
14072,5.30991324271811868e-09
14073,-5.30965720418936869e-09
14074,5.30940116651143435e-09
14075,-5.30914514336165030e-09
14076,5.30888912651889591e-09
14077,-5.30863311773923095e-09
14078,5.30837712196792990e-09
14079,-5.30812112800561578e-09
14080,5.30786516606211321e-09
14081,-5.30760917505215475e-09
14082,5.30735321553525682e-09
14083,-5.30709726048552876e-09
14084,5.30684131352926089e-09
14085,-5.30658538030473382e-09
14086,5.30632944875560484e-09
14087,-5.30607353147092179e-09
14088,5.30581762291661726e-09
14089,-5.30556172152928680e-09
14090,5.30530583018337890e-09
14091,-5.30504994790830795e-09
14092,5.30479407360790249e-09
14093,-5.30453820984295237e-09
14094,5.30428235268502717e-09
14095,-5.30402650607477146e-09
14096,5.30377067017148867e-09
14097,-5.30351483813670626e-09
14098,5.30325902083746239e-09
14099,-5.30300320941039436e-09
14100,5.30274740923802434e-09
14101,-5.30249161517421273e-09
14102,5.30223583221558044e-09
14103,-5.30198005617639669e-09
14104,5.30172429115679394e-09
14105,-5.30146853455574247e-09
14106,5.30121278763878891e-09
14107,-5.30095704934798001e-09
14108,5.30070131987125450e-09
14109,-5.30044559914831341e-09
14110,5.30018988699408914e-09
14111,-5.29993418671776157e-09
14112,5.29967848983656290e-09
14113,-5.29942280854927554e-09
14114,5.29916713332469350e-09
14115,-5.29891146927654328e-09
14116,5.29865581104402614e-09
14117,-5.29840016364708700e-09
14118,5.29814452511251545e-09
14119,-5.29788889617918394e-09
14120,5.29763327638932992e-09
14121,-5.29737766393734878e-09
14122,5.29712206364939770e-09
14123,-5.29686647027523476e-09
14124,5.29661088768272590e-09
14125,-5.29635531169834045e-09
14126,5.29609974748628773e-09
14127,-5.29584419396655359e-09
14128,5.29558864503366416e-09
14129,-5.29533310803361607e-09
14130,5.29507757867736452e-09
14131,-5.29482206037872774e-09
14132,5.29456654921550561e-09
14133,-5.29431104803737587e-09
14134,5.29405555737654487e-09
14135,-5.29380007477303041e-09
14136,5.29354460123110502e-09
14137,-5.29328913723863984e-09
14138,5.29303368411907999e-09
14139,-5.29277824014770428e-09
14140,5.29252280301941180e-09
14141,-5.29226737674088096e-09
14142,5.29201195878029474e-09
14143,-5.29175655312102656e-09
14144,5.29150115084102362e-09
14145,-5.29124576282614242e-09
14146,5.29099038213296439e-09
14147,-5.29073501250670857e-09
14148,5.29047964872310818e-09
14149,-5.29022429772309032e-09
14150,5.28996895469622586e-09
14151,-5.28971362052467066e-09
14152,5.28945829573209621e-09
14153,-5.28920298100880873e-09
14154,5.28894767608927000e-09
14155,-5.28869237941542331e-09
14156,5.28843709306241831e-09
14157,-5.28818181616212647e-09
14158,5.28792654700891955e-09
14159,-5.28767129078394177e-09
14160,5.28741604083757586e-09
14161,-5.28716080102252884e-09
14162,5.28690556932618261e-09
14163,-5.28665034737414394e-09
14164,5.28639513688861775e-09
14165,-5.28613993478550992e-09
14166,5.28588474171344009e-09
14167,-5.28562955854655617e-09
14168,5.28537438232451937e-09
14169,-5.28511921939422863e-09
14170,5.28486406452267140e-09
14171,-5.28460891977688846e-09
14172,5.28435378358094443e-09
14173,-5.28409865645449814e-09
14174,5.28384353940665950e-09
14175,-5.28358843085273738e-09
14176,5.28333333149301793e-09
14177,-5.28307824430867580e-09
14178,5.28282316634577788e-09
14179,-5.28256809552369940e-09
14180,5.28231303707049812e-09
14181,-5.28205798448610854e-09
14182,5.28180294588666802e-09
14183,-5.28154791299662992e-09
14184,5.28129289024510966e-09
14185,-5.28103787875543673e-09
14186,5.28078287661413473e-09
14187,-5.28052788270192822e-09
14188,5.28027289976020954e-09
14189,-5.28001792466087528e-09
14190,5.27976295884096148e-09
14191,-5.27950800481338578e-09
14192,5.27925305933307894e-09
14193,-5.27899812308088255e-09
14194,5.27874319715840598e-09
14195,-5.27848828135911961e-09
14196,5.27823337346374499e-09
14197,-5.27797847699349487e-09
14198,5.27772358970783807e-09
14199,-5.27746871030840955e-09
14200,5.27721384381942993e-09
14201,-5.27695898160230794e-09
14202,5.27670413380577050e-09
14203,-5.27644929433141615e-09
14204,5.27619446542521229e-09
14205,-5.27593964173572388e-09
14206,5.27568483518700595e-09
14207,-5.27543003558189271e-09
14208,5.27517523876844705e-09
14209,-5.27492046234509447e-09
14210,5.27466568929669504e-09
14211,-5.27441092742374887e-09
14212,5.27415617529733786e-09
14213,-5.27390143101513685e-09
14214,5.27364669746829427e-09
14215,-5.27339197597955548e-09
14216,5.27313725979865850e-09
14217,-5.27288255832970472e-09
14218,5.27262786355147163e-09
14219,-5.27237317846290586e-09
14220,5.27211850786647824e-09
14221,-5.27186383811688340e-09
14222,5.27160918623635186e-09
14223,-5.27135454149322599e-09
14224,5.27109990422674744e-09
14225,-5.27084528019341418e-09
14226,5.27059066344675298e-09
14227,-5.27033605639485784e-09
14228,5.27008145877509394e-09
14229,-5.26982687287162461e-09
14230,5.26957229766666695e-09
14231,-5.26931773106352160e-09
14232,5.26906317246716612e-09
14233,-5.26880862592945871e-09
14234,5.26855408792393402e-09
14235,-5.26829956085861740e-09
14236,5.26804504408350867e-09
14237,-5.26779053462743213e-09
14238,5.26753603769418186e-09
14239,-5.26728155141182247e-09
14240,5.26702706675595577e-09
14241,-5.26677260388589062e-09
14242,5.26651814465059770e-09
14243,-5.26626369451125247e-09
14244,5.26600925610509777e-09
14245,-5.26575482801163539e-09
14246,5.26550041063620118e-09
14247,-5.26524599964561779e-09
14248,5.26499160250549050e-09
14249,-5.26473721190403819e-09
14250,5.26448283286763790e-09
14251,-5.26422846254005814e-09
14252,5.26397410401050583e-09
14253,-5.26371975475582780e-09
14254,5.26346541468097440e-09
14255,-5.26321108607030744e-09
14256,5.26295676443300962e-09
14257,-5.26270245894010518e-09
14258,5.26244815642410300e-09
14259,-5.26219386837916159e-09
14260,5.26193958936064580e-09
14261,-5.26168531848913279e-09
14262,5.26143106069519222e-09
14263,-5.26117680951549041e-09
14264,5.26092256933812703e-09
14265,-5.26066834114387358e-09
14266,5.26041412146629074e-09
14267,-5.26015991317050799e-09
14268,5.25990571227269776e-09
14269,-5.25965152325859435e-09
14270,5.25939734218530488e-09
14271,-5.25914317259785083e-09
14272,5.25888901922354624e-09
14273,-5.25863486691753383e-09
14274,5.25838072624205389e-09
14275,-5.25812659758745709e-09
14276,5.25787247868534701e-09
14277,-5.25761836978277934e-09
14278,5.25736426984649547e-09
14279,-5.25711018290779900e-09
14280,5.25685610418649506e-09
14281,-5.25660203633154354e-09
14282,5.25634797696997088e-09
14283,-5.25609392991733625e-09
14284,5.25583989100142750e-09
14285,-5.25558586055625188e-09
14286,5.25533184453149538e-09
14287,-5.25507783496019771e-09
14288,5.25482384420451439e-09
14289,-5.25456985032419104e-09
14290,5.25431587329892751e-09
14291,-5.25406190837102327e-09
14292,5.25380794831836192e-09
14293,-5.25355400308964568e-09
14294,5.25330006752271747e-09
14295,-5.25304613783985499e-09
14296,5.25279222361483757e-09
14297,-5.25253831591331884e-09
14298,5.25228442081158477e-09
14299,-5.25203053708152196e-09
14300,5.25177666216549044e-09
14301,-5.25152279548920766e-09
14302,5.25126894141874383e-09
14303,-5.25101509601721884e-09
14304,5.25076126239921586e-09
14305,-5.25050743892820685e-09
14306,5.25025362106601509e-09
14307,-5.24999981988044210e-09
14308,5.24974602458003582e-09
14309,-5.24949224199687302e-09
14310,5.24923846833057827e-09
14311,-5.24898470563878979e-09
14312,5.24873095467561507e-09
14313,-5.24847721022740501e-09
14314,5.24822347826282279e-09
14315,-5.24796975830516089e-09
14316,5.24771604603692530e-09
14317,-5.24746234266024271e-09
14318,5.24720865423719474e-09
14319,-5.24695497357457579e-09
14320,5.24670130450187226e-09
14321,-5.24644764337388034e-09
14322,5.24619399426562344e-09
14323,-5.24594035461093334e-09
14324,5.24568672691281391e-09
14325,-5.24543310623938935e-09
14326,5.24517950006620849e-09
14327,-5.24492590238904851e-09
14328,5.24467231173567266e-09
14329,-5.24441873826780950e-09
14330,5.24416517315693221e-09
14331,-5.24391161435829913e-09
14332,5.24365807331996585e-09
14333,-5.24340453404461006e-09
14334,5.24315100784095622e-09
14335,-5.24289749847398142e-09
14336,5.24264396497439688e-09
14337,-5.24239051040956703e-09
14338,5.24213701062196411e-09
14339,-5.24188354013667521e-09
14340,5.24163008178136381e-09
14341,-5.24137662477987329e-09
14342,5.24112318444155818e-09
14343,-5.24086975053520099e-09
14344,5.24061633548320164e-09
14345,-5.24036292106473579e-09
14346,5.24010952111016483e-09
14347,-5.23985613175971350e-09
14348,5.23960275223917712e-09
14349,-5.23934938444817433e-09
14350,5.23909602443068075e-09
14351,-5.23884267936623533e-09
14352,5.23858934105595453e-09
14353,-5.23833601647599840e-09
14354,5.23808269940710858e-09
14355,-5.23782939231758292e-09
14356,5.23757610039401510e-09
14357,-5.23732281332999854e-09
14358,5.23706954003037574e-09
14359,-5.23681627608333091e-09
14360,5.23656302378264418e-09
14361,-5.23630978121327661e-09
14362,5.23605654898042829e-09
14363,-5.23580332829229741e-09
14364,5.23555011668910113e-09
14365,-5.23529691841487486e-09
14366,5.23504372769875750e-09
14367,-5.23479054964007101e-09
14368,5.23453738256159587e-09
14369,-5.23428422296757830e-09
14370,5.23403107539239163e-09
14371,-5.23377793752728958e-09
14372,5.23352481235737919e-09
14373,-5.23327169643444561e-09
14374,5.23301859134879648e-09
14375,-5.23276549752221948e-09
14376,5.23251241269960272e-09
14377,-5.23225934132293998e-09
14378,5.23200627924235134e-09
14379,-5.23175322685976883e-09
14380,5.23150018668736147e-09
14381,-5.23124715579062414e-09
14382,5.23099413535978785e-09
14383,-5.23074112264346378e-09
14384,5.23048812841514091e-09
14385,-5.23023513616863525e-09
14386,5.22998216241516088e-09
14387,-5.22972919538911747e-09
14388,5.22947624010427172e-09
14389,-5.22922329478642213e-09
14390,5.22897036011907631e-09
14391,-5.22871743498578445e-09
14392,5.22846452327431859e-09
14393,-5.22821162205665706e-09
14394,5.22795872972668230e-09
14395,-5.22770584896954581e-09
14396,5.22745298011675263e-09
14397,-5.22720012005118182e-09
14398,5.22694727058113953e-09
14399,-5.22669443939615795e-09
14400,5.22644160500650744e-09
14401,-5.22618879165004987e-09
14402,5.22593598420778064e-09
14403,-5.22568318706666538e-09
14404,5.22543040388196393e-09
14405,-5.22517763034643268e-09
14406,5.22492486617554550e-09
14407,-5.22467211488091073e-09
14408,5.22441937450121365e-09
14409,-5.22416664419016992e-09
14410,5.22391392363098343e-09
14411,-5.22366121389630973e-09
14412,5.22340851696981396e-09
14413,-5.22315582947104139e-09
14414,5.22290315259497601e-09
14415,-5.22265048809517620e-09
14416,5.22239783266322061e-09
14417,-5.22214518860467915e-09
14418,5.22189255500869528e-09
14419,-5.22163993445356944e-09
14420,5.22138732123275135e-09
14421,-5.22113472070763779e-09
14422,5.22088213153031809e-09
14423,-5.22062955136043444e-09
14424,5.22037698559453299e-09
14425,-5.22012442592523142e-09
14426,5.21987188177725688e-09
14427,-5.21961934506008153e-09
14428,5.21936682174202359e-09
14429,-5.21911430760631069e-09
14430,5.21886180493121495e-09
14431,-5.21860931436029365e-09
14432,5.21835683534760593e-09
14433,-5.21810436411638986e-09
14434,5.21785190400732850e-09
14435,-5.21759945543919362e-09
14436,5.21734701946719057e-09
14437,-5.21709459041871241e-09
14438,5.21684217519966508e-09
14439,-5.21658977269971412e-09
14440,5.21633737859332034e-09
14441,-5.21608499397965045e-09
14442,5.21583262397618964e-09
14443,-5.21558026099144898e-09
14444,5.21532791370820852e-09
14445,-5.21507557374825196e-09
14446,5.21482324458718463e-09
14447,-5.21457093037214930e-09
14448,5.21431862115542976e-09
14449,-5.21406632729762860e-09
14450,5.21381404429041711e-09
14451,-5.21356177310136829e-09
14452,5.21330951116046921e-09
14453,-5.21305725928696285e-09
14454,5.21280501953849325e-09
14455,-5.21255279027228633e-09
14456,5.21230057065973955e-09
14457,-5.21204836389016605e-09
14458,5.21179616930844209e-09
14459,-5.21154398417170543e-09
14460,5.21129181262440058e-09
14461,-5.21103964980474125e-09
14462,5.21078749611605572e-09
14463,-5.21053535829170586e-09
14464,5.21028322301938108e-09
14465,-5.21003110768923273e-09
14466,5.20977900074035463e-09
14467,-5.20952690567337430e-09
14468,5.20927482018465826e-09
14469,-5.20902274498019109e-09
14470,5.20877068209726818e-09
14471,-5.20851862948092640e-09
14472,5.20826659160519046e-09
14473,-5.20801455964594161e-09
14474,5.20776254156889771e-09
14475,-5.20751053229592832e-09
14476,5.20725853757637712e-09
14477,-5.20700654954837048e-09
14478,5.20675457630293338e-09
14479,-5.20650261213321195e-09
14480,5.20625066217675218e-09
14481,-5.20599872083605099e-09
14482,5.20574679143188450e-09
14483,-5.20549487331386293e-09
14484,5.20524296616452180e-09
14485,-5.20499107030116431e-09
14486,5.20473918304332820e-09
14487,-5.20448730961314861e-09
14488,5.20423544756478566e-09
14489,-5.20398359613929369e-09
14490,5.20373175455606399e-09
14491,-5.20347992582237457e-09
14492,5.20322810750296103e-09
14493,-5.20297629984832342e-09
14494,5.20272450515563580e-09
14495,-5.20247272090375422e-09
14496,5.20222094581300545e-09
14497,-5.20196918542043809e-09
14498,5.20171743542842781e-09
14499,-5.20146569533090966e-09
14500,5.20121396774686897e-09
14501,-5.20096224961064535e-09
14502,5.20071054421552938e-09
14503,-5.20045884791968718e-09
14504,5.20020716635846782e-09
14505,-5.19995549535425767e-09
14506,5.19970383226757632e-09
14507,-5.19945218512469291e-09
14508,5.19920054576572548e-09
14509,-5.19894891959489560e-09
14510,5.19869730153306534e-09
14511,-5.19844569797998963e-09
14512,5.19819410472886364e-09
14513,-5.19794252263033260e-09
14514,5.19769095157872007e-09
14515,-5.19743939233705630e-09
14516,5.19718784446518114e-09
14517,-5.19693630748160184e-09
14518,5.19668478292892256e-09
14519,-5.19643326745317821e-09
14520,5.19618176608444582e-09
14521,-5.19593027432386955e-09
14522,5.19567879371942525e-09
14523,-5.19542732509987016e-09
14524,5.19517586772754941e-09
14525,-5.19492442099201944e-09
14526,5.19467298548921423e-09
14527,-5.19442156387427272e-09
14528,5.19417014534178502e-09
14529,-5.19391875294706730e-09
14530,5.19366736065834368e-09
14531,-5.19341598241572506e-09
14532,5.19316461655482562e-09
14533,-5.19291326139066107e-09
14534,5.19266191731661452e-09
14535,-5.19241058580991310e-09
14536,5.19215926411709670e-09
14537,-5.19190795439276237e-09
14538,5.19165665612839339e-09
14539,-5.19140536882883614e-09
14540,5.19115409386996825e-09
14541,-5.19090282795053919e-09
14542,5.19065157744697907e-09
14543,-5.19040033420580087e-09
14544,5.19014910238191707e-09
14545,-5.18989788910503395e-09
14546,5.18964668060783947e-09
14547,-5.18939548637503964e-09
14548,5.18914430244589269e-09
14549,-5.18889312900610066e-09
14550,5.18864196823182521e-09
14551,-5.18839081899926370e-09
14552,5.18813968091604468e-09
14553,-5.18788855397857239e-09
14554,5.18763743730006289e-09
14555,-5.18738633470589978e-09
14556,5.18713524079647053e-09
14557,-5.18688416078818949e-09
14558,5.18663309102731305e-09
14559,-5.18638203341533339e-09
14560,5.18613099326425221e-09
14561,-5.18587995350839544e-09
14562,5.18562892985105496e-09
14563,-5.18537791850105110e-09
14564,5.18512691888346602e-09
14565,-5.18487592943343614e-09
14566,5.18462495190318641e-09
14567,-5.18437398589916913e-09
14568,5.18412303234700850e-09
14569,-5.18387209006766608e-09
14570,5.18362115892582587e-09
14571,-5.18337023863776081e-09
14572,5.18311933212544337e-09
14573,-5.18286843521325923e-09
14574,5.18261754892968007e-09
14575,-5.18236667642308849e-09
14576,5.18211581721704914e-09
14577,-5.18186496540829575e-09
14578,5.18161412636717273e-09
14579,-5.18136330182707592e-09
14580,5.18111248413858478e-09
14581,-5.18086168267272672e-09
14582,5.18061088919062817e-09
14583,-5.18036010948982515e-09
14584,5.18010933723639140e-09
14585,-5.17985858157228818e-09
14586,5.17960783760569590e-09
14587,-5.17935710351463345e-09
14588,5.17910638188795695e-09
14589,-5.17885567087783342e-09
14590,5.17860496960232537e-09
14591,-5.17835428087667171e-09
14592,5.17810361924462004e-09
14593,-5.17785293932319806e-09
14594,5.17760229079525067e-09
14595,-5.17735164978074277e-09
14596,5.17710101987131079e-09
14597,-5.17685040405350273e-09
14598,5.17659979629400300e-09
14599,-5.17634920287744616e-09
14600,5.17609862001314638e-09
14601,-5.17584804965533686e-09
14602,5.17559748978380847e-09
14603,-5.17534694174328804e-09
14604,5.17509640628043429e-09
14605,-5.17484588121534506e-09
14606,5.17459536930747173e-09
14607,-5.17434486858035636e-09
14608,5.17409438079634367e-09
14609,-5.17384390139389321e-09
14610,5.17359343684959014e-09
14611,-5.17334298281012681e-09
14612,5.17309254119520248e-09
14613,-5.17284211018714898e-09
14614,5.17259169020135737e-09
14615,-5.17234128337512754e-09
14616,5.17209088746945196e-09
14617,-5.17184050550353738e-09
14618,5.17159013215432851e-09
14619,-5.17133977449057253e-09
14620,5.17108942508944924e-09
14621,-5.17083908795625238e-09
14622,5.17058876322400911e-09
14623,-5.17033845006753317e-09
14624,5.17008814911705016e-09
14625,-5.16983786032331470e-09
14626,5.16958758215197623e-09
14627,-5.16933731560387616e-09
14628,5.16908706325198377e-09
14629,-5.16883682005267528e-09
14630,5.16858659012775778e-09
14631,-5.16833637182786373e-09
14632,5.16808616538071346e-09
14633,-5.16783596998463827e-09
14634,5.16758578806392339e-09
14635,-5.16733561593707908e-09
14636,5.16708545591076795e-09
14637,-5.16683530857528180e-09
14638,5.16658517296660038e-09
14639,-5.16633504978495438e-09
14640,5.16608493623971768e-09
14641,-5.16583483608908612e-09
14642,5.16558474694401238e-09
14643,-5.16533467143982439e-09
14644,5.16508460707919855e-09
14645,-5.16483455532369600e-09
14646,5.16458451404857595e-09
14647,-5.16433448432046297e-09
14648,5.16408446752633631e-09
14649,-5.16383446149720845e-09
14650,5.16358446622514011e-09
14651,-5.16333448726519421e-09
14652,5.16308451692615941e-09
14653,-5.16283455972545595e-09
14654,5.16258461458994440e-09
14655,-5.16233467741289054e-09
14656,5.16208475295110403e-09
14657,-5.16183484739436416e-09
14658,5.16158494807211931e-09
14659,-5.16133506271134233e-09
14660,5.16108518871187122e-09
14661,-5.16083532545612382e-09
14662,5.16058547342367796e-09
14663,-5.16033563742757335e-09
14664,5.16008580847460891e-09
14665,-5.15983599524670195e-09
14666,5.15958619281128348e-09
14667,-5.15933640037435939e-09
14668,5.15908662354579495e-09
14669,-5.15883685501184036e-09
14670,5.15858710037122209e-09
14671,-5.15833735661007863e-09
14672,5.15808762965664468e-09
14673,-5.15783790657975628e-09
14674,5.15758820121330689e-09
14675,-5.15733850640350274e-09
14676,5.15708882191514247e-09
14677,-5.15683915164931241e-09
14678,5.15658949379889922e-09
14679,-5.15633984604667799e-09
14680,5.15609021344307771e-09
14681,-5.15584059033382010e-09
14682,5.15559097674828332e-09
14683,-5.15534137914427550e-09
14684,5.15509179217308633e-09
14685,-5.15484221619614328e-09
14686,5.15459265419291535e-09
14687,-5.15434310238934549e-09
14688,5.15409356666169748e-09
14689,-5.15384403821803651e-09
14690,5.15359452246561495e-09
14691,-5.15334502099003380e-09
14692,5.15309552813892723e-09
14693,-5.15284605086020045e-09
14694,5.15259658388916567e-09
14695,-5.15234712932094896e-09
14696,5.15209768544162465e-09
14697,-5.15184825708299126e-09
14698,5.15159883919401101e-09
14699,-5.15134943134662703e-09
14700,5.15110004012644603e-09
14701,-5.15085065619936099e-09
14702,5.15060128782346089e-09
14703,-5.15035193118992229e-09
14704,5.15010258692584321e-09
14705,-5.14985325249039780e-09
14706,5.14960392890729401e-09
14707,-5.14935462091275711e-09
14708,5.14910532223141282e-09
14709,-5.14885603630913922e-09
14710,5.14860676491770176e-09
14711,-5.14835750287123968e-09
14712,5.14810825596162859e-09
14713,-5.14785901949536298e-09
14714,5.14760979354768073e-09
14715,-5.14736058315776695e-09
14716,5.14711138079208000e-09
14717,-5.14686219442103200e-09
14718,5.14661301823780925e-09
14719,-5.14636385378859762e-09
14720,5.14611470326110122e-09
14721,-5.14586555969559857e-09
14722,5.14561643559509503e-09
14723,-5.14536732166888077e-09
14724,5.14511822090235400e-09
14725,-5.14486912782276622e-09
14726,5.14462004925682245e-09
14727,-5.14437098416811338e-09
14728,5.14412192728568616e-09
14729,-5.14387288790774403e-09
14730,5.14362385682203443e-09
14731,-5.14337484113495368e-09
14732,5.14312583601986319e-09
14733,-5.14287684045147426e-09
14734,5.14262786256663436e-09
14735,-5.14237889113389174e-09
14736,5.14212993622142991e-09
14737,-5.14188099281950395e-09
14738,5.14163205950785300e-09
14739,-5.14138314227648812e-09
14740,5.14113423506637003e-09
14741,-5.14088533865673927e-09
14742,5.14063645602869522e-09
14743,-5.14038758478152150e-09
14744,5.14013872867103997e-09
14745,-5.13988987975854019e-09
14746,5.13964104781487892e-09
14747,-5.13939222506938749e-09
14748,5.13914341660262822e-09
14749,-5.13889461898252786e-09
14750,5.13864583292892626e-09
14751,-5.13839706252478859e-09
14752,5.13814830140446124e-09
14753,-5.13789955471459580e-09
14754,5.13765081647333063e-09
14755,-5.13740209434221521e-09
14756,5.13715338294966604e-09
14757,-5.13690468468117357e-09
14758,5.13665599882558167e-09
14759,-5.13640732306494664e-09
14760,5.13615866377408392e-09
14761,-5.13591001268241908e-09
14762,5.13566137583383409e-09
14763,-5.13541275144882277e-09
14764,5.13516413860048538e-09
14765,-5.13491553874282182e-09
14766,5.13466695099159338e-09
14767,-5.13441837444979465e-09
14768,5.13416981235613303e-09
14769,-5.13392126097301774e-09
14770,5.13367272244501709e-09
14771,-5.13342419806066258e-09
14772,5.13317568309943546e-09
14773,-5.13292718208632882e-09
14774,5.13267869344195298e-09
14775,-5.13243021695380190e-09
14776,5.13218175169620343e-09
14777,-5.13193329870313744e-09
14778,5.13168486305352352e-09
14779,-5.13143643364668966e-09
14780,5.13118801960160150e-09
14781,-5.13093961813662929e-09
14782,5.13069122659634957e-09
14783,-5.13044284683550558e-09
14784,5.13019448431653836e-09
14785,-5.12994613185218145e-09
14786,5.12969779270163811e-09
14787,-5.12944946394056682e-09
14788,5.12920114847077009e-09
14789,-5.12895284668973220e-09
14790,5.12870455484752332e-09
14791,-5.12845627754169435e-09
14792,5.12820801192998984e-09
14793,-5.12795975716364970e-09
14794,5.12771151810533290e-09
14795,-5.12746328856656049e-09
14796,5.12721507193611524e-09
14797,-5.12696687001693988e-09
14798,5.12671867824199653e-09
14799,-5.12647050074032596e-09
14800,5.12622233469882423e-09
14801,-5.12597417995603312e-09
14802,5.12572603968471802e-09
14803,-5.12547791061852385e-09
14804,5.12522979314873681e-09
14805,-5.12498169168399218e-09
14806,5.12473359946994996e-09
14807,-5.12448552108904930e-09
14808,5.12423745528735966e-09
14809,-5.12398939940596771e-09
14810,5.12374136026676760e-09
14811,-5.12349332997679448e-09
14812,5.12324531515883851e-09
14813,-5.12299731069921536e-09
14814,5.12274931917357686e-09
14815,-5.12250133774221943e-09
14816,5.12225337452678776e-09
14817,-5.12200541852253470e-09
14818,5.12175747911225761e-09
14819,-5.12150955155035266e-09
14820,5.12126163571622023e-09
14821,-5.12101373179319413e-09
14822,5.12076583988040206e-09
14823,-5.12051796243629674e-09
14824,5.12027009518200274e-09
14825,-5.12002224189927981e-09
14826,5.11977440305818490e-09
14827,-5.11952657382525272e-09
14828,5.11927875887459884e-09
14829,-5.11903095508233515e-09
14830,5.11878316465684610e-09
14831,-5.11853538548787651e-09
14832,5.11828762012707589e-09
14833,-5.11803986717326481e-09
14834,5.11779212727441769e-09
14835,-5.11754440034981742e-09
14836,5.11729668515192921e-09
14837,-5.11704898189496638e-09
14838,5.11680129434273721e-09
14839,-5.11655361658077291e-09
14840,5.11630595106139519e-09
14841,-5.11605829950063653e-09
14842,5.11581065790872030e-09
14843,-5.11556303202392745e-09
14844,5.11531541705968553e-09
14845,-5.11506781750830411e-09
14846,5.11482022177743088e-09
14847,-5.11457264080987540e-09
14848,5.11432507772472233e-09
14849,-5.11407752171523500e-09
14850,5.11382999325852589e-09
14851,-5.11358246966577941e-09
14852,5.11333495783362631e-09
14853,-5.11308745596930152e-09
14854,5.11283996879845478e-09
14855,-5.11259249470509281e-09
14856,5.11234503228075617e-09
14857,-5.11209758413213250e-09
14858,5.11185014589258496e-09
14859,-5.11160272178595752e-09
14860,5.11135530936535230e-09
14861,-5.11110791024668070e-09
14862,5.11086052428159532e-09
14863,-5.11061314594418225e-09
14864,5.11036579281162088e-09
14865,-5.11011843865323396e-09
14866,5.10987110640177099e-09
14867,-5.10962378062290533e-09
14868,5.10937647291341468e-09
14869,-5.10912917371987003e-09
14870,5.10888188982220682e-09
14871,-5.10863461685305368e-09
14872,5.10838735892649596e-09
14873,-5.10814011051894414e-09
14874,5.10789287683614193e-09
14875,-5.10764565453533669e-09
14876,5.10739844718883112e-09
14877,-5.10715124882095007e-09
14878,5.10690406822518675e-09
14879,-5.10665689573977631e-09
14880,5.10640974278510433e-09
14881,-5.10616259253150544e-09
14882,5.10591546314943530e-09
14883,-5.10566834032430097e-09
14884,5.10542123627205050e-09
14885,-5.10517414036722549e-09
14886,5.10492706050115792e-09
14887,-5.10467999112899147e-09
14888,5.10443293742420650e-09
14889,-5.10418589194029732e-09
14890,5.10393886398633882e-09
14891,-5.10369184552618120e-09
14892,5.10344484106948824e-09
14893,-5.10319784833836833e-09
14894,5.10295087109954223e-09
14895,-5.10270390289710515e-09
14896,5.10245695027519227e-09
14897,-5.10221000833822284e-09
14898,5.10196308242421915e-09
14899,-5.10171616540309443e-09
14900,5.10146926538980235e-09
14901,-5.10122237369836908e-09
14902,5.10097549988083234e-09
14903,-5.10072863082147671e-09
14904,5.10048178609927024e-09
14905,-5.10023494094924596e-09
14906,5.09998812183677956e-09
14907,-5.09974130396881218e-09
14908,5.09949450658643589e-09
14909,-5.09924771809386394e-09
14910,5.09900094828418191e-09
14911,-5.09875418279865932e-09
14912,5.09850743617095052e-09
14913,-5.09826069456136931e-09
14914,5.09801398203844704e-09
14915,-5.09776726574977593e-09
14916,5.09752057531308142e-09
14917,-5.09727388502110547e-09
14918,5.09702721919453303e-09
14919,-5.09678055438652930e-09
14920,5.09653391348477484e-09
14921,-5.09628727741924267e-09
14922,5.09604066175995513e-09
14923,-5.09579404895438610e-09
14924,5.09554746121073362e-09
14925,-5.09530087383357839e-09
14926,5.09505431071687697e-09
14927,-5.09480774947363376e-09
14928,5.09456121639584078e-09
14929,-5.09431467702034129e-09
14930,5.09406816821725609e-09
14931,-5.09382165696594871e-09
14932,5.09357517289353061e-09
14933,-5.09332868785942654e-09
14934,5.09308223085626817e-09
14935,-5.09283576784474859e-09
14936,5.09258934204864146e-09
14937,-5.09234290182035684e-09
14938,5.09209649919877171e-09
14939,-5.09185008840452549e-09
14940,5.09160371178018228e-09
14941,-5.09135732362551540e-09
14942,5.09111097558066353e-09
14943,-5.09086461328168812e-09
14944,5.09061828600378373e-09
14945,-5.09037195571082007e-09
14946,5.09012565800235611e-09
14947,-5.08987934526318580e-09
14948,5.08963307597158864e-09
14949,-5.08938678805843206e-09
14950,5.08914054856914157e-09
14951,-5.08889428241369879e-09
14952,5.08864807304634498e-09
14953,-5.08840182821428333e-09
14954,5.08815564469058303e-09
14955,-5.08790942588494789e-09
14956,5.08766327077030168e-09
14957,-5.08741707482751846e-09
14958,5.08717094766421836e-09
14959,-5.08692477318456760e-09
14960,5.08667867484616017e-09
14961,-5.08643252611869329e-09
14962,5.08618645861858164e-09
14963,-5.08594032816276273e-09
14964,5.08569429374294050e-09
14965,-5.08544818238898592e-09
14966,5.08520218056367806e-09
14967,-5.08495608642581455e-09
14968,5.08471011486832661e-09
14969,-5.08446404216297250e-09
14970,5.08421810518568404e-09
14971,-5.08397204311392696e-09
14972,5.08372614854725639e-09
14973,-5.08348009441445954e-09
14974,5.08323424121341885e-09
14975,-5.08298819597369370e-09
14976,5.08274238337514673e-09
14977,-5.08249634575578327e-09
14978,5.08225058159807696e-09
14979,-5.08200454000470127e-09
14980,5.08175882760633121e-09
14981,-5.08151278562890300e-09
14982,5.08126711275384382e-09
14983,-5.08102108974076283e-09
14984,5.08077542192017341e-09
14985,-5.08052947865050549e-09
14986,5.08028370619140894e-09
14987,-5.08003802119585505e-09
14988,5.07979185536368607e-09
14989,-5.07954688130789048e-09
14990,5.07929962964402224e-09
14991,-5.07905641232400443e-09
14992,5.07880659142992404e-09
14993,-5.07856721428449898e-09
14994,5.07831221537451022e-09
14995,-5.07807983416605480e-09
14996,5.07781723066917010e-09
14997,-5.07759242335214578e-09
14998,5.07733030061700226e-09
14999,-5.07709159276022161e-09
15000,5.07689323311023710e-09


==> anc/input_csv/Z_c2p1_solve_rhs_Psi_Lambda2_g.csv <==
m,z_m
0,-1.2555700146896052
1,-2.3860704451784747
2,-0.16782703438869298
3,0.5898587646782821
4,0.5400253011319116
5,0.5897768583375976
6,0.35120311642795016
7,0.34131001741834005
8,0.1780465267089973
9,0.18949539646902885
10,0.09106403733100386
11,0.11452586658057155
12,0.05211188672588889
13,0.07727558150338365
14,0.03404544391298089
15,0.056868986199327884
16,0.02459471584347318
17,0.044257552602235614
18,0.018894492455586012
19,0.03566456339406153
20,0.015050170692698915
21,0.029422298959993484
22,0.012271223776277866
23,0.024702906430049146
24,0.010179397233414773
25,0.02103825542633754
26,0.00856375532645076
27,0.018134930153076215
28,0.0072920106137004505
29,0.015796417729979476
30,0.006275119225178855
31,0.013885681810835169
32,0.005450725004080864
33,0.012304584328792625
34,0.004774081731505811
35,0.010981410748937211
36,0.004212491948604931
37,0.009862847910682121
38,0.0037416858965946525
39,0.008908644175326755
40,0.003343387717079089
41,0.008087973915730639
42,0.0030036480328872873
43,0.007376918385433589
44,0.002711684498655002
45,0.006756692580732741
46,0.002459064441433125
47,0.00621237862826538
48,0.002239120871089018
49,0.0057320081803910305
50,0.0020465296999853237
51,0.005305888710593791
52,0.001876999749746982
53,0.00492610261152691
54,0.0017270426815281772
55,0.00458613035111285
56,0.001593800276795651
57,0.00428056381952851
58,0.0014749133718773117
59,0.004004886029383148
60,0.0013684213961349641
61,0.003755300180386808
62,0.0012726846411441274
63,0.003528595836413722
64,0.0011863235871640975
65,0.0033220432791240618
66,0.001108171153070647
67,0.0031333094517057617
68,0.001037234826567371
69,0.0029603905892744272
70,0.0009726664123945964
71,0.0028015578511540796
72,0.0009137377013514018
73,0.00265531316141521
74,0.0008598207756788514
75,0.0025203531220657194
76,0.0008103719708616321
77,0.0023955393533959877
78,0.0007649187403109654
79,0.002279873984230806
80,0.0007230488393597246
81,0.0021724792936956196
82,0.0006844013734050209
83,0.0020725807188580092
84,0.0006486593529074888
85,0.0019794926061804338
86,0.0006155434730093872
87,0.0018926062111950925
88,0.0005848068935137715
89,0.001811379549470178
90,0.0005562308400561995
91,0.0017353287790427404
92,0.000529620882455039
93,0.0016640208554891652
94,0.0005048037740671181
95,0.0015970672489891006
96,0.0004816247577840831
97,0.0015341185512315794
98,0.0004599452618164863
99,0.0014748598307981835
100,0.00043964092229583843
101,0.001419006620473093
102,0.0004205998809379743
103,0.001366301439960708
104,0.0004027213150108101
105,0.0013165107737912987
106,0.00038591416419537415
107,0.0012694224374824215
108,0.00037009602484636394
109,0.0012248432759073072
110,0.000355192187042782
111,0.0011825971467615117
112,0.00034113479379815675
113,0.00114252314942531
114,0.000327862105098083
115,0.0011044740656415662
116,0.0003153178521276229
117,0.001068314983478149
118,0.0003034506693029067
119,0.0010339220803641674
120,0.0002922135936488805
121,0.0010011815444853614
122,0.0002815636225202166
123,0.000969988616810096
124,0.0002714613220952242
125,0.0009402467385839413
126,0.0002618704800938592
127,0.0009118667911740909
128,0.00025275779709508367
129,0.0008847664170161482
130,0.00024409261169189216
131,0.0008588694119105628
132,0.00023584665528182105
133,0.0008341051801848577
134,0.0002279938329227314
135,0.0008104082454423384
136,0.0002205100271559857
137,0.0007877178104400175
138,0.00021337292206564633
139,0.0007659773605832941
140,0.00020656184527513582
141,0.0007451343061322237
142,0.0002000576257856693
143,0.0007251396588503475
144,0.0001938424658945066
145,0.0007059477393757801
146,0.00018789982562853594
147,0.0006875159119939904
148,0.0001822143182987461
149,0.0006698043439327215
150,0.00017677161601340388
151,0.0006527757866270836
152,0.00017155836404136347
153,0.0006363953766383858
154,0.0001665621030935337
155,0.0006206304543041213
156,0.00016177119875986453
157,0.0006054503982887623
158,0.00015717477727988222
159,0.0005908264744560987
160,0.0001527626670602546
161,0.0005767316977021213
162,0.00014852534535307556
163,0.000563140705437472
164,0.00014445388955812842
165,0.0005500296416626158
166,0.00014053993273371155
167,0.0005373760505848727
168,0.0001367756228739699
169,0.0005251587789315337
170,0.00013315358563026157
171,0.0005133578861290992
172,0.00012966689010095699
173,0.0005019545616157053
174,0.00012630901744808612
175,0.0004909310487231879
176,0.00012307383207817466
177,0.000480270574414308
178,0.00011995555508355453
179,0.00046995728448923817
180,0.00011694873986408809
181,0.0004599761837017239
182,0.00011404824959919436
183,0.00045031308037161695
184,0.00011124923651107115
185,0.0004409545351821317
186,0.00010854712272453122
187,0.0004318878136773767
188,0.00010593758253852778
189,0.00042310084228127623
190,0.000103416526089171
191,0.0004145821674642293
192,0.00010098008418686199
193,0.00040632091783777513
194,9.862459429797502e-05
195,0.00039830676893886816
196,9.634658754090905e-05
197,0.00039052991044196935
198,9.414277660503503e-05
199,0.0003829810157048669
200,9.201004458413504e-05
201,0.0003756512133370167
202,8.994543452175535e-05
203,0.00036853206074368707
204,8.794613977193308e-05
205,0.0003616155194473194
206,8.600949498501166e-05
207,0.0003548939320356133
208,8.413296771551105e-05
209,0.00034836000064005396
210,8.23141506151795e-05
211,0.00034200676682342817
212,8.0550754146722e-05
213,0.00033582759276752953
214,7.884059978632646e-05
215,0.00032981614366865686
216,7.718161367685286e-05
217,0.0003239663712522265
218,7.557182069820784e-05
219,0.00031827249832610063
220,7.4009338923874e-05
221,0.00031272900429836476
222,7.249237443524081e-05
223,0.00030733061159106883
224,7.101921646757529e-05
225,0.0003020722728872536
226,6.958823286394588e-05
227,0.0002969491591533496
228,6.819786581486026e-05
229,0.00029195664838321215
230,6.684662786337657e-05
231,0.00028709031501471043
232,6.553309815717845e-05
233,0.0002823459199731292
234,6.425591893010378e-05
235,0.00027771940129935844
236,6.301379219762917e-05
237,0.00027320686532383116
238,6.180547665129318e-05
239,0.00026880457835024176
240,6.062978473880565e-05
241,0.0002645089588153733
242,5.948557991709869e-05
243,0.0002603165698945424
244,5.8371774066911366e-05
245,0.0002562241125234395
246,5.7287325058133536e-05
247,0.00025222841881002107
248,5.623123445591681e-05
249,0.0002483264458117367
250,5.520254535858164e-05
251,0.000244515269654926
252,5.4200340358404115e-05
253,0.00024079207997507182
254,5.322373961778116e-05
255,0.00023715417465809894
256,5.2271899053197356e-05
257,0.00023359895486426322
258,5.134400862008408e-05
259,0.00023012392031713442
260,5.043929069268038e-05
261,0.00022672666484183532
262,4.9556998532198696e-05
263,0.000223404872137643
264,4.869641483863777e-05
265,0.00022015631177081305
266,4.785685038074315e-05
267,0.00021697883537450272
268,4.7037642699071924e-05
269,0.00021387037304388418
270,4.6238154878331534e-05
271,0.00021082892991499126
272,4.54577743844478e-05
273,0.00020785258291649298
274,4.469591196247684e-05
275,0.00020493947768460851
276,4.395200059194646e-05
277,0.00020208782563199313
278,4.3225494496248996e-05
279,0.0001992959011614732
280,4.251586820267388e-05
281,0.00019656203901684833
282,4.182261565046941e-05
283,0.00019388463176300963
284,4.1145249343954595e-05
285,0.00019126212738813125
286,4.0483299548171876e-05
287,0.00018869302702121394
288,3.983631352470865e-05
289,0.00018617588275874963
290,3.9203854805364855e-05
291,0.0001837092955946589
292,3.858550250150799e-05
293,0.00018129191344749279
294,3.7980850647317904e-05
295,0.00017892242928045998
296,3.738950757475431e-05
297,0.00017659957930848857
298,3.681109531881368e-05
299,0.0001743221412883723
300,3.6245249051234635e-05
301,0.00017208893288728308
302,3.5691616541133754e-05
303,0.00016989881012564794
304,3.5149857641096235e-05
305,0.00016775066589058894
306,3.4619643797588355e-05
307,0.0001656434285163624
308,3.410065758411691e-05
309,0.00016357606042805136
310,3.359259225592399e-05
311,0.00016154755684566732
312,3.3095151325435866e-05
313,0.0001595569445453938
314,3.260804815701364e-05
315,0.00015760328067519007
316,3.213100558014773e-05
317,0.00015568565162198965
318,3.166375552021809e-05
319,0.00015380317192798334
320,3.120603864577848e-05
321,0.00015195498325358978
322,3.075760403170334e-05
323,0.00015014025338458656
324,3.031820883709496e-05
325,0.00014835817528184282
326,2.988761799762541e-05
327,0.00014660796617074203
328,2.9465603931232884e-05
329,0.00014488886666919718
330,2.9051946256708996e-05
331,0.00014320013995196325
332,2.8646431524468065e-05
333,0.0001415410709495781
334,2.8248852958925378e-05
335,0.00013991096558036283
336,2.7859010211830674e-05
337,0.0001383091500139647
338,2.7476709126269724e-05
339,0.00013673496996491688
340,2.7101761510491536e-05
341,0.00013518779001477275
342,2.673398492134934e-05
343,0.00013366699296158153
344,2.6373202456762597e-05
345,0.00013217197919543398
346,2.6019242556832248e-05
347,0.00013070216609888674
348,2.5671938813179308e-05
349,0.0001292569874710797
350,2.5331129786125984e-05
351,0.00012783589297459363
352,2.4996658829309087e-05
353,0.00012643834760392713
354,2.4668373921595115e-05
355,0.0001250638311746949
356,2.4346127505523643e-05
357,0.00012371183783251876
358,2.4029776332452035e-05
359,0.0001223818755809377
360,2.3719181313869688e-05
361,0.00012107346582735808
362,2.3414207378578712e-05
363,0.00011978614294627356
364,2.3114723335536863e-05
365,0.00011851945385903279
366,2.2820601742080658e-05
367,0.00011727295762938331
368,2.2531718777348928e-05
369,0.00011604622507426716
370,2.2247954120627312e-05
371,0.00011483883838912127
372,2.1969190834451258e-05
373,0.00011365039078695329
374,2.1695315252007724e-05
375,0.00011248048615069753
376,2.1426216869094993e-05
377,0.00011132873869857704
378,2.1161788240113497e-05
379,0.00011019477266139179
380,2.0901924877947498e-05
381,0.00010907822197162787
382,2.0646525157676147e-05
383,0.00010797872996385728
384,2.039549022392031e-05
385,0.00010689594908558466
386,2.01487239015235e-05
387,0.00010582954061906765
388,1.9906132609790074e-05
389,0.00010477917441216568
390,1.9667625279609008e-05
391,0.00010374452861952034
392,1.9433113273855873e-05
393,0.00010272528945229117
394,1.9202510310575355e-05
395,0.00010172115093680766
396,1.897573238894098e-05
397,0.00010073181468175306
398,1.8752697718041853e-05
399,9.975698965328414e-05
400,1.8533326648138443e-05
401,9.879639195795293e-05
402,1.8317541604361153e-05
403,9.784974463301943e-05
404,1.810526702281034e-05
405,9.691677744396761e-05
406,1.789642928892642e-05
407,9.599722668895764e-05
408,1.7690956678025825e-05
409,9.509083500971849e-05
410,1.7488779297948698e-05
411,9.419735120906322e-05
412,1.7289829033754643e-05
413,9.331653007426554e-05
414,1.7094039494193898e-05
415,9.244813220636976e-05
416,1.690134596014023e-05
417,9.15919238553264e-05
418,1.6711685334929025e-05
419,9.074767676039863e-05
420,1.652499609607055e-05
421,8.991516799586187e-05
422,1.6341218248985434e-05
423,8.909417982172672e-05
424,1.6160293282027917e-05
425,8.828449953941211e-05
426,1.5982164123233667e-05
427,8.748591935197853e-05
428,1.58067750983199e-05
429,8.669823622888509e-05
430,1.563407189031997e-05
431,8.592125177515581e-05
432,1.546400150039384e-05
433,8.515477210469873e-05
434,1.5296512210059347e-05
435,8.439860771752887e-05
436,1.5131553544527135e-05
437,8.365257338111641e-05
438,1.496907623742937e-05
439,8.291648801523967e-05
440,1.4809032196572062e-05
441,8.219017458063883e-05
442,1.4651374470847044e-05
443,8.147345997095957e-05
444,1.4496057218207377e-05
445,8.076617490818289e-05
446,1.4343035674678535e-05
447,8.006815384125635e-05
448,1.4192266124414163e-05
449,7.937923484792029e-05
450,1.4043705870668207e-05
451,7.86992595393539e-05
452,1.3897313207690748e-05
453,7.802807296795403e-05
454,1.3753047393515126e-05
455,7.736552353774327e-05
456,1.3610868623643694e-05
457,7.671146291758315e-05
458,1.3470738005529164e-05
459,7.606574595703082e-05
460,1.3332617533853374e-05
461,7.542823060456907e-05
462,1.3196470066668577e-05
463,7.479877782848219e-05
464,1.3062259302068312e-05
465,7.41772515399527e-05
466,1.292994975584812e-05
467,7.356351851842024e-05
468,1.2799506739642315e-05
469,7.295744833922593e-05
470,1.2670896339884748e-05
471,7.235891330336089e-05
472,1.2544085397266365e-05
473,7.176778836923969e-05
474,1.2419041486956193e-05
475,7.118395108647211e-05
476,1.2295732899337822e-05
477,7.06072815314728e-05
478,1.217412862134524e-05
479,7.003766224520784e-05
480,1.2054198318406188e-05
481,6.947497817236402e-05
482,1.193591231687586e-05
483,6.891911660253082e-05
484,1.1819241586941427e-05
485,6.836996711286182e-05
486,1.1704157726170907e-05
487,6.78274215125836e-05
488,1.1590632943521704e-05
489,6.729137378892558e-05
490,1.1478640043634712e-05
491,6.676172005455802e-05
492,1.1368152411885508e-05
493,6.623835849657865e-05
494,1.1259143999601612e-05
495,6.572118932687586e-05
496,1.1151589309895337e-05
497,6.521011473397127e-05
498,1.1045463383826297e-05
499,6.470503883604186e-05
500,1.0940741786992532e-05
501,6.420586763536806e-05
502,1.0837400596462382e-05
503,6.37125089739754e-05
504,1.0735416388159583e-05
505,6.322487249048137e-05
506,1.0634766224453914e-05
507,6.274286957810287e-05
508,1.0535427642337965e-05
509,6.226641334395855e-05
510,1.0437378641789723e-05
511,6.179541856931482e-05
512,1.0340597674446903e-05
513,6.132980167086639e-05
514,1.024506363269793e-05
515,6.08694806632329e-05
516,1.015075583884734e-05
517,6.041437512227576e-05
518,1.005765403499134e-05
519,5.9964406149584034e-05
520,9.965738372842554e-06
521,5.951949633771414e-05
522,9.87498940390266e-06
523,5.907956973653366e-05
524,9.785388070019406e-06
525,5.8644551820182135e-05
526,9.696915693941073e-06
527,5.821436945520582e-05
528,9.609553970587485e-06
529,5.778895086946222e-05
530,9.523284958092377e-06
531,5.736822562155099e-05
532,9.438091069271351e-06
533,5.6952124571353476e-05
534,9.353955063379893e-06
535,5.6540579851309665e-05
536,9.270860038158968e-06
537,5.613352483831765e-05
538,9.188789421731173e-06
539,5.573089412619958e-05
540,9.107726965097778e-06
541,5.533262349933988e-05
542,9.027656734729675e-06
543,5.4938649906586773e-05
544,8.948563105316629e-06
545,5.4548911436035565e-05
546,8.870430752650235e-06
547,5.416334729024409e-05
548,8.793244646815185e-06
549,5.3781897762253825e-05
550,8.71699004542025e-06
551,5.3404504212125935e-05
552,8.641652487206666e-06
553,5.3031109044116504e-05
554,8.567217785681883e-06
555,5.2661655684520496e-05
556,8.493672023001937e-06
557,5.229608855974982e-05
558,8.421001543685828e-06
559,5.1934353075113784e-05
560,8.349192948981924e-06
561,5.157639559427527e-05
562,8.278233091288625e-06
563,5.1222163419300334e-05
564,8.208109068458578e-06
565,5.087160477055922e-05
566,8.13880821811195e-06
567,5.052466876766875e-05
568,8.070318112716223e-06
569,5.018130541103608e-05
570,8.002626554466825e-06
571,4.984146556343642e-05
572,7.935721570020283e-06
573,4.950510093195734e-05
574,7.869591405540117e-06
575,4.917216405089627e-05
576,7.804224522456125e-06
577,4.884260826488019e-05
578,7.739609592293224e-06
579,4.851638771187254e-05
580,7.67573549223303e-06
581,4.819345730724586e-05
582,7.612591300747329e-06
583,4.787377272804395e-05
584,7.550166293585741e-06
585,4.755729039770252e-05
586,7.488449939153719e-06
587,4.7243967470476577e-05
588,7.4274318944039145e-06
589,4.693376181707734e-05
590,7.367102001143593e-06
591,4.6626632010431996e-05
592,7.30745028208347e-06
593,4.632253731153318e-05
594,7.2484669367582246e-06
595,4.6021437655555844e-05
596,7.190142338032215e-06
597,4.57232936387477e-05
598,7.132467028498327e-06
599,4.542806650529841e-05
600,7.075431716834246e-06
601,4.513571813445601e-05
602,7.019027274347707e-06
603,4.4846211028147035e-05
604,6.963244731726125e-06
605,4.455950829881748e-05
606,6.908075275677464e-06
607,4.4275573657422806e-05
608,6.853510245644472e-06
609,4.399437140179628e-05
610,6.79954113077367e-06
611,4.371586640536868e-05
612,6.746159566887573e-06
613,4.34400241060015e-05
614,6.693357333387665e-06
615,4.316681049501567e-05
616,6.6411263503544595e-06
617,4.289619210673009e-05
618,6.589458675834182e-06
619,4.262813600799813e-05
620,6.53834650287877e-06
621,4.2362609787933925e-05
622,6.487782156862861e-06
623,4.209958154818141e-05
624,6.437758092996377e-06
625,4.1839019893149496e-05
626,6.388266893537491e-06
627,4.158089392038436e-05
628,6.339301265302279e-06
629,4.1325173211375955e-05
630,6.290854037250342e-06
631,4.107182782253444e-05
632,6.2429181580766895e-06
633,4.0820828276236286e-05
634,6.195486693753965e-06
635,4.0572145552054855e-05
636,6.148552825243169e-06
637,4.032575107838516e-05
638,6.102109846327011e-06
639,4.0081616724087893e-05
640,6.056151161374817e-06
641,3.983971479030105e-05
642,6.0106702830612614e-06
643,3.960001800256631e-05
644,5.965660830480793e-06
645,3.93624995029381e-05
646,5.9211165268727285e-06
647,3.91271328423888e-05
648,5.877031197695907e-06
649,3.8893891973362835e-05
650,5.833398768737918e-06
651,3.8662751242487255e-05
652,5.790213264062498e-06
653,3.843368538339371e-05
654,5.747468804217264e-06
655,3.8206669509681784e-05
656,5.7051596042711365e-06
657,3.798167910811916e-05
658,5.663279972238766e-06
659,3.7758690031957795e-05
660,5.621824307048729e-06
661,3.753767849428655e-05
662,5.58078709700561e-06
663,3.73186210616697e-05
664,5.540162918115288e-06
665,3.710149464781987e-05
666,5.499946432254375e-06
667,3.6886276507405005e-05
668,5.460132385744317e-06
669,3.6672944230069395e-05
670,5.4207156077065144e-06
671,3.6461475734488027e-05
672,5.3816910085176244e-06
673,3.625184926258083e-05
674,5.343053578348914e-06
675,3.604404337383324e-05
676,5.304798385533867e-06
677,3.5838036939730136e-05
678,5.266920575302186e-06
679,3.563380913830895e-05
680,5.229415368280777e-06
681,3.5431339448867486e-05
682,5.192278059121825e-06
683,3.523060764672616e-05
684,5.1555040151779615e-06
685,3.503159379807578e-05
686,5.1190886750825556e-06
687,3.4834278254943696e-05
688,5.083027547517785e-06
689,3.463864165031979e-05
690,5.047316209979569e-06
691,3.444466489341061e-05
692,5.011950307478174e-06
693,3.42523291647489e-05
694,4.976925551322725e-06
695,3.4061615911708263e-05
696,4.942237717902299e-06
697,3.3872506843888694e-05
698,4.907882647590267e-06
699,3.368498392869801e-05
700,4.8738562435491685e-06
701,3.34990293870169e-05
702,4.84015447059558e-06
703,3.331462568892154e-05
704,4.8067733541700215e-06
705,3.313175554944982e-05
706,4.7737089791915745e-06
707,3.2950401924493844e-05
708,4.740957488999258e-06
709,3.277054800686741e-05
710,4.70851508439439e-06
711,3.259217722229885e-05
712,4.676378022590962e-06
713,3.2415273225526284e-05
714,4.6445426161808955e-06
715,3.223981989652798e-05
716,4.613005232233486e-06
717,3.2065801336857864e-05
718,4.581762291312215e-06
719,3.1893201865859675e-05
720,4.5508102664852485e-06
721,3.1722006017248886e-05
722,4.520145682587995e-06
723,3.155219853551631e-05
724,4.489765115155976e-06
725,3.138376437249436e-05
726,4.459665189582649e-06
727,3.1216688683884145e-05
728,4.429842580269171e-06
729,3.105095682611139e-05
730,4.400294009871079e-06
731,3.0886554353007775e-05
732,4.371016248366066e-06
733,3.072346701254877e-05
734,4.342006112223126e-06
735,3.056168074377797e-05
736,4.313260463727557e-06
737,3.0401181673794334e-05
738,4.284776210174531e-06
739,3.0241956114658312e-05
740,4.256550302929162e-06
741,3.008399056036424e-05
742,4.2285797369530576e-06
743,2.9927271684152738e-05
744,4.200861549921285e-06
745,2.9771786335482822e-05
746,4.173392821488189e-06
747,2.961752153726641e-05
748,4.14617067259185e-06
749,2.9464464483180977e-05
750,4.1191922648716174e-06
751,2.931260253495052e-05
752,4.09245479986321e-06
753,2.916192321963107e-05
754,4.065955518349699e-06
755,2.90124142271484e-05
756,4.039691699780038e-06
757,2.8864063407619453e-05
758,4.0136606615747005e-06
759,2.8716858768939e-05
760,3.987859758552347e-06
761,2.8570788474288236e-05
762,3.962286382190846e-06
763,2.8425840839709264e-05
764,3.936937960149552e-06
765,2.8282004331747453e-05
766,3.911811955661431e-06
767,2.8139267565204462e-05
768,3.886905866890841e-06
769,2.7997619300698238e-05
770,3.862217226500819e-06
771,2.785704844252677e-05
772,3.8377436007800905e-06
773,2.7717544036448828e-05
774,3.813482589481001e-06
775,2.7579095267532007e-05
776,3.7894318250571974e-06
777,2.744169145799947e-05
778,3.765588972198109e-06
779,2.730532206515515e-05
780,3.7419517272774904e-06
781,2.7169976679349613e-05
782,3.718517817873993e-06
783,2.703564502190606e-05
784,3.6952850022356594e-06
785,2.69023169432426e-05
786,3.672251068846992e-06
787,2.6769982420814727e-05
788,3.6494138359321967e-06
789,2.663863155735908e-05
790,3.6267711509360056e-06
791,2.6508254578837585e-05
792,3.604320890090471e-06
793,2.6378841832721554e-05
794,3.582060957982309e-06
795,2.625038378611779e-05
796,3.5599892870539547e-06
797,2.6122871024046738e-05
798,3.5381038372375503e-06
799,2.5996294247623683e-05
800,3.5164025954075034e-06
801,2.5870644272397305e-05
802,3.494883575156203e-06
803,2.574591202665716e-05
804,3.4735448161369138e-06
805,2.5622088549717888e-05
806,3.452384383833073e-06
807,2.5499164990329553e-05
808,3.4314003690592214e-06
809,2.5377132605132093e-05
810,3.410590887664727e-06
811,2.5255982756959675e-05
812,3.3899540800076e-06
813,2.5135706913322983e-05
814,3.3694881107150575e-06
815,2.5016296645020762e-05
816,3.3491911682998033e-06
817,2.48977436245078e-05
818,3.3290614646286263e-06
819,2.4780039624346972e-05
820,3.3090972347451016e-06
821,2.4663176515986385e-05
822,3.2892967364610515e-06
823,2.454714626818257e-05
824,3.2696582500046017e-06
825,2.4431940945642797e-05
826,3.2501800776202973e-06
827,2.4317552707609228e-05
828,3.2308605433365287e-06
829,2.4203973806603187e-05
830,3.2116979926063515e-06
831,2.4091196587028628e-05
832,3.1926907919068933e-06
833,2.39792134837784e-05
834,3.1738373285241007e-06
835,2.3868017021177524e-05
836,3.1551360102328752e-06
837,2.3757599811558277e-05
838,3.1365852649170954e-06
839,2.36479545539469e-05
840,3.1181835402415218e-06
841,2.353907403298199e-05
842,3.0999293034885634e-06
843,2.3430951117695834e-05
844,3.081821041238701e-06
845,2.3323578760305455e-05
846,3.063857259003111e-06
847,2.3216949995002324e-05
848,3.0460364809742542e-06
849,2.3111057936869345e-05
850,3.028357249756689e-06
851,2.3005895780728698e-05
852,3.010818126173136e-06
853,2.290145680007007e-05
854,2.9934176887902472e-06
855,2.2797734345823498e-05
856,2.9761545338896634e-06
857,2.2694721845548213e-05
858,2.9590272751438168e-06
859,2.259241280211368e-05
860,2.942034543205378e-06
861,2.2490800792782406e-05
862,2.9251749856360393e-06
863,2.238987946819209e-05
864,2.908447266618536e-06
865,2.2289642551341913e-05
866,2.8918500667580806e-06
867,2.219008383658793e-05
868,2.8753820826834044e-06
869,2.2091197188669316e-05
870,2.859042026968761e-06
871,2.1992976541743776e-05
872,2.8428286278559817e-06
873,2.189541589850893e-05
874,2.8267406290422206e-06
875,2.179850932917542e-05
876,2.810776789410824e-06
877,2.170225097061369e-05
878,2.7949358828953253e-06
879,2.16066350254785e-05
880,2.779216698200639e-06
881,2.1511655761222993e-05
882,2.7636180385413816e-06
883,2.1417307509357115e-05
884,2.748138721607126e-06
885,2.1323584664484594e-05
886,2.7327775792042184e-06
887,2.1230481683557856e-05
888,2.7175334571184228e-06
889,2.1137993084918472e-05
890,2.7024052148623255e-06
891,2.104611344762968e-05
892,2.687391725595427e-06
893,2.0954837410560392e-05
894,2.6724918758143253e-06
895,2.086415967160457e-05
896,2.6577045652003546e-06
897,2.077407498692696e-05
898,2.6430287064345187e-06
899,2.068457817023829e-05
900,2.6284632251187064e-06
901,2.0595664091953915e-05
902,2.6140070593950153e-06
903,2.050732767850298e-05
904,2.5996591599248876e-06
905,2.0419563911553665e-05
906,2.5854184896948236e-06
907,2.0332367827392298e-05
908,2.5712840238214915e-06
909,2.0245734516017613e-05
910,2.557254749289437e-06
911,2.0159659120617973e-05
912,2.5433296649989016e-06
913,2.007413683689975e-05
914,2.529507781473546e-06
915,1.9989162912207e-05
916,2.5157881205944983e-06
917,1.9904732644957012e-05
918,2.502169715621925e-06
919,1.9820841384141348e-05
920,2.4886516111055466e-06
921,1.9737484528487574e-05
922,2.475232862478864e-06
923,1.9654657525805093e-05
924,2.4619125360241106e-06
925,1.957235587245735e-05
926,2.448689708769309e-06
927,1.9490575112685337e-05
928,2.4355634683438954e-06
929,1.9409310838059275e-05
930,2.4225329127483634e-06
931,1.9328558686782484e-05
932,2.4095971503000998e-06
933,1.924831434314606e-05
934,2.396755299389876e-06
935,1.916857353695212e-05
936,2.384006488561773e-06
937,1.9089332042995858e-05
938,2.3713498561728626e-06
939,1.9010585680367993e-05
940,2.3587845502686406e-06
941,1.893233031191927e-05
942,2.346309728464864e-06
943,1.8854561843777343e-05
944,2.3339245579908492e-06
945,1.877727622487619e-05
946,2.3216282154530164e-06
947,1.870046944628605e-05
948,2.3094198866125084e-06
949,1.8624137540635158e-05
950,2.2972987662845556e-06
951,1.854827658167679e-05
952,2.285264058288345e-06
953,1.847288268383947e-05
954,2.2733149754438145e-06
955,1.839795200176211e-05
956,2.261450739308071e-06
957,1.832348072957107e-05
958,2.2496705799532453e-06
959,1.824946510054004e-05
960,2.2379737360418756e-06
961,1.8175901386505517e-05
962,2.226359454660616e-06
963,1.8102785897653823e-05
964,2.214826991240401e-06
965,1.8030114981763313e-05
966,2.2033756093312922e-06
967,1.7957885023789336e-05
968,2.192004580566917e-06
969,1.7886092445576403e-05
970,2.1807131846848305e-06
971,1.7814733705275005e-05
972,2.1695007092131483e-06
973,1.7743805296923068e-05
974,2.1583664494801687e-06
975,1.7673303749958706e-05
976,2.1473097084624523e-06
977,1.7603225628893238e-05
978,2.136329796792515e-06
979,1.753356753278837e-05
980,2.1254260324624694e-06
981,1.746432609496148e-05
982,2.1145977409961174e-06
983,1.739549798244912e-05
984,2.1038442551267494e-06
985,1.7327079895652738e-05
986,2.093164914795058e-06
987,1.7259068567929033e-05
988,2.082559067083692e-06
989,1.7191460765215176e-05
990,2.072026066038084e-06
991,1.7124253285610815e-05
992,2.0615652726649155e-06
993,1.70574429590146e-05
994,2.0511760548387986e-06
995,1.699102664674402e-05
996,2.0408577871477248e-06
997,1.6925001241144606e-05
998,2.0306098508381633e-06
999,1.6859363665231462e-05
1000,2.020431633767741e-06
1001,1.6794110872332215e-05
1002,2.0103225303188514e-06
1003,1.6729239845735868e-05
1004,2.000281941245782e-06
1005,1.6664747598295924e-05
1006,1.9903092736496975e-06
1007,1.660063117214451e-05
1008,1.9804039409284942e-06
1009,1.653688763831063e-05
1010,1.970565362654253e-06
1011,1.647351409636889e-05
1012,1.960792964441288e-06
1013,1.6410507674149485e-05
1014,1.9510861780274797e-06
1015,1.634786552737705e-05
1016,1.9414444410478827e-06
1017,1.628558483934005e-05
1018,1.9318671970306656e-06
1019,1.622366282057835e-05
1020,1.922353895307028e-06
1021,1.6162096708588053e-05
1022,1.912903990971531e-06
1023,1.610088376746873e-05
1024,1.9035169448463868e-06
1025,1.6040021287730627e-05
1026,1.8941922230012833e-06
1027,1.5979506585724586e-05
1028,1.8849292975862106e-06
1029,1.5919337003661916e-05
1030,1.8757276458241486e-06
1031,1.5859509909094117e-05
1032,1.8665867504057932e-06
1033,1.580002269473036e-05
1034,1.8575060994336184e-06
1035,1.5740872778153275e-05
1036,1.8484851862050603e-06
1037,1.5682057601436055e-05
1038,1.839523509221746e-06
1039,1.562357463095947e-05
1040,1.8306205721269632e-06
1041,1.5565421357085234e-05
1042,1.821775883633361e-06
1043,1.5507595293931858e-05
1044,1.812988957513437e-06
1045,1.545009397904991e-05
1046,1.804259312429139e-06
1047,1.539291497318791e-05
1048,1.795586471959063e-06
1049,1.5336055860002625e-05
1050,1.7869699645069838e-06
1051,1.527951424584054e-05
1052,1.7784093232723086e-06
1053,1.5223287759492643e-05
1054,1.7699040861853344e-06
1055,1.516737405187905e-05
1056,1.7614537958020646e-06
1057,1.5111770795788727e-05
1058,1.7530579992621412e-06
1059,1.5056475685776718e-05
1060,1.7447162483419003e-06
1061,1.5001486437751539e-05
1062,1.7364280992693753e-06
1063,1.494680078884011e-05
1064,1.7281931126973144e-06
1065,1.4892416497094294e-05
1066,1.72001085369196e-06
1067,1.4838331341348938e-05
1068,1.71188089167899e-06
1069,1.4784543120846073e-05
1070,1.7038028003371846e-06
1071,1.4731049655137337e-05
1072,1.6957761575738313e-06
1073,1.4677848783785952e-05
1074,1.6878005455705537e-06
1075,1.4624938366231729e-05
1076,1.6798755505574403e-06
1077,1.4572316281430535e-05
1078,1.6720007628713985e-06
1079,1.4519980427765989e-05
1080,1.6641757769211791e-06
1081,1.4467928722814714e-05
1082,1.6564001911195823e-06
1083,1.4416159103055363e-05
1084,1.6486736077930705e-06
1085,1.4364669523781592e-05
1086,1.6409956331820528e-06
1087,1.4313457958793917e-05
1088,1.6333658773914498e-06
1089,1.4262522400267489e-05
1090,1.6257839543694813e-06
1091,1.4211860858485935e-05
1092,1.6182494817771644e-06
1093,1.4161471361743508e-05
1094,1.6107620810511384e-06
1095,1.411135195605971e-05
1096,1.6033213772788107e-06
1097,1.4061500704986522e-05
1098,1.5959269991938262e-06
1099,1.4011915689484694e-05
1100,1.588578579153888e-06
1101,1.3962595007744897e-05
1102,1.5812757530496588e-06
1103,1.3913536774878944e-05
1104,1.574018160311181e-06
1105,1.3864739122853038e-05
1106,1.5668054437924956e-06
1107,1.3816200200316916e-05
1108,1.5596372498687142e-06
1109,1.3767918172315817e-05
1110,1.5525132282632639e-06
1111,1.3719891220221708e-05
1112,1.545433032047834e-06
1113,1.3672117541480129e-05
1114,1.5383963176441049e-06
1115,1.3624595349550265e-05
1116,1.5314027447625538e-06
1117,1.3577322873596915e-05
1118,1.5244519763185994e-06
1119,1.3530298358431017e-05
1120,1.5175436785122418e-06
1121,1.3483520064289804e-05
1122,1.5106775206413924e-06
1123,1.3436986266668718e-05
1124,1.503853175171829e-06
1125,1.3390695256214541e-05
1126,1.4970703177014653e-06
1127,1.3344645338517231e-05
1128,1.490328626853643e-06
1129,1.3298834833947005e-05
1130,1.48362778430768e-06
1131,1.3253262077560257e-05
1132,1.47696747475289e-06
1133,1.3207925418871341e-05
1134,1.4703473858139252e-06
1135,1.3162823221744088e-05
1136,1.4637672081128857e-06
1137,1.3117953864253112e-05
1138,1.4572266350805937e-06
1139,1.3073315738487556e-05
1140,1.4507253630996915e-06
1141,1.3028907250436088e-05
1142,1.4442630913560545e-06
1143,1.2984726819862343e-05
1144,1.4378395218382074e-06
1145,1.2940772880137e-05
1146,1.4314543593592526e-06
1147,1.2897043878080142e-05
1148,1.4251073113817566e-06
1149,1.285353827384592e-05
1150,1.4187980881559594e-06
1151,1.2810254540805203e-05
1152,1.4125264026229346e-06
1153,1.2767191165377019e-05
1154,1.40629197033939e-06
1155,1.272434664689901e-05
1156,1.4000945095192406e-06
1157,1.268171949748604e-05
1158,1.3939337409502624e-06
1159,1.263930824192102e-05
1160,1.387809387986024e-06
1161,1.259711141754318e-05
1162,1.3817211765927223e-06
1163,1.2555127574075135e-05
1164,1.3756688351549932e-06
1165,1.2513355273526894e-05
1166,1.3696520946086225e-06
1167,1.2471793090037518e-05
1168,1.3636706883063036e-06
1169,1.2430439609796333e-05
1170,1.3577243520706938e-06
1171,1.2389293430890755e-05
1172,1.3518128241293314e-06
1173,1.2348353163224504e-05
1174,1.3459358450868787e-06
1175,1.2307617428311868e-05
1176,1.3400931578503204e-06
1177,1.2267084859240096e-05
1178,1.3342845077442515e-06
1179,1.222675410056271e-05
1180,1.3285096423619223e-06
1181,1.2186623808134647e-05
1182,1.3227683115579e-06
1183,1.2146692648998692e-05
1184,1.3170602674642935e-06
1185,1.2106959301281638e-05
1186,1.3113852644322813e-06
1187,1.206742245414352e-05
1188,1.3057430590623667e-06
1189,1.2028080807587485e-05
1190,1.3001334100868346e-06
1191,1.198893307238419e-05
1192,1.2945560784601214e-06
1193,1.1949977969974624e-05
1194,1.2890108272124554e-06
1195,1.1911214232319196e-05
1196,1.2834974214968491e-06
1197,1.1872640601834685e-05
1198,1.2780156286188357e-06
1199,1.1834255831307621e-05
1200,1.2725652179257403e-06
1201,1.1796058683775841e-05
1202,1.2671459607934234e-06
1203,1.175804793237492e-05
1204,1.2617576306530867e-06
1205,1.1720222360290738e-05
1206,1.2564000029110457e-06
1207,1.1682580760671785e-05
1208,1.2510728549987058e-06
1209,1.1645121936504592e-05
1210,1.2457759663310265e-06
1211,1.1607844700561187e-05
1212,1.24050911822185e-06
1213,1.1570747875173412e-05
1214,1.235272093885742e-06
1215,1.1533830292320852e-05
1216,1.2300646785423504e-06
1217,1.1497090793419744e-05
1218,1.2248866592130058e-06
1219,1.146052822924407e-05
1220,1.2197378248057468e-06
1221,1.1424141459860962e-05
1222,1.2146179660549074e-06
1223,1.138792935452882e-05
1224,1.2095268756123525e-06
1225,1.1351890791673264e-05
1226,1.204464347835743e-06
1227,1.1316024658613787e-05
1228,1.1994301788807596e-06
1229,1.1280329851666994e-05
1230,1.1944241667456253e-06
1231,1.1244805276021708e-05
1232,1.1894461111395346e-06
1233,1.120944984560093e-05
1234,1.184495813535437e-06
1235,1.1174262482965237e-05
1236,1.179573077036421e-06
1237,1.1139242119288609e-05
1238,1.174677706519362e-06
1239,1.1104387694240083e-05
1240,1.169809508564239e-06
1241,1.106969815600934e-05
1242,1.1649682914072222e-06
1243,1.1035172460994628e-05
1244,1.1601538648458986e-06
1245,1.1000809573911974e-05
1246,1.1553660404076556e-06
1247,1.0966608467723289e-05
1248,1.1506046311966326e-06
1249,1.0932568123438752e-05
1250,1.14586945195577e-06
1251,1.0898687530139127e-05
1252,1.1411603189464833e-06
1253,1.086496568480676e-05
1254,1.1364770500223634e-06
1255,1.083140159235023e-05
1256,1.1318194646130877e-06
1257,1.0797994265476185e-05
1258,1.1271873836562496e-06
1259,1.0764742724670167e-05
1260,1.1225806296508612e-06
1261,1.0731645998022517e-05
1262,1.1179990265423613e-06
1263,1.069870312119214e-05
1264,1.1134423997993488e-06
1265,1.0665913137415662e-05
1266,1.1089105763339225e-06
1267,1.0633275097374e-05
1268,1.1044033846113523e-06
1269,1.0600788059121278e-05
1270,1.099920654431526e-06
1271,1.0568451087972515e-05
1272,1.0954622170824154e-06
1273,1.0536263256557645e-05
1274,1.0910279052796466e-06
1275,1.050422364461925e-05
1276,1.0866175530604357e-06
1277,1.047233133902032e-05
1278,1.0822309959281394e-06
1279,1.0440585433664606e-05
1280,1.07786807080972e-06
1281,1.0408985029572225e-05
1282,1.0735286158875433e-06
1283,1.0377529234451814e-05
1284,1.0692124707195377e-06
1285,1.0346217162975355e-05
1286,1.0649194762486898e-06
1287,1.0315047936577771e-05
1288,1.0606494746769589e-06
1289,1.0284020683419231e-05
1290,1.0564023095405228e-06
1291,1.0253134538347863e-05
1292,1.0521778257080353e-06
1293,1.0222388642800028e-05
1294,1.047975869291924e-06
1295,1.019178214470602e-05
1296,1.0437962876857738e-06
1297,1.0161314198535306e-05
1298,1.039638929500662e-06
1299,1.0130983965136139e-05
1300,1.0355036446687932e-06
1301,1.0100790611740274e-05
1302,1.0313902843064865e-06
1303,1.007073331191944e-05
1304,1.0272987008112647e-06
1305,1.0040811245450118e-05
1306,1.0232287477206582e-06
1307,1.0011023598271208e-05
1308,1.0191802797977215e-06
1309,9.981369562477662e-06
1310,1.01515315297535e-06
1311,9.951848336265654e-06
1312,1.0111472243871463e-06
1313,9.92245912381713e-06
1314,1.0071623523058173e-06
1315,9.8932011353489e-06
1316,1.0031983962436904e-06
1317,9.864073586971166e-06
1318,9.992552167571207e-07
1319,9.835075700610802e-06
1320,9.953326755763727e-07
1321,9.806206704030207e-06
1322,9.914306354731886e-07
1323,9.777465830709467e-06
1324,9.875489604630477e-07
1325,9.748852319955448e-06
1326,9.836875155896293e-07
1327,9.720365416585152e-06
1328,9.798461669506764e-07
1329,9.692004371127332e-06
1330,9.760247818118883e-07
1331,9.66376843962417e-06
1332,9.722232284196728e-07
1333,9.635656883609254e-06
1334,9.68441376134622e-07
1335,9.607668970062626e-06
1336,9.646790953638362e-07
1337,9.57980397144083e-06
1338,9.609362574640454e-07
1339,9.55206116547877e-06
1340,9.57212734935242e-07
1341,9.524439835316886e-06
1342,9.53508401299182e-07
1343,9.496939269238322e-06
1344,9.498231309566629e-07
1345,9.469558760857618e-06
1346,9.461567994480462e-07
1347,9.442297608915285e-06
1348,9.425092831607243e-07
1349,9.415155117215814e-06
1350,9.388804596506938e-07
1351,9.388130594814995e-06
1352,9.352702073326727e-07
1353,9.361223355683733e-06
1354,9.316784055391826e-07
1355,9.334432718768595e-06
1356,9.281049346084535e-07
1357,9.307758007967068e-06
1358,9.245496758332125e-07
1359,9.281198552231815e-06
1360,9.210125115372183e-07
1361,9.254753685259156e-06
1362,9.174933247135967e-07
1363,9.228422745491483e-06
1364,9.139919995020747e-07
1365,9.202205076278725e-06
1366,9.105084208601383e-07
1367,9.176100025702752e-06
1368,9.070424746980415e-07
1369,9.150106946507457e-06
1370,9.035940477599797e-07
1371,9.124225196055569e-06
1372,9.001630276845665e-07
1373,9.098454136409139e-06
1374,8.967493030389882e-07
1375,9.072793134175162e-06
1376,8.933527632381368e-07
1377,9.047241560454275e-06
1378,8.899732984733662e-07
1379,9.021798790879906e-06
1380,8.866107998983149e-07
1381,8.996464205588741e-06
1382,8.832651595124859e-07
1383,8.9712371890828e-06
1384,8.799362700559703e-07
1385,8.946117130261206e-06
1386,8.766240251746353e-07
1387,8.921103422341625e-06
1388,8.733283192980657e-07
1389,8.896195462906847e-06
1390,8.700490477168281e-07
1391,8.871392653818785e-06
1392,8.667861065019042e-07
1393,8.846694401085403e-06
1394,8.635393924823859e-07
1395,8.822100114987924e-06
1396,8.603088033557075e-07
1397,8.797609209976996e-06
1398,8.570942375731316e-07
1399,8.773221104621518e-06
1400,8.538955943368581e-07
1401,8.748935221527326e-06
1402,8.507127736455207e-07
1403,8.724750987427364e-06
1404,8.4754567627696e-07
1405,8.700667833094784e-06
1406,8.44394203756495e-07
1407,8.676685193223721e-06
1408,8.412582583344047e-07
1409,8.652802506481408e-06
1410,8.381377429832108e-07
1411,8.629019215515828e-06
1412,8.350325614985725e-07
1413,8.605334766820449e-06
1414,8.319426183731885e-07
1415,8.581748610777099e-06
1416,8.288678187985817e-07
1417,8.558260201544788e-06
1418,8.258080686840558e-07
1419,8.534868997110608e-06
1420,8.227632746489826e-07
1421,8.511574459208245e-06
1422,8.197333440517013e-07
1423,8.488376053356753e-06
1424,8.167181849379755e-07
1425,8.465273248705393e-06
1426,8.137177059990761e-07
1427,8.44226551810403e-06
1428,8.107318166749698e-07
1429,8.419352338043844e-06
1430,8.077604270467514e-07
1431,8.39653318860651e-06
1432,8.048034478734908e-07
1433,8.373807553486634e-06
1434,8.018607906305625e-07
1435,8.351174919928997e-06
1436,7.989323673885086e-07
1437,8.328634778632602e-06
1438,7.960180908832857e-07
1439,8.306186623860577e-06
1440,7.931178745755417e-07
1441,8.28382995330621e-06
1442,7.902316324100091e-07
1443,8.261564268089242e-06
1444,7.873592791518759e-07
1445,8.239389072768297e-06
1446,7.845007301328998e-07
1447,8.217303875282555e-06
1448,7.816559012941909e-07
1449,8.195308186859278e-06
1450,7.788247091639535e-07
1451,8.173401522099267e-06
1452,7.760070709589836e-07
1453,8.15158339888433e-06
1454,7.73202904474134e-07
1455,8.129853338360455e-06
1456,7.7041212811935e-07
1457,8.108210864973651e-06
1458,7.67634660931314e-07
1459,8.08665550631179e-06
1460,7.648704224729468e-07
1461,8.065186793181193e-06
1462,7.621193329575939e-07
1463,8.04380425952087e-06
1464,7.593813131385986e-07
1465,8.02250744243208e-06
1466,7.566562843898953e-07
1467,8.001295882181447e-06
1468,7.539441686813524e-07
1469,7.980169122078592e-06
1470,7.512448885089588e-07
1471,7.959126708456018e-06
1472,7.48558366891953e-07
1473,7.938168190714317e-06
1474,7.458845274828774e-07
1475,7.917293121306552e-06
1476,7.432232945041793e-07
1477,7.89650105563873e-06
1478,7.40574592670306e-07
1479,7.875791552069982e-06
1480,7.379383472502681e-07
1481,7.855164171916508e-06
1482,7.353144841084634e-07
1483,7.834618479463232e-06
1484,7.327029295978594e-07
1485,7.814154041804476e-06
1486,7.301036105975779e-07
1487,7.793770428943295e-06
1488,7.275164545344368e-07
1489,7.773467213739134e-06
1490,7.249413893869092e-07
1491,7.753243971866581e-06
1492,7.223783435692218e-07
1493,7.73310028181368e-06
1494,7.198272460928241e-07
1495,7.713035724843601e-06
1496,7.172880264652932e-07
1497,7.693049885002515e-06
1498,7.147606146757019e-07
1499,7.673142349041543e-06
1500,7.122449412047144e-07
1501,7.653312706416978e-06
1502,7.09740937047896e-07
1503,7.63356054931769e-06
1504,7.072485336961836e-07
1505,7.61388547261643e-06
1506,7.04767663173536e-07
1507,7.594287073785767e-06
1508,7.02298257899711e-07
1509,7.574764952963061e-06
1510,6.99840250815499e-07
1511,7.555318712883768e-06
1512,6.973935753473832e-07
1513,7.535947958891081e-06
1514,6.949581654087492e-07
1515,7.516652298878163e-06
1516,6.925339553261388e-07
1517,7.497431343294589e-06
1518,6.901208799588614e-07
1519,7.478284705161275e-06
1520,6.87718874608466e-07
1521,7.459211999946854e-06
1522,6.85327874964881e-07
1523,7.44021284562872e-06
1524,6.829478172724553e-07
1525,7.421286862646716e-06
1526,6.805786381493316e-07
1527,7.4024336739489345e-06
1528,6.782202747229989e-07
1529,7.383652904854184e-06
1530,6.758726645127491e-07
1531,7.364944183120467e-06
1532,6.735357454964222e-07
1533,7.34630713892794e-06
1534,6.712094560908202e-07
1535,7.327741404817035e-06
1536,6.688937350600342e-07
1537,7.309246615546018e-06
1538,6.665885218379944e-07
1539,7.290822408485845e-06
1540,6.642937559885347e-07
1541,7.272468423154291e-06
1542,6.620093776646477e-07
1543,7.254184301384458e-06
1544,6.597353273780798e-07
1545,7.235969687321486e-06
1546,6.574715460714006e-07
1547,7.217824227379255e-06
1548,6.552179751235119e-07
1549,7.199747570246078e-06
1550,6.529745562915338e-07
1551,7.181739366815856e-06
1552,6.507412317287561e-07
1553,7.163799270189256e-06
1554,6.485179440218391e-07
1555,7.145926935679896e-06
1556,6.463046361053184e-07
1557,7.128122020805228e-06
1558,6.441012513568847e-07
1559,7.110384185241362e-06
1560,6.419077335145466e-07
1561,7.092713090802014e-06
1562,6.397240267273079e-07
1563,7.075108401460891e-06
1564,6.375500755113028e-07
1565,7.057569783258272e-06
1566,6.353858247486862e-07
1567,7.040096904393767e-06
1568,6.332312197408209e-07
1569,7.022689435132915e-06
1570,6.310862061079951e-07
1571,7.00534704780117e-06
1572,6.28950729922589e-07
1573,6.988069416816852e-06
1574,6.268247375626897e-07
1575,6.970856218578661e-06
1576,6.247081757897456e-07
1577,6.953707131559944e-06
1578,6.226009917043115e-07
1579,6.93662183621442e-06
1580,6.205031328257044e-07
1581,6.919600015006192e-06
1582,6.184145469693587e-07
1583,6.9026413523343144e-06
1584,6.16335182311699e-07
1585,6.885745534655524e-06
1586,6.142649874899301e-07
1587,6.86891225033181e-06
1588,6.122039113478497e-07
1589,6.852141189630348e-06
1590,6.101519030953959e-07
1591,6.835432044699502e-06
1592,6.081089123225958e-07
1593,6.818784509702539e-06
1594,6.060748889924283e-07
1595,6.802198280688154e-06
1596,6.040497833937346e-07
1597,6.78567305548236e-06
1598,6.020335460617655e-07
1599,6.769208533839457e-06
1600,6.000261279714853e-07
1601,6.752804417385461e-06
1602,5.980274803584478e-07
1603,6.736460409536225e-06
1604,5.960375548266778e-07
1605,6.720176215533411e-06
1606,5.940563032510577e-07
1607,6.703951542464281e-06
1608,5.920836779461529e-07
1609,6.687786099240683e-06
1610,5.901196314285773e-07
1611,6.6716795964477375e-06
1612,5.881641165404777e-07
1613,6.6556317465088136e-06
1614,5.862170864875348e-07
1615,6.639642263600336e-06
1616,5.842784947691098e-07
1617,6.623710863668433e-06
1618,5.823482952121018e-07
1619,6.60783726435889e-06
1620,5.80426441917465e-07
1621,6.592021185028973e-06
1622,5.785128893025712e-07
1623,6.576262346751277e-06
1624,5.766075920994606e-07
1625,6.560560472320631e-06
1626,5.7471050532404e-07
1627,6.544915286139974e-06
1628,5.728215842779135e-07
1629,6.529326514360851e-06
1630,5.709407846118114e-07
1631,6.513793884770028e-06
1632,5.690680622167174e-07
1633,6.498317126758014e-06
1634,5.672033732807041e-07
1635,6.482895971406596e-06
1636,5.653466742988397e-07
1637,6.467530151377641e-06
1638,5.634979220556352e-07
1639,6.45221940096682e-06
1640,5.616570736031479e-07
1641,6.436963456035668e-06
1642,5.598240862813626e-07
1643,6.421762054048509e-06
1644,5.579989176862154e-07
1645,6.406614934059215e-06
1646,5.561815257435587e-07
1647,6.391521836710418e-06
1648,5.543718686202483e-07
1649,6.37648250411092e-06
1650,5.525699047593393e-07
1651,6.361496679997681e-06
1652,5.507755928934533e-07
1653,6.3465641095906865e-06
1654,5.489888919826974e-07
1655,6.331684539619932e-06
1656,5.472097612732458e-07
1657,6.316857718346738e-06
1658,5.454381603037362e-07
1659,6.302083395522836e-06
1660,5.436740488247327e-07
1661,6.28736132237836e-06
1662,5.419173869073876e-07
1663,6.2726912516836376e-06
1664,5.40168134827043e-07
1665,6.258072937581758e-06
1666,5.384262532013636e-07
1667,6.243506135723877e-06
1668,5.366917027850532e-07
1669,6.228990603173066e-06
1670,5.349644446400515e-07
1671,6.214526098467614e-06
1672,5.332444401189369e-07
1673,6.2001123815401504e-06
1674,5.315316507328694e-07
1675,6.185749213727339e-06
1676,5.298260383305017e-07
1677,6.171436357800744e-06
1678,5.281275649597625e-07
1679,6.157173577927116e-06
1680,5.26436192917283e-07
1681,6.14296063962571e-06
1682,5.24751884778209e-07
1683,6.128797309834743e-06
1684,5.230746033025416e-07
1685,6.11468335681453e-06
1686,5.214043115009115e-07
1687,6.100618550203624e-06
1688,5.197409726287747e-07
1689,6.086602660956816e-06
1690,5.180845501931215e-07
1691,6.072635461423807e-06
1692,5.164350079153797e-07
1693,6.05871672523242e-06
1694,5.147923097350934e-07
1695,6.044846227325976e-06
1696,5.131564198280121e-07
1697,6.0310237439888404e-06
1698,5.115273026667743e-07
1699,6.017249052828165e-06
1700,5.099049228504678e-07
1701,6.003521932648569e-06
1702,5.082892452077293e-07
1703,5.989842163585234e-06
1704,5.066802348646051e-07
1705,5.976209527085678e-06
1706,5.050778571223414e-07
1707,5.962623805807469e-06
1708,5.034820774755313e-07
1709,5.949084783696322e-06
1710,5.018928617022731e-07
1711,5.935592245900587e-06
1712,5.003101757212243e-07
1713,5.922145978855575e-06
1714,4.987339857817853e-07
1715,5.908745770236893e-06
1716,4.971642581921018e-07
1717,5.895391408850894e-06
1718,4.956009595634645e-07
1719,5.882082684789296e-06
1720,4.940440567069264e-07
1721,5.868819389324337e-06
1722,4.924935166174481e-07
1723,5.855601314940011e-06
1724,4.909493065462123e-07
1725,5.842428255340108e-06
1726,4.894113939321306e-07
1727,5.829300005336395e-06
1728,4.878797464044643e-07
1729,5.816216360910097e-06
1730,4.863543316650097e-07
1731,5.803177119212968e-06
1732,4.848351178806303e-07
1733,5.790182078664138e-06
1734,4.833220732799196e-07
1735,5.777231038702801e-06
1736,4.818151662210671e-07
1737,5.7643237999189855e-06
1738,4.803143653715162e-07
1739,5.7514601640976915e-06
1740,4.788196395727021e-07
1741,5.738639934098225e-06
1742,4.773309577693773e-07
1743,5.725862913871969e-06
1744,4.75848289198004e-07
1745,5.713128908555061e-06
1746,4.743716032512949e-07
1747,5.70043772434103e-06
1748,4.72900869512421e-07
1749,5.687789168512584e-06
1750,4.714360577470552e-07
1751,5.675183049435818e-06
1752,4.699771379095282e-07
1753,5.662619176565682e-06
1754,4.6852408016237605e-07
1755,5.65009736046726e-06
1756,4.6707685481150314e-07
1757,5.637617412671335e-06
1758,4.6563543233130305e-07
1759,5.62517914585021e-06
1760,4.6419978346902797e-07
1761,5.61278237372072e-06
1762,4.627698790798419e-07
1763,5.60042691101619e-06
1764,4.6134569018270995e-07
1765,5.588112573485466e-06
1766,4.5992718800122945e-07
1767,5.575839177959328e-06
1768,4.5851434398056036e-07
1769,5.563606542265052e-06
1770,4.5710712964074613e-07
1771,5.5514144852174645e-06
1772,4.5570551674717823e-07
1773,5.539262826680706e-06
1774,4.5430947721141546e-07
1775,5.527151387501765e-06
1776,4.52918983137863e-07
1777,5.515079989574662e-06
1778,4.515340068037452e-07
1779,5.503048455675176e-06
1780,4.501545205853095e-07
1781,5.4910566096290705e-06
1782,4.487804971122573e-07
1783,5.479104276240827e-06
1784,4.474119091315164e-07
1785,5.46719128126547e-06
1786,4.4604872957272535e-07
1787,5.455317451433146e-06
1788,4.4469093153940353e-07
1789,5.443482614419505e-06
1790,4.4333848827056505e-07
1791,5.431686598850574e-06
1792,4.4199137316271567e-07
1793,5.419929234279164e-06
1794,4.4064955979233575e-07
1795,5.408210351220775e-06
1796,4.393130219038216e-07
1797,5.396529781155532e-06
1798,4.379817334047245e-07
1799,5.384887356396492e-06
1800,4.3665566830622846e-07
1801,5.373282910243136e-06
1802,4.3533480082771585e-07
1803,5.361716276879148e-06
1804,4.3401910530293006e-07
1805,5.350187291420557e-06
1806,4.327085562894881e-07
1807,5.3386957898664005e-06
1808,4.314031283995999e-07
1809,5.327241609098059e-06
1810,4.3010279647546294e-07
1811,5.315824586929206e-06
1812,4.28807535475488e-07
1813,5.304444562006294e-06
1814,4.275173205028166e-07
1815,5.293101373852369e-06
1816,4.2623212681116545e-07
1817,5.281794862925096e-06
1818,4.249519298465213e-07
1819,5.270524870496094e-06
1820,4.2367670514703095e-07
1821,5.2592912387113005e-06
1822,4.224064283977297e-07
1823,5.248093810540429e-06
1824,4.211410754127116e-07
1825,5.236932429831317e-06
1826,4.1988062222911813e-07
1827,5.225806941298801e-06
1828,4.1862504498399395e-07
1829,5.214717190495856e-06
1830,4.1737431993522123e-07
1831,5.203663023746277e-06
1832,4.161284234641176e-07
1833,5.192644288199327e-06
1834,4.1488733210751653e-07
1835,5.181660831908415e-06
1836,4.13651022591025e-07
1837,5.170712503709389e-06
1838,4.124194717306903e-07
1839,5.159799153222503e-06
1840,4.11192656499584e-07
1841,5.148920630905073e-06
1842,4.0997055395924285e-07
1843,5.138076787958201e-06
1844,4.0875314133816315e-07
1845,5.127267476445257e-06
1846,4.075403960321206e-07
1847,5.116492549228152e-06
1848,4.063322955235824e-07
1849,5.105751859884273e-06
1850,4.051288174326906e-07
1851,5.095045262818667e-06
1852,4.03929939514536e-07
1853,5.084372613198601e-06
1854,4.027356396652494e-07
1855,5.073733766970433e-06
1856,4.015458959015285e-07
1857,5.063128580852876e-06
1858,4.0036068637310395e-07
1859,5.0525569122990264e-06
1860,3.991799893275204e-07
1861,5.0420186195331954e-06
1862,3.980037831863091e-07
1863,5.031513561540948e-06
1864,3.968320464534985e-07
1865,5.021041598025701e-06
1866,3.956647577736052e-07
1867,5.010602589474518e-06
1868,3.945018959459609e-07
1869,5.000196397072918e-06
1870,3.933434398589291e-07
1871,4.989822882760606e-06
1872,3.921893685190604e-07
1873,4.979481909179736e-06
1874,3.910396610474989e-07
1875,4.969173339720973e-06
1876,3.898942967071948e-07
1877,4.958897038485471e-06
1878,3.887532549019667e-07
1879,4.9486528702897506e-06
1880,3.8761651509482935e-07
1881,4.93844070065064e-06
1882,3.864840569197296e-07
1883,4.928260395813036e-06
1884,3.853558601127968e-07
1885,4.9181118226803465e-06
1886,3.8423190448983615e-07
1887,4.907994848903133e-06
1888,3.831121700435767e-07
1889,4.8979093427794045e-06
1890,3.819966368375596e-07
1891,4.887855173317104e-06
1892,3.8088528508351243e-07
1893,4.8778322102243924e-06
1894,3.7977809505861664e-07
1895,4.867840323824882e-06
1896,3.786750471595037e-07
1897,4.8578793851676615e-06
1898,3.775761219562811e-07
1899,4.847949265985862e-06
1900,3.7648130008976553e-07
1901,4.83804983864748e-06
1902,3.7539056228358187e-07
1903,4.828180976176018e-06
1904,3.7430388940543087e-07
1905,4.818342552294298e-06
1906,3.732212624565245e-07
1907,4.808534441328198e-06
1908,3.721426624653107e-07
1909,4.798756518277797e-06
1910,3.710680706224308e-07
1911,4.789008658786557e-06
1912,3.699974682192489e-07
1913,4.779290739151553e-06
1914,3.689308366716298e-07
1915,4.769602636279449e-06
1916,3.678681574643544e-07
1917,4.759944227742533e-06
1918,3.6680941221233096e-07
1919,4.750315391738205e-06
1920,3.657545825804774e-07
1921,4.740716007039953e-06
1922,3.647036504700315e-07
1923,4.731145953123421e-06
1924,3.636565977119279e-07
1925,4.721605110005459e-06
1926,3.626134063529114e-07
1927,4.712093358380493e-06
1928,3.6157405851163197e-07
1929,4.7026105795260736e-06
1930,3.6053853641447795e-07
1931,4.693156655304993e-06
1932,3.595068223478341e-07
1933,4.683731468197338e-06
1934,3.58478898727284e-07
1935,4.674334901324996e-06
1936,3.5745474811493213e-07
1937,4.664966838358489e-06
1938,3.564343530900637e-07
1939,4.655627163569411e-06
1940,3.55417696365099e-07
1941,4.646315761817577e-06
1942,3.5440476073941916e-07
1943,4.637032518542352e-06
1944,3.533955291101633e-07
1945,4.627777319786698e-06
1946,3.5238998449620285e-07
1947,4.61855005215492e-06
1948,3.5138810997951175e-07
1949,4.609350602830423e-06
1950,3.503898887405353e-07
1951,4.600178859565649e-06
1952,3.4939530404954757e-07
1953,4.5910347106435135e-06
1954,3.484043392763586e-07
1955,4.581918045009107e-06
1956,3.474169779296377e-07
1957,4.572828752072217e-06
1958,3.4643320351358094e-07
1959,4.563766721817196e-06
1960,3.454529996695942e-07
1961,4.554731844802487e-06
1962,3.4447635014910614e-07
1963,4.545724012162236e-06
1964,3.435032388113957e-07
1965,4.5367431155397e-06
1966,3.425336495395406e-07
1967,4.527789047116073e-06
1968,3.415675663131825e-07
1969,4.518861699618248e-06
1970,3.406049732772416e-07
1971,4.5099609663293985e-06
1972,3.3964585455789454e-07
1973,4.501086741060179e-06
1974,3.3869019446868804e-07
1975,4.492238918146298e-06
1976,3.3773797732115977e-07
1977,4.48341739243259e-06
1978,3.367891875748163e-07
1979,4.474622059344883e-06
1980,3.3584380975430494e-07
1981,4.4658528147561e-06
1982,3.3490182845448233e-07
1983,4.457109555115985e-06
1984,3.339632284092197e-07
1985,4.448392177350011e-06
1986,3.3302799428923257e-07
1987,4.439700578920239e-06
1988,3.3209611105297036e-07
1989,4.431034657825892e-06
1990,3.31167563644323e-07
1991,4.4223943125000585e-06
1992,3.302423370295909e-07
1993,4.413779441880555e-06
1994,3.293204162930097e-07
1995,4.4051899454646535e-06
1996,3.2840178668444325e-07
1997,4.396625723276259e-06
1998,3.274864334867155e-07
1999,4.388086675724784e-06
2000,3.2657434195278466e-07
2001,4.379572703760788e-06
2002,3.256654975729488e-07
2003,4.371083708837772e-06
2004,3.247598858538653e-07
2005,4.362619592913119e-06
2006,3.238574923725509e-07
2007,4.354180258347613e-06
2008,3.2295830274715925e-07
2009,4.345765608031319e-06
2010,3.220623027380932e-07
2011,4.337375545372363e-06
2012,3.2116947821024413e-07
2013,4.329009974192296e-06
2014,3.2027981497806595e-07
2015,4.3206687987395975e-06
2016,3.1939329902066e-07
2017,4.312351923875198e-06
2018,3.185099164295629e-07
2019,4.3040592548399465e-06
2020,3.176296532955067e-07
2021,4.295790697288527e-06
2022,3.1675249578157755e-07
2023,4.287546157398932e-06
2024,3.1587843017684154e-07
2025,4.279325541826229e-06
2026,3.1500744284371025e-07
2027,4.271128757646248e-06
2028,3.1413952015027427e-07
2029,4.2629557123404056e-06
2030,3.132746485943533e-07
2031,4.2548063139380185e-06
2032,3.124128147622238e-07
2033,4.2466804708856085e-06
2034,3.1155400526550664e-07
2035,4.238578091968528e-06
2036,3.1069820676166113e-07
2037,4.2304990865553705e-06
2038,3.09845406075551e-07
2039,4.2224433643972455e-06
2040,3.08995590020255e-07
2041,4.214410835698311e-06
2042,3.0814874553760193e-07
2043,4.206401411037761e-06
2044,3.0730485957179393e-07
2045,4.198415001492342e-06
2046,3.064639191935354e-07
2047,4.190451518526045e-06
2048,3.056259113579476e-07
2049,4.1825108740709225e-06
2050,3.047908236902383e-07
2051,4.174592980487349e-06
2052,3.039586430089878e-07
2053,4.16669775044764e-06
2054,3.0312935679577113e-07
2055,4.158825097189178e-06
2056,3.0230295243475434e-07
2057,4.1509749342787734e-06
2058,3.0147941739041657e-07
2059,4.143147175728173e-06
2060,3.0065873914193527e-07
2061,4.135341735939308e-06
2062,2.998409053113845e-07
2063,4.127558529728215e-06
2064,2.990259035444351e-07
2065,4.1197974723657015e-06
2066,2.982137215491605e-07
2067,4.112058479458956e-06
2068,2.974043471070631e-07
2069,4.104341467058381e-06
2070,2.965977680699749e-07
2071,4.096646351591165e-06
2072,2.957939723438906e-07
2073,4.088973049917283e-06
2074,2.949929479056688e-07
2075,4.081321479258543e-06
2076,2.9419468277696046e-07
2077,4.073691557206933e-06
2078,2.9339916508010196e-07
2079,4.0660832018319865e-06
2080,2.92606382961616e-07
2081,4.058496331522765e-06
2082,2.918163246305743e-07
2083,4.05093086508639e-06
2084,2.910289783735356e-07
2085,4.0433867216312815e-06
2086,2.9024433251855005e-07
2087,4.035863820793753e-06
2088,2.8946237553776866e-07
2089,4.028362082508182e-06
2090,2.886830958609564e-07
2091,4.020881427068933e-06
2092,2.879064819822382e-07
2093,4.013421775152717e-06
2094,2.871325224590103e-07
2095,4.005983047824822e-06
2096,2.863612060241778e-07
2097,3.998565166576226e-06
2098,2.8559252132280165e-07
2099,3.991168053162046e-06
2100,2.84826457134431e-07
2101,3.983791629786945e-06
2102,2.840630022675754e-07
2103,3.9764358189797536e-06
2104,2.8330214560445007e-07
2105,3.969100543671729e-06
2106,2.8254387609840624e-07
2107,3.96178572708001e-06
2108,2.81788182695588e-07
2109,3.954491292853947e-06
2110,2.8103505446740785e-07
2111,3.947217164961917e-06
2112,2.802844805222178e-07
2113,3.9399632677618174e-06
2114,2.7953645000703685e-07
2115,3.932729525926774e-06
2116,2.7879095213603374e-07
2117,3.925515864482626e-06
2118,2.780479761988168e-07
2119,3.9183222088557975e-06
2120,2.7730751150162224e-07
2121,3.911148484766816e-06
2122,2.765695474531079e-07
2123,3.903994618327902e-06
2124,2.758340734818472e-07
2125,3.896860535901622e-06
2126,2.7510107902771573e-07
2127,3.889746164263539e-06
2128,2.7437055366313747e-07
2129,3.88265143056384e-06
2130,2.736424870057073e-07
2131,3.875576262217454e-06
2132,2.729168686660119e-07
2133,3.868520587012253e-06
2134,2.721936883852545e-07
2135,3.861484333075325e-06
2136,2.7147293590836654e-07
2137,3.8544674288463664e-06
2138,2.707546010320372e-07
2139,3.847469803063189e-06
2140,2.70038673572707e-07
2141,3.840491384856897e-06
2142,2.6932514351230337e-07
2143,3.833532103703638e-06
2144,2.686140007783091e-07
2145,3.826591889296141e-06
2146,2.6790523538237857e-07
2147,3.819670671735628e-06
2148,2.671988373744746e-07
2149,3.8127683813986426e-06
2150,2.664947968741769e-07
2151,3.8058849490404896e-06
2152,2.6579310406013885e-07
2153,3.799020305691796e-06
2154,2.650937491320684e-07
2155,3.7921743826840684e-06
2156,2.6439672232607235e-07
2157,3.7853471116893585e-06
2158,2.637020139849686e-07
2159,3.778538424698654e-06
2160,2.6300961445897613e-07
2161,3.771748254008742e-06
2162,2.623195141807617e-07
2163,3.7649765322159197e-06
2164,2.616317035683333e-07
2165,3.7582231921913254e-06
2166,2.6094617311165944e-07
2167,3.7514881671777096e-06
2168,2.6026291340370184e-07
2169,3.7447713906905363e-06
2170,2.5958191502517187e-07
2171,3.7380727965373486e-06
2172,2.589031686144139e-07
2173,3.7313923188332346e-06
2174,2.5822666487339735e-07
2175,3.724729892015687e-06
2176,2.5755239452525347e-07
2177,3.718085450784145e-06
2178,2.568803483969503e-07
2179,3.711458930161016e-06
2180,2.5621051727855707e-07
2181,3.7048502654468952e-06
2182,2.555428920633148e-07
2183,3.6982593922282973e-06
2184,2.548774636525561e-07
2185,3.6916862463944773e-06
2186,2.542142230362774e-07
2187,3.685130764129986e-06
2188,2.5355316120822e-07
2189,3.6785928818919157e-06
2190,2.528942692444742e-07
2191,3.6720725364479037e-06
2192,2.522375382506702e-07
2193,3.6655696648371745e-06
2194,2.5158295934882576e-07
2195,3.6590842043648397e-06
2196,2.509305237376985e-07
2197,3.652616092620843e-06
2198,2.5028022265803014e-07
2199,3.6461652675182036e-06
2200,2.496320473762668e-07
2201,3.6397316671862023e-06
2202,2.4898598919521745e-07
2203,3.6333152300590013e-06
2204,2.4834203950732133e-07
2205,3.6269158948826734e-06
2206,2.4770018971017526e-07
2207,3.6205336006414168e-06
2208,2.4706043126769726e-07
2209,3.6141682865735404e-06
2210,2.4642275563271497e-07
2211,3.607819892197811e-06
2212,2.45787154341709e-07
2213,3.601488357328898e-06
2214,2.4515361897932577e-07
2215,3.595173622043717e-06
2216,2.4452214116863844e-07
2217,3.588875626690025e-06
2218,2.438927125503581e-07
2219,3.5825943118342894e-06
2220,2.4326532481582324e-07
2221,3.5763296183483254e-06
2222,2.426399696962543e-07
2223,3.5700814873663818e-06
2224,2.4201663898716526e-07
2225,3.5638498603005473e-06
2226,2.4139532453385767e-07
2227,3.5576346787665757e-06
2228,2.4077601814918333e-07
2229,3.5514358846913154e-06
2230,2.4015871174734186e-07
2231,3.545253420230267e-06
2232,2.395433972326112e-07
2233,3.5390872277754227e-06
2234,2.389300666199768e-07
2235,3.532937250033493e-06
2236,2.3831871190477943e-07
2237,3.526803429925732e-06
2238,2.377093251629054e-07
2239,3.5206857106462443e-06
2240,2.371018984779181e-07
2241,3.5145840355896387e-06
2242,2.364964239554794e-07
2243,3.5084983484554e-06
2244,2.3589289379177142e-07
2245,3.5024285931684185e-06
2246,2.3529130019544757e-07
2247,3.496374713877295e-06
2248,2.3469163538315617e-07
2249,3.4903366550170317e-06
2250,2.3409389166684806e-07
2251,3.4843143612645133e-06
2252,2.3349806136807433e-07
2253,3.4783077775037313e-06
2254,2.3290413682931743e-07
2255,3.4723168488655723e-06
2256,2.3231211041708884e-07
2257,3.466341520749024e-06
2258,2.317219746131637e-07
2259,3.460381738782723e-06
2260,2.3113372187392252e-07
2261,3.4544374488265362e-06
2262,2.3054734467788582e-07
2263,3.448508596950341e-06
2264,2.2996283556148953e-07
2265,3.4425951295135716e-06
2266,2.293801871459575e-07
2267,3.4366969931000423e-06
2268,2.2879939198888256e-07
2269,3.4308141344413796e-06
2270,2.282204427524302e-07
2271,3.4249465006005927e-06
2272,2.2764333211798312e-07
2273,3.4190940388560756e-06
2274,2.2706805283012692e-07
2275,3.41325669667659e-06
2276,2.264945976081701e-07
2277,3.4074344217821515e-06
2278,2.2592295925033142e-07
2279,3.4016271620862756e-06
2280,2.253531305644769e-07
2281,3.395834865792828e-06
2282,2.2478510442023003e-07
2283,3.3900574812961055e-06
2284,2.2421887371691658e-07
2285,3.384294957188943e-06
2286,2.2365443134019313e-07
2287,3.3785472422980023e-06
2288,2.230917702680224e-07
2289,3.3728142856862536e-06
2290,2.2253088348814122e-07
2291,3.3670960366591656e-06
2292,2.219717640444704e-07
2293,3.361392444675714e-06
2294,2.2141440495077943e-07
2295,3.355703459444655e-06
2296,2.2085879932197654e-07
2297,3.3500290309272416e-06
2298,2.2030494030623294e-07
2299,3.344369109275567e-06
2300,2.1975282101688355e-07
2301,3.3387236447916007e-06
2302,2.192024346501375e-07
2303,3.3330925880485715e-06
2304,2.1865377440512296e-07
2305,3.3274758898623494e-06
2306,2.1810683358142455e-07
2307,3.321873501228368e-06
2308,2.1756160543658497e-07
2309,3.3162853733179835e-06
2310,2.1701808328256696e-07
2311,3.3107114575522975e-06
2312,2.1647626045358866e-07
2313,3.305151705544004e-06
2314,2.1593613037722554e-07
2315,3.299606069134009e-06
2316,2.153976864076659e-07
2317,3.2940745003302325e-06
2318,2.148609220069884e-07
2319,3.288556951385132e-06
2320,2.143258306572208e-07
2321,3.2830533747123463e-06
2322,2.137924058417445e-07
2323,3.2775637229625188e-06
2324,2.132606411096341e-07
2325,3.2720879489770363e-06
2326,2.1273052997836317e-07
2327,3.2666260057749644e-06
2328,2.1220206609272783e-07
2329,3.261177846626582e-06
2330,2.1167524306823616e-07
2331,3.255743424946255e-06
2332,2.111500545313545e-07
2333,3.250322694361612e-06
2334,2.1062649418043706e-07
2335,3.244915608727399e-06
2336,2.1010455570412733e-07
2337,3.2395221220389496e-06
2338,2.095842328810209e-07
2339,3.2341421885477743e-06
2340,2.0906551948117374e-07
2341,3.228775762643123e-06
2342,2.085484092531339e-07
2343,3.223422798890423e-06
2344,2.080328960629891e-07
2345,3.2180832521612666e-06
2346,2.0751897377115235e-07
2347,3.212757077411361e-06
2348,2.070066362492807e-07
2349,3.2074442297858664e-06
2350,2.064958773951858e-07
2351,3.202144664654696e-06
2352,2.0598669117741674e-07
2353,3.1968583376083367e-06
2354,2.0547907156014085e-07
2355,3.191585204350337e-06
2356,2.0497301254701738e-07
2357,3.186325220825903e-06
2358,2.0446850816053243e-07
2359,3.181078343096244e-06
2360,2.0396555241255963e-07
2361,3.175844527457089e-06
2362,2.0346413942513884e-07
2363,3.1706237304166475e-06
2364,2.0296426331431994e-07
2365,3.165415908621356e-06
2366,2.0246591819869845e-07
2367,3.160221018888164e-06
2368,2.0196909818968703e-07
2369,3.1550390182102625e-06
2370,2.0147379759621034e-07
2371,3.149869863833579e-06
2372,2.00980010551267e-07
2373,3.1447135130927767e-06
2374,2.0048773129034356e-07
2375,3.1395699235385463e-06
2376,1.9999695409783488e-07
2377,3.1344390529066914e-06
2378,1.9950767327335293e-07
2379,3.1293208590965463e-06
2380,1.9901988315025e-07
2381,3.1242153001851602e-06
2382,1.9853357805249545e-07
2383,3.1191223343991353e-06
2384,1.980487523496447e-07
2385,3.1140419201767095e-06
2386,1.9756540047191327e-07
2387,3.108974016124205e-06
2388,1.9708351682102264e-07
2389,3.103918580988238e-06
2390,1.9660309585016152e-07
2391,3.0988755737042214e-06
2392,1.961241320308524e-07
2393,3.0938449533599943e-06
2394,1.95646619852347e-07
2395,3.0888266792608487e-06
2396,1.9517055387062823e-07
2397,3.0838207108266758e-06
2398,1.946959286164446e-07
2399,3.0788270076694913e-06
2400,1.9422273867769667e-07
2401,3.073845529565517e-06
2402,1.9375097861859888e-07
2403,3.0688762364307477e-06
2404,1.932806431043683e-07
2405,3.0639190883956853e-06
2406,1.928117267589506e-07
2407,3.058974045720891e-06
2408,1.9234422426070084e-07
2409,3.0540410688447784e-06
2410,1.918781303395647e-07
2411,3.0491201183406674e-06
2412,1.9141343964676953e-07
2413,3.0442111549389805e-06
2414,1.909501469827184e-07
2415,3.039314139599622e-06
2416,1.9048824707847538e-07
2417,3.0344290333816822e-06
2418,1.900277347936206e-07
2419,3.0295557975077474e-06
2420,1.8956860486154727e-07
2421,3.024694393354248e-06
2422,1.8911085217892938e-07
2423,3.019844782504745e-06
2424,1.8865447157846027e-07
2425,3.0150069266223815e-06
2426,1.8819945793978554e-07
2427,3.010180787594796e-06
2428,1.877458062157201e-07
2429,3.0053663274461136e-06
2430,1.8729351129115432e-07
2431,3.000563508302317e-06
2432,1.8684256812152495e-07
2433,2.9957722925128285e-06
2434,1.8639297170383334e-07
2435,2.990992642512168e-06
2436,1.859447170180734e-07
2437,2.986224521007502e-06
2438,1.8549779914233634e-07
2439,2.9814678907497965e-06
2440,1.85052213063598e-07
2441,2.9767227146033274e-06
2442,1.8460795381364836e-07
2443,2.971988955702886e-06
2444,1.8416501655898556e-07
2445,2.967266577266897e-06
2446,1.837233963846792e-07
2447,2.962555542679311e-06
2448,1.8328308843855252e-07
2449,2.9578558154686993e-06
2450,1.82844087836286e-07
2451,2.9531673592541817e-06
2452,1.8240638974206183e-07
2453,2.9484901378917384e-06
2454,1.8196998941398367e-07
2455,2.9438241153801124e-06
2456,1.8153488204170585e-07
2457,2.9391692557680676e-06
2458,1.8110106282877893e-07
2459,2.9345255233148493e-06
2460,1.8066852707212922e-07
2461,2.929892882417289e-06
2462,1.8023727005211e-07
2463,2.9252712976240644e-06
2464,1.798072870667415e-07
2465,2.9206607336222745e-06
2466,1.793785734413473e-07
2467,2.916061155224941e-06
2468,1.7895112451544295e-07
2469,2.9114725273667093e-06
2470,1.7852493565364076e-07
2471,2.9068948151903592e-06
2472,1.78100002236993e-07
2473,2.902327983905174e-06
2474,1.776763196838465e-07
2475,2.8977719989116996e-06
2476,1.7725388342429083e-07
2477,2.8932268257069573e-06
2478,1.7683268885987049e-07
2479,2.8886924299315477e-06
2480,1.7641273150164688e-07
2481,2.884168777414646e-06
2482,1.7599400681354884e-07
2483,2.879655834071915e-06
2484,1.755765103272972e-07
2485,2.8751535659939737e-06
2486,1.7516023758005092e-07
2487,2.8706619393375964e-06
2488,1.7474518405932905e-07
2489,2.8661809204069756e-06
2490,1.7433134533537606e-07
2491,2.8617104757109982e-06
2492,1.7391871704132286e-07
2493,2.857250571850187e-06
2494,1.7350729475697847e-07
2495,2.8528011755250102e-06
2496,1.7309707409931626e-07
2497,2.848362253616343e-06
2498,1.7268805069623076e-07
2499,2.8439337731396643e-06
2500,1.7228022026155552e-07
2501,2.8395157011929204e-06
2502,1.7187357843969123e-07
2503,2.83510800500185e-06
2504,1.7146812090335883e-07
2505,2.830710651975852e-06
2506,1.7106384339967198e-07
2507,2.826323609631722e-06
2508,1.70660741697365e-07
2509,2.8219468456062545e-06
2510,1.7025881149505748e-07
2511,2.8175803276241593e-06
2512,1.6985804856935588e-07
2513,2.813224023611999e-06
2514,1.6945844874003028e-07
2515,2.8088779015888926e-06
2516,1.6906000780370092e-07
2517,2.804541929679576e-06
2518,1.6866272160140133e-07
2519,2.800216076186161e-06
2520,1.682665859918627e-07
2521,2.7959003094512347e-06
2522,1.6787159677521525e-07
2523,2.791594598028772e-06
2524,1.674777499266573e-07
2525,2.787298910565233e-06
2526,1.6708504126379195e-07
2527,2.7830132157661418e-06
2528,1.666934667331548e-07
2529,2.7787374825607184e-06
2530,1.6630302227611617e-07
2531,2.774471679938717e-06
2532,1.6591370385258492e-07
2533,2.770215777037884e-06
2534,1.6552550741989613e-07
2535,2.7659697430875513e-06
2536,1.6513842897859095e-07
2537,2.7617335474766585e-06
2538,1.647524645232906e-07
2539,2.7575071596529037e-06
2540,1.643676100678112e-07
2541,2.7532905492444455e-06
2542,1.6398386166720544e-07
2543,2.749083685966009e-06
2544,1.6360121538865503e-07
2545,2.744886539658831e-06
2546,1.6321966726166143e-07
2547,2.740699080280396e-06
2548,1.6283921342425884e-07
2549,2.736521277899301e-06
2550,1.6245984997691652e-07
2551,2.7323531027123846e-06
2552,1.6208157301467886e-07
2553,2.7281945249945637e-06
2554,1.617043786880352e-07
2555,2.724045515176979e-06
2556,1.6132826316680615e-07
2557,2.7199060438167892e-06
2558,1.6095322262849e-07
2559,2.7157760815102796e-06
2560,1.605792531949147e-07
2561,2.711655599070956e-06
2562,1.6020635122620425e-07
2563,2.707544567337574e-06
2564,1.598345127946209e-07
2565,2.7034429572810647e-06
2566,1.5946373419298247e-07
2567,2.699350740028989e-06
2568,1.5909401167414942e-07
2569,2.6952678867624872e-06
2570,1.5872534151652139e-07
2571,2.6911943688186858e-06
2572,1.583577200016304e-07
2573,2.687130157616642e-06
2574,1.5799114342511556e-07
2575,2.683075224686826e-06
2576,1.5762560811770327e-07
2577,2.6790295416823685e-06
2578,1.5726111037109704e-07
2579,2.6749930803286506e-06
2580,1.5689764658876664e-07
2581,2.6709658125279103e-06
2582,1.5653521312016025e-07
2583,2.6669477102574403e-06
2584,1.5617380634048998e-07
2585,2.662938745536094e-06
2586,1.5581342262491525e-07
2587,2.658938890575202e-06
2588,1.5545405840621557e-07
2589,2.654948117702148e-06
2590,1.5509571013627747e-07
2591,2.6509663992789655e-06
2592,1.5473837417828116e-07
2593,2.6469937077580284e-06
2594,1.5438204703502928e-07
2595,2.6430300158059142e-06
2596,1.5402672520501415e-07
2597,2.6390752961416815e-06
2598,1.5367240514368145e-07
2599,2.6351295215396576e-06
2600,1.5331908333447077e-07
2601,2.6311926649149086e-06
2602,1.5296675632234443e-07
2603,2.6272646993122597e-06
2604,1.5261542062135836e-07
2605,2.623345597832368e-06
2606,1.5226507278471005e-07
2607,2.619435333710266e-06
2608,1.5191570935540608e-07
2609,2.61553388025826e-06
2610,1.5156732692952968e-07
2611,2.6116412108973275e-06
2612,1.5121992206815064e-07
2613,2.607757299166906e-06
2614,1.508734914115546e-07
2615,2.6038821186918107e-06
2616,1.505280315354931e-07
2617,2.6000156431801484e-06
2618,1.5018353909631827e-07
2619,2.5961578464676846e-06
2620,1.498400107160778e-07
2621,2.5923087024543516e-06
2622,1.4949744306480964e-07
2623,2.588468185216263e-06
2624,1.4915583282790378e-07
2625,2.5846362688312032e-06
2626,1.488151767027885e-07
2627,2.580812927496144e-06
2628,1.4847547133352438e-07
2629,2.5769981355242378e-06
2630,1.4813671346455328e-07
2631,2.5731918673726115e-06
2632,1.4779889983711903e-07
2633,2.5693940975203484e-06
2634,1.4746202719222565e-07
2635,2.5656048005571436e-06
2636,1.471260922665696e-07
2637,2.561823951182052e-06
2638,1.4679109182847953e-07
2639,2.5580515241871837e-06
2640,1.4645702269598071e-07
2641,2.5542874944673945e-06
2642,1.4612388159875047e-07
2643,2.550531836976479e-06
2644,1.4579166539581174e-07
2645,2.546784526800186e-06
2646,1.454603708673665e-07
2647,2.543045539093487e-06
2648,1.4512999489326756e-07
2649,2.5393148491317885e-06
2650,1.4480053431747857e-07
2651,2.535592432264292e-06
2652,1.4447198598526957e-07
2653,2.531878263906031e-06
2654,1.4414434676359862e-07
2655,2.528172319604621e-06
2656,1.4381761354116805e-07
2657,2.524474574969562e-06
2658,1.4349178321516946e-07
2659,2.5207850057415123e-06
2660,1.431668527070661e-07
2661,2.5171035876903467e-06
2662,1.4284281894224337e-07
2663,2.5134302967435185e-06
2664,1.425196788873544e-07
2665,2.5097651088777745e-06
2666,1.4219742942818294e-07
2667,2.5061080001198084e-06
2668,1.418760675379664e-07
2669,2.502458946669346e-06
2670,1.4155559024140404e-07
2671,2.4988179247787946e-06
2672,1.4123599451048427e-07
2673,2.4951849107748932e-06
2674,1.4091727732873596e-07
2675,2.4915598810933537e-06
2676,1.405994356958634e-07
2677,2.4879428121876367e-06
2678,1.4028246664722704e-07
2679,2.484333680716569e-06
2680,1.3996636725866108e-07
2681,2.480732463363918e-06
2682,1.3965113454341615e-07
2683,2.477139136875639e-06
2684,1.3933676555676396e-07
2685,2.4735536780970376e-06
2686,1.390232573716288e-07
2687,2.4699760639529364e-06
2688,1.387106070461328e-07
2689,2.46640627148324e-06
2690,1.3839881174068915e-07
2691,2.4628442778413497e-06
2692,1.380878685593564e-07
2693,2.4592900601887256e-06
2694,1.3777777458729176e-07
2695,2.4557435957750706e-06
2696,1.3746852695094798e-07
2697,2.4522048619646127e-06
2698,1.3716012280176503e-07
2699,2.4486738362238982e-06
2700,1.3685255931742684e-07
2701,2.4451504960646857e-06
2702,1.365458336510088e-07
2703,2.4416348190961144e-06
2704,1.3623994299753168e-07
2705,2.438126783023942e-06
2706,1.3593488451501094e-07
2707,2.4346263655900154e-06
2708,1.3563065540932766e-07
2709,2.4311335446242608e-06
2710,1.3532725289931303e-07
2711,2.427648298094956e-06
2712,1.3502467421176066e-07
2713,2.424170603996821e-06
2714,1.3472291660129492e-07
2715,2.420700440457511e-06
2716,1.3442197728759255e-07
2717,2.4172377856050116e-06
2718,1.34121853528639e-07
2719,2.4137826176914025e-06
2720,1.3382254260402682e-07
2721,2.4103349150700303e-06
2722,1.3352404177650707e-07
2723,2.4068946561153806e-06
2724,1.3322634833930903e-07
2725,2.4034618193383562e-06
2726,1.32929459615525e-07
2727,2.4000363833034634e-06
2728,1.3263337291741587e-07
2729,2.396618326651843e-06
2730,1.3233808554941757e-07
2731,2.393207628100959e-06
2732,1.3204359484137384e-07
2733,2.3898042664159643e-06
2734,1.317498981132399e-07
2735,2.3864082204825736e-06
2736,1.3145699279625373e-07
2737,2.3830194692991704e-06
2738,1.3116487620903846e-07
2739,2.379637991843185e-06
2740,1.308735457179912e-07
2741,2.3762637672034755e-06
2742,1.3058299872254154e-07
2743,2.3728967745964634e-06
2744,1.302932326175348e-07
2745,2.3695369932370203e-06
2746,1.3000424481873047e-07
2747,2.3661844024486474e-06
2748,1.2971603272568995e-07
2749,2.3628389816228978e-06
2750,1.2942859378748547e-07
2751,2.3595007103082415e-06
2752,1.2914192545068487e-07
2753,2.3561695679886287e-06
2754,1.2885602514423752e-07
2755,2.352845534247687e-06
2756,1.2857089030299056e-07
2757,2.3495285888088416e-06
2758,1.2828651840238074e-07
2759,2.346218711472515e-06
2760,1.280029069836336e-07
2761,2.3429158820674775e-06
2762,1.2772005349299728e-07
2763,2.3396200804836554e-06
2764,1.274379554295934e-07
2765,2.3363312866892127e-06
2766,1.2715661028512912e-07
2767,2.3330494807528377e-06
2768,1.2687601560648023e-07
2769,2.329774642799763e-06
2770,1.2659616890299899e-07
2771,2.326506753028517e-06
2772,1.2631706772874748e-07
2773,2.323245791682742e-06
2774,1.2603870962058013e-07
2775,2.319991739123826e-06
2776,1.2576109213511552e-07
2777,2.316744575743791e-06
2778,1.2548421285388999e-07
2779,2.313504282032705e-06
2780,1.2520806934620805e-07
2781,2.3102708385113123e-06
2782,1.249326591874216e-07
2783,2.307044225807968e-06
2784,1.246579800061631e-07
2785,2.3038244246043347e-06
2786,1.2438402936810224e-07
2787,2.3006114156603774e-06
2788,1.2411080492381148e-07
2789,2.2974051797451197e-06
2790,1.2383830424371853e-07
2791,2.2942056977966127e-06
2792,1.2356652502136866e-07
2793,2.2910129507612005e-06
2794,1.2329546486813403e-07
2795,2.287826919653101e-06
2796,1.230251214671204e-07
2797,2.284647585557019e-06
2798,1.2275549243872193e-07
2799,2.2814749296260993e-06
2800,1.2248657547735918e-07
2801,2.2783089330890244e-06
2802,1.2221836824413054e-07
2803,2.2751495772264286e-06
2804,1.219508684669627e-07
2805,2.2719968434129676e-06
2806,1.2168407380985801e-07
2807,2.26885071302419e-06
2808,1.214179819801791e-07
2809,2.265711167594736e-06
2810,1.2115259072518723e-07
2811,2.262578188655629e-06
2812,1.2088789773373992e-07
2813,2.2594517577908462e-06
2814,1.2062390072364284e-07
2815,2.2563318567281026e-06
2816,1.203605974557807e-07
2817,2.2532184671850183e-06
2818,1.2009798580793295e-07
2819,2.250111570929993e-06
2820,1.1983606333059498e-07
2821,2.2470111498868604e-06
2822,1.1957482790729883e-07
2823,2.2439171859960534e-06
2824,1.193142773001411e-07
2825,2.2408296612264095e-06
2826,1.190544093049683e-07
2827,2.2377485576562625e-06
2828,1.1879522169813405e-07
2829,2.234673857386707e-06
2830,1.1853671226663555e-07
2831,2.231605542604133e-06
2832,1.182788788650764e-07
2833,2.2285435955708797e-06
2834,1.1802171927634471e-07
2835,2.225487998585378e-06
2836,1.1776523137082229e-07
2837,2.222438734043428e-06
2838,1.1750941294276798e-07
2839,2.2193957843308594e-06
2840,1.1725426185956904e-07
2841,2.2163591319693243e-06
2842,1.1699977597432176e-07
2843,2.213328759511019e-06
2844,1.1674595314054075e-07
2845,2.21030464956503e-06
2846,1.1649279125081889e-07
2847,2.207286784819596e-06
2848,1.1624028816272632e-07
2849,2.204275147978011e-06
2850,1.1598844175582137e-07
2851,2.2012697218477688e-06
2852,1.1573724995962422e-07
2853,2.1982704893185574e-06
2854,1.1548671065435913e-07
2855,2.1952774332527857e-06
2856,1.1523682173853507e-07
2857,2.1922905366377736e-06
2858,1.1498758115787044e-07
2859,2.1893097825189903e-06
2860,1.1473898682390701e-07
2861,2.186335153975947e-06
2862,1.1449103667912607e-07
2863,2.1833666341572928e-06
2864,1.1424372865441368e-07
2865,2.1804042062622564e-06
2866,1.1399706071916416e-07
2867,2.177447853576647e-06
2868,1.1375103084466921e-07
2869,2.1744975593864853e-06
2870,1.135056369459424e-07
2871,2.1715533070830497e-06
2872,1.1326087703324116e-07
2873,2.1686150801315852e-06
2874,1.1301674911342487e-07
2875,2.1656828620022524e-06
2876,1.1277325111734477e-07
2877,2.162756636233838e-06
2878,1.1253038108043259e-07
2879,2.1598363864349977e-06
2880,1.122881369790053e-07
2881,2.1569220962910377e-06
2882,1.1204651690954998e-07
2883,2.154013749501689e-06
2884,1.1180551880655675e-07
2885,2.1511113298476834e-06
2886,1.1156514069952739e-07
2887,2.148214821126857e-06
2888,1.1132538066099218e-07
2889,2.1453242072800277e-06
2890,1.1108623672808e-07
2891,2.142439472215472e-06
2892,1.1084770693824216e-07
2893,2.1395605999092146e-06
2894,1.106097893316584e-07
2895,2.1366875744199164e-06
2896,1.1037248202605477e-07
2897,2.1338203798938706e-06
2898,1.101357830687284e-07
2899,2.1309590004493437e-06
2900,1.0989969053497709e-07
2901,2.128103420290826e-06
2902,1.0966420249345504e-07
2903,2.125253623688044e-06
2904,1.0942931706301149e-07
2905,2.1224095949867545e-06
2906,1.0919503237361176e-07
2907,2.1195713185490492e-06
2908,1.0896134648393978e-07
2909,2.116738778774769e-06
2910,1.0872825753039599e-07
2911,2.113911960162041e-06
2912,1.0849576360788746e-07
2913,2.1110908472185522e-06
2914,1.0826386290422562e-07
2915,2.108275424537873e-06
2916,1.0803255351196744e-07
2917,2.105465676781352e-06
2918,1.0780183360537383e-07
2919,2.1026615886382226e-06
2920,1.0757170132188514e-07
2921,2.0998631447936594e-06
2922,1.073421547948854e-07
2923,2.097070330052866e-06
2924,1.0711319221557312e-07
2925,2.094283129291928e-06
2926,1.0688481176278756e-07
2927,2.0915015273978987e-06
2928,1.0665701161229086e-07
2929,2.08872550928879e-06
2930,1.0642978993431592e-07
2931,2.0859550599649392e-06
2932,1.0620314493477632e-07
2933,2.083190164487405e-06
2934,1.0597707481724793e-07
2935,2.080430807939723e-06
2936,1.0575157777423153e-07
2937,2.077676975463473e-06
2938,1.0552665202635972e-07
2939,2.074928652275435e-06
2940,1.0530229579217034e-07
2941,2.0721858235988275e-06
2942,1.0507850730383789e-07
2943,2.069448474724119e-06
2944,1.0485528479242934e-07
2945,2.0667165909901183e-06
2946,1.046326264688056e-07
2947,2.063990157809142e-06
2948,1.0441053061113411e-07
2949,2.0612691606217484e-06
2950,1.041889954772132e-07
2951,2.058553584918489e-06
2952,1.0396801932929434e-07
2953,2.0558434162323227e-06
2954,1.0374760039324341e-07
2955,2.053138640151579e-06
2956,1.0352773697122805e-07
2957,2.050439242321522e-06
2958,1.0330842736682346e-07
2959,2.0477452084107915e-06
2960,1.030896697980951e-07
2961,2.0450565241200093e-06
2962,1.0287146258842293e-07
2963,2.0423731752805186e-06
2964,1.0265380406024766e-07
2965,2.0396951477216827e-06
2966,1.024366925092992e-07
2967,2.037022427294302e-06
2968,1.0222012622742492e-07
2969,2.0343549999003e-06
2970,1.020041035217631e-07
2971,2.031692851511044e-06
2972,1.0178862274350276e-07
2973,2.0290359681916022e-06
2974,1.0157368223175459e-07
2975,2.0263843359582783e-06
2976,1.0135928028366694e-07
2977,2.023737940923151e-06
2978,1.0114541526548666e-07
2979,2.0210967692113763e-06
2980,1.0093208549452109e-07
2981,2.018460807059132e-06
2982,1.0071928935661166e-07
2983,2.015830040715373e-06
2984,1.0050702520944126e-07
2985,2.0132044564485947e-06
2986,1.0029529141636837e-07
2987,2.0105840405934753e-06
2988,1.0008408635113753e-07
2989,2.0079687795523307e-06
2990,9.98734083650456e-08
2991,2.005358659689379e-06
2992,9.966325585807541e-08
2993,2.0027536675391605e-06
2994,9.945362723491528e-08
2995,2.000153789618858e-06
2996,9.924452090443193e-08
2997,1.9975590124500253e-06
2998,9.90359352214697e-08
2999,1.9949693226235563e-06
3000,9.88278685971859e-08
3001,1.9923847068121284e-06
3002,9.862031948482308e-08
3003,1.9898051517317367e-06
3004,9.841328630408692e-08
3005,1.9872306440875303e-06
3006,9.820676742704074e-08
3007,1.9846611706099524e-06
3008,9.800076130490168e-08
3009,1.9820967181868654e-06
3010,9.779526639993694e-08
3011,1.9795372737111742e-06
3012,9.759028117672606e-08
3013,1.9769828240420868e-06
3014,9.738580402366414e-08
3015,1.9744333561024545e-06
3016,9.718183339778977e-08
3017,1.9718888569231854e-06
3018,9.69783677982661e-08
3019,1.969349313530922e-06
3020,9.677540564543767e-08
3021,1.9668147130023406e-06
3022,9.657294544755842e-08
3023,1.964285042460725e-06
3024,9.63709856711331e-08
3025,1.9617602890981748e-06
3026,9.61695247986124e-08
3027,1.9592404400733073e-06
3028,9.596856129792486e-08
3029,1.956725482634313e-06
3030,9.576809368128355e-08
3031,1.954215404095386e-06
3032,9.556812044315763e-08
3033,1.9517101917922398e-06
3034,9.536864008392592e-08
3035,1.9492098330469806e-06
3036,9.516965110991698e-08
3037,1.946714315323564e-06
3038,9.497115205386009e-08
3039,1.9442236260373926e-06
3040,9.47731413927165e-08
3041,1.941737752696248e-06
3042,9.457561771228422e-08
3043,1.9392566828535293e-06
3044,9.437857949597761e-08
3045,1.9367804040394056e-06
3046,9.418202529795244e-08
3047,1.9343089039189702e-06
3048,9.398595366657468e-08
3049,1.9318421700817647e-06
3050,9.379036309382495e-08
3051,1.929380190264046e-06
3052,9.35952522107655e-08
3053,1.9269229522145576e-06
3054,9.340061954441172e-08
3055,1.924470443695574e-06
3056,9.320646364337615e-08
3057,1.922022652498393e-06
3058,9.301278308916076e-08
3059,1.9195795664907883e-06
3060,9.281957643101705e-08
3061,1.9171411735639304e-06
3062,9.262684229294188e-08
3063,1.9147074616640708e-06
3064,9.243457920753506e-08
3065,1.9122784186977846e-06
3066,9.224278574977898e-08
3067,1.909854032758132e-06
3068,9.205146058413865e-08
3069,1.9074342918407223e-06
3070,9.186060228090566e-08
3071,1.905019184031999e-06
3072,9.167020942118542e-08
3073,1.9026086975170229e-06
3074,9.148028063122921e-08
3075,1.9002028203907597e-06
3076,9.129081449109883e-08
3077,1.8978015408559047e-06
3078,9.110180966318761e-08
3079,1.895404847172429e-06
3080,9.091326475974547e-08
3081,1.893012727605936e-06
3082,9.072517838885088e-08
3083,1.890625170476035e-06
3084,9.053754920877273e-08
3085,1.8882421641277885e-06
3086,9.035037584084975e-08
3087,1.885863696945153e-06
3088,9.01636569177757e-08
3089,1.8834897573581453e-06
3090,8.997739110842444e-08
3091,1.8811203338484736e-06
3092,8.979157708110124e-08
3093,1.8787554148953777e-06
3094,8.960621344434403e-08
3095,1.8763949890196296e-06
3096,8.94212988845545e-08
3097,1.8740390448013746e-06
3098,8.923683205706705e-08
3099,1.8716875708357768e-06
3100,8.905281165637233e-08
3101,1.869340555826504e-06
3102,8.886923636188989e-08
3103,1.866997988415234e-06
3104,8.868610481170026e-08
3105,1.864659857290218e-06
3106,8.850341573607438e-08
3107,1.8623261512370255e-06
3108,8.832116779506034e-08
3109,1.8599968590350218e-06
3110,8.813935971190056e-08
3111,1.8576719695130255e-06
3112,8.795799016815531e-08
3113,1.8553514715426986e-06
3114,8.777705786924419e-08
3115,1.8530353540112207e-06
3116,8.759656152563328e-08
3117,1.8507236058238368e-06
3118,8.741649983533936e-08
3119,1.8484162159538188e-06
3120,8.7236871535033e-08
3121,1.8461131734098695e-06
3122,8.705767534193322e-08
3123,1.8438144672474021e-06
3124,8.68789099977364e-08
3125,1.8415200865129046e-06
3126,8.67005742116325e-08
3127,1.8392300202897352e-06
3128,8.652266670112245e-08
3129,1.8369442577342629e-06
3130,8.634518625255375e-08
3131,1.834662788040734e-06
3132,8.616813160478464e-08
3133,1.8323856004075381e-06
3134,8.599150149054769e-08
3135,1.8301126840472101e-06
3136,8.581529465081341e-08
3137,1.8278440282853406e-06
3138,8.563950986506491e-08
3139,1.8255796223413027e-06
3140,8.546414586321363e-08
3141,1.8233194556309535e-06
3142,8.528920146990563e-08
3143,1.8210635175227154e-06
3144,8.511467541602174e-08
3145,1.8188117974214715e-06
3146,8.494056650458444e-08
3147,1.8165642847665919e-06
3148,8.476687346841815e-08
3149,1.8143209689849748e-06
3150,8.459359510454937e-08
3151,1.8120818396404588e-06
3152,8.442073023738898e-08
3153,1.8098468862652118e-06
3154,8.424827761468788e-08
3155,1.807616098436474e-06
3156,8.407623607676998e-08
3157,1.8053894657451579e-06
3158,8.390460440414745e-08
3159,1.803166977834831e-06
3160,8.373338138660993e-08
3161,1.8009486243772327e-06
3162,8.356256583942168e-08
3163,1.798734395063059e-06
3164,8.339215659483219e-08
3165,1.7965242796674918e-06
3166,8.322215250614537e-08
3167,1.7943182679269867e-06
3168,8.305255227710026e-08
3169,1.7921163496099563e-06
3170,8.288335481733088e-08
3171,1.7899185146168598e-06
3172,8.271455897284178e-08
3173,1.7877247527793214e-06
3174,8.25461635409605e-08
3175,1.7855350539601143e-06
3176,8.237816732476683e-08
3177,1.783349408103768e-06
3178,8.221056925036565e-08
3179,1.781167805211789e-06
3180,8.204336813404234e-08
3181,1.7789902352170525e-06
3182,8.187656277570046e-08
3183,1.7768166881396817e-06
3184,8.171015206547036e-08
3185,1.7746471540618741e-06
3186,8.154413488546091e-08
3187,1.7724816230540071e-06
3188,8.137851006933686e-08
3189,1.7703200852217335e-06
3190,8.121327650250913e-08
3191,1.768162530714158e-06
3192,8.104843303598424e-08
3193,1.7660089496995548e-06
3194,8.088397854400826e-08
3195,1.7638593323819623e-06
3196,8.07199118946022e-08
3197,1.761713668966457e-06
3198,8.055623197421281e-08
3199,1.759571949747182e-06
3200,8.039293770403602e-08
3201,1.7574341650427771e-06
3202,8.023002795293209e-08
3203,1.7553003051480782e-06
3204,8.00675016126243e-08
3205,1.7531703604081668e-06
3206,7.990535755449528e-08
3207,1.7510443211903166e-06
3208,7.974359469159895e-08
3209,1.7489221779356722e-06
3210,7.958221194839483e-08
3211,1.746803921091311e-06
3212,7.942120820927457e-08
3213,1.74468954111624e-06
3214,7.926058242353048e-08
3215,1.7425790285239638e-06
3216,7.910033348180128e-08
3217,1.7404723738110706e-06
3218,7.89404602890075e-08
3219,1.7383695675709436e-06
3220,7.878096179161616e-08
3221,1.7362706003897487e-06
3222,7.862183691181255e-08
3223,1.7341754628636246e-06
3224,7.846308456622982e-08
3225,1.7320841456347983e-06
3226,7.83047036929386e-08
3227,1.729996639407877e-06
3228,7.814669325591986e-08
3229,1.7279129348714609e-06
3230,7.798905216506748e-08
3231,1.7258330227270423e-06
3232,7.783177934770439e-08
3233,1.723756893773097e-06
3234,7.767487384068723e-08
3235,1.72168453878578e-06
3236,7.751833450714195e-08
3237,1.71961594857421e-06
3238,7.736216033937794e-08
3239,1.7175511139982837e-06
3240,7.72063502970488e-08
3241,1.7154900259093947e-06
3242,7.705090333324067e-08
3243,1.7134326752099041e-06
3244,7.689581840807893e-08
3245,1.7113790528311183e-06
3246,7.67410945100439e-08
3247,1.7093291497375296e-06
3248,7.658673062626678e-08
3249,1.7072829569140156e-06
3250,7.643272569312457e-08
3251,1.7052404653407626e-06
3252,7.62790787008646e-08
3253,1.7032016660582432e-06
3254,7.612578865201793e-08
3255,1.7011665501664194e-06
3256,7.597285452415066e-08
3257,1.6991351087197902e-06
3258,7.582027531314858e-08
3259,1.697107332864002e-06
3260,7.566805001487727e-08
3261,1.695083213724046e-06
3262,7.551617761570947e-08
3263,1.693062742460454e-06
3264,7.536465712576273e-08
3265,1.6910459103138946e-06
3266,7.521348753907074e-08
3267,1.689032708492784e-06
3268,7.506266790068682e-08
3269,1.6870231282364054e-06
3270,7.49121971739965e-08
3271,1.6850171607988014e-06
3272,7.476207436940847e-08
3273,1.683014797522587e-06
3274,7.461229855266784e-08
3275,1.6810160297239143e-06
3276,7.446286871820087e-08
3277,1.6790208487887342e-06
3278,7.43137839143625e-08
3279,1.6770292460604246e-06
3280,7.416504312726449e-08
3281,1.6750412129573967e-06
3282,7.401664538918794e-08
3283,1.6730567409067106e-06
3284,7.386858976701723e-08
3285,1.671075821417524e-06
3286,7.372087532135912e-08
3287,1.6690984459331226e-06
3288,7.357350102954406e-08
3289,1.6671246059463724e-06
3290,7.342646594452036e-08
3291,1.665154292990599e-06
3292,7.327976913093737e-08
3293,1.6631874986878835e-06
3294,7.313340967882155e-08
3295,1.6612242146092835e-06
3296,7.298738660395305e-08
3297,1.6592644323445053e-06
3298,7.284169894703204e-08
3299,1.657308143542153e-06
3300,7.269634578735148e-08
3301,1.6553553398407615e-06
3302,7.255132616800511e-08
3303,1.653406012948515e-06
3304,7.240663919081472e-08
3305,1.651460154606482e-06
3306,7.226228391680793e-08
3307,1.6495177564918357e-06
3308,7.211825937713094e-08
3309,1.6475788104029932e-06
3310,7.197456470406887e-08
3311,1.645643308133378e-06
3312,7.183119895214002e-08
3313,1.6437112414763614e-06
3314,7.16881612078923e-08
3315,1.6417826022889993e-06
3316,7.154545054469554e-08
3317,1.6398573824008373e-06
3318,7.140306604979723e-08
3319,1.6379355737047727e-06
3320,7.126100682752088e-08
3321,1.6360171681262002e-06
3322,7.111927197761227e-08
3323,1.6341021575811413e-06
3324,7.097786056392196e-08
3325,1.6321905340302136e-06
3326,7.083677174674219e-08
3327,1.6302822894958934e-06
3328,7.069600457240479e-08
3329,1.6283774158892974e-06
3330,7.055555816394117e-08
3331,1.626475905297953e-06
3332,7.041543162936049e-08
3333,1.6245777497625943e-06
3334,7.027562408925391e-08
3335,1.6226829413666454e-06
3336,7.013613464881344e-08
3337,1.6207914721909136e-06
3338,6.999696244507421e-08
3339,1.6189033343867661e-06
3340,6.985810658310278e-08
3341,1.6170185200713591e-06
3342,6.971956616800667e-08
3343,1.6151370213942093e-06
3344,6.958134034311094e-08
3345,1.6132588305915238e-06
3346,6.944342825976707e-08
3347,1.611383939870247e-06
3348,6.930582904502975e-08
3349,1.6095123414542165e-06
3350,6.916854181248045e-08
3351,1.6076440275972167e-06
3352,6.903156569211794e-08
3353,1.6057789905929893e-06
3354,6.889489986617403e-08
3355,1.603917222747738e-06
3356,6.875854344565339e-08
3357,1.6020587163776205e-06
3358,6.862249558002033e-08
3359,1.6002034638331172e-06
3360,6.848675542402366e-08
3361,1.5983514575281153e-06
3362,6.835132216097179e-08
3363,1.5965026898230628e-06
3364,6.821619489580952e-08
3365,1.5946571530983554e-06
3366,6.808137278368433e-08
3367,1.5928148398426838e-06
3368,6.79468550295716e-08
3369,1.5909757425413633e-06
3370,6.781264079220682e-08
3371,1.5891398536200673e-06
3372,6.767872919780431e-08
3373,1.587307165618909e-06
3374,6.754511944568897e-08
3375,1.585477671085118e-06
3376,6.741181072638792e-08
3377,1.5836513625367522e-06
3378,6.727880215341176e-08
3379,1.5818282325093346e-06
3380,6.714609292940738e-08
3381,1.580008273663767e-06
3382,6.701368228551869e-08
3383,1.578191478618398e-06
3384,6.688156935339398e-08
3385,1.5763778399681843e-06
3386,6.674975332442885e-08
3387,1.5745673503779737e-06
3388,6.66182333855031e-08
3389,1.572760002541927e-06
3390,6.64870087254718e-08
3391,1.570955789147965e-06
3392,6.63560785519441e-08
3393,1.5691547029273428e-06
3394,6.622544204906645e-08
3395,1.5673567366216256e-06
3396,6.609509842491459e-08
3397,1.5655618829999841e-06
3398,6.596504686493335e-08
3399,1.563770134842399e-06
3400,6.583528658612454e-08
3401,1.5619814849632143e-06
3402,6.570581680205911e-08
3403,1.5601959261696153e-06
3404,6.55766367026226e-08
3405,1.5584134513277735e-06
3406,6.544774548679022e-08
3407,1.5566340532843145e-06
3408,6.531914239716507e-08
3409,1.554857724965789e-06
3410,6.519082667041367e-08
3411,1.5530844592825044e-06
3412,6.506279747898164e-08
3413,1.5513142491130802e-06
3414,6.493505403855918e-08
3415,1.5495470874284036e-06
3416,6.480759562490125e-08
3417,1.5477829672451737e-06
3418,6.468042144571212e-08
3419,1.5460218814979166e-06
3420,6.455353069485002e-08
3421,1.5442638232302728e-06
3422,6.442692264952474e-08
3423,1.5425087854848421e-06
3424,6.430059650728473e-08
3425,1.540756761287705e-06
3426,6.417455154020264e-08
3427,1.539007743715321e-06
3428,6.40487869612894e-08
3429,1.5372617258623872e-06
3430,6.39233020236158e-08
3431,1.5355187008393519e-06
3432,6.379809595486988e-08
3433,1.5337786617679874e-06
3434,6.367316802055722e-08
3435,1.5320416018336487e-06
3436,6.3548517480343e-08
3437,1.5303075141998753e-06
3438,6.342414355926284e-08
3439,1.528576392022255e-06
3440,6.330004550897754e-08
3441,1.526848228547381e-06
3442,6.31762226102273e-08
3443,1.5251230169698424e-06
3444,6.305267410103872e-08
3445,1.5234007505860287e-06
3446,6.2929399263738e-08
3447,1.521681422631459e-06
3448,6.280639732838132e-08
3449,1.5199650263857162e-06
3450,6.268366759093341e-08
3451,1.5182515551952835e-06
3452,6.256120931339935e-08
3453,1.5165410023605454e-06
3454,6.243902176655071e-08
3455,1.514833361220423e-06
3456,6.231710417664628e-08
3457,1.5131286251465483e-06
3458,6.219545590131859e-08
3459,1.5114267875494738e-06
3460,6.207407617988946e-08
3461,1.5097278417882612e-06
3462,6.195296428152851e-08
3463,1.5080317813079015e-06
3464,6.183211949060225e-08
3465,1.5063385995369276e-06
3466,6.171154108892205e-08
3467,1.504648289943197e-06
3468,6.159122838193373e-08
3469,1.502960846000011e-06
3470,6.147118064925435e-08
3471,1.5012762612035652e-06
3472,6.135139717156962e-08
3473,1.4995945290617152e-06
3474,6.123187725557467e-08
3475,1.4979156431156494e-06
3476,6.111262019496259e-08
3477,1.4962395969168353e-06
3478,6.099362528201512e-08
3479,1.4945663840451607e-06
3480,6.0874891830631e-08
3481,1.4928959980653005e-06
3482,6.075641912597432e-08
3483,1.4912284325834967e-06
3484,6.063820646461731e-08
3485,1.4895636812421982e-06
3486,6.052025319464454e-08
3487,1.4879017376808335e-06
3488,6.040255858535714e-08
3489,1.4862425955378705e-06
3490,6.028512195192107e-08
3491,1.4845862484818826e-06
3492,6.016794262356145e-08
3493,1.482932690281034e-06
3494,6.005101994322184e-08
3495,1.4812819145835557e-06
3496,5.99343531756752e-08
3497,1.4796339151238405e-06
3498,5.981794164785392e-08
3499,1.4779886856762942e-06
3500,5.970178467555139e-08
3501,1.4763462199815926e-06
3502,5.9585881629328916e-08
3503,1.4747065118599193e-06
3504,5.9470231817777356e-08
3505,1.4730695550763625e-06
3506,5.935483453203319e-08
3507,1.4714353434539372e-06
3508,5.923968915187842e-08
3509,1.4698038708685878e-06
3510,5.9124795003090756e-08
3511,1.4681751311267943e-06
3512,5.901015138462608e-08
3513,1.4665491181051066e-06
3514,5.8895757650187915e-08
3515,1.464925825723093e-06
3516,5.8781613162298185e-08
3517,1.4633052478571873e-06
3518,5.86677172337814e-08
3519,1.4616873784582311e-06
3520,5.855406925156107e-08
3521,1.4600722114366085e-06
3522,5.8440668473596754e-08
3523,1.4584597407767031e-06
3524,5.832751433443301e-08
3525,1.4568499604183036e-06
3526,5.8214606137550463e-08
3527,1.455242864368576e-06
3528,5.810194324035366e-08
3529,1.4536384466365225e-06
3530,5.798952502417028e-08
3531,1.4520367012593186e-06
3532,5.787735083899622e-08
3533,1.4504376222539458e-06
3534,5.7765420003870044e-08
3535,1.4488412036922183e-06
3536,5.7653731911638425e-08
3537,1.4472474396553747e-06
3538,5.754228590462881e-08
3539,1.4456563242049885e-06
3540,5.743108136525655e-08
3541,1.444067851473066e-06
3542,5.7320117652903584e-08
3543,1.4424820155761565e-06
3544,5.720939413900799e-08
3545,1.4408988106572507e-06
3546,5.709891017025042e-08
3547,1.4393182308564496e-06
3548,5.6988665122500304e-08
3549,1.4377402703520317e-06
3550,5.6878658401605544e-08
3551,1.4361649233638845e-06
3552,5.676888939365953e-08
3553,1.4345921840939777e-06
3554,5.66593574307389e-08
3555,1.4330220466927258e-06
3556,5.655006187499514e-08
3557,1.4314545054482736e-06
3558,5.644100215926403e-08
3559,1.4298895546312408e-06
3560,5.6332177669117605e-08
3561,1.428327188495603e-06
3562,5.6223587768354e-08
3563,1.4267674013074362e-06
3564,5.611523181689872e-08
3565,1.4252101873902352e-06
3566,5.60071092470409e-08
3567,1.4236555410440605e-06
3568,5.589921944114462e-08
3569,1.4221034566046534e-06
3570,5.579156176150684e-08
3571,1.4205539284130854e-06
3572,5.5684135641217974e-08
3573,1.4190069508644464e-06
3574,5.557694048414361e-08
3575,1.4174625183169472e-06
3576,5.546997565309112e-08
3577,1.4159206251530318e-06
3578,5.536324055773799e-08
3579,1.4143812657904377e-06
3580,5.5256734604176714e-08
3581,1.4128444346631451e-06
3582,5.515045720850339e-08
3583,1.4113101262212345e-06
3584,5.5044407811387995e-08
3585,1.4097783348786224e-06
3586,5.4938585675033924e-08
3587,1.4082490551411999e-06
3588,5.4832990361458964e-08
3589,1.4067222814781794e-06
3590,5.472762122588217e-08
3591,1.4051980084210907e-06
3592,5.462247769815863e-08
3593,1.4036762304685862e-06
3594,5.451755918080214e-08
3595,1.4021569421507418e-06
3596,5.441286508320129e-08
3597,1.4006401379987086e-06
3598,5.430839482877769e-08
3599,1.3991258125943536e-06
3600,5.4204147851841895e-08
3601,1.3976139605147453e-06
3602,5.4100123563989686e-08
3603,1.3961045763377668e-06
3604,5.399632137303589e-08
3605,1.3945976546707511e-06
3606,5.389274073493287e-08
3607,1.3930931901765792e-06
3608,5.378938107312548e-08
3609,1.391591177455512e-06
3610,5.368624181998193e-08
3611,1.3900916111418761e-06
3612,5.3583322361668815e-08
3613,1.388594485920152e-06
3614,5.3480622186055624e-08
3615,1.38709979646288e-06
3616,5.337814071146132e-08
3617,1.3856075374739802e-06
3618,5.3275877342009336e-08
3619,1.3841177036497926e-06
3620,5.3173831547910335e-08
3621,1.3826302897366779e-06
3622,5.307200277799086e-08
3623,1.3811452904703624e-06
3624,5.2970390471762725e-08
3625,1.379662700579946e-06
3626,5.2868994045392886e-08
3627,1.3781825148428764e-06
3628,5.2767812954726066e-08
3629,1.3767047280292104e-06
3630,5.266684666338068e-08
3631,1.3752293349497822e-06
3632,5.25660946136454e-08
3633,1.3737563304047442e-06
3634,5.246555622505817e-08
3635,1.3722857092264052e-06
3636,5.236523099436426e-08
3637,1.3708174662475565e-06
3638,5.226511835837433e-08
3639,1.3693515963154384e-06
3640,5.216521775176579e-08
3641,1.3678880942751388e-06
3642,5.206552865898708e-08
3643,1.3664269550629987e-06
3644,5.1966050541241824e-08
3645,1.364968173514779e-06
3646,5.186678282798087e-08
3647,1.363511744550681e-06
3648,5.176772500850854e-08
3649,1.3620576631104884e-06
3650,5.166887651311316e-08
3651,1.3606059240965182e-06
3652,5.1570236840242225e-08
3653,1.3591565224919018e-06
3654,5.147180543919063e-08
3655,1.3577094532364025e-06
3656,5.137358181500804e-08
3657,1.3562647113218215e-06
3658,5.127556540008189e-08
3659,1.3548222917280587e-06
3660,5.117775566465874e-08
3661,1.3533821894458128e-06
3662,5.108015208824332e-08
3663,1.3519443994887462e-06
3664,5.098275415050958e-08
3665,1.3505089169094603e-06
3666,5.0885561341070686e-08
3667,1.3490757367480775e-06
3668,5.0788573112683233e-08
3669,1.3476448540340904e-06
3670,5.069178895202162e-08
3671,1.3462162638650478e-06
3672,5.0595208337859874e-08
3673,1.3447899612879202e-06
3674,5.049883075658231e-08
3675,1.3433659414320462e-06
3676,5.040265570176584e-08
3677,1.3419441994144983e-06
3678,5.030668267275045e-08
3679,1.3405247303464545e-06
3680,5.021091112957278e-08
3681,1.3391075293210385e-06
3682,5.011534053903429e-08
3683,1.337692591531399e-06
3684,5.0019970432864856e-08
3685,1.3362799121259032e-06
3686,4.992480029466136e-08
3687,1.3348694862763324e-06
3688,4.982982960459213e-08
3689,1.3334613091781685e-06
3690,4.9735057875892144e-08
3691,1.3320553760307683e-06
3692,4.964048460507438e-08
3693,1.3306516820480523e-06
3694,4.954610927909548e-08
3695,1.3292502224405405e-06
3696,4.9451931394063854e-08
3697,1.3278509924594139e-06
3698,4.935795045965284e-08
3699,1.3264539873473813e-06
3700,4.926416595676379e-08
3701,1.3250592023523973e-06
3702,4.917057742563016e-08
3703,1.3236666327977149e-06
3704,4.907718435876868e-08
3705,1.322276273935259e-06
3706,4.8983986241253856e-08
3707,1.3208881210813596e-06
3708,4.889098261324624e-08
3709,1.3195021695402475e-06
3710,4.879817298057788e-08
3711,1.3181184146429724e-06
3712,4.8705556847686404e-08
3713,1.3167368517256148e-06
3714,4.861313370481855e-08
3715,1.3153574761523675e-06
3716,4.852090309026627e-08
3717,1.313980283261963e-06
3718,4.84288645198058e-08
3719,1.3126052684541367e-06
3720,4.833701752914333e-08
3721,1.3112324271075351e-06
3722,4.824536160704865e-08
3723,1.3098617546248263e-06
3724,4.815389628260826e-08
3725,1.3084932464042203e-06
3726,4.806262106039555e-08
3727,1.3071268978692968e-06
3728,4.797153548557779e-08
3729,1.3057627044910016e-06
3730,4.788063909086254e-08
3731,1.304400661699017e-06
3732,4.77899313741438e-08
3733,1.303040764925307e-06
3734,4.769941187001286e-08
3735,1.3016830096812687e-06
3736,4.7609080143262215e-08
3737,1.3003273914733345e-06
3738,4.751893572621379e-08
3739,1.298973905760284e-06
3740,4.742897808073543e-08
3741,1.2976225480127636e-06
3742,4.733920675149754e-08
3743,1.296273313798162e-06
3744,4.7249621310806654e-08
3745,1.294926198663564e-06
3746,4.716022132866046e-08
3747,1.2935811981389697e-06
3748,4.7071006283635335e-08
3749,1.292238307771156e-06
3750,4.698197571470645e-08
3751,1.2908975231229776e-06
3752,4.689312918611474e-08
3753,1.289558839792537e-06
3754,4.680446622727489e-08
3755,1.288222253355924e-06
3756,4.671598638909648e-08
3757,1.2868877594186559e-06
3758,4.662768919738364e-08
3759,1.285555353602114e-06
3760,4.6539574218029095e-08
3761,1.2842250315211186e-06
3762,4.645164099307854e-08
3763,1.2828967888241836e-06
3764,4.636388906626364e-08
3765,1.2815706211494983e-06
3766,4.627631797788308e-08
3767,1.280246524159711e-06
3768,4.6188927289757005e-08
3769,1.2789244935192362e-06
3770,4.610171655415062e-08
3771,1.2776045249315102e-06
3772,4.601468532427475e-08
3773,1.2762866140784157e-06
3774,4.5927833166307484e-08
3775,1.274970756663821e-06
3776,4.584115962716254e-08
3777,1.2736569484061107e-06
3778,4.575466422878208e-08
3779,1.2723451850079752e-06
3780,4.5668346565319087e-08
3781,1.2710354622514022e-06
3782,4.558220622327547e-08
3783,1.2697277758831883e-06
3784,4.549624275160271e-08
3785,1.2684221216428824e-06
3786,4.541045564435247e-08
3787,1.2671184952747485e-06
3788,4.53248445223739e-08
3789,1.2658168926156378e-06
3790,4.523940896873798e-08
3791,1.2645173094344431e-06
3792,4.515414850820143e-08
3793,1.2632197415347674e-06
3794,4.506906272284071e-08
3795,1.2619241847446904e-06
3796,4.4984151204682924e-08
3797,1.2606306348943565e-06
3798,4.4899413500218225e-08
3799,1.259339087804392e-06
3800,4.481484918438176e-08
3801,1.2580495393172876e-06
3802,4.473045780959622e-08
3803,1.256761985309322e-06
3804,4.464623899645554e-08
3805,1.2554764216577152e-06
3806,4.456219229807785e-08
3807,1.2541928442327586e-06
3808,4.447831725698858e-08
3809,1.2529112489008492e-06
3810,4.43946134897334e-08
3811,1.2516316315867593e-06
3812,4.43110805767839e-08
3813,1.250353988227705e-06
3814,4.4227718100065435e-08
3815,1.249078314728993e-06
3816,4.414452563490903e-08
3817,1.2478046070100081e-06
3818,4.406150272612815e-08
3819,1.246532860994283e-06
3820,4.3978648977903554e-08
3821,1.245263072692612e-06
3822,4.389596403351796e-08
3823,1.2439952380517094e-06
3824,4.381344740999651e-08
3825,1.2427293530154338e-06
3826,4.37310987348573e-08
3827,1.2414654136125008e-06
3828,4.3648917572783186e-08
3829,1.2402034158112498e-06
3830,4.3566903504428834e-08
3831,1.2389433556193202e-06
3832,4.3485056136164517e-08
3833,1.23768522907658e-06
3834,4.340337508424632e-08
3835,1.2364290321798672e-06
3836,4.332185989708843e-08
3837,1.235174760989353e-06
3838,4.324051022138277e-08
3839,1.2339224115812624e-06
3840,4.315932557407883e-08
3841,1.23267197992942e-06
3842,4.3078305653323955e-08
3843,1.2314234621486146e-06
3844,4.299744997763408e-08
3845,1.2301768543525703e-06
3846,4.291675820272022e-08
3847,1.2289321525614852e-06
3848,4.2836229867463234e-08
3849,1.2276893529219884e-06
3850,4.2755864632694515e-08
3851,1.2264484515390513e-06
3852,4.267566207473171e-08
3853,1.2252094445136434e-06
3854,4.259562177961127e-08
3855,1.2239723279608688e-06
3856,4.251574334830058e-08
3857,1.2227370980449237e-06
3858,4.243602646448397e-08
3859,1.2215037509216783e-06
3860,4.235647065940244e-08
3861,1.2202722827137926e-06
3862,4.22770755460886e-08
3863,1.2190426896249401e-06
3864,4.2197840769489517e-08
3865,1.2178149678109087e-06
3866,4.211876591634188e-08
3867,1.2165891134505111e-06
3868,4.20398506113904e-08
3869,1.21536512276135e-06
3870,4.196109445972479e-08
3871,1.214142991941626e-06
3872,4.188249706587542e-08
3873,1.2129227172121972e-06
3874,4.180405806771386e-08
3875,1.211704294804155e-06
3876,4.172577707447471e-08
3877,1.21048772093953e-06
3878,4.1647653694598776e-08
3879,1.209272991854113e-06
3880,4.15696875422395e-08
3881,1.208060103834457e-06
3882,4.149187826066382e-08
3883,1.206849053126263e-06
3884,4.1414225445039235e-08
3885,1.2056398359873318e-06
3886,4.133672872889503e-08
3887,1.2044324487076687e-06
3888,4.1259387722783564e-08
3889,1.2032268876048552e-06
3890,4.118220208555475e-08
3891,1.2020231489826927e-06
3892,4.110517143263177e-08
3893,1.2008212291208577e-06
3894,4.1028295346958645e-08
3895,1.1996211243401804e-06
3896,4.0951573491674556e-08
3897,1.1984228310031636e-06
3898,4.087500548955583e-08
3899,1.197226345422367e-06
3900,4.0798590982625566e-08
3901,1.1960316639653633e-06
3902,4.072232959533541e-08
3903,1.1948387829805144e-06
3904,4.0646220925088135e-08
3905,1.193647698813548e-06
3906,4.0570264656450134e-08
3907,1.1924584078630548e-06
3908,4.04944603798325e-08
3909,1.1912709065155373e-06
3910,4.041880775252953e-08
3911,1.1900851911725527e-06
3912,4.034330643211952e-08
3913,1.188901258241632e-06
3914,4.0267956019425595e-08
3915,1.1877191041045227e-06
3916,4.019275614052721e-08
3917,1.186538725186166e-06
3918,4.011770647321105e-08
3919,1.1853601179458158e-06
3920,4.004280665209386e-08
3921,1.1841832788217962e-06
3922,3.99680563050444e-08
3923,1.1830082042361806e-06
3924,3.989345506648886e-08
3925,1.1818348906492357e-06
3926,3.981900256909508e-08
3927,1.1806633345374987e-06
3928,3.9744698494871296e-08
3929,1.1794935324013464e-06
3930,3.9670542485063666e-08
3931,1.1783254806944848e-06
3932,3.959653416606293e-08
3933,1.177159175915831e-06
3934,3.9522673181597135e-08
3935,1.1759946145515044e-06
3936,3.944895917367101e-08
3937,1.1748317931234413e-06
3938,3.9375391829204534e-08
3939,1.1736707081731527e-06
3940,3.930197076967028e-08
3941,1.1725113562082298e-06
3942,3.922869565356049e-08
3943,1.1713537337858468e-06
3944,3.9155566143319587e-08
3945,1.1701978374245165e-06
3946,3.9082581861130105e-08
3947,1.1690436636961961e-06
3948,3.900974248931824e-08
3949,1.1678912091419933e-06
3950,3.893704766041147e-08
3951,1.166740470345631e-06
3952,3.8864497045112074e-08
3953,1.1655914438849534e-06
3954,3.879209029160466e-08
3955,1.1644441263718788e-06
3956,3.871982708384924e-08
3957,1.163298514389764e-06
3958,3.8647707059986376e-08
3959,1.1621546045327426e-06
3960,3.8575729886053284e-08
3961,1.161012393409724e-06
3962,3.8503895186348706e-08
3963,1.1598718776436803e-06
3964,3.843220266527954e-08
3965,1.1587330538921076e-06
3966,3.836065198239889e-08
3967,1.157595918791906e-06
3968,3.8289242850436416e-08
3969,1.1564604689783688e-06
3970,3.8217974783086615e-08
3971,1.1553267010880694e-06
3972,3.814684757141097e-08
3973,1.1541946118107233e-06
3974,3.807586084827665e-08
3975,1.1530641977969012e-06
3976,3.80050142874973e-08
3977,1.1519354557409064e-06
3978,3.7934307544159174e-08
3979,1.1508083823498422e-06
3980,3.786374030516713e-08
3981,1.1496829743074855e-06
3982,3.779331224603312e-08
3983,1.1485592283216712e-06
3984,3.772302302980155e-08
3985,1.1474371410864814e-06
3986,3.7652872293600657e-08
3987,1.1463167093305329e-06
3988,3.7582859749284145e-08
3989,1.1451979297914929e-06
3990,3.7512985052124566e-08
3991,1.1440807992126255e-06
3992,3.744324790856968e-08
3993,1.1429653143322987e-06
3994,3.737364794036644e-08
3995,1.1418514719026683e-06
3996,3.730418487355235e-08
3997,1.1407392687051436e-06
3998,3.723485838091347e-08
3999,1.139628701483231e-06
4000,3.7165668127247904e-08
4001,1.138519767025248e-06
4002,3.7096613767819574e-08
4003,1.1374124621225532e-06
4004,3.702769501260228e-08
4005,1.1363067835599821e-06
4006,3.6958911550987575e-08
4007,1.1352027281589922e-06
4008,3.6890263041977705e-08
4009,1.134100292681527e-06
4010,3.682174916235165e-08
4011,1.1329994739814447e-06
4012,3.675336962250901e-08
4013,1.1319002689053487e-06
4014,3.668512411475803e-08
4015,1.1308026742502294e-06
4016,3.661701229251863e-08
4017,1.1297066868655597e-06
4018,3.654903384812416e-08
4019,1.1286123036090245e-06
4020,3.64811884915641e-08
4021,1.127519521333929e-06
4022,3.6413475900134315e-08
4023,1.1264283368973783e-06
4024,3.6345895755108005e-08
4025,1.1253387471706417e-06
4026,3.6278447735634505e-08
4027,1.1242507490338999e-06
4028,3.621113153911484e-08
4029,1.1231643393854299e-06
4030,3.614394688627907e-08
4031,1.122079515124527e-06
4032,3.607689343929226e-08
4033,1.1209962731307358e-06
4034,3.6009970905917546e-08
4035,1.1199146103107107e-06
4036,3.594317897000655e-08
4037,1.118834523611203e-06
4038,3.5876517319808644e-08
4039,1.1177560099451358e-06
4040,3.580998568889388e-08
4041,1.1166790662644557e-06
4042,3.574358376300299e-08
4043,1.1156036894685086e-06
4044,3.567731119328126e-08
4045,1.1145298765225946e-06
4046,3.561116769840515e-08
4047,1.1134576243710585e-06
4048,3.554515299864489e-08
4049,1.1123869300142223e-06
4050,3.547926682025777e-08
4051,1.1113177904071715e-06
4052,3.5413508802415775e-08
4053,1.1102502024915237e-06
4054,3.5347878665586725e-08
4055,1.109184163284911e-06
4056,3.528237612082996e-08
4057,1.1081196697659724e-06
4058,3.521700086889466e-08
4059,1.1070567189349957e-06
4060,3.515175263120278e-08
4061,1.1059953078292293e-06
4062,3.5086631091028864e-08
4063,1.1049354334268497e-06
4064,3.502163595761745e-08
4065,1.1038770927491742e-06
4066,3.495676694320629e-08
4067,1.1028202828537916e-06
4068,3.489202375669101e-08
4069,1.101765000745724e-06
4070,3.4827406091532017e-08
4071,1.100711243475241e-06
4072,3.4762913668326353e-08
4073,1.0996590081037096e-06
4074,3.4698546209875944e-08
4075,1.098608291689812e-06
4076,3.463430341084257e-08
4077,1.0975590912782696e-06
4078,3.457018496542914e-08
4079,1.0965114039429134e-06
4080,3.450619062743277e-08
4081,1.0954652267843197e-06
4082,3.4442320067288404e-08
4083,1.0944205568610987e-06
4084,3.437857302556638e-08
4085,1.0933773912887049e-06
4086,3.431494921659735e-08
4087,1.0923357271557647e-06
4088,3.425144835283613e-08
4089,1.0912955615942814e-06
4090,3.4188070165583987e-08
4091,1.0902568916667523e-06
4092,3.4124814334127694e-08
4093,1.0892197145141573e-06
4094,3.406168057899124e-08
4095,1.0881840272378773e-06
4096,3.399866856979795e-08
4097,1.087149827106901e-06
4098,3.39357782548976e-08
4099,1.0861171110881615e-06
4100,3.3873009100003265e-08
4101,1.0850858764184281e-06
4102,3.38103609272073e-08
4103,1.0840561202453045e-06
4104,3.374783347669625e-08
4105,1.0830278397040272e-06
4106,3.3685426405210924e-08
4107,1.0820010320059973e-06
4108,3.362313950133523e-08
4109,1.0809756942989853e-06
4110,3.3560972440572875e-08
4111,1.0799518237551837e-06
4112,3.349892495951223e-08
4113,1.0789294175689042e-06
4114,3.3436996802575075e-08
4115,1.0779084729724566e-06
4116,3.3375187678219045e-08
4117,1.076888987116148e-06
4118,3.3313497334150016e-08
4119,1.0758709572556457e-06
4120,3.325192548945332e-08
4121,1.07485438056936e-06
4122,3.3190471845534264e-08
4123,1.0738392542868675e-06
4124,3.312913614042169e-08
4125,1.0728255756574228e-06
4126,3.306791815022662e-08
4127,1.071813341906638e-06
4128,3.300681755022298e-08
4129,1.0708025502775298e-06
4130,3.2945834113535366e-08
4131,1.0697931980178292e-06
4132,3.288496753957857e-08
4133,1.0687852823886958e-06
4134,3.282421758188492e-08
4135,1.0677788006416225e-06
4136,3.2763583955358175e-08
4137,1.0667737500518653e-06
4138,3.2703066399806565e-08
4139,1.065770127891824e-06
4140,3.264266466294843e-08
4141,1.0647679314430982e-06
4142,3.2582378473783394e-08
4143,1.063767158017167e-06
4144,3.2522207586884725e-08
4145,1.0627678048780635e-06
4146,3.246215168280737e-08
4147,1.06176986929287e-06
4148,3.24022105344497e-08
4149,1.0607733486500086e-06
4150,3.23423839099456e-08
4151,1.0597782402427256e-06
4152,3.228267151845912e-08
4153,1.058784541370315e-06
4154,3.222307309644221e-08
4155,1.0577922493521855e-06
4156,3.216358838524313e-08
4157,1.0568013615316544e-06
4158,3.2104217131978414e-08
4159,1.055811875245192e-06
4160,3.204495905537169e-08
4161,1.0548237878400708e-06
4162,3.198581395421557e-08
4163,1.0538370967000622e-06
4164,3.1926781531720186e-08
4165,1.0528517991370689e-06
4166,3.186786153300491e-08
4167,1.0518678925505363e-06
4168,3.180905372654255e-08
4169,1.050885374284534e-06
4170,3.175035781528536e-08
4171,1.0499042417222664e-06
4172,3.1691773570604334e-08
4173,1.0489244922585254e-06
4174,3.163330074832854e-08
4175,1.0479461232768505e-06
4176,3.157493907700224e-08
4177,1.046969132169618e-06
4178,3.151668832866173e-08
4179,1.045993516334948e-06
4180,3.145854821741782e-08
4181,1.0450192731966305e-06
4182,3.1400518526485554e-08
4183,1.044046400157618e-06
4184,3.134259899930207e-08
4185,1.0430748946331739e-06
4186,3.1284789374686474e-08
4187,1.0421047540680754e-06
4188,3.1227089414483725e-08
4189,1.0411359758780924e-06
4190,3.1169498849442755e-08
4191,1.0401685575038897e-06
4192,3.1112017445407084e-08
4193,1.0392024963934317e-06
4194,3.1054644969768016e-08
4195,1.0382377899889741e-06
4196,3.0997381167403934e-08
4197,1.0372744357718532e-06
4198,3.0940225801772814e-08
4199,1.0363124311948259e-06
4200,3.0883178617272564e-08
4201,1.0353517736905967e-06
4202,3.082623934867623e-08
4203,1.0343924607587232e-06
4204,3.07694077885135e-08
4205,1.033434489900864e-06
4206,3.071268369466641e-08
4207,1.032477858583722e-06
4208,3.0656066803086953e-08
4209,1.0315225642975653e-06
4210,3.059955687959928e-08
4211,1.0305686045327587e-06
4212,3.054315368461009e-08
4213,1.0296159768270815e-06
4214,3.048685699670141e-08
4215,1.028664678647628e-06
4216,3.043066653148408e-08
4217,1.0277147075208177e-06
4218,3.037458208149501e-08
4219,1.0267660609893317e-06
4220,3.0318603429026606e-08
4221,1.0258187365723901e-06
4222,3.0262730305072374e-08
4223,1.0248727318180346e-06
4224,3.020696247836214e-08
4225,1.0239280442133614e-06
4226,3.015129969962188e-08
4227,1.0229846713174101e-06
4228,3.009574176446112e-08
4229,1.0220426107285507e-06
4230,3.004028842225716e-08
4231,1.0211018599662856e-06
4232,2.9984939430731875e-08
4233,1.02016241658744e-06
4234,2.992969457244017e-08
4235,1.0192242781817566e-06
4236,2.987455360171005e-08
4237,1.0182874422970227e-06
4238,2.981951628283448e-08
4239,1.017351906540309e-06
4240,2.9764582424771e-08
4241,1.0164176684888253e-06
4242,2.9709751743917505e-08
4243,1.015484725688561e-06
4244,2.965502401133878e-08
4245,1.0145530757709509e-06
4246,2.960039902118492e-08
4247,1.0136227163588889e-06
4248,2.954587656084024e-08
4249,1.0126936450436791e-06
4250,2.9491456363102605e-08
4251,1.0117658594104227e-06
4252,2.9437138213289105e-08
4253,1.0108393571039048e-06
4254,2.9382921907974847e-08
4255,1.009914135761288e-06
4256,2.9328807171790983e-08
4257,1.0089901929651724e-06
4258,2.9274793826066525e-08
4259,1.0080675263782522e-06
4260,2.9220881611337367e-08
4261,1.0071461336327434e-06
4262,2.9167070312176678e-08
4263,1.0062260123856657e-06
4264,2.9113359721795092e-08
4265,1.005307160291038e-06
4266,2.905974959802134e-08
4267,1.0043895749938074e-06
4268,2.9006239726221755e-08
4269,1.0034732541522025e-06
4270,2.895282986891171e-08
4271,1.0025581954279804e-06
4272,2.889951981743724e-08
4273,1.0016443965214534e-06
4274,2.8846309349990786e-08
4275,1.000731855069648e-06
4276,2.8793198216135272e-08
4277,9.998205687773063e-07
4278,2.8740186245867788e-08
4279,9.989105353489804e-07
4280,2.8687273199691692e-08
4281,9.980017524724123e-07
4282,2.863445885678942e-08
4283,9.97094217828859e-07
4284,2.8581742974861483e-08
4285,9.961879291150817e-07
4286,2.852912536360096e-08
4287,9.95282884076794e-07
4288,2.8476605808322315e-08
4289,9.943790804099499e-07
4290,2.842418408028524e-08
4291,9.934765158313947e-07
4292,2.8371859951957015e-08
4293,9.925751880523024e-07
4294,2.831963321575367e-08
4295,9.916750948350631e-07
4296,2.8267503690434144e-08
4297,9.907762339235793e-07
4298,2.8215471118858634e-08
4299,9.898786030076153e-07
4300,2.816353528743474e-08
4301,9.889821998610292e-07
4302,2.811169600455752e-08
4303,9.880870222507963e-07
4304,2.8059953065375203e-08
4305,9.871930679251268e-07
4306,2.8008306216586996e-08
4307,9.863003346215544e-07
4308,2.7956755269288418e-08
4309,9.854088201391982e-07
4310,2.7905300022980656e-08
4311,9.845185222421647e-07
4312,2.785394025085679e-08
4313,9.83629438689724e-07
4314,2.7802675741869373e-08
4315,9.827415672785113e-07
4316,2.775150630083426e-08
4317,9.818549058065707e-07
4318,2.7700431721786505e-08
4319,9.80969452048041e-07
4320,2.7649451749786692e-08
4321,9.800852038029755e-07
4322,2.7598566250431063e-08
4323,9.792021588715138e-07
4324,2.7547774970982445e-08
4325,9.783203150803725e-07
4326,2.749707770105137e-08
4327,9.774396702162118e-07
4328,2.74464742418054e-08
4329,9.76560222123248e-07
4330,2.7395964386179286e-08
4331,9.75681968602164e-07
4332,2.734554794121255e-08
4333,9.748049074938847e-07
4334,2.7295224693747508e-08
4335,9.739290366158787e-07
4336,2.7244994427889455e-08
4337,9.730543538180568e-07
4338,2.719485697302416e-08
4339,9.721808569568268e-07
4340,2.7144812105797137e-08
4341,9.713085438521248e-07
4342,2.7094859599687978e-08
4343,9.704374123456547e-07
4344,2.7044999263538365e-08
4345,9.695674603085878e-07
4346,2.6995230912154645e-08
4347,9.686986856280878e-07
4348,2.6945554376246148e-08
4349,9.678310861789471e-07
4350,2.689596940293583e-08
4351,9.669646597705402e-07
4352,2.68464757601624e-08
4353,9.660994043107174e-07
4354,2.6797073347194797e-08
4355,9.652353176913601e-07
4356,2.6747761902208732e-08
4357,9.643723978015392e-07
4358,2.6698541233986955e-08
4359,9.635106425180026e-07
4360,2.6649411150270316e-08
4361,9.626500497324534e-07
4362,2.6600371443645678e-08
4363,9.61790617358859e-07
4364,2.6551421939073995e-08
4365,9.609323432888028e-07
4366,2.650256239544016e-08
4367,9.600752254179974e-07
4368,2.645379264508925e-08
4369,9.592192617171035e-07
4370,2.6405112538663664e-08
4371,9.583644500802742e-07
4372,2.6356521834352886e-08
4373,9.575107883875958e-07
4374,2.6308020293130634e-08
4375,9.566582745926886e-07
4376,2.62596077776198e-08
4377,9.558069066688817e-07
4378,2.6211284129773978e-08
4379,9.549566825428117e-07
4380,2.6163049092519202e-08
4381,9.541076000917431e-07
4382,2.6114902458894682e-08
4383,9.532596573124854e-07
4384,2.6066844104827895e-08
4385,9.524128521784265e-07
4386,2.6018873796643694e-08
4387,9.515671826059942e-07
4388,2.597099133642392e-08
4389,9.507226465564948e-07
4390,2.5923196562053668e-08
4391,9.498792420303757e-07
4392,2.5875489270520508e-08
4393,9.490369669716243e-07
4394,2.5827869269706036e-08
4395,9.48195819359922e-07
4396,2.5780336360816962e-08
4397,9.473557971600436e-07
4398,2.573289037545978e-08
4399,9.465168984045796e-07
4400,2.5685531131719214e-08
4401,9.45679121042396e-07
4402,2.5638258414215288e-08
4403,9.448424630477483e-07
4404,2.5591072046815144e-08
4405,9.440069224531966e-07
4406,2.5543971840234443e-08
4407,9.431724972497141e-07
4408,2.5496957631487063e-08
4409,9.423391854613111e-07
4410,2.54500292067444e-08
4411,9.415069850677589e-07
4412,2.540318638535244e-08
4413,9.406758941012748e-07
4414,2.5356428980015968e-08
4415,9.398459105639399e-07
4416,2.5309756810230836e-08
4417,9.390170325136796e-07
4418,2.5263169722124847e-08
4419,9.381892579591222e-07
4420,2.5216667504515498e-08
4421,9.373625849457306e-07
4422,2.5170249967850497e-08
4423,9.365370114773548e-07
4424,2.5123916929853625e-08
4425,9.357125356138514e-07
4426,2.5077668209503092e-08
4427,9.34889155401164e-07
4428,2.503150363871654e-08
4429,9.340668689225665e-07
4430,2.4985423060911533e-08
4431,9.332456742009167e-07
4432,2.4939426251832887e-08
4433,9.324255692950178e-07
4434,2.4893513022847266e-08
4435,9.316065522683445e-07
4436,2.48476832237831e-08
4437,9.307886211808095e-07
4438,2.480193668095739e-08
4439,9.299717741376872e-07
4440,2.475627318458117e-08
4441,9.291560091737037e-07
4442,2.4710692575296827e-08
4443,9.283413244042989e-07
4444,2.4665194703434874e-08
4445,9.275277179043759e-07
4446,2.4619779345773504e-08
4447,9.267151877438982e-07
4448,2.457444631733725e-08
4449,9.259037320298523e-07
4450,2.4529195484541654e-08
4451,9.250933488776925e-07
4452,2.448402665732756e-08
4453,9.242840363625063e-07
4454,2.4438939656573604e-08
4455,9.234757926052619e-07
4456,2.4393934305911417e-08
4457,9.22668615711392e-07
4458,2.4349010432081434e-08
4459,9.218625038030095e-07
4460,2.430416786653388e-08
4461,9.210574549920641e-07
4462,2.4259406420546958e-08
4463,9.202534673947424e-07
4464,2.4214725944295372e-08
4465,9.194505391428882e-07
4466,2.417012622450493e-08
4467,9.186486683629039e-07
4468,2.412560711332698e-08
4469,9.178478531890803e-07
4470,2.4081168461915157e-08
4471,9.170480917943339e-07
4472,2.4036810059880393e-08
4473,9.162493822743115e-07
4474,2.39925317452789e-08
4475,9.154517228125561e-07
4476,2.3948333382514405e-08
4477,9.146551115372986e-07
4478,2.3904214763120032e-08
4479,9.138595466280504e-07
4480,2.386017568617486e-08
4481,9.130650262014783e-07
4482,2.3816216071581982e-08
4483,9.122715484613774e-07
4484,2.3772335705750016e-08
4485,9.114791115905704e-07
4486,2.3728534414982667e-08
4487,9.106877137089575e-07
4488,2.3684812000995912e-08
4489,9.098973530057053e-07
4490,2.3641168350009016e-08
4491,9.091080277083838e-07
4492,2.3597603281735493e-08
4493,9.083197359497801e-07
4494,2.3554116586319003e-08
4495,9.075324759232773e-07
4496,2.351070814416599e-08
4497,9.067462458410761e-07
4498,2.3467377785369725e-08
4499,9.059610438742382e-07
4500,2.3424125333836002e-08
4501,9.051768682605679e-07
4502,2.3380950613750693e-08
4503,9.043937171683065e-07
4504,2.3337853484160823e-08
4505,9.036115888242817e-07
4506,2.3294833774316245e-08
4507,9.028304814357559e-07
4508,2.3251891292582508e-08
4509,9.020503932073331e-07
4510,2.32090258951126e-08
4511,9.012713223606264e-07
4512,2.3166237432990587e-08
4513,9.004932671319165e-07
4514,2.3123525742701705e-08
4515,8.99716225771029e-07
4516,2.3080890658614973e-08
4517,8.989401964745508e-07
4518,2.3038331980363378e-08
4519,8.981651774439008e-07
4520,2.299584955501762e-08
4521,8.973911669583319e-07
4522,2.2953443282864253e-08
4523,8.966181633128881e-07
4524,2.291111297283035e-08
4525,8.958461646788957e-07
4526,2.2868858435388817e-08
4527,8.950751693132174e-07
4528,2.2826679516020684e-08
4529,8.943051754828598e-07
4530,2.2784576078150124e-08
4531,8.93536181472522e-07
4532,2.2742547965336532e-08
4533,8.92768185503794e-07
4534,2.270059498977832e-08
4535,8.920011858730406e-07
4536,2.265871702823818e-08
4537,8.912351808390175e-07
4538,2.261691390220928e-08
4539,8.904701686665134e-07
4540,2.2575185444690892e-08
4541,8.897061476247611e-07
4542,2.2533531506407794e-08
4543,8.88943116001659e-07
4544,2.2491951946256903e-08
4545,8.88181072117921e-07
4546,2.245044660973913e-08
4547,8.874200142204678e-07
4548,2.2409015292192992e-08
4549,8.866599405939554e-07
4550,2.2367657884837684e-08
4551,8.859008495604891e-07
4552,2.232637423753651e-08
4553,8.851427394228263e-07
4554,2.2285164187787423e-08
4555,8.843856084619872e-07
4556,2.2244027540321158e-08
4557,8.836294549832581e-07
4558,2.220296417909802e-08
4559,8.828742773412791e-07
4560,2.2161973966377813e-08
4561,8.821200737906872e-07
4562,2.2121056716172896e-08
4563,8.813668426790295e-07
4564,2.2080212284256076e-08
4565,8.806145823274466e-07
4566,2.2039440509300117e-08
4567,8.798632910568027e-07
4568,2.1998741248103253e-08
4569,8.791129671835783e-07
4570,2.1958114359699215e-08
4571,8.783636090578379e-07
4572,2.1917559683084893e-08
4573,8.776152150029237e-07
4574,2.1877077057875193e-08
4575,8.76867783395057e-07
4576,2.183666636360804e-08
4577,8.761213125289421e-07
4578,2.179632742071541e-08
4579,8.753758007683282e-07
4580,2.1756060082722223e-08
4581,8.746312464480777e-07
4582,2.1715864195801457e-08
4583,8.738876479497771e-07
4584,2.1675739626160098e-08
4585,8.731450036267818e-07
4586,2.1635686229875674e-08
4587,8.724033118433541e-07
4588,2.1595703856376487e-08
4589,8.716625709437663e-07
4590,2.1555792328179227e-08
4591,8.709227792714344e-07
4592,2.151595150326158e-08
4593,8.701839352342979e-07
4594,2.1476181265802914e-08
4595,8.694460372379172e-07
4596,2.143648147829411e-08
4597,8.687090836188143e-07
4598,2.139685193172553e-08
4599,8.679730727346258e-07
4600,2.135729251663199e-08
4601,8.672380030179529e-07
4602,2.131780309919971e-08
4603,8.665038728552062e-07
4604,2.127838352344624e-08
4605,8.657706806069171e-07
4606,2.123903363449436e-08
4607,8.650384246916291e-07
4608,2.1199753328681972e-08
4609,8.643071034870539e-07
4610,2.1160542364968805e-08
4611,8.635767154323212e-07
4612,2.1121400695540988e-08
4613,8.628472589192628e-07
4614,2.10823281374858e-08
4615,8.621187323357595e-07
4616,2.104332455472653e-08
4617,8.613911340962721e-07
4618,2.100438980652398e-08
4619,8.606644626416993e-07
4620,2.0965523739205088e-08
4621,8.599387163662719e-07
4622,2.0926726207727837e-08
4623,8.592138937179463e-07
4624,2.0887997101301902e-08
4625,8.584899931112902e-07
4626,2.0849336229966525e-08
4627,8.577670129518817e-07
4628,2.081074349608503e-08
4629,8.570449517335034e-07
4630,2.077221875309088e-08
4631,8.563238078431439e-07
4632,2.0733761822070574e-08
4633,8.556035797111828e-07
4634,2.0695372587506622e-08
4635,8.548842658102521e-07
4636,2.065705092252359e-08
4637,8.541658645922393e-07
4638,2.0618796698591706e-08
4639,8.53448374489835e-07
4640,2.058060974192925e-08
4641,8.527317939348275e-07
4642,2.054248988931428e-08
4643,8.52016121415027e-07
4644,2.050443708412104e-08
4645,8.513013554033938e-07
4646,2.0466451125907587e-08
4647,8.505874943088034e-07
4648,2.0428531864013314e-08
4649,8.49874536629273e-07
4650,2.03906792132806e-08
4651,8.491624808532525e-07
4652,2.0352893017859133e-08
4653,8.484513254171426e-07
4654,2.0315173133360873e-08
4655,8.477410688268379e-07
4656,2.0277519418519254e-08
4657,8.470317095542343e-07
4658,2.023993176386993e-08
4659,8.463232460576182e-07
4660,2.020240999062236e-08
4661,8.456156768412319e-07
4662,2.0164954001628726e-08
4663,8.449090004041412e-07
4664,2.0127563638653852e-08
4665,8.44203215211275e-07
4666,2.0090238766910555e-08
4667,8.434983197619968e-07
4668,2.0052979270774113e-08
4669,8.427943125846233e-07
4670,2.0015785023077995e-08
4671,8.42091192178411e-07
4672,1.9978655857283097e-08
4673,8.413889569927054e-07
4674,1.9941591631574844e-08
4675,8.406876055891186e-07
4676,1.9904592258259354e-08
4677,8.399871364533169e-07
4678,1.9867657559269716e-08
4679,8.392875481107039e-07
4680,1.9830787444967096e-08
4681,8.385888390822748e-07
4682,1.9793981752473563e-08
4683,8.37891007862401e-07
4684,1.9757240353717035e-08
4685,8.371940530041035e-07
4686,1.972056313152392e-08
4687,8.364979730275392e-07
4688,1.9683949947682765e-08
4689,8.358027664698015e-07
4690,1.9647400668382005e-08
4691,8.351084318400906e-07
4692,1.9610915169894145e-08
4693,8.344149676763164e-07
4694,1.9574493283085133e-08
4695,8.337223725288683e-07
4696,1.9538134940963047e-08
4697,8.330306449398812e-07
4698,1.9501839964209063e-08
4699,8.323397834413226e-07
4700,1.9465608238932273e-08
4701,8.316497866063253e-07
4702,1.9429439653032653e-08
4703,8.309606529796437e-07
4704,1.9393334057480696e-08
4705,8.302723810950642e-07
4706,1.935729134078238e-08
4707,8.295849695158401e-07
4708,1.9321311341797377e-08
4709,8.288984168185668e-07
4710,1.9285393977612582e-08
4711,8.282127215564275e-07
4712,1.9249539090497353e-08
4713,8.275278822869357e-07
4714,1.9213746550247893e-08
4715,8.26843897591875e-07
4716,1.917801623828076e-08
4717,8.26160766034321e-07
4718,1.914234802943882e-08
4719,8.254784861880251e-07
4720,1.9106741803113363e-08
4721,8.247970566454641e-07
4722,1.9071197427328922e-08
4723,8.241164759954802e-07
4724,1.9035714784059235e-08
4725,8.234367427983125e-07
4726,1.9000293721225756e-08
4727,8.227578556375147e-07
4728,1.8964934143787655e-08
4729,8.220798131110991e-07
4730,1.89296358977225e-08
4731,8.214026138187117e-07
4732,1.8894398888379244e-08
4733,8.207262563695627e-07
4734,1.8859222992069444e-08
4735,8.200507393255024e-07
4736,1.8824108026412474e-08
4737,8.193760612976934e-07
4738,1.878905396127597e-08
4739,8.187022209465425e-07
4740,1.875406061730687e-08
4741,8.180292168092641e-07
4742,1.8719127859649425e-08
4743,8.173570475066092e-07
4744,1.8684255585032414e-08
4745,8.166857116881061e-07
4746,1.86494436758931e-08
4747,8.160152079521822e-07
4748,1.8614692020639734e-08
4749,8.153455349044554e-07
4750,1.8580000466394186e-08
4751,8.14676691192394e-07
4752,1.8545368919781156e-08
4753,8.140086754234406e-07
4754,1.8510797223180394e-08
4755,8.133414861972977e-07
4756,1.847628528535037e-08
4757,8.126751221952806e-07
4758,1.8441832978420585e-08
4759,8.120095820385215e-07
4760,1.840744018887803e-08
4761,8.113448643503467e-07
4762,1.8373106788582776e-08
4763,8.106809677723532e-07
4764,1.8338832649633235e-08
4765,8.100178909535345e-07
4766,1.8304617675822927e-08
4767,8.093556325404495e-07
4768,1.8270461723098818e-08
4769,8.086941911553177e-07
4770,1.8236364680966803e-08
4771,8.080335654879311e-07
4772,1.820232644565578e-08
4773,8.073737541623378e-07
4774,1.8168346868081278e-08
4775,8.06714755836508e-07
4776,1.813442582953548e-08
4777,8.060565691662268e-07
4778,1.8100563267896686e-08
4779,8.053991928479237e-07
4780,1.8066759026883504e-08
4781,8.047426255156192e-07
4782,1.8033012966866762e-08
4783,8.040868658385336e-07
4784,1.7999325015637713e-08
4785,8.034319124877536e-07
4786,1.796569500932769e-08
4787,8.02777764125348e-07
4788,1.7932122863758914e-08
4789,8.021244194516467e-07
4790,1.7898608451109347e-08
4791,8.014718771223987e-07
4792,1.7865151672987036e-08
4793,8.008201358442561e-07
4794,1.783175239785839e-08
4795,8.00169194280242e-07
4796,1.7798410507251805e-08
4797,7.995190510970413e-07
4798,1.776512589013112e-08
4799,7.988697050132695e-07
4800,1.7731898446544527e-08
4801,7.982211547228771e-07
4802,1.769872802764653e-08
4803,7.975733989165999e-07
4804,1.766561453453159e-08
4805,7.969264362613761e-07
4806,1.7632557870449442e-08
4807,7.96280265506485e-07
4808,1.7599557915505244e-08
4809,7.956348853135681e-07
4810,1.7566614549668535e-08
4811,7.949902944099274e-07
4812,1.753372764697556e-08
4813,7.943464914859167e-07
4814,1.750089709975033e-08
4815,7.937034752602007e-07
4816,1.7468122824822116e-08
4817,7.930612444674669e-07
4818,1.743540468282552e-08
4819,7.924197977867846e-07
4820,1.7402742546272923e-08
4821,7.917791339412471e-07
4822,1.737013633165652e-08
4823,7.911392516773098e-07
4824,1.7337585940440068e-08
4825,7.90500149712265e-07
4826,1.7305091233081333e-08
4827,7.89861826759128e-07
4828,1.727265208340192e-08
4829,7.892242815322134e-07
4830,1.724026840155267e-08
4831,7.885875127883998e-07
4832,1.7207940090015788e-08
4833,7.879515192575446e-07
4834,1.7175667018176444e-08
4835,7.87316299659981e-07
4836,1.7143449091412515e-08
4837,7.86681852771283e-07
4838,1.7111286204027664e-08
4839,7.860481772974431e-07
4840,1.7079178214735046e-08
4841,7.854152719919531e-07
4842,1.7047125038997745e-08
4843,7.847831356169032e-07
4844,1.7015126561123823e-08
4845,7.841517668962265e-07
4846,1.6983182666074287e-08
4847,7.835211645814666e-07
4848,1.695129324160896e-08
4849,7.828913274427163e-07
4850,1.691945821721259e-08
4851,7.822622542486441e-07
4852,1.6887677461154805e-08
4853,7.816339437441054e-07
4854,1.6855950838225012e-08
4855,7.810063946748588e-07
4856,1.682427827072681e-08
4857,7.803796058314444e-07
4858,1.679265965948582e-08
4859,7.797535759715512e-07
4860,1.6761094877245683e-08
4861,7.791283038585355e-07
4862,1.672958382218812e-08
4863,7.785037882680667e-07
4864,1.6698126419008404e-08
4865,7.778800279621178e-07
4866,1.6666722464397576e-08
4867,7.772570217765298e-07
4868,1.6635371970700865e-08
4869,7.766347684098079e-07
4870,1.6604074743710887e-08
4871,7.760132666557191e-07
4872,1.657283072633032e-08
4873,7.753925153483171e-07
4874,1.6541639810182465e-08
4875,7.747725132712594e-07
4876,1.651050189813459e-08
4877,7.741532591772049e-07
4878,1.6479416840667166e-08
4879,7.735347518284413e-07
4880,1.6448384572859436e-08
4881,7.729169901196736e-07
4882,1.6417404982018153e-08
4883,7.722999727760298e-07
4884,1.6386477958288093e-08
4885,7.716836985804905e-07
4886,1.6355603388026343e-08
4887,7.710681663776362e-07
4888,1.632478119903303e-08
4889,7.704533749650628e-07
4890,1.629401125169346e-08
4891,7.698393231515481e-07
4892,1.6263293475759463e-08
4893,7.692260097188553e-07
4894,1.6232627737023697e-08
4895,7.686134335096421e-07
4896,1.6202013962093747e-08
4897,7.680015933173459e-07
4898,1.6171452024137195e-08
4899,7.673904879652413e-07
4900,1.6140941854766864e-08
4901,7.667801162681751e-07
4902,1.611048330314723e-08
4903,7.661704770393439e-07
4904,1.6080076291221938e-08
4905,7.655615691151882e-07
4906,1.604972072435619e-08
4907,7.649533913297461e-07
4908,1.601941650245848e-08
4909,7.643459424941408e-07
4910,1.5989163522966183e-08
4911,7.637392214352349e-07
4912,1.5958961674104353e-08
4913,7.631332269965486e-07
4914,1.5928810853339348e-08
4915,7.625279580154653e-07
4916,1.5898710980114098e-08
4917,7.619234133161913e-07
4918,1.5868661937613945e-08
4919,7.613195917523536e-07
4920,1.583866364314914e-08
4921,7.607164921578124e-07
4922,1.580871596211276e-08
4923,7.601141133524456e-07
4924,1.5778818826195662e-08
4925,7.595124542305498e-07
4926,1.57489721366329e-08
4927,7.589115136265252e-07
4928,1.571917581036675e-08
4929,7.583112903779664e-07
4930,1.568942968438693e-08
4931,7.577117833424688e-07
4932,1.565973370737214e-08
4933,7.571129913540553e-07
4934,1.56300877735756e-08
4935,7.565149133218539e-07
4936,1.560049179932664e-08
4937,7.559175480698165e-07
4938,1.5570945664925942e-08
4939,7.553208944542181e-07
4940,1.5541449276700512e-08
4941,7.547249513588391e-07
4942,1.5512002532574627e-08
4943,7.541297176524185e-07
4944,1.5482605385384526e-08
4945,7.535351922198684e-07
4946,1.545325765616783e-08
4947,7.529413738833389e-07
4948,1.5423959298783133e-08
4949,7.523482615480823e-07
4950,1.5394710216330488e-08
4951,7.517558540914013e-07
4952,1.5365510289531948e-08
4953,7.51164150371123e-07
4954,1.5336359441825012e-08
4955,7.50573149291837e-07
4956,1.5307257583567523e-08
4957,7.499828497589174e-07
4958,1.5278204603607247e-08
4959,7.493932506082211e-07
4960,1.5249200394854256e-08
4961,7.488043507235553e-07
4962,1.5220244887105416e-08
4963,7.482161490214341e-07
4964,1.5191337972274142e-08
4965,7.476286444042699e-07
4966,1.5162479574481688e-08
4967,7.470418357428445e-07
4968,1.5133669577155348e-08
4969,7.464557219343433e-07
4970,1.510490788284129e-08
4971,7.45870301886063e-07
4972,1.5076194415791412e-08
4973,7.452855744983619e-07
4974,1.5047529066928152e-08
4975,7.447015386720406e-07
4976,1.5018911756568632e-08
4977,7.441181933088057e-07
4978,1.4990342388616212e-08
4979,7.435355373284054e-07
4980,1.4961820862381205e-08
4981,7.429535696211091e-07
4982,1.4933347084480608e-08
4983,7.423722891037463e-07
4984,1.490492096396408e-08
4985,7.41791694689468e-07
4986,1.4876542429111222e-08
4987,7.412117853062277e-07
4988,1.4848211347832579e-08
4989,7.406325598625111e-07
4990,1.4819927656872996e-08
4991,7.400540172619298e-07
4992,1.4791691242691644e-08
4993,7.394761564436101e-07
4994,1.4763502050722546e-08
4995,7.388989763781143e-07
4996,1.473535996518271e-08
4997,7.383224759109743e-07
4998,1.4707264875200831e-08
4999,7.377466540005668e-07
5000,1.4679216717510694e-08
5001,7.371715095831875e-07
5002,1.4651215393871258e-08
5003,7.365970415921344e-07
5004,1.4623260810092995e-08
5005,7.360232489550349e-07
5006,1.4595352886042283e-08
5007,7.354501306240661e-07
5008,1.456749152481586e-08
5009,7.348776855275717e-07
5010,1.4539676636129627e-08
5011,7.343059126148849e-07
5012,1.4511908138183863e-08
5013,7.337348108160919e-07
5014,1.4484185922572224e-08
5015,7.331643790682195e-07
5016,1.4456509904444025e-08
5017,7.325946163297772e-07
5018,1.4428880006121363e-08
5019,7.320255215649723e-07
5020,1.4401296129349446e-08
5021,7.314570937207041e-07
5022,1.4373758206144442e-08
5023,7.308893317359997e-07
5024,1.4346266123323031e-08
5025,7.303222345630691e-07
5026,1.4318819788717234e-08
5027,7.297558011852129e-07
5028,1.4291419139829729e-08
5029,7.291900305414861e-07
5030,1.4264064064943173e-08
5031,7.286249215975347e-07
5032,1.423675448472672e-08
5033,7.28060473316899e-07
5034,1.4209490313528148e-08
5035,7.274966846662807e-07
5036,1.4182271468572619e-08
5037,7.269335546147217e-07
5038,1.4155097838631091e-08
5039,7.263710821323695e-07
5040,1.4127969355307545e-08
5041,7.2580926619818e-07
5042,1.410088596207324e-08
5043,7.252481057696223e-07
5044,1.4073847527800703e-08
5045,7.246875998403646e-07
5046,1.4046853980531702e-08
5047,7.241277473780414e-07
5048,1.4019905205755464e-08
5049,7.235685473278235e-07
5050,1.3993001147692607e-08
5051,7.230099987410793e-07
5052,1.396614174783936e-08
5053,7.224521005762131e-07
5054,1.3939326897085097e-08
5055,7.218948518082599e-07
5056,1.3912556479022114e-08
5057,7.213382514158569e-07
5058,1.388583043148696e-08
5059,7.207822983968876e-07
5060,1.3859148669721811e-08
5061,7.202269917600768e-07
5062,1.3832511121296086e-08
5063,7.196723304801175e-07
5064,1.3805917682909704e-08
5065,7.191183135510347e-07
5066,1.3779368272607297e-08
5067,7.185649399971558e-07
5068,1.3752862823077289e-08
5069,7.180122087835052e-07
5070,1.3726401221428602e-08
5071,7.174601189307596e-07
5072,1.3699983400638597e-08
5073,7.169086694550087e-07
5074,1.367360930314989e-08
5075,7.163578593462625e-07
5076,1.3647278790675826e-08
5077,7.158076875787405e-07
5078,1.362099179297617e-08
5079,7.152581531960862e-07
5080,1.3594748257191507e-08
5081,7.147092552425994e-07
5082,1.3568548111621266e-08
5083,7.141609926844615e-07
5084,1.3542391202572365e-08
5085,7.136133645414655e-07
5086,1.3516277520612948e-08
5087,7.130663698434281e-07
5088,1.34902069306808e-08
5089,7.125200076057078e-07
5090,1.3464179389920915e-08
5091,7.119742768564751e-07
5092,1.3438194807764936e-08
5093,7.114291765995958e-07
5094,1.3412253072233586e-08
5095,7.108847058731511e-07
5096,1.3386354140535224e-08
5097,7.103408636997055e-07
5098,1.3360497899587313e-08
5099,7.097976491002746e-07
5100,1.3334684284231139e-08
5101,7.092550611275769e-07
5102,1.33089132285914e-08
5103,7.087130988075776e-07
5104,1.3283184641580672e-08
5105,7.081717611589402e-07
5106,1.325749839543301e-08
5107,7.076310472014824e-07
5108,1.323185445187575e-08
5109,7.070909560022495e-07
5110,1.3206252757872466e-08
5111,7.065514866283231e-07
5112,1.3180693208282651e-08
5113,7.06012638069529e-07
5114,1.3155175695745674e-08
5115,7.054744093862124e-07
5116,1.3129700175759485e-08
5117,7.0493679962528e-07
5118,1.3104266537719355e-08
5119,7.04399807794312e-07
5120,1.3078874731478728e-08
5121,7.038634330499831e-07
5122,1.3053524676292591e-08
5123,7.03327674354776e-07
5124,1.302821627522645e-08
5125,7.027925307576832e-07
5126,1.3002949441659384e-08
5127,7.022580013638181e-07
5128,1.297772412550924e-08
5129,7.017240851830866e-07
5130,1.2952540236073561e-08
5131,7.011907812984666e-07
5132,1.2927397708159435e-08
5133,7.006580887775922e-07
5134,1.290229643419305e-08
5135,7.001260066502005e-07
5136,1.2877236329788158e-08
5137,6.995945339978415e-07
5138,1.2852217357324763e-08
5139,6.990636698928657e-07
5140,1.2827239424109408e-08
5141,6.985334133989156e-07
5142,1.2802302443117623e-08
5143,6.980037635697939e-07
5144,1.2777406316638753e-08
5145,6.97474719483496e-07
5146,1.275255102763117e-08
5147,6.969462802417034e-07
5148,1.2727736467935775e-08
5149,6.964184448827212e-07
5150,1.2702962527778455e-08
5151,6.958912124722055e-07
5152,1.267822914928483e-08
5153,6.953645821157672e-07
5154,1.2653536298260053e-08
5155,6.948385529146941e-07
5156,1.262888385900852e-08
5157,6.943131238982027e-07
5158,1.2604271749780952e-08
5159,6.937882941725507e-07
5160,1.2579699920331626e-08
5161,6.932640628372847e-07
5162,1.2555168283919256e-08
5163,6.927404289487223e-07
5164,1.2530676745973488e-08
5165,6.92217391610283e-07
5166,1.2506225238278273e-08
5167,6.916949499151348e-07
5168,1.2481813716969664e-08
5169,6.911731029487442e-07
5170,1.2457442068731927e-08
5171,6.906518498188754e-07
5172,1.243311023402967e-08
5173,6.901311896043737e-07
5174,1.2408818143951724e-08
5175,6.896111214062687e-07
5176,1.2384565716732976e-08
5177,6.89091644334445e-07
5178,1.2360352889042303e-08
5179,6.885727574841274e-07
5180,1.2336179553239374e-08
5181,6.880544599246104e-07
5182,1.2312045659034286e-08
5183,6.875367507865796e-07
5184,1.228795113399672e-08
5185,6.870196291896331e-07
5186,1.226389588924495e-08
5187,6.865030942322695e-07
5188,1.2239879886355289e-08
5189,6.85987145031257e-07
5190,1.2215903018175503e-08
5191,6.854717806750839e-07
5192,1.2191965225077146e-08
5193,6.84957000277137e-07
5194,1.2168066423935017e-08
5195,6.84442802972889e-07
5196,1.214420653883152e-08
5197,6.839291878554021e-07
5198,1.2120385521168319e-08
5199,6.834161540616719e-07
5200,1.2096603284366387e-08
5201,6.829037006998701e-07
5202,1.2072859744055128e-08
5203,6.823918268888341e-07
5204,1.204915481666935e-08
5205,6.818805317470769e-07
5206,1.202548847357446e-08
5207,6.813698144142237e-07
5208,1.2001860624031674e-08
5209,6.808596740123242e-07
5210,1.1978271194377677e-08
5211,6.8035010965776e-07
5212,1.1954720086328705e-08
5213,6.798411204846396e-07
5214,1.1931207276261203e-08
5215,6.793327056390877e-07
5216,1.1907732665204149e-08
5217,6.788248642163839e-07
5218,1.1884296165151395e-08
5219,6.783175953851044e-07
5220,1.186089772749157e-08
5221,6.778108982618238e-07
5222,1.1837537278884168e-08
5223,6.773047719953042e-07
5224,1.1814214778445018e-08
5225,6.767992157450991e-07
5226,1.1790930106154042e-08
5227,6.762942286033529e-07
5228,1.1767683206187958e-08
5229,6.757898097374733e-07
5230,1.1744474002525e-08
5231,6.752859582926403e-07
5232,1.172130245403815e-08
5233,6.74782673406086e-07
5234,1.1698168448603499e-08
5235,6.742799542285861e-07
5236,1.1675071943023469e-08
5237,6.737777998988383e-07
5238,1.165201284185409e-08
5239,6.732762095879863e-07
5240,1.1628991134585725e-08
5241,6.727751824585574e-07
5242,1.1606006712579927e-08
5243,6.722747176274668e-07
5244,1.158305949413631e-08
5245,6.717748142609445e-07
5246,1.1560149432737142e-08
5247,6.712754715457786e-07
5248,1.1537276391794256e-08
5249,6.7077668858894e-07
5250,1.1514440461344144e-08
5251,6.702784645602419e-07
5252,1.1491641409090013e-08
5253,6.697807986490993e-07
5254,1.1468879239814805e-08
5255,6.692836900214773e-07
5256,1.1446153886518882e-08
5257,6.687871378177605e-07
5258,1.1423465248061834e-08
5259,6.682911411996952e-07
5260,1.1400813274522365e-08
5261,6.677956993625288e-07
5262,1.137819792622312e-08
5263,6.673008114669355e-07
5264,1.1355619086244696e-08
5265,6.668064766592011e-07
5266,1.1333076715640385e-08
5267,6.663126941388323e-07
5268,1.1310570742923289e-08
5269,6.658194630676406e-07
5270,1.1288101094177288e-08
5271,6.653267826314101e-07
5272,1.1265667711993205e-08
5273,6.64834652001025e-07
5274,1.124327051617551e-08
5275,6.643430703338526e-07
5276,1.1220909445430782e-08
5277,6.638520368318185e-07
5278,1.1198584435644137e-08
5279,6.633615506864097e-07
5280,1.1176295413754444e-08
5281,6.62871611071821e-07
5282,1.1154042355523902e-08
5283,6.623822171751179e-07
5284,1.113182512063207e-08
5285,6.618933681538899e-07
5286,1.1109643682873514e-08
5287,6.614050632274229e-07
5288,1.1087497997137466e-08
5289,6.609173015929194e-07
5290,1.106538795341494e-08
5291,6.604300823892523e-07
5292,1.1043313502594755e-08
5293,6.599434048605208e-07
5294,1.1021274596572962e-08
5295,6.594572681941372e-07
5296,1.099927112666664e-08
5297,6.58971671550495e-07
5298,1.0977303076231721e-08
5299,6.584866141692139e-07
5300,1.0955370364200376e-08
5301,6.580020952278872e-07
5302,1.0933472925097344e-08
5303,6.575181139434956e-07
5304,1.0911610682822094e-08
5305,6.57034669470801e-07
5306,1.088978356250347e-08
5307,6.565517610403651e-07
5308,1.086799152081352e-08
5309,6.560693878823327e-07
5310,1.0846234506855442e-08
5311,6.555875491816329e-07
5312,1.0824512437470892e-08
5313,6.551062441320842e-07
5314,1.0802825247634565e-08
5315,6.546254719525483e-07
5316,1.0781172866071537e-08
5317,6.541452318633032e-07
5318,1.0759555247165995e-08
5319,6.536655230560525e-07
5320,1.0737972293729436e-08
5321,6.53186344748105e-07
5322,1.0716423990701272e-08
5323,6.527076961783422e-07
5324,1.0694910246466686e-08
5325,6.522295765336882e-07
5326,1.0673430993361938e-08
5327,6.517519850379412e-07
5328,1.0651986171203731e-08
5329,6.512749209141574e-07
5330,1.0630575711870879e-08
5331,6.50798383371693e-07
5332,1.0609199573022644e-08
5333,6.50322371665121e-07
5334,1.0587857687358556e-08
5335,6.498468849895678e-07
5336,1.0566549974956505e-08
5337,6.493719225718683e-07
5338,1.0545276381926118e-08
5339,6.48897483650437e-07
5340,1.0524036858272435e-08
5341,6.484235674447556e-07
5342,1.050283132789276e-08
5343,6.47950173191289e-07
5344,1.0481659706926162e-08
5345,6.474773000812673e-07
5346,1.0460521970562442e-08
5347,6.470049473788004e-07
5348,1.0439418046085702e-08
5349,6.465331143385922e-07
5350,1.0418347881092985e-08
5351,6.460618001711501e-07
5352,1.0397311377058667e-08
5353,6.455910041016085e-07
5354,1.037630850199114e-08
5355,6.451207253734119e-07
5356,1.0355339197233122e-08
5357,6.446509632367034e-07
5358,1.0334403383384613e-08
5359,6.441817169248324e-07
5360,1.0313501020259217e-08
5361,6.437129856970439e-07
5362,1.0292632041598645e-08
5363,6.43244768786297e-07
5364,1.0271796374778347e-08
5365,6.427770653964627e-07
5366,1.0250993936641502e-08
5367,6.423098748108471e-07
5368,1.0230224724036595e-08
5369,6.418431962791761e-07
5370,1.0209488625594804e-08
5371,6.413770290508544e-07
5372,1.0188785623279632e-08
5373,6.409113723743122e-07
5374,1.0168115627209076e-08
5375,6.404462254565544e-07
5376,1.0147478551518251e-08
5377,6.399815876441836e-07
5378,1.0126874442809237e-08
5379,6.395174581157629e-07
5380,1.0106303116694222e-08
5381,6.390538361409024e-07
5382,1.0085764580840781e-08
5383,6.385907209891742e-07
5384,1.0065258771939063e-08
5385,6.381281119124492e-07
5386,1.0044785600486722e-08
5387,6.376660081640376e-07
5388,1.0024345018182322e-08
5389,6.372044090126986e-07
5390,1.0003936985742167e-08
5391,6.367433137100852e-07
5392,9.983561431290296e-09
5393,6.362827215502126e-07
5394,9.963218304781746e-09
5395,6.358226317718779e-07
5396,9.942907521574007e-09
5397,6.353630436326766e-07
5398,9.92262904277423e-09
5399,6.349039564105681e-07
5400,9.902382807588174e-09
5401,6.344453693777161e-07
5402,9.882168747580572e-09
5403,6.339872818128812e-07
5404,9.861986827440977e-09
5405,6.335296929955141e-07
5406,9.841836979279194e-09
5407,6.330726021641648e-07
5408,9.821719120555973e-09
5409,6.326160085932605e-07
5410,9.801633218404772e-09
5411,6.321599115964378e-07
5412,9.781579213847155e-09
5413,6.317043104352666e-07
5414,9.761557058295685e-09
5415,6.312492043717491e-07
5416,9.74156665791887e-09
5417,6.307945926902946e-07
5418,9.721607978008647e-09
5419,6.303404746864386e-07
5420,9.70168097116178e-09
5421,6.298868496361999e-07
5422,9.681785578550262e-09
5423,6.294337168267331e-07
5424,9.661921715386907e-09
5425,6.289810755244336e-07
5426,9.642089342358242e-09
5427,6.285289250452829e-07
5428,9.622288419475229e-09
5429,6.280772646352819e-07
5430,9.602518863725897e-09
5431,6.27626093607186e-07
5432,9.582780618676757e-09
5433,6.271754112717347e-07
5434,9.563073666692689e-09
5435,6.267252169035838e-07
5436,9.543397912217096e-09
5437,6.262755097741493e-07
5438,9.523753291086087e-09
5439,6.258262891812297e-07
5440,9.504139770884657e-09
5441,6.253775544520676e-07
5442,9.484557289297618e-09
5443,6.249293048713381e-07
5444,9.465005810788312e-09
5445,6.244815397314057e-07
5446,9.445485258663486e-09
5447,6.240342583215334e-07
5448,9.425995558774594e-09
5449,6.235874599357504e-07
5450,9.406536668282946e-09
5451,6.231411439029694e-07
5452,9.387108548845531e-09
5453,6.226953095112703e-07
5454,9.367711136518736e-09
5455,6.222499560661777e-07
5456,9.34834438740748e-09
5457,6.218050828781307e-07
5458,9.329008220108653e-09
5459,6.213606892463286e-07
5460,9.309702582248257e-09
5461,6.209167744691616e-07
5462,9.290427424829229e-09
5463,6.204733378642398e-07
5464,9.271182706587128e-09
5465,6.200303787707321e-07
5466,9.25196838088318e-09
5467,6.195878964707409e-07
5468,9.232784357741116e-09
5469,6.191458902567979e-07
5470,9.213630603345421e-09
5471,6.187043594836353e-07
5472,9.194507088558096e-09
5473,6.182633034476762e-07
5474,9.175413686054763e-09
5475,6.178227214753727e-07
5476,9.156350398693712e-09
5477,6.173826128585405e-07
5478,9.137317160164277e-09
5479,6.169429769262335e-07
5480,9.118313930575972e-09
5481,6.165038130271996e-07
5482,9.099340625068465e-09
5483,6.160651204613014e-07
5484,9.080397230822378e-09
5485,6.156268985821557e-07
5486,9.061483676153218e-09
5487,6.151891466443955e-07
5488,9.042599874119856e-09
5489,6.147518640069263e-07
5490,9.023745794006003e-09
5491,6.143150500101623e-07
5492,9.004921402749072e-09
5493,6.138787039808203e-07
5494,8.986126646700666e-09
5495,6.134428252417556e-07
5496,8.967361448923064e-09
5497,6.130074131143378e-07
5498,8.948625749961636e-09
5499,6.125724669302625e-07
5500,8.929919523638706e-09
5501,6.121379860483966e-07
5502,8.911242720817156e-09
5503,6.117039697844642e-07
5504,8.892595262998486e-09
5505,6.112704174411077e-07
5506,8.873977111504178e-09
5507,6.108373283927373e-07
5508,8.855388223996953e-09
5509,6.104047019884566e-07
5510,8.836828532768598e-09
5511,6.099725375335698e-07
5512,8.818297963557301e-09
5513,6.095408343615283e-07
5514,8.799796503291008e-09
5515,6.091095918563714e-07
5516,8.781324112029901e-09
5517,6.086788093248815e-07
5518,8.762880686366421e-09
5519,6.082484861114909e-07
5520,8.744466206418305e-09
5521,6.078186215873441e-07
5522,8.726080620155034e-09
5523,6.073892150751865e-07
5524,8.707723874454342e-09
5525,6.06960265910937e-07
5526,8.689395904099704e-09
5527,6.065317734649936e-07
5528,8.671096675866542e-09
5529,6.061037370880391e-07
5530,8.652826138046666e-09
5531,6.056761561226392e-07
5532,8.634584235457563e-09
5533,6.052490299101961e-07
5534,8.616370910034348e-09
5535,6.048223578090189e-07
5536,8.598186128737272e-09
5537,6.043961391611693e-07
5538,8.580029769644815e-09
5539,6.039703733383501e-07
5540,8.561901876125593e-09
5541,6.03545059719071e-07
5542,8.54380240199312e-09
5543,6.031201976427853e-07
5544,8.525731234586857e-09
5545,6.026957864328105e-07
5546,8.507688307278538e-09
5547,6.022718254418302e-07
5548,8.4896736161878e-09
5549,6.018483140840079e-07
5550,8.471687126759108e-09
5551,6.014252517252056e-07
5552,8.45372877096028e-09
5553,6.010026376887404e-07
5554,8.435798474023546e-09
5555,6.005804713522166e-07
5556,8.417896221726592e-09
5557,6.001587520963885e-07
5558,8.400021947135886e-09
5559,5.997374792561032e-07
5560,8.382175581819351e-09
5561,5.993166521920491e-07
5562,8.364357103130456e-09
5563,5.988962703268225e-07
5564,8.346566482231483e-09
5565,5.98476333013517e-07
5566,8.328803632206656e-09
5567,5.980568395625767e-07
5568,8.311068459065853e-09
5569,5.976377893852715e-07
5570,8.293361029137025e-09
5571,5.972191819054437e-07
5572,8.275681232470603e-09
5573,5.968010164349167e-07
5574,8.258029004562971e-09
5575,5.963832923434182e-07
5576,8.240404297364026e-09
5577,5.95966009046562e-07
5578,8.222807115187283e-09
5579,5.955491659019346e-07
5580,8.205237341183891e-09
5581,5.951327622761475e-07
5582,8.187694963335448e-09
5583,5.947167975816025e-07
5584,8.170179935111775e-09
5585,5.943012711628329e-07
5586,8.152692184423425e-09
5587,5.938861824137325e-07
5588,8.135231693877473e-09
5589,5.934715307283577e-07
5590,8.117798393216813e-09
5591,5.9305731548578e-07
5592,8.10039225150378e-09
5593,5.926435360745857e-07
5594,8.08301321657548e-09
5595,5.922301918586199e-07
5596,8.065661230693882e-09
5597,5.918172822507525e-07
5598,8.048336241815083e-09
5599,5.91404806624845e-07
5600,8.031038229297326e-09
5601,5.909927643740058e-07
5602,8.013767103702851e-09
5603,5.905811548740926e-07
5604,7.9965228436147e-09
5605,5.901699775626566e-07
5606,7.97930542909487e-09
5607,5.897592317935255e-07
5608,7.96211477325033e-09
5609,5.893489169413869e-07
5610,7.944950803215822e-09
5611,5.889390324405332e-07
5612,7.92781354647217e-09
5613,5.885295776957425e-07
5614,7.910702922305882e-09
5615,5.881205520590035e-07
5616,7.893618862431798e-09
5617,5.877119549421831e-07
5618,7.876561323143742e-09
5619,5.873037857526215e-07
5620,7.85953029369268e-09
5621,5.868960439132825e-07
5622,7.842525710948474e-09
5623,5.864887287837993e-07
5624,7.825547505080665e-09
5625,5.860818397835971e-07
5626,7.808595656926951e-09
5627,5.856753763240156e-07
5628,7.791670124767283e-09
5629,5.852693377885705e-07
5630,7.774770839785407e-09
5631,5.848637236010935e-07
5632,7.757897769458645e-09
5633,5.844585331759113e-07
5634,7.741050844802945e-09
5635,5.840537658830474e-07
5636,7.724230055242489e-09
5637,5.836494211695387e-07
5638,7.707435326538004e-09
5639,5.83245498432431e-07
5640,7.690666641349035e-09
5641,5.828419970549786e-07
5642,7.673923919508325e-09
5643,5.824389164736274e-07
5644,7.657207136706773e-09
5645,5.82036256125897e-07
5646,7.640516258566384e-09
5647,5.816340153863219e-07
5648,7.623851226629276e-09
5649,5.812321936883485e-07
5650,7.607211985549867e-09
5651,5.808307904223966e-07
5652,7.590598498656115e-09
5653,5.80429805025632e-07
5654,7.574010723771802e-09
5655,5.800292369219456e-07
5656,7.55744861782191e-09
5657,5.796290855283514e-07
5658,7.540912137076918e-09
5659,5.792293502506843e-07
5660,7.52440121926476e-09
5661,5.788300305017813e-07
5662,7.507915844031593e-09
5663,5.784311257412908e-07
5664,7.491455938114638e-09
5665,5.780326353602733e-07
5666,7.475021486179153e-09
5667,5.776345587772819e-07
5668,7.458612425338289e-09
5669,5.772368954306945e-07
5670,7.442228717590178e-09
5671,5.768396447472045e-07
5672,7.425870333046312e-09
5673,5.764428061737301e-07
5674,7.409537229914281e-09
5675,5.760463791130787e-07
5676,7.393229318002732e-09
5677,5.756503629735554e-07
5678,7.376946582884825e-09
5679,5.75254757212891e-07
5680,7.360688989801772e-09
5681,5.748595612603601e-07
5682,7.344456467714148e-09
5683,5.744647745348229e-07
5684,7.328249017474976e-09
5685,5.740703964843678e-07
5686,7.312066555152131e-09
5687,5.736764265414031e-07
5688,7.2959090518836065e-09
5689,5.732828641221538e-07
5690,7.279776467347568e-09
5691,5.72889708694597e-07
5692,7.2636687729419494e-09
5693,5.724969596732468e-07
5694,7.247585892102957e-09
5695,5.721046164926241e-07
5696,7.231527757191677e-09
5697,5.717126785750432e-07
5698,7.215494416739623e-09
5699,5.713211453966827e-07
5700,7.199485769599869e-09
5701,5.709300163866875e-07
5702,7.183501773946291e-09
5703,5.705392909818319e-07
5704,7.167542390737968e-09
5705,5.701489686095564e-07
5706,7.1516075618544725e-09
5707,5.697590487520846e-07
5708,7.135697294947641e-09
5709,5.693695308301931e-07
5710,7.119811506014202e-09
5711,5.689804142713729e-07
5712,7.103950139578318e-09
5713,5.68591698533022e-07
5714,7.088113181420275e-09
5715,5.682033830723459e-07
5716,7.072300581671766e-09
5717,5.678154673445155e-07
5718,7.056512312112193e-09
5719,5.674279507977798e-07
5720,7.040748311656714e-09
5721,5.670408328638869e-07
5722,7.0250085431645e-09
5723,5.666541130096609e-07
5724,7.009292977759903e-09
5725,5.662677906634679e-07
5726,6.993601532839715e-09
5727,5.658818652753285e-07
5728,6.977934196909365e-09
5729,5.654963363555587e-07
5730,6.9622909579315676e-09
5731,5.651112033156942e-07
5732,6.9466717152216756e-09
5733,5.647264655990786e-07
5734,6.931076462088516e-09
5735,5.643421226851049e-07
5736,6.915505151655977e-09
5737,5.639581740378109e-07
5738,6.8999577486414e-09
5739,5.635746190930142e-07
5740,6.884434192577743e-09
5741,5.631914573290816e-07
5742,6.868934454175018e-09
5743,5.628086881913243e-07
5744,6.853458490795907e-09
5745,5.624263111449557e-07
5746,6.838006271810737e-09
5747,5.620443256592096e-07
5748,6.822577744101776e-09
5749,5.616627311913818e-07
5750,6.8071728699034005e-09
5751,5.612815272155209e-07
5752,6.791791602636029e-09
5753,5.609007131814113e-07
5754,6.776433913196208e-09
5755,5.605202885687783e-07
5756,6.761099733653875e-09
5757,5.601402528378418e-07
5758,6.74578907274261e-09
5759,5.597606054419028e-07
5760,6.73050183933481e-09
5761,5.59381345871356e-07
5762,6.715238040541264e-09
5763,5.590024735995594e-07
5764,6.699997606851923e-09
5765,5.586239880808649e-07
5766,6.684780499942218e-09
5767,5.582458888023638e-07
5768,6.669586676492041e-09
5769,5.578681752083579e-07
5770,6.654416102405764e-09
5771,5.5749084678397e-07
5772,6.639268735526159e-09
5773,5.57113903017576e-07
5774,6.62414453675713e-09
5775,5.567373433636944e-07
5776,6.6090434684928365e-09
5777,5.56361167322751e-07
5778,6.593965490908652e-09
5779,5.559853743551641e-07
5780,6.578910569418882e-09
5781,5.556099639431315e-07
5782,6.563878663489867e-09
5783,5.552349355720481e-07
5784,6.548869725528501e-09
5785,5.548602887009995e-07
5786,6.5338837066385555e-09
5787,5.54486022815175e-07
5788,6.5189205872312544e-09
5789,5.541121374020833e-07
5790,6.5039803084396545e-09
5791,5.537386319545386e-07
5792,6.489062863356088e-09
5793,5.533655059566645e-07
5794,6.474168189297329e-09
5795,5.52992758864734e-07
5796,6.459296253248958e-09
5797,5.526203901892921e-07
5798,6.444447012309374e-09
5799,5.52248399409296e-07
5800,6.4296204289519535e-09
5801,5.51876785993115e-07
5802,6.414816460965384e-09
5803,5.515055494460023e-07
5804,6.400035073727203e-09
5805,5.511346892663945e-07
5806,6.385276231537707e-09
5807,5.50764204929271e-07
5808,6.370539883826148e-09
5809,5.50394095914055e-07
5810,6.355826013242519e-09
5811,5.500243617314992e-07
5812,6.3411345577507165e-09
5813,5.49655001864782e-07
5814,6.326465497988192e-09
5815,5.492860158188066e-07
5816,6.31181879871489e-09
5817,5.489174030572871e-07
5818,6.297194397614209e-09
5819,5.485491631101814e-07
5820,6.282592263149553e-09
5821,5.481812954351362e-07
5822,6.268012374767872e-09
5823,5.478137995494737e-07
5824,6.253454689453263e-09
5825,5.474466749750758e-07
5826,6.238919174153112e-09
5827,5.470799211648715e-07
5828,6.224405757363527e-09
5829,5.467135376236819e-07
5830,6.209914418889385e-09
5831,5.463475238642336e-07
5832,6.195445138461404e-09
5833,5.459818794075054e-07
5834,6.1809978790194904e-09
5835,5.456166037302339e-07
5836,6.166572587236968e-09
5837,5.452516963298234e-07
5838,6.1521692258340446e-09
5839,5.448871567118288e-07
5840,6.13778775494022e-09
5841,5.445229843887162e-07
5842,6.123428143763124e-09
5843,5.441591788488998e-07
5844,6.1090903692406e-09
5845,5.437957396373177e-07
5846,6.094774383971329e-09
5847,5.434326662214575e-07
5848,6.0804801275834556e-09
5849,5.430699581047298e-07
5850,6.066207577832502e-09
5851,5.427076148015789e-07
5852,6.051956711547331e-09
5853,5.423456358537954e-07
5854,6.037727498605154e-09
5855,5.419840207430933e-07
5856,6.023519866461511e-09
5857,5.416227689482979e-07
5858,6.009333794782608e-09
5859,5.412618800532678e-07
5860,5.995169273163324e-09
5861,5.409013535321837e-07
5862,5.981026246087758e-09
5863,5.405411888846687e-07
5864,5.966904631874585e-09
5865,5.401813856126158e-07
5866,5.9528044596110985e-09
5867,5.398219432778211e-07
5868,5.9387256913842444e-09
5869,5.394628614002723e-07
5870,5.924668259762096e-09
5871,5.3910413941769e-07
5872,5.9106321140469125e-09
5873,5.387457769217704e-07
5874,5.89661725462856e-09
5875,5.383877733919863e-07
5876,5.882623621896779e-09
5877,5.380301283619388e-07
5878,5.868651212946592e-09
5879,5.376728413675588e-07
5880,5.854699964870865e-09
5881,5.373159118981691e-07
5882,5.84076984281792e-09
5883,5.369593394945609e-07
5884,5.826860797027951e-09
5885,5.36603123660736e-07
5886,5.812972827249538e-09
5887,5.362472639261247e-07
5888,5.799105877346807e-09
5889,5.358917598309406e-07
5890,5.785259908567865e-09
5891,5.355366108917054e-07
5892,5.771434899428826e-09
5893,5.351818166069092e-07
5894,5.757630804341011e-09
5895,5.348273765281539e-07
5896,5.743847593266783e-09
5897,5.344732901739443e-07
5898,5.730085201238453e-09
5899,5.341195570679885e-07
5900,5.716343646850381e-09
5901,5.337661767674653e-07
5902,5.702622872361347e-09
5903,5.33413148768185e-07
5904,5.688922808702627e-09
5905,5.330604726170739e-07
5906,5.675243496473431e-09
5907,5.327081478416373e-07
5908,5.661584824493856e-09
5909,5.323561739377077e-07
5910,5.647946776638667e-09
5911,5.320045504670369e-07
5912,5.634329328332147e-09
5913,5.316532769998399e-07
5914,5.620732492477051e-09
5915,5.313023530468171e-07
5916,5.607156168099658e-09
5917,5.309517780943805e-07
5918,5.5936002995446605e-09
5919,5.306015516987344e-07
5920,5.580064930505255e-09
5921,5.302516734432386e-07
5922,5.566549990389849e-09
5923,5.299021428184409e-07
5924,5.5530554147820935e-09
5925,5.29552959369616e-07
5926,5.539581218496559e-09
5927,5.29204122647877e-07
5928,5.5261273501013174e-09
5929,5.288556321992888e-07
5930,5.512693774879403e-09
5931,5.285074875321071e-07
5932,5.499280439793897e-09
5933,5.281596881795826e-07
5934,5.485887325188775e-09
5935,5.278122337376205e-07
5936,5.472514412713973e-09
5937,5.27465123722994e-07
5938,5.459161660152673e-09
5939,5.271183576510057e-07
5940,5.445829007018304e-09
5941,5.267719350951036e-07
5942,5.4325164637137756e-09
5943,5.26425855605277e-07
5944,5.419223976153513e-09
5945,5.26080118700265e-07
5946,5.405951480791262e-09
5947,5.257347239414354e-07
5948,5.392699000339352e-09
5949,5.253896708829284e-07
5950,5.379466459658809e-09
5951,5.2504495905785e-07
5952,5.366253847806215e-09
5953,5.247005880024821e-07
5954,5.353061074677532e-09
5955,5.243565572770998e-07
5956,5.339888206658625e-09
5957,5.240128664655436e-07
5958,5.32673513828502e-09
5959,5.236695150660487e-07
5960,5.31360184566909e-09
5961,5.233265026624369e-07
5962,5.300488325290665e-09
5963,5.229838288003896e-07
5964,5.28739450747538e-09
5965,5.226414930078031e-07
5966,5.27432037510303e-09
5967,5.222994948712164e-07
5968,5.2612659205439804e-09
5969,5.21957833958172e-07
5970,5.248231085232562e-09
5971,5.216165097864395e-07
5972,5.2352158292370275e-09
5973,5.212755219040318e-07
5974,5.222220113158936e-09
5975,5.209348698815314e-07
5976,5.2092439240177934e-09
5977,5.205945532979798e-07
5978,5.196287240263999e-09
5979,5.202545716881352e-07
5980,5.183349993539403e-09
5981,5.19914924609299e-07
5982,5.170432174941816e-09
5983,5.195756116371479e-07
5984,5.157533777035786e-09
5985,5.192366323384784e-07
5986,5.144654728063934e-09
5987,5.188979862187915e-07
5988,5.131794966467055e-09
5989,5.185596728871618e-07
5990,5.118954531759921e-09
5991,5.182216919170433e-07
5992,5.106133370366287e-09
5993,5.178840428613498e-07
5994,5.093331443597895e-09
5995,5.17546725239705e-07
5996,5.080548688708981e-09
5997,5.172097386602752e-07
5998,5.067785123881655e-09
5999,5.168730826854673e-07
6000,5.055040685762374e-09
6001,5.165367568642722e-07
6002,5.042315337233402e-09
6003,5.162007607735698e-07
6004,5.029609077878131e-09
6005,5.158650939958715e-07
6006,5.016921868186806e-09
6007,5.155297560716571e-07
6008,5.0042536483500835e-09
6009,5.151947465735049e-07
6010,4.991604412819142e-09
6011,5.148600650852286e-07
6012,4.978974120165762e-09
6013,5.145257111547939e-07
6014,4.966362730787076e-09
6015,5.141916843836051e-07
6016,4.953770262636044e-09
6017,5.138579843154855e-07
6018,4.941196577994871e-09
6019,5.135246105219155e-07
6020,4.928641742443987e-09
6021,5.131915626088852e-07
6022,4.916105713376217e-09
6023,5.128588401157508e-07
6024,4.903588425265918e-09
6025,5.125264426411722e-07
6026,4.891089878509231e-09
6027,5.121943697488531e-07
6028,4.878610019913484e-09
6029,5.118626210073325e-07
6030,4.866148811990604e-09
6031,5.115311959994356e-07
6032,4.853706248073676e-09
6033,5.112000943027105e-07
6034,4.8412822840497765e-09
6035,5.108693154884125e-07
6036,4.828876884906086e-09
6037,5.105388591311671e-07
6038,4.816490027108666e-09
6039,5.102087248410918e-07
6040,4.8041216834198366e-09
6041,5.09878912155996e-07
6042,4.791771803200676e-09
6043,5.095494207002445e-07
6044,4.779440399279915e-09
6045,5.09220250031343e-07
6046,4.7671274117346404e-09
6047,5.088913997134864e-07
6048,4.754832792343563e-09
6049,5.085628693367367e-07
6050,4.742556521983706e-09
6051,5.082346585131453e-07
6052,4.730298595552603e-09
6053,5.079067668134872e-07
6054,4.718058967146611e-09
6055,5.075791938050053e-07
6056,4.705837602034552e-09
6057,5.072519390921603e-07
6058,4.693634468011504e-09
6059,5.069250022473127e-07
6060,4.681449538026263e-09
6061,5.0659838286055e-07
6062,4.669282781046556e-09
6063,5.062720805210105e-07
6064,4.657134181331995e-09
6065,5.059460948265238e-07
6066,4.645003695307552e-09
6067,5.056204253547533e-07
6068,4.632891287066516e-09
6069,5.052950716917277e-07
6070,4.6207969300485925e-09
6071,5.049700334284797e-07
6072,4.608720604692897e-09
6073,5.046453101656746e-07
6074,4.596662279311678e-09
6075,5.04320901475147e-07
6076,4.584621895881151e-09
6077,5.039968069657459e-07
6078,4.572599481849128e-09
6079,5.036730262324043e-07
6080,4.560594970783052e-09
6081,5.033495588707995e-07
6082,4.548608340018858e-09
6083,5.030264044653384e-07
6084,4.5366395438400815e-09
6085,5.027035625834079e-07
6086,4.524688559015816e-09
6087,5.023810328644783e-07
6088,4.512755363731587e-09
6089,5.02058814894534e-07
6090,4.500839956268298e-09
6091,5.017369082603013e-07
6092,4.488942266459524e-09
6093,5.014153125526431e-07
6094,4.47706226735357e-09
6095,5.010940273819765e-07
6096,4.4651999433664456e-09
6097,5.007730523572044e-07
6098,4.453355273131879e-09
6099,5.004523870516772e-07
6100,4.44152821787806e-09
6101,5.001320310819352e-07
6102,4.429718736585305e-09
6103,4.998119840426946e-07
6104,4.417926823104245e-09
6105,4.994922455505091e-07
6106,4.4061524397863e-09
6107,4.991728151711072e-07
6108,4.394395532992837e-09
6109,4.988536925271979e-07
6110,4.382656115372412e-09
6111,4.985348772366585e-07
6112,4.370934157865594e-09
6113,4.982163688849922e-07
6114,4.35922957711306e-09
6115,4.978981670784107e-07
6116,4.34754239655802e-09
6117,4.975802714341385e-07
6118,4.335872574197016e-09
6119,4.972626815422542e-07
6120,4.3242200810055684e-09
6121,4.969453970108237e-07
6122,4.312584871583639e-09
6123,4.96628417455637e-07
6124,4.300966948368047e-09
6125,4.963117424784435e-07
6126,4.28936625529899e-09
6127,4.959953716870624e-07
6128,4.277782798091281e-09
6129,4.95679304698182e-07
6130,4.266216505826067e-09
6131,4.953635411057517e-07
6132,4.254667377554823e-09
6133,4.950480805384832e-07
6134,4.243135388142588e-09
6135,4.947329226011756e-07
6136,4.2316205057767995e-09
6137,4.944180668687672e-07
6138,4.220122657359631e-09
6139,4.941035130091743e-07
6140,4.2086418999441106e-09
6141,4.937892606131383e-07
6142,4.197178147244393e-09
6143,4.934753093057427e-07
6144,4.185731427780073e-09
6145,4.931616586401714e-07
6146,4.174301560568609e-09
6147,4.928483083328006e-07
6148,4.162888686804488e-09
6149,4.925352578990625e-07
6150,4.151492718297118e-09
6151,4.922225070192094e-07
6152,4.14011363769649e-09
6153,4.919100552927943e-07
6154,4.128751418051455e-09
6155,4.915979023460657e-07
6156,4.1174060116571744e-09
6157,4.912860477506932e-07
6158,4.106077387726965e-09
6159,4.909744911643632e-07
6160,4.0947655587568964e-09
6161,4.906632322079408e-07
6162,4.083470449479766e-09
6163,4.903522704891802e-07
6164,4.07219206598546e-09
6165,4.900416056287279e-07
6166,4.060930370667021e-09
6167,4.897312372572668e-07
6168,4.049685349613292e-09
6169,4.894211649880135e-07
6170,4.038456938301069e-09
6171,4.891113884301195e-07
6172,4.027245140281692e-09
6173,4.88801907217059e-07
6174,4.016049917261465e-09
6175,4.884927209806708e-07
6176,4.004871267075122e-09
6177,4.881838293339549e-07
6178,3.993709122456719e-09
6179,4.878752319014291e-07
6180,3.982563462676737e-09
6181,4.875669283014669e-07
6182,3.9714342975310494e-09
6183,4.87258918186282e-07
6184,3.9603215673148534e-09
6185,4.869512011568945e-07
6186,3.9492252668101755e-09
6187,4.866437768574626e-07
6188,3.938145354491723e-09
6189,4.863366448991876e-07
6190,3.9270818157035986e-09
6191,4.860298048976516e-07
6192,3.916034592411638e-09
6193,4.857232564918127e-07
6194,3.905003679289081e-09
6195,4.854169993464641e-07
6196,3.893989069207047e-09
6197,4.85111033048745e-07
6198,3.88299070816605e-09
6199,4.848053572574096e-07
6200,3.872008615701208e-09
6201,4.844999715835572e-07
6202,3.861042678734614e-09
6203,4.841948756368842e-07
6204,3.850092915266136e-09
6205,4.83890069072264e-07
6206,3.8391593276360455e-09
6207,4.83585551543632e-07
6208,3.828241871306866e-09
6209,4.832813226785138e-07
6210,3.8173405139621475e-09
6211,4.829773820726935e-07
6212,3.806455228517136e-09
6213,4.826737294015315e-07
6214,3.795586007556699e-09
6215,4.823703642858799e-07
6216,3.784732787229905e-09
6217,4.820672863392111e-07
6218,3.773895567501532e-09
6219,4.817644952254783e-07
6220,3.763074322993043e-09
6221,4.814619905742123e-07
6222,3.752269027380159e-09
6223,4.811597720245511e-07
6224,3.741479635208037e-09
6225,4.808578392088143e-07
6226,3.730706144283895e-09
6227,4.805561917650098e-07
6228,3.7199485466957333e-09
6229,4.802548293346836e-07
6230,3.7092067702447844e-09
6231,4.799537515399926e-07
6232,3.6984808003490298e-09
6233,4.796529580514043e-07
6234,3.6877706268055005e-09
6235,4.793524484994837e-07
6236,3.677076234407301e-09
6237,4.790522225282087e-07
6238,3.6663975696349733e-09
6239,4.787522797555208e-07
6240,3.655734603727193e-09
6241,4.78452619840891e-07
6242,3.6450873580686885e-09
6243,4.781532424335454e-07
6244,3.6344557594878855e-09
6245,4.778541471651341e-07
6246,3.623839803595161e-09
6247,4.775553336897785e-07
6248,3.61323945591916e-09
6249,4.772568016401347e-07
6250,3.6026547109828972e-09
6251,4.76958550692269e-07
6252,3.5920855271132367e-09
6253,4.7666058043188603e-07
6254,3.5815318576968216e-09
6255,4.763628905435872e-07
6256,3.5709937176896245e-09
6257,4.7606548068131224e-07
6258,3.5604710679021656e-09
6259,4.7576835049431533e-07
6260,3.5499638809231707e-09
6261,4.7547149960651344e-07
6262,3.539472129990342e-09
6263,4.7517492768741125e-07
6264,3.5289958016864914e-09
6265,4.7487863436410595e-07
6266,3.518534837068335e-09
6267,4.7458261929361024e-07
6268,3.508089247528821e-09
6269,4.7428688215005455e-07
6270,3.4976590124836226e-09
6271,4.7399142256254295e-07
6272,3.4872440730752542e-09
6273,4.736962401678377e-07
6274,3.4768444237139123e-09
6275,4.734013346395428e-07
6276,3.4664600463833807e-09
6277,4.7310670563846373e-07
6278,3.4560909215068395e-09
6279,4.728123527976561e-07
6280,3.445737002518415e-09
6281,4.725182757793529e-07
6282,3.4353982684251378e-09
6283,4.7222447423569725e-07
6284,3.4250747029442848e-09
6285,4.7193094781348045e-07
6286,3.4147662942735244e-09
6287,4.716376961811715e-07
6288,3.4044729843792968e-09
6289,4.713447189823446e-07
6290,3.394194779036828e-09
6291,4.7105201588242487e-07
6292,3.38393164303186e-09
6293,4.707595865272672e-07
6294,3.373683552454502e-09
6295,4.704674305829321e-07
6296,3.363450484711541e-09
6297,4.701755477141897e-07
6298,3.3532324160683188e-09
6299,4.6988393756652667e-07
6300,3.3430293109843948e-09
6301,4.695925997984683e-07
6302,3.3328411744793794e-09
6303,4.693015340961747e-07
6304,3.3226679642542756e-09
6305,4.6901074006122553e-07
6306,3.3125096173020885e-09
6307,4.687202173991586e-07
6308,3.3023661899731346e-09
6309,4.6842996577344595e-07
6310,3.292237603692508e-09
6311,4.681399848212967e-07
6312,3.2821238436544525e-09
6313,4.678502742237165e-07
6314,3.2720248996387e-09
6315,4.6756083364106015e-07
6316,3.2619407274635455e-09
6317,4.6727166272757787e-07
6318,3.251871332729719e-09
6319,4.66982761149909e-07
6320,3.2418166484423486e-09
6321,4.6669412856868897e-07
6322,3.231776694848404e-09
6323,4.6640576464992805e-07
6324,3.2217514221645833e-09
6325,4.661176690526948e-07
6326,3.211740795533603e-09
6327,4.658298414537567e-07
6328,3.2017448370071834e-09
6329,4.6554228155310784e-07
6330,3.191763511470106e-09
6331,4.6525498897792215e-07
6332,3.181796765164389e-09
6333,4.64967963369475e-07
6334,3.1718445709077823e-09
6335,4.6468120443912367e-07
6336,3.161906945440849e-09
6337,4.643947118395256e-07
6338,3.1519838406301146e-09
6339,4.641084852238323e-07
6340,3.1420752465730037e-09
6341,4.638225242939349e-07
6342,3.1321811131627218e-09
6343,4.6353682869491294e-07
6344,3.1223014553322274e-09
6345,4.632513981267406e-07
6346,3.1124362213528487e-09
6347,4.629662322310025e-07
6348,3.102585393473545e-09
6349,4.626813306806713e-07
6350,3.0927489514497603e-09
6351,4.623966931532048e-07
6352,3.0829268701606134e-09
6353,4.62112319327223e-07
6354,3.0731191372323804e-09
6355,4.6182820886725936e-07
6356,3.063325722536719e-09
6357,4.6154436146469475e-07
6358,3.053546609771149e-09
6359,4.6126077676962806e-07
6360,3.043781767663927e-09
6361,4.60977454459897e-07
6362,3.0340311814975745e-09
6363,4.606943942377019e-07
6364,3.024294822731113e-09
6365,4.6041159574079733e-07
6366,3.0145726416927185e-09
6367,4.6012905864926373e-07
6368,3.004864647592756e-09
6369,4.59846782666925e-07
6370,2.995170837660214e-09
6371,4.595647674574383e-07
6372,2.9854911478974423e-09
6373,4.592830126841204e-07
6374,2.9758255851155502e-09
6375,4.5900151804649615e-07
6376,2.966174109928548e-09
6377,4.5872028322256345e-07
6378,2.9565367054850065e-09
6379,4.5843930787056865e-07
6380,2.946913330992883e-09
6381,4.581585916778909e-07
6382,2.9373040047136645e-09
6383,4.578781343435432e-07
6384,2.9277086774677143e-09
6385,4.5759793551589536e-07
6386,2.9181273155297813e-09
6387,4.5731799489028996e-07
6388,2.908559922763285e-09
6389,4.5703831216492085e-07
6390,2.8990064845173776e-09
6391,4.5675888701618485e-07
6392,2.8894669442537515e-09
6393,4.5647971910680965e-07
6394,2.879941301519727e-09
6395,4.562008081303632e-07
6396,2.870429526892977e-09
6397,4.559221537616387e-07
6398,2.8609315890550175e-09
6399,4.5564375569676203e-07
6400,2.851447505171316e-09
6401,4.553656135892257e-07
6402,2.8419771768458677e-09
6403,4.5508772720264844e-07
6404,2.832520678511759e-09
6405,4.548100961587796e-07
6406,2.8230779219548887e-09
6407,4.545327201216287e-07
6408,2.8136488894882787e-09
6409,4.5425559883262233e-07
6410,2.8042336067822373e-09
6411,4.5397873196176043e-07
6412,2.7948319969228854e-09
6413,4.5370211918156633e-07
6414,2.7854440702031233e-09
6415,4.53425760190698e-07
6416,2.7760698116327558e-09
6417,4.531496546947517e-07
6418,2.7667091701163228e-09
6419,4.5287380235448247e-07
6420,2.757362131458473e-09
6421,4.525982028461382e-07
6422,2.748028673240483e-09
6423,4.523228559102201e-07
6424,2.7387088103468987e-09
6425,4.5204776120103856e-07
6426,2.729402467414715e-09
6427,4.5177291840522297e-07
6428,2.720109658229638e-09
6429,4.51498327243754e-07
6430,2.7108303496622795e-09
6431,4.5122398737561205e-07
6432,2.7015645232539434e-09
6433,4.5094989849671796e-07
6434,2.6923121487704684e-09
6435,4.50676060329847e-07
6436,2.6830732268932974e-09
6437,4.504024725591934e-07
6438,2.6738477350004597e-09
6439,4.501291348427027e-07
6440,2.6646356009325463e-09
6441,4.4985604688423816e-07
6442,2.6554368479403057e-09
6443,4.495832084135469e-07
6444,2.6462514746567263e-09
6445,4.4931061911767433e-07
6446,2.6370794352164027e-09
6447,4.4903827867290606e-07
6448,2.627920698154053e-09
6449,4.4876618676702073e-07
6450,2.618775241363844e-09
6451,4.484943431136934e-07
6452,2.6096430685800633e-09
6453,4.482227474099945e-07
6454,2.6005241363251466e-09
6455,4.4795139934297595e-07
6456,2.5914184266486173e-09
6457,4.476802986145484e-07
6458,2.5823259339177685e-09
6459,4.474094449273276e-07
6460,2.5732466298825983e-09
6461,4.4713883798513773e-07
6462,2.5641805059007205e-09
6463,4.4686847748396166e-07
6464,2.5551274828032047e-09
6465,4.4659836309499536e-07
6466,2.5460876249087888e-09
6467,4.463284945404717e-07
6468,2.53706086952977e-09
6469,4.4605887155071503e-07
6470,2.528047191899353e-09
6471,4.4578949379839566e-07
6472,2.5190465811738387e-09
6473,4.455203609640361e-07
6474,2.510059001747769e-09
6475,4.4525147276450254e-07
6476,2.501084439951939e-09
6477,4.449828289151881e-07
6478,2.492122892263781e-09
6479,4.4471442910674255e-07
6480,2.483174326988458e-09
6481,4.444462730506737e-07
6482,2.474238714077342e-09
6483,4.4417836044573645e-07
6484,2.465316053644588e-09
6485,4.4391069099890307e-07
6486,2.4564062993755856e-09
6487,4.436432644037689e-07
6488,2.447509457198435e-09
6489,4.4337608039294913e-07
6490,2.4386255026390363e-09
6491,4.431091386399126e-07
6492,2.42975438250171e-09
6493,4.428424388526331e-07
6494,2.4208961128796527e-09
6495,4.425759807630614e-07
6496,2.4120506835865413e-09
6497,4.4230976406161777e-07
6498,2.4032180293905495e-09
6499,4.4204378844586076e-07
6500,2.3943981576934557e-09
6501,4.4177805364228524e-07
6502,2.385591050700979e-09
6503,4.415125593466257e-07
6504,2.3767966772490537e-09
6505,4.4124730527038745e-07
6506,2.368015017384937e-09
6507,4.409822911160925e-07
6508,2.3592460718836588e-09
6509,4.407175166335143e-07
6510,2.3504898319975395e-09
6511,4.404529814712627e-07
6512,2.3417462098479555e-09
6513,4.4018868537397756e-07
6514,2.3330152419652113e-09
6515,4.399246280306281e-07
6516,2.3242968672709776e-09
6517,4.3966080918749273e-07
6518,2.3155911381644415e-09
6519,4.3939722854604914e-07
6520,2.3068979813692987e-09
6521,4.3913388579155123e-07
6522,2.2982173721467173e-09
6523,4.3887078066144626e-07
6524,2.28954930115421e-09
6525,4.3860791285944413e-07
6526,2.2808937793824537e-09
6527,4.3834528210190435e-07
6528,2.2722507334577e-09
6529,4.3808288809407017e-07
6530,2.263620180956926e-09
6531,4.3782073056131993e-07
6532,2.2550020788279743e-09
6533,4.3755880920730806e-07
6534,2.2463964475395456e-09
6535,4.372971237597467e-07
6536,2.2378032201740828e-09
6537,4.370356739317855e-07
6538,2.22922240839904e-09
6539,4.3677445945708305e-07
6540,2.2206539990333404e-09
6541,4.365134800120671e-07
6542,2.2120979352076404e-09
6543,4.3625273531892567e-07
6544,2.2035542030872386e-09
6545,4.359922251157121e-07
6546,2.1950228420946384e-09
6547,4.357319491366286e-07
6548,2.186503768085609e-09
6549,4.354719070439342e-07
6550,2.1779969724205684e-09
6551,4.3521209859273574e-07
6552,2.1695024574713033e-09
6553,4.3495252349497033e-07
6554,2.161020206256035e-09
6555,4.3469318149897587e-07
6556,2.15255018698633e-09
6557,4.3443407227811713e-07
6558,2.1440923657348733e-09
6559,4.3417519555449506e-07
6560,2.135646732594419e-09
6561,4.3391655107959976e-07
6562,2.1272133030513133e-09
6563,4.3365813860522034e-07
6564,2.1187920489598697e-09
6565,4.3339995778374673e-07
6566,2.110382898038492e-09
6567,4.331420083334271e-07
6568,2.101985866515113e-09
6569,4.3288429002144756e-07
6570,2.0936009464809782e-09
6571,4.326268025652011e-07
6572,2.0852280943584107e-09
6573,4.3236954567051545e-07
6574,2.0768673182856493e-09
6575,4.3211251905643564e-07
6576,2.068518576106965e-09
6577,4.318557224621361e-07
6578,2.0601818848312885e-09
6579,4.315991556313677e-07
6580,2.0518571854661487e-09
6581,4.313428182350956e-07
6582,2.0435444612925663e-09
6583,4.3108671002147716e-07
6584,2.035243713837161e-09
6585,4.308308307492638e-07
6586,2.0269549342000503e-09
6587,4.3057518012576085e-07
6588,2.0186780738807764e-09
6589,4.3031975785777663e-07
6590,2.0104131502306176e-09
6591,4.3006456368426044e-07
6592,2.0021601050645383e-09
6593,4.298095973275087e-07
6594,1.993918931708319e-09
6595,4.295548585267028e-07
6596,1.9856896235884943e-09
6597,4.29300346996947e-07
6598,1.9774721469569817e-09
6599,4.290460624753508e-07
6600,1.9692665051807946e-09
6601,4.287920046977569e-07
6602,1.9610726674799726e-09
6603,4.285381733850025e-07
6604,1.9528906144854372e-09
6605,4.2828456824803657e-07
6606,1.9447203209515535e-09
6607,4.2803118904256216e-07
6608,1.9365617895318556e-09
6609,4.277780355110647e-07
6610,1.9284149906072094e-09
6611,4.275251073484885e-07
6612,1.9202798976508586e-09
6613,4.2727240429698005e-07
6614,1.9121564926171672e-09
6615,4.2701992609442423e-07
6616,1.9040447830037606e-09
6617,4.267676724873663e-07
6618,1.8959447250994207e-09
6619,4.265156431846237e-07
6620,1.8878563064047885e-09
6621,4.262638379327941e-07
6622,1.879779519389817e-09
6623,4.2601225646676224e-07
6624,1.8717143384163998e-09
6625,4.257608985079853e-07
6626,1.8636607467017017e-09
6627,4.255097637835526e-07
6628,1.855618698462731e-09
6629,4.2525885203039107e-07
6630,1.8475882045453598e-09
6631,4.25008163006092e-07
6632,1.8395692749661498e-09
6633,4.247576964715982e-07
6634,1.8315618647774646e-09
6635,4.2450745209867733e-07
6636,1.823565924073514e-09
6637,4.242574296331228e-07
6638,1.8155814719724177e-09
6639,4.2400762884665794e-07
6640,1.8076084954690366e-09
6641,4.237580494516004e-07
6642,1.7996469609143903e-09
6643,4.2350869118211873e-07
6644,1.7916968331005148e-09
6645,4.2325955378804977e-07
6646,1.783758131713861e-09
6647,4.2301063701274494e-07
6648,1.7758308322934255e-09
6649,4.227619405723397e-07
6650,1.767914888258213e-09
6651,4.225134642080593e-07
6652,1.7600103108681423e-09
6653,4.222652077031031e-07
6654,1.7521170931628576e-09
6655,4.2201717079563575e-07
6656,1.7442352040256046e-09
6657,4.2176935312801223e-07
6658,1.7363645633741363e-09
6659,4.215217545024156e-07
6660,1.7285052684163467e-09
6661,4.2127437470440705e-07
6662,1.720657229164559e-09
6663,4.210272134088804e-07
6664,1.7128204262371574e-09
6665,4.2078027037877483e-07
6666,1.7049948589714758e-09
6667,4.2053354538230304e-07
6668,1.6971805415036039e-09
6669,4.2028703813899103e-07
6670,1.6893774021302858e-09
6671,4.200407483739775e-07
6672,1.681585430959691e-09
6673,4.1979467584688757e-07
6674,1.6738046641515318e-09
6675,4.1954882032539494e-07
6676,1.6660350365911841e-09
6677,4.1930318151827484e-07
6678,1.6582765300655382e-09
6679,4.190577591843104e-07
6680,1.6505291562509117e-09
6681,4.1881255307653686e-07
6682,1.642792888053868e-09
6683,4.185675629125133e-07
6684,1.6350676815092996e-09
6685,4.183227884468988e-07
6686,1.6273535364472959e-09
6687,4.180782294366424e-07
6688,1.6196504399376016e-09
6689,4.1783388563686707e-07
6690,1.6119584011916715e-09
6691,4.1758975678063307e-07
6692,1.604277364382443e-09
6693,4.173458426059075e-07
6694,1.5966073047302783e-09
6695,4.171021428638932e-07
6696,1.5889482452723196e-09
6697,4.1685865731982073e-07
6698,1.5813001614385058e-09
6699,4.1661538570705633e-07
6700,1.5736630017744102e-09
6701,4.163723277641329e-07
6702,1.5660367806495157e-09
6703,4.1612948326319573e-07
6704,1.5584214741122265e-09
6705,4.158868519432611e-07
6706,1.5508170733720814e-09
6707,4.1564443354464057e-07
6708,1.5432235462544866e-09
6709,4.154022278298908e-07
6710,1.5356408909811976e-09
6711,4.151602345582324e-07
6712,1.528069072449025e-09
6713,4.1491845342746567e-07
6714,1.5205080764076748e-09
6715,4.1467688423798405e-07
6716,1.5129579004196753e-09
6717,4.144355267487168e-07
6718,1.5054185351239188e-09
6719,4.141943806793493e-07
6720,1.4978899276736955e-09
6721,4.139534458008174e-07
6722,1.4903721232395801e-09
6723,4.1371272186147225e-07
6724,1.482865039301523e-09
6725,4.134722086105614e-07
6726,1.4753686934739528e-09
6727,4.1323190580619794e-07
6728,1.4678830773547399e-09
6729,4.1299181318855965e-07
6730,1.4604081374613485e-09
6731,4.1275193051030283e-07
6732,1.452943885517574e-09
6733,4.125122575550013e-07
6734,1.445490318307842e-09
6735,4.12272794065007e-07
6736,1.4380473712345214e-09
6737,4.1203353975348376e-07
6738,1.4306150552274982e-09
6739,4.1179449443070954e-07
6740,1.4231933848211896e-09
6741,4.115556578492588e-07
6742,1.4157823253792914e-09
6743,4.113170297417631e-07
6744,1.4083818296570595e-09
6745,4.110786098600346e-07
6746,1.4009919142588589e-09
6747,4.10840397968778e-07
6748,1.3936125444677703e-09
6749,4.106023938360399e-07
6750,1.3862437125382374e-09
6751,4.1036459721240503e-07
6752,1.3788853953491013e-09
6753,4.1012700784655795e-07
6754,1.3715376047880188e-09
6755,4.0988962552181797e-07
6756,1.3642002993075634e-09
6757,4.0965244998369976e-07
6758,1.3568734690654872e-09
6759,4.094154809672273e-07
6760,1.349557091774001e-09
6761,4.091787182518524e-07
6762,1.3422511483333778e-09
6763,4.0894216159621184e-07
6764,1.3349556299844141e-09
6765,4.087058107552072e-07
6766,1.327670527335389e-09
6767,4.0846966551030353e-07
6768,1.3203958327727302e-09
6769,4.082337256052272e-07
6770,1.3131315009857983e-09
6771,4.0799799077703135e-07
6772,1.3058775275105553e-09
6773,4.0776246082781925e-07
6774,1.2986339243571563e-09
6775,4.07527135511211e-07
6776,1.2914006468961964e-09
6777,4.0729201457722224e-07
6778,1.2841776665503518e-09
6779,4.070570977677986e-07
6780,1.2769649857699787e-09
6781,4.068223848917322e-07
6782,1.2697626179782493e-09
6783,4.0658787571510567e-07
6784,1.2625705239357572e-09
6785,4.0635356993658324e-07
6786,1.2553886351372824e-09
6787,4.061194673633003e-07
6788,1.248217008603947e-09
6789,4.058855677454993e-07
6790,1.241055609199247e-09
6791,4.0565187088340485e-07
6792,1.2339044232122727e-09
6793,4.054183765052501e-07
6794,1.2267634189310504e-09
6795,4.051850843734933e-07
6796,1.2196325842614872e-09
6797,4.049519942796824e-07
6798,1.2125119318709737e-09
6799,4.047191059827925e-07
6800,1.205401408175187e-09
6801,4.0448641924011285e-07
6802,1.1983010295185514e-09
6803,4.042539337989241e-07
6804,1.1912107443796335e-09
6805,4.0402164946225096e-07
6806,1.1841305819176293e-09
6807,4.0378956599291706e-07
6808,1.1770604865995269e-09
6809,4.0355768312176205e-07
6810,1.1700004493042357e-09
6811,4.033260006515544e-07
6812,1.1629504989239288e-09
6813,4.030945183605055e-07
6814,1.1559105635163241e-09
6815,4.028632359765545e-07
6816,1.1488806676505283e-09
6817,4.0263215329752204e-07
6818,1.1418607682437373e-09
6819,4.0240127008433283e-07
6820,1.1348508676167624e-09
6821,4.0217058610537144e-07
6822,1.1278509433908268e-09
6823,4.019401011414453e-07
6824,1.1208609868031271e-09
6825,4.0170981493671476e-07
6826,1.1138809666602337e-09
6827,4.014797272869539e-07
6828,1.1069108944892824e-09
6829,4.0124983795388675e-07
6830,1.0999507301900142e-09
6831,4.010201466996696e-07
6832,1.0930004785687688e-09
6833,4.00790653309185e-07
6834,1.0860600954039057e-09
6835,4.005613575626948e-07
6836,1.0791296043047875e-09
6837,4.0033225920853017e-07
6838,1.0722089678863692e-09
6839,4.001033580220928e-07
6840,1.0652981627583439e-09
6841,3.998746537882218e-07
6842,1.058397196679095e-09
6843,3.9964614628255717e-07
6844,1.05150605958465e-09
6845,3.994178352866695e-07
6846,1.044624731809711e-09
6847,3.9918972054178827e-07
6848,1.037753139602216e-09
6849,3.9896180182322136e-07
6850,1.0308913417169982e-09
6851,3.987340789315195e-07
6852,1.024039286910217e-09
6853,3.9850655164666595e-07
6854,1.0171970069798758e-09
6855,3.982792197319788e-07
6856,1.0103644322214005e-09
6857,3.980520829243024e-07
6858,1.00354154692692e-09
6859,3.9782514106172314e-07
6860,9.967283956004818e-10
6861,3.975983939078043e-07
6862,9.89924924834717e-10
6863,3.973718411987447e-07
6864,9.831311087241573e-10
6865,3.9714548273367527e-07
6866,9.763469276093256e-10
6867,3.9691931830969885e-07
6868,9.695724140263124e-10
6869,3.966933476905501e-07
6870,9.628075229090578e-10
6871,3.9646757063688987e-07
6872,9.560522154341388e-10
6873,3.9624198692637395e-07
6874,9.49306515779025e-10
6875,3.960165963604537e-07
6876,9.425704085784146e-10
6877,3.957913987107619e-07
6878,9.358438548095603e-10
6879,3.9556639377121326e-07
6880,9.291268494535442e-10
6881,3.95341581280367e-07
6882,9.224193999007886e-10
6883,3.951169610485231e-07
6884,9.157214805432285e-10
6885,3.948925328592319e-07
6886,9.090330508007668e-10
6887,3.9466829646784826e-07
6888,9.023541307235473e-10
6889,3.9444425167657624e-07
6890,8.956846896802741e-10
6891,3.9422039825420074e-07
6892,8.89024697190021e-10
6893,3.9399673595743196e-07
6894,8.823741516738243e-10
6895,3.9377326461589946e-07
6896,8.757330597904857e-10
6897,3.9354998400606504e-07
6898,8.691014117636765e-10
6899,3.933268939113987e-07
6900,8.624791656444874e-10
6901,3.9310399406010374e-07
6902,8.558662905690561e-10
6903,3.9288128426800557e-07
6904,8.492628082660477e-10
6905,3.9265876433795364e-07
6906,8.426687073243503e-10
6907,3.9243643407692925e-07
6908,8.360839706319786e-10
6909,3.9221429318454566e-07
6910,8.295085459758853e-10
6911,3.9199234146343007e-07
6912,8.229424430905011e-10
6913,3.917705787632889e-07
6914,8.163856684543647e-10
6915,3.915490048302543e-07
6916,8.09838192518392e-10
6917,3.913276194338059e-07
6918,8.032999945449767e-10
6919,3.911064223787672e-07
6920,7.967710665881537e-10
6921,3.908854134572993e-07
6922,7.90251417325343e-10
6923,3.906645924457151e-07
6924,7.837409968019956e-10
6925,3.904439591091596e-07
6926,7.772397954731088e-10
6927,3.9022351326162126e-07
6928,7.707478116854307e-10
6929,3.9000325467715104e-07
6930,7.642650403157208e-10
6931,3.8978318314084177e-07
6932,7.577914451492257e-10
6933,3.8956329846032747e-07
6934,7.51327037169633e-10
6935,3.893436004111391e-07
6936,7.448717869555902e-10
6937,3.891240887685332e-07
6938,7.38425671295235e-10
6939,3.889047633115911e-07
6940,7.319887001503399e-10
6941,3.8868562387297447e-07
6942,7.255608403616561e-10
6943,3.8846667019901164e-07
6944,7.191420815697585e-10
6945,3.8824790211382774e-07
6946,7.127324447239283e-10
6947,3.8802931938686634e-07
6948,7.063318715222671e-10
6949,3.87810921805978e-07
6950,6.999403689575306e-10
6951,3.875927091683174e-07
6952,6.935578924266795e-10
6953,3.8737468123811006e-07
6954,6.871844565905776e-10
6955,3.8715683784707064e-07
6956,6.808200706878063e-10
6957,3.869391787878049e-07
6958,6.744646979072999e-10
6959,3.867217038158246e-07
6960,6.681183276645598e-10
6961,3.8650441272965556e-07
6962,6.617809159430989e-10
6963,3.862873053363098e-07
6964,6.554524968829682e-10
6965,3.860703814230873e-07
6966,6.491330279029291e-10
6967,3.8585364077214946e-07
6968,6.428224835856939e-10
6969,3.856370831843282e-07
6970,6.365208875380491e-10
6971,3.8542070845695955e-07
6972,6.302282189995302e-10
6973,3.8520451638595803e-07
6974,6.239444518417701e-10
6975,3.849885067339497e-07
6976,6.176695768273304e-10
6977,3.847726793423946e-07
6978,6.114035740093629e-10
6979,3.84557033974494e-07
6980,6.051464387676299e-10
6981,3.843415704475203e-07
6982,5.988981684621996e-10
6983,3.841262885256571e-07
6984,5.926587129524335e-10
6985,3.839111880234301e-07
6986,5.864281130311578e-10
6987,3.836962687210644e-07
6988,5.802063074354697e-10
6989,3.834815304254656e-07
6990,5.739932992123005e-10
6991,3.8326697293448893e-07
6992,5.677890920040645e-10
6993,3.830525960654392e-07
6994,5.615936606298216e-10
6995,3.828383995703301e-07
6996,5.554069847187084e-10
6997,3.826243832633949e-07
6998,5.492290577485216e-10
6999,3.8241054694832614e-07
7000,5.430598511373224e-10
7001,3.8219689041144246e-07
7002,5.368993679725632e-10
7003,3.819834134498304e-07
7004,5.307476015285297e-10
7005,3.817701158934175e-07
7006,5.246045502803497e-10
7007,3.815569975190013e-07
7008,5.184701620854639e-10
7009,3.8134405811444876e-07
7010,5.123444473892447e-10
7011,3.8113129746495313e-07
7012,5.062273863471202e-10
7013,3.80918715407878e-07
7014,5.001189812534976e-10
7015,3.8070631173560363e-07
7016,4.940192266733876e-10
7017,3.8049408623409586e-07
7018,4.879280593709385e-10
7019,3.8028203870474935e-07
7020,4.818455111087183e-10
7021,3.80070168941566e-07
7022,4.757715544443814e-10
7023,3.7985847673960206e-07
7024,4.697061708773856e-10
7025,3.7964696193327755e-07
7026,4.6364937450017824e-10
7027,3.794356243133142e-07
7028,4.576011306929717e-10
7029,3.792244636549489e-07
7030,4.5156140908635835e-10
7031,3.790134797629071e-07
7032,4.4553023658875885e-10
7033,3.788026724644236e-07
7034,4.3950758333941084e-10
7035,3.785920415550032e-07
7036,4.334934353336331e-10
7037,3.7838158683551935e-07
7038,4.2748777209014286e-10
7039,3.781713080779195e-07
7040,4.21490608065586e-10
7041,3.779612051226825e-07
7042,4.155018907913937e-10
7043,3.7775127779116226e-07
7044,4.09521649192569e-10
7045,3.775415258335513e-07
7046,4.0354983310887255e-10
7047,3.773319490753538e-07
7048,3.97586453271852e-10
7049,3.7712254732378703e-07
7050,3.916315028076042e-10
7051,3.7691332038105257e-07
7052,3.856849465531426e-10
7053,3.7670426805570497e-07
7054,3.7974679465604057e-10
7055,3.764953901598879e-07
7056,3.738170128192685e-10
7057,3.762866864742543e-07
7058,3.6789559364196994e-10
7059,3.7607815681191803e-07
7060,3.619825409242117e-10
7061,3.758698010033912e-07
7062,3.560778422940659e-10
7063,3.756616188191285e-07
7064,3.501814594536965e-10
7065,3.7545361009623375e-07
7066,3.4429342298949923e-10
7067,3.752457746303495e-07
7068,3.384136674309703e-10
7069,3.750381122034295e-07
7070,3.3254221202038983e-10
7071,3.7483062265079903e-07
7072,3.266790383550461e-10
7073,3.74623305789554e-07
7074,3.2082414978392167e-10
7075,3.7441616140714823e-07
7076,3.149775153043924e-10
7077,3.742091893131438e-07
7078,3.0913912663507485e-10
7079,3.7400238931710364e-07
7080,3.0330896407687254e-10
7081,3.737957612230292e-07
7082,2.9748703750320714e-10
7083,3.735893048446339e-07
7084,2.9167330924510504e-10
7085,3.7338301999161064e-07
7086,2.858677962560163e-10
7087,3.731769064739376e-07
7088,2.800704500861555e-10
7089,3.7297096409892565e-07
7090,2.7428129124993367e-10
7091,3.7276519268284805e-07
7092,2.685002872031074e-10
7093,3.7255959202805553e-07
7094,2.627274470051478e-10
7095,3.7235416195224966e-07
7096,2.569627369792972e-10
7097,3.721489022358068e-07
7098,2.51206134094255e-10
7099,3.719438127323794e-07
7100,2.4545768065041843e-10
7101,3.7173889323309285e-07
7102,2.397173172975836e-10
7103,3.7153414355625235e-07
7104,2.339850526599428e-10
7105,3.713295635053289e-07
7106,2.2826084935026468e-10
7107,3.711251528820479e-07
7108,2.225447160951786e-10
7109,3.7092091151063303e-07
7110,2.1683664074279692e-10
7111,3.707168392125991e-07
7112,2.1113661865093537e-10
7113,3.7051293579427074e-07
7114,2.0544461421616693e-10
7115,3.703092010528638e-07
7116,1.9976063254798425e-10
7117,3.701056348311539e-07
7118,1.9408466951548724e-10
7119,3.699022369170762e-07
7120,1.88416702989106e-10
7121,3.696990071432406e-07
7122,1.82756732428025e-10
7123,3.6949594530206283e-07
7124,1.7710470205290818e-10
7125,3.692930512158872e-07
7126,1.7146066491731573e-10
7127,3.690903247129747e-07
7128,1.6582456541044327e-10
7129,3.6888776559589907e-07
7130,1.6019641493899593e-10
7131,3.6868537368310825e-07
7132,1.54576175823588e-10
7133,3.6848314878250255e-07
7134,1.4896386205686196e-10
7135,3.6828109070848694e-07
7136,1.4335943444038993e-10
7137,3.6807919927072126e-07
7138,1.3776291133557555e-10
7139,3.6787747432665643e-07
7140,1.3217427090329102e-10
7141,3.6767591566618244e-07
7142,1.26593518706179e-10
7143,3.674745230845159e-07
7144,1.210206020480901e-10
7145,3.672732964087468e-07
7146,1.1545552720191394e-10
7147,3.6707223547708143e-07
7148,1.0989830199889032e-10
7149,3.6687134011269635e-07
7150,1.0434890475449318e-10
7151,3.6667061008776207e-07
7152,9.880730095251429e-11
7153,3.664700452527616e-07
7154,9.327350087976248e-11
7155,3.6626964541266666e-07
7156,8.774749410031698e-11
7157,3.660694104018241e-07
7158,8.222927650841671e-11
7159,3.658693400211598e-07
7160,7.671881556881177e-11
7161,3.6566943409773096e-07
7162,7.121610928632085e-11
7163,3.654696924627806e-07
7164,6.57211624013373e-11
7165,3.6527011492232325e-07
7166,6.023390982746878e-11
7167,3.6507070127968835e-07
7168,5.4754397388758516e-11
7169,3.648714513767391e-07
7170,4.928263163546861e-11
7171,3.646723650286545e-07
7172,4.381852714930804e-11
7173,3.644734420352017e-07
7174,3.8362122577004316e-11
7175,3.642746822619979e-07
7176,3.2913390972980984e-11
7177,3.640760854986703e-07
7178,2.74723307778583e-11
7179,3.6387765158148214e-07
7180,2.2038929622534453e-11
7181,3.636793803146664e-07
7182,1.661315472564941e-11
7183,3.63481271518234e-07
7184,1.1195024312222144e-11
7185,3.632833250287605e-07
7186,5.784512189034026e-12
7187,3.630855406627815e-07
7188,3.8160765921598163e-13
7189,3.628879182436206e-07
7190,-5.013691613340153e-12
7191,3.626904575858995e-07
7192,-1.0401408961624082e-11
7193,3.6249315851772277e-07
7194,-1.5781544467769824e-11
7195,3.622960208677539e-07
7196,-2.1154109381910458e-11
7197,3.6209904445511167e-07
7198,-2.6519136409057135e-11
7199,3.6190222910004864e-07
7200,-3.1876597847686734e-11
7201,3.617055746272116e-07
7202,-3.722654449933478e-11
7203,3.615090808495812e-07
7204,-4.2568957420216844e-11
7205,3.6131274761727305e-07
7206,-4.790386237446208e-11
7207,3.611165747460794e-07
7208,-5.323126709083054e-11
7209,3.6092056205072203e-07
7210,-5.85511673554031e-11
7211,3.6072470935572615e-07
7212,-6.386360731574451e-11
7213,3.6052901647741635e-07
7214,-6.916859250668436e-11
7215,3.603334832682132e-07
7216,-7.44661073759722e-11
7217,3.601381095440383e-07
7218,-7.975616294008517e-11
7219,3.5994289512472306e-07
7220,-8.503877925889491e-11
7221,3.5974783984794533e-07
7222,-9.03139716425171e-11
7223,3.5955294352388024e-07
7224,-9.558176437754393e-11
7225,3.5935820597467193e-07
7226,-1.0084215694995566e-10
7227,3.591636270386117e-07
7228,-1.06095157780038e-10
7229,3.589692065395365e-07
7230,-1.1134076627816056e-10
7231,3.5877494431453136e-07
7232,-1.1657898485928309e-10
7233,3.5858084019231926e-07
7234,-1.2180987207223034e-10
7235,3.5838689399139243e-07
7236,-1.270333920876141e-10
7237,3.581931055251433e-07
7238,-1.3224959575484622e-10
7239,3.579994746456141e-07
7240,-1.3745844878718908e-10
7241,3.578060011805678e-07
7242,-1.426599870294444e-10
7243,3.57612684938884e-07
7244,-1.478542256591309e-10
7245,3.5741952575908483e-07
7246,-1.53041168501435e-10
7247,3.5722652348149764e-07
7248,-1.58220805144311e-10
7249,3.57033677929268e-07
7250,-1.6339318144412946e-10
7251,3.568409889054039e-07
7252,-1.6855830519406583e-10
7253,3.5664845627199876e-07
7254,-1.737161493340408e-10
7255,3.56456079880838e-07
7256,-1.7886673515832005e-10
7257,3.56263859520017e-07
7258,-1.8401012361086703e-10
7259,3.56071795004437e-07
7260,-1.8914627746335008e-10
7261,3.558798862090621e-07
7262,-1.9427520914572906e-10
7263,3.556881329409845e-07
7264,-1.9939694860847372e-10
7265,3.554965350495206e-07
7266,-2.0451147630212568e-10
7267,3.553050923714969e-07
7268,-2.0961883568376376e-10
7269,3.551138046865429e-07
7270,-2.147190292374929e-10
7271,3.549226718806987e-07
7272,-2.198120471023905e-10
7273,3.5473169375869414e-07
7274,-2.24897932163612e-10
7275,3.545408701709686e-07
7276,-2.2997665900374478e-10
7277,3.5435020094027924e-07
7278,-2.3504826042730556e-10
7279,3.5415968589606547e-07
7280,-2.401127313680269e-10
7281,3.5396932488299884e-07
7282,-2.45170105997588e-10
7283,3.537791177163307e-07
7284,-2.502203795536382e-10
7285,3.535890642518372e-07
7286,-2.5526355553408774e-10
7287,3.53399164302244e-07
7288,-2.602996614861316e-10
7289,3.532094176945809e-07
7290,-2.653286998653258e-10
7291,3.530198243078899e-07
7292,-2.703506604055814e-10
7293,3.528303839422725e-07
7294,-2.7536559865887645e-10
7295,3.5264109640688405e-07
7296,-2.803734753642415e-10
7297,3.52451961591349e-07
7298,-2.8537433288183984e-10
7299,3.5226297932534156e-07
7300,-2.903681588510708e-10
7301,3.5207414940600334e-07
7302,-2.9535500056736226e-10
7303,3.5188547168839944e-07
7304,-3.003348170249448e-10
7305,3.516969460227488e-07
7306,-3.0530765500485214e-10
7307,3.515085722004353e-07
7308,-3.1027353851424145e-10
7309,3.513203500915425e-07
7310,-3.152324371413927e-10
7311,3.5113227953316897e-07
7312,-3.2018436898251873e-10
7313,3.5094436038246495e-07
7314,-3.251293282358027e-10
7315,3.507565924489385e-07
7316,-3.3006738096991894e-10
7317,3.505689755476778e-07
7318,-3.349985106086604e-10
7319,3.503815095301761e-07
7320,-3.3992272061645844e-10
7321,3.501941942562089e-07
7322,-3.448400120177521e-10
7323,3.5000702957398025e-07
7324,-3.4975038000015426e-10
7325,3.498200152955696e-07
7326,-3.546538849834204e-10
7327,3.496331512450873e-07
7328,-3.5955051270738496e-10
7329,3.4944643727231605e-07
7330,-3.644402740597275e-10
7331,3.492598732242338e-07
7332,-3.6932318230396164e-10
7333,3.4907345893621825e-07
7334,-3.7419922243969927e-10
7335,3.4888719425086457e-07
7336,-3.790684269531583e-10
7337,3.487010790092553e-07
7338,-3.8393078880909834e-10
7339,3.4851511305876027e-07
7340,-3.8878634218013474e-10
7341,3.483292961995646e-07
7342,-3.936351004980222e-10
7343,3.4814362830294993e-07
7344,-3.9847704400839426e-10
7345,3.479581092206606e-07
7346,-4.033121979477362e-10
7347,3.4777273875584956e-07
7348,-4.0814057240002976e-10
7349,3.4758751678417854e-07
7350,-4.129621589230284e-10
7351,3.4740244313763875e-07
7352,-4.1777699241923876e-10
7353,3.4721751764156197e-07
7354,-4.225850842316511e-10
7355,3.470327401409866e-07
7356,-4.2738643231460203e-10
7357,3.4684811047975606e-07
7358,-4.3218104388062647e-10
7359,3.466636285130402e-07
7360,-4.369689095549815e-10
7361,3.4647929408378786e-07
7362,-4.4175008492616107e-10
7363,3.462951070204526e-07
7364,-4.465245542147941e-10
7365,3.461110671554106e-07
7366,-4.5129232741639404e-10
7367,3.4592717435107175e-07
7368,-4.5605341499586234e-10
7369,3.4574342843947475e-07
7370,-4.608078237789784e-10
7371,3.455598292619026e-07
7372,-4.655555764302785e-10
7373,3.453763766618773e-07
7374,-4.702966741080305e-10
7375,3.4519307049396643e-07
7376,-4.750311142908056e-10
7377,3.4500991059362523e-07
7378,-4.797589230160236e-10
7379,3.448268968158392e-07
7380,-4.844800942303671e-10
7381,3.446440289809283e-07
7382,-4.891946474416709e-10
7383,3.4446130695844465e-07
7384,-4.939025911263989e-10
7385,3.4427873058547193e-07
7386,-4.986039310065097e-10
7387,3.440962996780071e-07
7388,-5.032986936662818e-10
7389,3.4391401411605676e-07
7390,-5.079868688412672e-10
7391,3.437318737207572e-07
7392,-5.126684933751596e-10
7393,3.435498783693089e-07
7394,-5.173435211659919e-10
7395,3.4336802787456186e-07
7396,-5.220120194959605e-10
7397,3.431863221078857e-07
7398,-5.26673949794276e-10
7399,3.430047608965693e-07
7400,-5.31329356917187e-10
7401,3.4282334409582346e-07
7402,-5.359782313347151e-10
7403,3.4264207154989866e-07
7404,-5.406206119491483e-10
7405,3.4246094307773713e-07
7406,-5.452564815909238e-10
7407,3.4227995856272515e-07
7408,-5.498858435645416e-10
7409,3.4209911784355736e-07
7410,-5.54508720724339e-10
7411,3.419184207688928e-07
7412,-5.591251241728368e-10
7413,3.4173786717308195e-07
7414,-5.637350459164204e-10
7415,3.4155745693326067e-07
7416,-5.683385002610193e-10
7417,3.413771898621869e-07
7418,-5.729355244833566e-10
7419,3.4119706580689296e-07
7420,-5.775261182932076e-10
7421,3.410170846286903e-07
7422,-5.821102495041876e-10
7423,3.4083724620030793e-07
7424,-5.866880092596639e-10
7425,3.406575503545368e-07
7426,-5.912592509699754e-10
7427,3.4047799690891026e-07
7428,-5.958241617152098e-10
7429,3.402985857221283e-07
7430,-6.003826655655316e-10
7431,3.4011931666996776e-07
7432,-6.049347677470227e-10
7433,3.399401896001206e-07
7434,-6.094805039348158e-10
7435,3.39761204333893e-07
7436,-6.140198738081768e-10
7437,3.3958236074058246e-07
7438,-6.185528723609993e-10
7439,3.39403658685606e-07
7440,-6.230795082671685e-10
7441,3.392250979903707e-07
7442,-6.275998266303154e-10
7443,3.3904667849936597e-07
7444,-6.321138077160513e-10
7445,3.3886840008954947e-07
7446,-6.366214501092357e-10
7447,3.3869026260473146e-07
7448,-6.411227913792116e-10
7449,3.3851226589360233e-07
7450,-6.456178102941441e-10
7451,3.383344097830125e-07
7452,-6.501065569539794e-10
7453,3.381566941380355e-07
7454,-6.545890055373896e-10
7455,3.37979118850096e-07
7456,-6.590651544729691e-10
7457,3.3780168371935447e-07
7458,-6.635350636732211e-10
7459,3.376243886225038e-07
7460,-6.679987060760692e-10
7461,3.374472333958816e-07
7462,-6.72456088103132e-10
7463,3.3727021790200866e-07
7464,-6.76907233059879e-10
7465,3.3709334201107137e-07
7466,-6.813521116250457e-10
7467,3.369166055630485e-07
7468,-6.857907706778418e-10
7469,3.3674000840361296e-07
7470,-6.902232334766932e-10
7471,3.365635503672298e-07
7472,-6.946494910313651e-10
7473,3.363872313509857e-07
7474,-6.990695216513842e-10
7475,3.3621105117942065e-07
7476,-7.034833680195385e-10
7477,3.360350096927565e-07
7478,-7.078910441973102e-10
7479,3.358591067768942e-07
7480,-7.122925329613989e-10
7481,3.3568334228811233e-07
7482,-7.166878425301802e-10
7483,3.355077160622027e-07
7484,-7.210770183369923e-10
7485,3.353322279306659e-07
7486,-7.254600502137485e-10
7487,3.351568777805527e-07
7488,-7.298369463404873e-10
7489,3.349816654629748e-07
7490,-7.342076916943056e-10
7491,3.348065908263259e-07
7492,-7.385723383538065e-10
7493,3.346316537300717e-07
7494,-7.429308465702938e-10
7495,3.344568540515829e-07
7496,-7.472832512414656e-10
7497,3.3428219161149543e-07
7498,-7.516295635042052e-10
7499,3.3410766625913403e-07
7500,-7.559698030925321e-10
7501,3.339332778690367e-07
7502,-7.603039545676579e-10
7503,3.337590263107758e-07
7504,-7.646320318539282e-10
7505,3.3358491142584266e-07
7506,-7.689540538635053e-10
7507,3.334109330681614e-07
7508,-7.732700244727506e-10
7509,3.3323709108841814e-07
7510,-7.775799308356486e-10
7511,3.330633853811222e-07
7512,-7.818837982503095e-10
7513,3.3288981575319766e-07
7514,-7.861816845425733e-10
7515,3.3271638206621647e-07
7516,-7.904735202834634e-10
7517,3.3254308421556443e-07
7518,-7.94759331329616e-10
7519,3.323699220533113e-07
7520,-7.990391353066482e-10
7521,3.3219689540537285e-07
7522,-8.033129859345645e-10
7523,3.3202400412645476e-07
7524,-8.075808376644215e-10
7525,3.3185124811385803e-07
7526,-8.118426975875328e-10
7527,3.316786272082334e-07
7528,-8.160985859154917e-10
7529,3.315061412740646e-07
7530,-8.20348529822925e-10
7531,3.313337901446218e-07
7532,-8.245925126271071e-10
7533,3.3116157369638877e-07
7534,-8.28830554933779e-10
7535,3.309894917955826e-07
7536,-8.33062646397237e-10
7537,3.3081754429955456e-07
7538,-8.372888295446532e-10
7539,3.3064573106367426e-07
7540,-8.415090932595698e-10
7541,3.3047405193719124e-07
7542,-8.457234499630577e-10
7543,3.30302506785066e-07
7544,-8.499318977510464e-10
7545,3.301310954789182e-07
7546,-8.5413444966311e-10
7547,3.2995981787784006e-07
7548,-8.583311038384094e-10
7549,3.297886738236481e-07
7550,-8.625219104986187e-10
7551,3.296176631836709e-07
7552,-8.667068281892207e-10
7553,3.2944678584373096e-07
7554,-8.708858811128594e-10
7555,3.2927604164455113e-07
7556,-8.750590926421939e-10
7557,3.291054304319464e-07
7558,-8.792264641019243e-10
7559,3.289349520837293e-07
7560,-8.833880025977386e-10
7561,3.2876460645748146e-07
7562,-8.875437023279112e-10
7563,3.285943934231347e-07
7564,-8.916935683520842e-10
7565,3.2842431286775767e-07
7566,-8.95837620029683e-10
7567,3.2825436459173393e-07
7568,-8.999758936766568e-10
7569,3.2808454849335454e-07
7570,-9.041083679638241e-10
7571,3.2791486440563417e-07
7572,-9.082350653850228e-10
7573,3.277453122321077e-07
7574,-9.123559584492812e-10
7575,3.2757589183823905e-07
7576,-9.164710956072204e-10
7577,3.274066030490865e-07
7578,-9.205804592301639e-10
7579,3.2723744575325614e-07
7580,-9.24684071209984e-10
7581,3.2706841980148344e-07
7582,-9.287819335814386e-10
7583,3.2689952508112434e-07
7584,-9.328740614776475e-10
7585,3.267307614072106e-07
7586,-9.369604631145807e-10
7587,3.2656212867350964e-07
7588,-9.41041146642531e-10
7589,3.263936267580986e-07
7590,-9.45116107502297e-10
7591,3.262252555104642e-07
7592,-9.491853466044173e-10
7593,3.260570148001299e-07
7594,-9.532489060076249e-10
7595,3.2588890447317194e-07
7596,-9.573067789018975e-10
7597,3.2572092440984594e-07
7598,-9.613589544614612e-10
7599,3.2555307447555694e-07
7600,-9.654054536549803e-10
7601,3.2538535455566485e-07
7602,-9.694462754665911e-10
7603,3.252177644551557e-07
7604,-9.73481483775016e-10
7605,3.2505030407768e-07
7606,-9.77511004254917e-10
7607,3.248829733287122e-07
7608,-9.81534869187363e-10
7609,3.2471577200599533e-07
7610,-9.855531253412246e-10
7611,3.2454869998246496e-07
7612,-9.89565767557627e-10
7613,3.243817571509986e-07
7614,-9.935727658656734e-10
7615,3.242149434186393e-07
7616,-9.975741255933798e-10
7617,3.240482585889163e-07
7618,-1.0015699121058712e-09
7619,3.2388170250721216e-07
7620,-1.0055601151672406e-09
7621,3.237152750718764e-07
7622,-1.0095447269683857e-09
7623,3.235489761828049e-07
7624,-1.0135237362772196e-09
7625,3.233828056841213e-07
7626,-1.0174971729270512e-09
7627,3.232167634222132e-07
7628,-1.021465054384522e-09
7629,3.2305084928112593e-07
7630,-1.0254273830818493e-09
7631,3.2288506313704923e-07
7632,-1.0293841613078713e-09
7633,3.2271940483837206e-07
7634,-1.0333353857341018e-09
7635,3.22553874270229e-07
7636,-1.0372810904271983e-09
7637,3.2238847128832883e-07
7638,-1.0412212471010947e-09
7639,3.2222319577542645e-07
7640,-1.045155899810062e-09
7641,3.2205804757257434e-07
7642,-1.049085051724107e-09
7643,3.2189302656880194e-07
7644,-1.0530087028170737e-09
7645,3.217281326272659e-07
7646,-1.0569268344645774e-09
7647,3.21563365643788e-07
7648,-1.0608394798332766e-09
7649,3.213987254677726e-07
7650,-1.064746633898646e-09
7651,3.212342119560373e-07
7652,-1.0686483375968712e-09
7653,3.2106982497002367e-07
7654,-1.0725445771945183e-09
7655,3.209055644008355e-07
7656,-1.0764353552286033e-09
7657,3.2074143012129173e-07
7658,-1.0803206889085114e-09
7659,3.205774219762895e-07
7660,-1.0842005859000183e-09
7661,3.204135398572011e-07
7662,-1.0880750281750316e-09
7663,3.2024978364871986e-07
7664,-1.0919440322787304e-09
7665,3.200861532097234e-07
7666,-1.095807630603479e-09
7667,3.199226483939267e-07
7668,-1.0996658221758008e-09
7669,3.1975926907685145e-07
7670,-1.1035186022020856e-09
7671,3.1959601512498546e-07
7672,-1.107365999443904e-09
7673,3.1943288642415427e-07
7674,-1.111207989376186e-09
7675,3.1926988284660765e-07
7676,-1.1150445922926377e-09
7677,3.191070042735103e-07
7678,-1.1188758423873895e-09
7679,3.1894425056753794e-07
7680,-1.1227017502424487e-09
7681,3.18781621564861e-07
7682,-1.1265222234094519e-09
7683,3.186191171648214e-07
7684,-1.130337375118018e-09
7685,3.1845673725840273e-07
7686,-1.1341471881027526e-09
7687,3.182944816954302e-07
7688,-1.1379516651700593e-09
7689,3.181323503518172e-07
7690,-1.1417508098448406e-09
7691,3.1797034311518876e-07
7692,-1.1455446163150686e-09
7693,3.178084598457233e-07
7694,-1.1493331239313608e-09
7695,3.176467003989646e-07
7696,-1.1531163359369598e-09
7697,3.1748506466688445e-07
7698,-1.1568942235908706e-09
7699,3.1732355253759964e-07
7700,-1.1606668206199119e-09
7701,3.1716216387082666e-07
7702,-1.1644341394855498e-09
7703,3.1700089851622113e-07
7704,-1.1681961811046413e-09
7705,3.168397563718933e-07
7706,-1.1719529486538512e-09
7707,3.1667873731168115e-07
7708,-1.1757044514022738e-09
7709,3.16517841214827e-07
7710,-1.1794506935107014e-09
7711,3.163570679528005e-07
7712,-1.183191680975624e-09
7713,3.1619641740405034e-07
7714,-1.1869274196915829e-09
7715,3.1603588941909494e-07
7716,-1.1906579385933056e-09
7717,3.158754838761362e-07
7718,-1.1943832329222919e-09
7719,3.1571520067261677e-07
7720,-1.1981032983783147e-09
7721,3.155550396632098e-07
7722,-1.2018181494691516e-09
7723,3.153950007492395e-07
7724,-1.2055278050476658e-09
7725,3.152350837707255e-07
7726,-1.209232249470646e-09
7727,3.150752886405167e-07
7728,-1.212931492256964e-09
7729,3.1491561520320007e-07
7730,-1.2166255680675405e-09
7731,3.147560633501985e-07
7732,-1.2203144552605923e-09
7733,3.1459663295837864e-07
7734,-1.2239981749498364e-09
7735,3.144373239118245e-07
7736,-1.2276767247877325e-09
7737,3.1427813606111204e-07
7738,-1.231350138623078e-09
7739,3.1411906927430523e-07
7740,-1.2350184057326417e-09
7741,3.139601234724073e-07
7742,-1.2386815056528278e-09
7743,3.138012985106148e-07
7744,-1.2423394789006609e-09
7745,3.1364259428075916e-07
7746,-1.2459923120762667e-09
7747,3.1348401063129176e-07
7748,-1.2496400450118758e-09
7749,3.133255474518999e-07
7750,-1.2532826532433833e-09
7751,3.1316720461933833e-07
7752,-1.256920163335537e-09
7753,3.130089820156522e-07
7754,-1.26055255914167e-09
7755,3.128508795161313e-07
7756,-1.264179871601213e-09
7757,3.12692897005691e-07
7758,-1.2678020947775693e-09
7759,3.1253503434216404e-07
7760,-1.2714192633723076e-09
7761,3.1237729140731465e-07
7762,-1.275031324526834e-09
7763,3.1221966811857915e-07
7764,-1.2786383360014992e-09
7765,3.120621643064347e-07
7766,-1.28224029286158e-09
7767,3.119047798699141e-07
7768,-1.2858372060567328e-09
7769,3.117475146840658e-07
7770,-1.2894290487420672e-09
7771,3.1159036864651596e-07
7772,-1.2930158613215694e-09
7773,3.11433341606046e-07
7774,-1.2965976685112521e-09
7775,3.1127643344982775e-07
7776,-1.3001744467191569e-09
7777,3.1111964408133346e-07
7778,-1.303746178172409e-09
7779,3.10962973348615e-07
7780,-1.3073129217372438e-09
7781,3.1080642114352804e-07
7782,-1.3108746554751332e-09
7783,3.106499873522913e-07
7784,-1.3144314035971382e-09
7785,3.1049367184627183e-07
7786,-1.317983164812846e-09
7787,3.1033747450854144e-07
7788,-1.3215299475271184e-09
7789,3.1018139521891997e-07
7790,-1.3250717553077618e-09
7791,3.1002543386784834e-07
7792,-1.3286085717400092e-09
7793,3.098695903297554e-07
7794,-1.332140438361285e-09
7795,3.097138644607644e-07
7796,-1.335667363938686e-09
7797,3.095582561804914e-07
7798,-1.339189330471652e-09
7799,3.0940276537011356e-07
7800,-1.3427063412504037e-09
7801,3.0924739189610014e-07
7802,-1.3462184188505477e-09
7803,3.0909213562160417e-07
7804,-1.34972560566083e-09
7805,3.089369964057145e-07
7806,-1.3532278648450149e-09
7807,3.0878197420486376e-07
7808,-1.3567251522839783e-09
7809,3.086270688867852e-07
7810,-1.3602175992176351e-09
7811,3.0847228029941987e-07
7812,-1.3637051225093326e-09
7813,3.0831760833362225e-07
7814,-1.367187753997841e-09
7815,3.0816305288068364e-07
7816,-1.3706654899165411e-09
7817,3.080086137978992e-07
7818,-1.3741383607605842e-09
7819,3.078542910059659e-07
7820,-1.3776063498763988e-09
7821,3.077000843628888e-07
7822,-1.3810694768747888e-09
7823,3.0754599376721115e-07
7824,-1.3845277352337816e-09
7825,3.0739201908672333e-07
7826,-1.3879811397733187e-09
7827,3.0723816022339317e-07
7828,-1.3914296932395314e-09
7829,3.070844170367262e-07
7830,-1.3948734205383958e-09
7831,3.069307894284103e-07
7832,-1.3983122930561794e-09
7833,3.067772772687644e-07
7834,-1.4017463768783211e-09
7835,3.0662388042635824e-07
7836,-1.4051756158188434e-09
7837,3.064705988462777e-07
7838,-1.4086000261193785e-09
7839,3.063174323772531e-07
7840,-1.4120196502859337e-09
7841,3.0616438087016043e-07
7842,-1.4154344726371602e-09
7843,3.0601144424457666e-07
7844,-1.418844491962676e-09
7845,3.0585862239197095e-07
7846,-1.4222497151569701e-09
7847,3.057059151886377e-07
7848,-1.4256501659935743e-09
7849,3.055533225023177e-07
7850,-1.4290458603647404e-09
7851,3.054008442319037e-07
7852,-1.4324367665605106e-09
7853,3.0524848026654655e-07
7854,-1.4358229201249453e-09
7855,3.050962304865273e-07
7856,-1.4392043149236964e-09
7857,3.049440947720292e-07
7858,-1.4425809574606917e-09
7859,3.0479207301679795e-07
7860,-1.4459528725566493e-09
7861,3.0464016510787893e-07
7862,-1.4493200403760804e-09
7863,3.0448837092194953e-07
7864,-1.4526824682437128e-09
7865,3.043366903534309e-07
7866,-1.4560401902625441e-09
7867,3.0418512329067917e-07
7868,-1.4593931860444426e-09
7869,3.040336696033643e-07
7870,-1.4627414860056185e-09
7871,3.0388232919358035e-07
7872,-1.4660850521835787e-09
7873,3.037311019453671e-07
7874,-1.469423963078513e-09
7875,3.035799877349373e-07
7876,-1.4727581811033571e-09
7877,3.0342898645089315e-07
7878,-1.4760876918435886e-09
7879,3.032780979995017e-07
7880,-1.4794125191420533e-09
7881,3.0312732227019315e-07
7882,-1.4827326741523768e-09
7883,3.0297665912772874e-07
7884,-1.4860481840740628e-09
7885,3.028261084456924e-07
7886,-1.4893590368153445e-09
7887,3.0267567013415993e-07
7888,-1.4926652397149081e-09
7889,3.02525344089538e-07
7890,-1.4959667798614465e-09
7891,3.023751302130703e-07
7892,-1.499263671226575e-09
7893,3.022250283471611e-07
7894,-1.5025559545958874e-09
7895,3.0207503838898063e-07
7896,-1.5058436046690352e-09
7897,3.019251602394157e-07
7898,-1.509126634698724e-09
7899,3.0177539380989014e-07
7900,-1.5124050509623531e-09
7901,3.0162573896675304e-07
7902,-1.5156788383573143e-09
7903,3.014761955892674e-07
7904,-1.5189480373592403e-09
7905,3.0132676357289854e-07
7906,-1.5222126508144047e-09
7907,3.01177442800252e-07
7908,-1.525472668388155e-09
7909,3.010282331709677e-07
7910,-1.528728106253349e-09
7911,3.00879134587849e-07
7912,-1.531978959199325e-09
7913,3.007301469183882e-07
7914,-1.5352252481003558e-09
7915,3.005812700603638e-07
7916,-1.538466961855216e-09
7917,3.0043250389483427e-07
7918,-1.5417041377661528e-09
7919,3.002838483304474e-07
7920,-1.5449367366217528e-09
7921,3.0013530323933053e-07
7922,-1.54816481271764e-09
7923,2.999868684823664e-07
7924,-1.5513883466152223e-09
7925,2.998385440235251e-07
7926,-1.55460733259317e-09
7927,2.9969032971956495e-07
7928,-1.5578217846476627e-09
7929,2.99542225435216e-07
7930,-1.561031737270039e-09
7931,2.9939423109182656e-07
7932,-1.5642371680607367e-09
7933,2.9924634656229754e-07
7934,-1.5674380867765639e-09
7935,2.9909857175921763e-07
7936,-1.5706344946229167e-09
7937,2.989509065277614e-07
7938,-1.5738264432155277e-09
7939,2.9880335081426223e-07
7940,-1.5770138490272601e-09
7941,2.9865590450811444e-07
7942,-1.5801967863424987e-09
7943,2.985085674476799e-07
7944,-1.5833752633867164e-09
7945,2.9836133953509053e-07
7946,-1.5865492833790642e-09
7947,2.982142206964534e-07
7948,-1.589718803329125e-09
7949,2.98067210841475e-07
7950,-1.5928838542751905e-09
7951,2.9792030982033454e-07
7952,-1.5960444805667063e-09
7953,2.9777351751999135e-07
7954,-1.5992006456913308e-09
7955,2.9762683384674474e-07
7956,-1.6023523678481086e-09
7957,2.974802586899721e-07
7958,-1.6054996719050775e-09
7959,2.9733379195580915e-07
7960,-1.6086425225009659e-09
7961,2.971874335479514e-07
7962,-1.611780943836986e-09
7963,2.9704118332795794e-07
7964,-1.614914971491288e-09
7965,2.9689504116608154e-07
7966,-1.6180445845687051e-09
7967,2.967490070200783e-07
7968,-1.6211697493013544e-09
7969,2.966030807725905e-07
7970,-1.6242905391446672e-09
7971,2.9645726229773903e-07
7972,-1.627406910251538e-09
7973,2.9631155154684336e-07
7974,-1.6305187939349487e-09
7975,2.9616594853025073e-07
7976,-1.6336260557253296e-09
7977,2.960204533764659e-07
7978,-1.6367283183813297e-09
7979,2.9587506666426825e-07
7980,-1.6398245273327174e-09
7981,2.957297900278839e-07
7982,-1.642912018979925e-09
7983,2.955846277756779e-07
7984,-1.6459839940045548e-09
7985,2.954395908227794e-07
7986,-1.6490236319876854e-09
7987,2.9529470582036376e-07
7988,-1.6519908967249062e-09
7989,2.9515003508194373e-07
7990,-1.6547950664871762e-09
7991,2.950057154606068e-07
7992,-1.6572477281900445e-09
7993,2.9486201572507983e-07
7994,-1.6590222075214547e-09
7995,2.9471934233819763e-07
7996,-1.6598183052746777e-09
7997,2.9457779423096076e-07
7998,-1.660689516136371e-09
7999,2.944346027513533e-07
8000,-1.6706315378863565e-09


==> anc/input_csv/Z_c2p1_solve_rhs_Psi_Lambda_g.csv <==
m,z_m
0,0.8735957766160345
1,1.5405855954488563
2,0.1543301535542925
3,-0.34905620071097615
4,-0.3493667160822528
5,-0.378277212393552
6,-0.2437214723691498
7,-0.2276349649497111
8,-0.13221535742568308
9,-0.12988761891319323
10,-0.07223269086758118
11,-0.07951510184992915
12,-0.04339506721167277
13,-0.05363938602310842
14,-0.029041709007468365
15,-0.039203756979641666
16,-0.021125596773887496
17,-0.030263297636947614
18,-0.016230253778511554
19,-0.0242170494368859
20,-0.01291563144745611
21,-0.019869259295829615
22,-0.010530988552809381
23,-0.01661242660961316
24,-0.008746526062118837
25,-0.014102034414533062
26,-0.007374173013028855
27,-0.012124348002666364
28,-0.006296418299223776
29,-0.010538261514229638
30,-0.0054352536314272405
31,-0.009246685354323032
32,-0.004736824749809084
33,-0.008180839529537914
34,-0.004162918436334299
35,-0.00729088109100117
36,-0.0036858303571107504
37,-0.006539991911193676
38,-0.003285102744115784
39,-0.005900510879383477
40,-0.0029453793225580776
41,-0.005351336963642389
42,-0.002654960494342038
43,-0.00487614889606943
44,-0.002404810952503538
45,-0.004462162283882173
46,-0.002187866092831013
47,-0.004099247376381001
48,-0.001998539398943275
49,-0.003779293111666371
50,-0.0018323672706769731
51,-0.0034957420806546896
52,-0.001685749331724436
53,-0.0032432459224810096
54,-0.0015557560557385084
55,-0.0030174067970635526
56,-0.0014399845243587368
57,-0.0028145812074107045
58,-0.0013364490534402485
59,-0.002631729551042797
60,-0.001243497390368921
61,-0.0024662996022685167
62,-0.0011597458799073733
63,-0.002316135444951153
64,-0.001084028851531742
65,-0.002179405688500397
66,-0.0010153587757575115
67,-0.002054546432645683
68,-0.0009528946511640849
69,-0.0019402156126174293
70,-0.0008959167370058254
71,-0.0018352561984881816
72,-0.000843806218079731
73,-0.0017386663367587414
74,-0.0007960287327236404
75,-0.0016495749749574566
76,-0.0007521209484372864
77,-0.0015672218465381073
78,-0.0007116795581129298
79,-0.0014909409457935442
80,-0.0006743522112424416
81,-0.001420146813343065
82,-0.0006398300012658805
83,-0.001354323098160266
84,-0.0006078412116147711
85,-0.0012930129737435078
86,-0.0005781460853869645
87,-0.0012358110722571582
88,-0.0005505324318282127
89,-0.0011823566676430627
90,-0.0005248119202430411
91,-0.0011323278911500323
92,-0.0005008169412625485
93,-0.001085436804181776
94,-0.0004783979384916507
95,-0.0010414251860664894
96,-0.00045742113176529817
97,-0.0010000609204679177
98,-0.0004377665677851888
99,-0.0009611348850179438
100,-0.00041932644549637875
101,-0.0009244582655563936
102,-0.0004020036728935231
103,-0.0008898602299133807
104,-0.0003857106194642749
105,-0.0008571859071992424
106,-0.00037036803458897257
107,-0.0008262946275373339
108,-0.0003559041071730315
109,-0.0007970583845265093
110,-0.00034225364585534695
111,-0.0007693604887560394
112,-0.0003293573624680744
113,-0.0007430943856877221
114,-0.0003171612441796244
115,-0.0007181626153455728
116,-0.00030561600200448684
117,-0.0006944758946566402
118,-0.00029467658526481454
119,-0.0006719523062013651
120,-0.00028430175317168283
121,-0.0006505165794656194
122,-0.00027445369595757556
123,-0.0006300994527204437
124,-0.00026509769915711393
125,-0.0006106371053610733
126,-0.000256201845502238
127,-0.0005920706519175425
128,-0.00024773674969462596
129,-0.0005743456902084633
130,-0.00023967532200787987
131,-0.0005574118971045188
132,-0.00023199255716754784
133,-0.00054122266623247
134,-0.00022466534549530747
135,-0.0005257347827427768
136,-0.00021767230366654292
137,-0.0005109081308302843
138,-0.00021099362279086695
139,-0.0004967054303205068
140,-0.0002046109318368905
141,-0.0004830919990435592
142,-0.000198507174636462
143,-0.0004700355381473997
144,-0.00019266649896578246
145,-0.0004575059378643019
146,-0.00018707415636372662
147,-0.00044547510151380563
148,-0.00018171641151175865
149,-0.00043391678582431573
150,-0.0001765804601718861
151,-0.00042280645586560803
152,-0.00017165435473731773
153,-0.00041212115305208744
154,-0.00016692693662099752
155,-0.0004018393749350995
156,-0.00016238777479113942
157,-0.00039194096556010964
158,-0.0001580271097842884
159,-0.00038240701534234445
160,-0.0001538358026835783
161,-0.00037321976954989694
162,-0.00014980528854450454
163,-0.00036436254452469196
164,-0.0001459275338380018
165,-0.0003558196509340534
166,-0.0001421949975214653
167,-0.00034757632335846093
168,-0.0001386005953855589
169,-0.00033961865564805427
170,-0.00013513766737907842
171,-0.0003319335414976145
172,-0.00013179994759863605
173,-0.0003245086197553094
174,-0.0001285815367461002
175,-0.0003173322240849194
176,-0.00012547687678600832
177,-0.0003103933365111664
178,-0.00012248072760921014
179,-0.00030368154459172147
180,-0.00011958814555927494
181,-0.00029718700183880013
182,-0.00011679446359139516
183,-0.00029090039112558274
184,-0.0001140952729950368
185,-0.00028481289085883577
186,-0.00011148640648679089
187,-0.00027891614360491863
188,-0.00010896392257293484
189,-0.0002732022270473953
190,-0.00010652409109344915
191,-0.00026766362702901174
192,-0.0001041633798157624
193,-0.0002622932125283175
194,-0.00010187844202391244
195,-0.00025708421242066513
196,-9.9666104986109e-05
197,-0.000252030193840994
198,-9.752335925983111e-05
199,-0.00024712504209469893
200,-9.544734875676347e-05
201,-0.00024236294190072588
202,-9.343536148034094e-05
203,-0.0002377383599475287
204,-9.148482094260866e-05
205,-0.0002332460286186701
206,-8.95932781471034e-05
207,-0.0002288809307953066
208,-8.775840412033763e-05
209,-0.0002246382856712373
210,-8.597798295313625e-05
211,-0.00022051353549755378
212,-8.424990530389209e-05
213,-0.00021650233318677424
214,-8.257216233217024e-05
215,-0.00021260053071457707
216,-8.094284003048602e-05
217,-0.00020880416826070012
218,-7.936011392442787e-05
219,-0.00020510946403564162
220,-7.782224411424599e-05
221,-0.00020151280474403562
222,-7.632757063294005e-05
223,-0.0001980107366395091
224,-7.487450909794475e-05
225,-0.00019459995712940449
226,-7.346154663568236e-05
227,-0.00019127730689116163
228,-7.208723805932695e-05
229,-0.0001880397624647751
230,-7.07502022822255e-05
231,-0.00018488442928897984
232,-6.944911895043206e-05
233,-0.00018180853515075194
234,-6.818272527918205e-05
235,-0.0001788094240204715
236,-6.694981307951048e-05
237,-0.00017588455024698506
238,-6.574922596195905e-05
239,-0.00017303147308864343
240,-6.457985670543076e-05
241,-0.00017024785155823145
242,-6.344064478021283e-05
243,-0.0001675314395615794
244,-6.233057401503905e-05
245,-0.00016488008131052676
246,-6.124867039847441e-05
247,-0.00016229170699291314
248,-6.019400000614245e-05
249,-0.00015976432868321762
250,-5.9165667045487964e-05
251,-0.00015729603647860314
252,-5.816281201059178e-05
253,-0.0001548849948462036
254,-5.71846099399299e-05
255,-0.00015252943916876935
256,-5.6230268770810385e-05
257,-0.00015022767247626582
258,-5.5299027784201745e-05
259,-0.0001479780623520259
260,-5.4390156134310924e-05
261,-0.00014577903800298792
262,-5.3502951457929666e-05
263,-0.00014362908748414687
264,-5.263673855842348e-05
265,-0.00014152675506792377
266,-5.179086815997745e-05
267,-0.00013947063874985682
268,-5.09647157276184e-05
269,-0.00013745938788262263
270,-5.0157680349429085e-05
271,-0.0001354917009309846
272,-4.936918367698862e-05
273,-0.00013356632334045703
274,-4.8598668920689664e-05
275,-0.00013168204551323269
276,-4.784559989661889e-05
277,-0.00012983770088540272
278,-4.71094601223063e-05
279,-0.00012803216409938066
280,-4.6389751958038194e-05
281,-0.00012626434926643222
282,-4.568599579157686e-05
283,-0.00012453320831423437
284,-4.499772926353001e-05
285,-0.00012283772941462607
286,-4.4324506531190647e-05
287,-0.00012117693548720598
288,-4.3665897568603104e-05
289,-0.00011954988277462622
290,-4.302148750094944e-05
291,-0.00011795565948567632
292,-4.2390875971287015e-05
293,-0.00011639338450236098
294,-4.1773676537787876e-05
295,-0.00011486220614789884
296,-4.1169516099947445e-05
297,-0.0001133613010118434
298,-4.057803435211801e-05
299,-0.00011188987282986611
300,-3.9998883262899505e-05
301,-0.00011044715141493398
302,-3.9431726578969335e-05
303,-0.00010903239163730125
304,-3.887623935209193e-05
305,-0.00010764487245084411
306,-3.833210748811228e-05
307,-0.00010628389596342387
308,-3.7799027316753435e-05
309,-0.00010494878654869149
310,-3.7276705180989706e-05
311,-0.0001036388899975529
312,-3.6764857045244414e-05
313,-0.000102353572707169
314,-3.62632081212579e-05
315,-0.00010109222090562219
316,-3.577149251075087e-05
317,-9.985423991037631e-05
318,-3.528945286403204e-05
319,-9.863905341898223e-05
320,-3.48168400538383e-05
321,-9.744610283043097e-05
322,-3.435341286346093e-05
323,-9.627484659541979e-05
324,-3.3898937688558866e-05
325,-9.512475959453666e-05
326,-3.3453188252027566e-05
327,-9.399533254259643e-05
328,-3.301594533114155e-05
329,-9.288607141813565e-05
330,-3.2586996496492706e-05
331,-9.179649691677963e-05
332,-3.2166135862037146e-05
333,-9.072614392731493e-05
334,-3.175316384585833e-05
335,-8.967456102939606e-05
336,-3.1347886940899316e-05
337,-8.864131001194361e-05
338,-3.0950117495524256e-05
339,-8.762596541122457e-05
340,-3.0559673503098774e-05
341,-8.662811406765156e-05
342,-3.0176378400340894e-05
343,-8.564735470048096e-05
344,-2.9800060874048426e-05
345,-8.468329749961522e-05
346,-2.943055467565995e-05
347,-8.373556373367974e-05
348,-2.9067698443577996e-05
349,-8.280378537366523e-05
350,-2.871133553245316e-05
351,-8.188760473139384e-05
352,-2.8361313849533458e-05
353,-8.098667411220558e-05
354,-2.8017485697559943e-05
355,-8.010065548119669e-05
356,-2.7679707623876257e-05
357,-7.92292201423402e-05
358,-2.7347840275542903e-05
359,-7.837204843006944e-05
360,-2.7021748260186384e-05
361,-7.752882941268371e-05
362,-2.670130001234228e-05
363,-7.669926060703916e-05
364,-2.6386367664969312e-05
365,-7.588304770407732e-05
366,-2.6076826925907583e-05
367,-7.507990430468778e-05
368,-2.577255695920864e-05
369,-7.428955166557151e-05
370,-2.5473440270998497e-05
371,-7.351171845451289e-05
372,-2.5179362599643976e-05
373,-7.274614051479319e-05
374,-2.489021281011112e-05
375,-7.199256063819712e-05
376,-2.4605882792353106e-05
377,-7.125072834655112e-05
378,-2.432626736353158e-05
379,-7.052039968107827e-05
380,-2.405126417380137e-05
381,-6.980133699948849e-05
382,-2.378077361571618e-05
383,-6.909330878040637e-05
384,-2.351469873685791e-05
385,-6.839608943475305e-05
386,-2.3252945155870375e-05
387,-6.770945912412272e-05
388,-2.2995420981338086e-05
389,-6.703320358521274e-05
390,-2.2742036733775334e-05
391,-6.6367113960951e-05
392,-2.2492705270496657e-05
393,-6.571098663722971e-05
394,-2.224734171298544e-05
395,-6.506462308545878e-05
396,-2.2005863377032533e-05
397,-6.442782971067973e-05
398,-2.176818970535942e-05
399,-6.380041770493026e-05
400,-2.1534242202594207e-05
401,-6.318220290562686e-05
402,-2.130394437254894e-05
403,-6.257300565884858e-05
404,-2.107722165773817e-05
405,-6.197265068726328e-05
406,-2.085400138095526e-05
407,-6.138096696266169e-05
408,-2.0634212688949063e-05
409,-6.079778758263066e-05
410,-2.041778649801075e-05
411,-6.0222949651574345e-05
412,-2.0204655441504963e-05
413,-5.965629416559902e-05
414,-1.9994753819077023e-05
415,-5.909766590123821e-05
416,-1.978801754770058e-05
417,-5.8546913307970516e-05
418,-1.9584384114388755e-05
419,-5.800388840423243e-05
420,-1.9383792530451822e-05
421,-5.746844667684295e-05
422,-1.9186183287298705e-05
423,-5.694044698371314e-05
424,-1.899149831381333e-05
425,-5.6419751459832514e-05
426,-1.8799680935033942e-05
427,-5.590622542615674e-05
428,-1.8610675832259926e-05
429,-5.539973730152303e-05
430,-1.8424429004475094e-05
431,-5.490015851740237e-05
432,-1.824088773106221e-05
433,-5.440736343536311e-05
434,-1.8060000535721512e-05
435,-5.392122926711468e-05
436,-1.788171715150577e-05
437,-5.344163599721818e-05
438,-1.7705988487098944e-05
439,-5.296846630807585e-05
440,-1.7532766594144017e-05
441,-5.250160550742882e-05
442,-1.736200463556333e-05
443,-5.2040941457981117e-05
444,-1.719365685497269e-05
445,-5.1586364509292335e-05
446,-1.7027678547026833e-05
447,-5.113776743181329e-05
448,-1.686402602873047e-05
449,-5.069504535291867e-05
450,-1.670265661161192e-05
451,-5.025809569487763e-05
452,-1.654352857488776e-05
453,-4.98268181147338e-05
454,-1.6386601139292467e-05
455,-4.9401114446080776e-05
456,-1.623183444185116e-05
457,-4.898088864251954e-05
458,-1.6079189511417802e-05
459,-4.856604672287586e-05
460,-1.592862824494347e-05
461,-4.8156496718035306e-05
462,-1.5780113384474052e-05
463,-4.775214861938463e-05
464,-1.563360849489366e-05
465,-4.735291432881904e-05
466,-1.5489077942288698e-05
467,-4.695870761015497e-05
468,-1.5346486873038876e-05
469,-4.6569444042028056e-05
470,-1.5205801193438314e-05
471,-4.618504097221549e-05
472,-1.506698755006558e-05
473,-4.5805417473229346e-05
474,-1.4930013310634695e-05
475,-4.543049429923511e-05
476,-1.4794846545441867e-05
477,-4.506019384418364e-05
478,-1.4661456009414297e-05
479,-4.4694440101294495e-05
480,-1.4529811124658157e-05
481,-4.433315862348502e-05
482,-1.4399881963477715e-05
483,-4.397627648513123e-05
484,-1.427163923195523e-05
485,-4.3623722244774376e-05
486,-1.4145054254004756e-05
487,-4.3275425909033256e-05
488,-1.4020098955869384e-05
489,-4.293131889743589e-05
490,-1.3896745851079368e-05
491,-4.259133400824808e-05
492,-1.3774968025811207e-05
493,-4.2255405385316916e-05
494,-1.3654739124742025e-05
495,-4.192346848576679e-05
496,-1.3536033337244685e-05
497,-4.1595460048719955e-05
498,-1.3418825384028649e-05
499,-4.12713180647443e-05
500,-1.3303090504077937e-05
501,-4.095098174625124e-05
502,-1.3188804442080211e-05
503,-4.0634391498641195e-05
504,-1.3075943436105427e-05
505,-4.032148889228574e-05
506,-1.2964484205631045e-05
507,-4.00122166352041e-05
508,-1.2854403940028429e-05
509,-3.97065185466536e-05
510,-1.274568028725211e-05
511,-3.940433953122961e-05
512,-1.263829134284589e-05
513,-3.9105625553775744e-05
514,-1.2532215639330763e-05
515,-3.881032361498703e-05
516,-1.2427432135743697e-05
517,-3.8518381727539226e-05
518,-1.2323920207688988e-05
519,-3.822974889309465e-05
520,-1.2221659637429323e-05
521,-3.794437507962402e-05
522,-1.2120630604402646e-05
523,-3.766221119961264e-05
524,-1.2020813675935594e-05
525,-3.7383209088583223e-05
526,-1.1922189798146562e-05
527,-3.710732148437255e-05
528,-1.182474028728706e-05
529,-3.683450200694902e-05
530,-1.1728446821101229e-05
531,-3.656470513855754e-05
532,-1.1633291430507487e-05
533,-3.629788620460387e-05
534,-1.1539256491514826e-05
535,-3.60340013549686e-05
536,-1.1446324717425832e-05
537,-3.577300754577788e-05
538,-1.1354479150993691e-05
539,-3.551486252151705e-05
540,-1.1263703157028147e-05
541,-3.525952479791851e-05
542,-1.1173980415186217e-05
543,-3.5006953645013235e-05
544,-1.108529491282098e-05
545,-3.4757109070760175e-05
546,-1.0997630938089614e-05
547,-3.450995180494594e-05
548,-1.091097307321271e-05
549,-3.426544328363328e-05
550,-1.0825306187923391e-05
551,-3.402354563391873e-05
552,-1.0740615433131685e-05
553,-3.378422165912437e-05
554,-1.0656886234696395e-05
555,-3.3547434824409785e-05
556,-1.0574104287419442e-05
557,-3.3313149242540104e-05
558,-1.0492255548965092e-05
559,-3.3081329660125983e-05
560,-1.0411326234225536e-05
561,-3.2851941444273756e-05
562,-1.0331302809833753e-05
563,-3.262495056966346e-05
564,-1.0252171988600332e-05
565,-3.24003236054796e-05
566,-1.0173920723987977e-05
567,-3.2178027703067267e-05
568,-1.0096536205214828e-05
569,-3.1958030583931595e-05
570,-1.0020005852131572e-05
571,-3.174030052780476e-05
572,-9.944317310172055e-06
573,-3.152480636093579e-05
574,-9.869458445486648e-06
575,-3.1311517444964195e-05
576,-9.795417340558396e-06
577,-3.1100403666019004e-05
578,-9.722182289377931e-06
579,-3.089143542364511e-05
580,-9.649741792868354e-06
581,-3.068458362048259e-05
582,-9.578084554738354e-06
583,-3.0479819652093347e-05
584,-9.507199477291695e-06
585,-3.0277115397024322e-05
586,-9.437075657107969e-06
587,-3.007644320668992e-05
588,-9.367702380884908e-06
589,-2.987777589609486e-05
590,-9.299069121784345e-06
591,-2.9681086734570368e-05
592,-9.23116553545907e-06
593,-2.9486349436614374e-05
594,-9.163981456221558e-06
595,-2.9293538152874506e-05
596,-9.09750689335626e-06
597,-2.9102627461671752e-05
598,-9.031732027700489e-06
599,-2.8913592360457936e-05
600,-8.966647207984883e-06
601,-2.8726408257474918e-05
602,-8.90224294742574e-06
603,-2.854105096371997e-05
604,-8.838509920518596e-06
605,-2.8357496685095067e-05
606,-8.775438959657375e-06
607,-2.8175722014600885e-05
608,-8.713021051958445e-06
609,-2.799570392475858e-05
610,-8.651247336157483e-06
611,-2.781741976036037e-05
612,-8.590109099683522e-06
613,-2.7640847231197812e-05
614,-8.529597775546865e-06
615,-2.7465964404963493e-05
616,-8.469704939480143e-06
617,-2.7292749700443058e-05
618,-8.410422307191516e-06
619,-2.7121181880773643e-05
620,-8.351741731495673e-06
621,-2.6951240046776032e-05
622,-8.293655199636875e-06
623,-2.6782903630624753e-05
624,-8.236154830705545e-06
625,-2.661615238952476e-05
626,-8.179232873021587e-06
627,-2.645096639950281e-05
628,-8.122881701541574e-06
629,-2.6287326049440005e-05
630,-8.067093815532763e-06
631,-2.612521203518831e-05
632,-8.011861836086107e-06
633,-2.59646053538273e-05
634,-7.95717850375523e-06
635,-2.580548729792766e-05
636,-7.903036676220667e-06
637,-2.5647839450164332e-05
638,-7.84942932616202e-06
639,-2.5491643677887155e-05
640,-7.796349538932181e-06
641,-2.53368821278448e-05
642,-7.743790510497257e-06
643,-2.518353722102599e-05
644,-7.691745545259365e-06
645,-2.50315916475882e-05
646,-7.640208054037667e-06
647,-2.488102836193487e-05
648,-7.589171552022249e-06
649,-2.4731830577906414e-05
650,-7.53862965688262e-06
651,-2.458398176402813e-05
652,-7.488576086759132e-06
653,-2.443746563887919e-05
654,-7.43900465841523e-06
655,-2.4292266166540106e-05
656,-7.38990928538743e-06
657,-2.414836755218136e-05
658,-7.341283976201188e-06
659,-2.400575423773796e-05
660,-7.293122832573377e-06
661,-2.3864410897591238e-05
662,-7.245420047719381e-06
663,-2.372432243448483e-05
664,-7.198169904672215e-06
665,-2.3585473975402003e-05
666,-7.151366774559242e-06
667,-2.3447850867539303e-05
668,-7.10500511504825e-06
669,-2.331143867448269e-05
670,-7.059079468773031e-06
671,-2.3176223172342856e-05
672,-7.013584461762156e-06
673,-2.3042190345956015e-05
674,-6.968514801883589e-06
675,-2.290932638529769e-05
676,-6.923865277440496e-06
677,-2.2777617681809833e-05
678,-6.879630755643183e-06
679,-2.2647050824911766e-05
680,-6.835806181220677e-06
681,-2.2517612598553043e-05
682,-6.792386575056545e-06
683,-2.238928997784482e-05
684,-6.749367032774695e-06
685,-2.2262070125699204e-05
686,-6.706742723402325e-06
687,-2.2135940389598295e-05
688,-6.664508888080599e-06
689,-2.2010888298427817e-05
690,-6.622660838813842e-06
691,-2.188690155939896e-05
692,-6.581193957182454e-06
693,-2.176396805490701e-05
694,-6.540103693083214e-06
695,-2.164207583959272e-05
696,-6.499385563591639e-06
697,-2.152121313739182e-05
698,-6.459035151718703e-06
699,-2.140136833866464e-05
700,-6.419048105304766e-06
701,-2.1282529997374635e-05
702,-6.379420135873455e-06
703,-2.1164686828337747e-05
704,-6.340147017524803e-06
705,-2.1047827704510658e-05
706,-6.301224585777154e-06
707,-2.0931941654263008e-05
708,-6.262648736650758e-06
709,-2.0817017858890613e-05
710,-6.224415425495361e-06
711,-2.070304565001375e-05
712,-6.186520666040428e-06
713,-2.0590014507041548e-05
714,-6.148960529328958e-06
715,-2.0477914054741335e-05
716,-6.111731142799006e-06
717,-2.0366734060853265e-05
718,-6.074828689295284e-06
719,-2.025646443365992e-05
720,-6.038249406084351e-06
721,-2.0147095219775456e-05
722,-6.001989584024947e-06
723,-2.003861660180258e-05
724,-5.966045566604366e-06
725,-1.9931018896133545e-05
726,-5.930413749016167e-06
727,-1.9824292550699152e-05
728,-5.8950905773079716e-06
729,-1.971842814289963e-05
730,-5.860072547595955e-06
731,-1.961341637752196e-05
732,-5.825356205163426e-06
733,-1.9509248084574824e-05
734,-5.7909381436059274e-06
735,-1.9405914217362293e-05
736,-5.756815004115447e-06
737,-1.93034058504495e-05
738,-5.7229834746382165e-06
739,-1.920171417773392e-05
740,-5.689440289078715e-06
741,-1.910083051046532e-05
742,-5.656182226577007e-06
743,-1.9000746275506396e-05
744,-5.623206110788057e-06
745,-1.8901453013369822e-05
746,-5.590508809070356e-06
747,-1.8802942376447287e-05
748,-5.558087231821646e-06
749,-1.870520612724696e-05
750,-5.525938331772292e-06
751,-1.8608236136663956e-05
752,-5.494059103322314e-06
753,-1.85120243822316e-05
754,-5.462446581790651e-06
755,-1.8416562946461776e-05
756,-5.4310978427863794e-06
757,-1.8321844015200872e-05
758,-5.400010001589666e-06
759,-1.822785987603645e-05
760,-5.3691802124834415e-06
761,-1.8134602916669728e-05
762,-5.338605668112207e-06
763,-1.804206562336012e-05
764,-5.3082835988692105e-06
765,-1.7950240579415377e-05
766,-5.278211272335047e-06
767,-1.785912046369945e-05
768,-5.248385992621494e-06
769,-1.7768698049140165e-05
770,-5.218805099908913e-06
771,-1.7678966201258394e-05
772,-5.189465969620777e-06
773,-1.7589917876743277e-05
774,-5.1603660121365355e-06
775,-1.750154612213202e-05
776,-5.13150267213466e-06
777,-1.741384407236027e-05
778,-5.1028734280222715e-06
779,-1.7326804949429208e-05
780,-5.074475791442056e-06
781,-1.7240422061100734e-05
782,-5.046307306723951e-06
783,-1.7154688799562945e-05
784,-5.018365550395067e-06
785,-1.7069598640202526e-05
786,-4.99064813067621e-06
787,-1.6985145140286417e-05
788,-4.963152686997419e-06
789,-1.690132193780774e-05
790,-4.935876889482815e-06
791,-1.6818122750198624e-05
792,-4.9088184384999685e-06
793,-1.673554137318512e-05
794,-4.881975064176209e-06
795,-1.6653571679582997e-05
796,-4.855344525945121e-06
797,-1.6572207618196862e-05
798,-4.828924612126477e-06
799,-1.6491443212644193e-05
800,-4.80271313942121e-06
801,-1.6411272560279714e-05
802,-4.776707952535595e-06
803,-1.6331689831089603e-05
804,-4.750906923744575e-06
805,-1.6252689266606132e-05
806,-4.725307952413034e-06
807,-1.6174265178856976e-05
808,-4.699908964666617e-06
809,-1.6096411949392367e-05
810,-4.6747079129497766e-06
811,-1.6019124028184828e-05
812,-4.649702775594984e-06
813,-1.5942395932622467e-05
814,-4.624891556492181e-06
815,-1.586622224665548e-05
816,-4.600272284716496e-06
817,-1.5790597619690056e-05
818,-4.5758430140198585e-06
819,-1.5715516765644522e-05
820,-4.551601822620187e-06
821,-1.564097446212262e-05
822,-4.527546812753488e-06
823,-1.5566965549414446e-05
824,-4.503676110335297e-06
825,-1.5493484929605157e-05
826,-4.4799878646096675e-06
827,-1.5420527565677537e-05
828,-4.456480247779117e-06
829,-1.5348088480670913e-05
830,-4.433151454713335e-06
831,-1.5276162756836302e-05
832,-4.409999702579515e-06
833,-1.5204745534667386e-05
834,-4.387023230471303e-06
835,-1.5133832012261256e-05
836,-4.364220299265699e-06
837,-1.5063417444407017e-05
838,-4.341589191073102e-06
839,-1.4993497141711167e-05
840,-4.31912820901504e-06
841,-1.4924066469903644e-05
842,-4.296835676981959e-06
843,-1.4855120849067902e-05
844,-4.274709939288718e-06
845,-1.4786655752837334e-05
846,-4.252749360376724e-06
847,-1.4718666707651569e-05
848,-4.230952324473015e-06
849,-1.465114929199437e-05
850,-4.209317235384959e-06
851,-1.4584099135719305e-05
852,-4.187842516178004e-06
853,-1.451751191932975e-05
854,-4.166526608898484e-06
855,-1.4451383373171226e-05
856,-4.14536797429467e-06
857,-1.4385709276924457e-05
858,-4.124365091634959e-06
859,-1.4320485458752851e-05
860,-4.103516458254706e-06
861,-1.4255707794722117e-05
862,-4.082820589479538e-06
863,-1.4191372208109657e-05
864,-4.062276018314327e-06
865,-1.412747466878945e-05
866,-4.041881295173397e-06
867,-1.4064011192567687e-05
868,-4.021634987641862e-06
869,-1.4000977840536456e-05
870,-4.001535680218067e-06
871,-1.393837071848519e-05
872,-3.9815819741139735e-06
873,-1.3876185976313218e-05
874,-3.9617724870113085e-06
875,-1.3814419807370736e-05
876,-3.94210585278024e-06
877,-1.3753068447914278e-05
878,-3.922580721346864e-06
879,-1.369212817652368e-05
880,-3.903195758374186e-06
881,-1.3631595313500604e-05
882,-3.883949645076169e-06
883,-1.357146622035639e-05
884,-3.86484107803006e-06
885,-1.3511737299199441e-05
886,-3.845868768962176e-06
887,-1.3452404992273098e-05
888,-3.82703144448848e-06
889,-1.3393465781315585e-05
890,-3.8083278459303045e-06
891,-1.3334916187133729e-05
892,-3.7897567291841354e-06
893,-1.327675276902196e-05
894,-3.771316864379775e-06
895,-1.321897212424885e-05
896,-3.753007035801635e-06
897,-1.31615708875786e-05
898,-3.7348260416700087e-06
899,-1.3104545730795049e-05
900,-3.716772693924732e-06
901,-1.304789336217302e-05
902,-3.6988458180552003e-06
903,-1.2991610525997825e-05
904,-3.6810442528996633e-06
905,-1.2935694002123763e-05
906,-3.6633668505076253e-06
907,-1.2880140605527728e-05
908,-3.6458124759479573e-06
909,-1.2824947185738694e-05
910,-3.6283800070274526e-06
911,-1.2770110626498305e-05
912,-3.6110683343197813e-06
913,-1.2715627845336858e-05
914,-3.5938763608425333e-06
915,-1.2661495792997379e-05
916,-3.576803001880167e-06
917,-1.2607711453067435e-05
918,-3.5598471848993053e-06
919,-1.2554271841674366e-05
920,-3.5430078494523196e-06
921,-1.2501174006934093e-05
922,-3.5262839468204094e-06
923,-1.2448415028524223e-05
924,-3.5096744399767854e-06
925,-1.2395992017345e-05
926,-3.4931783034177635e-06
927,-1.2343902115112571e-05
928,-3.476794523033291e-06
929,-1.229214249395038e-05
930,-3.460522095908536e-06
931,-1.2240710355987956e-05
932,-3.4443600301911894e-06
933,-1.2189602932987543e-05
934,-3.4283073449537564e-06
935,-1.2138817485982876e-05
936,-3.4123630700963345e-06
937,-1.2088351304935465e-05
938,-3.396526246132021e-06
939,-1.2038201708281573e-05
940,-3.3807959240446263e-06
941,-1.1988366042614091e-05
942,-3.3651711651760265e-06
943,-1.1938841682343959e-05
944,-3.3496510411475367e-06
945,-1.188962602939875e-05
946,-3.33423463370343e-06
947,-1.1840716512796332e-05
948,-3.31892103449755e-06
949,-1.1792110588301776e-05
950,-3.3037093449998405e-06
951,-1.1743805738073153e-05
952,-3.2885986763750743e-06
953,-1.1695799470455866e-05
954,-3.273588149482616e-06
955,-1.1648089319633147e-05
956,-3.258676894605037e-06
957,-1.1600672845168667e-05
958,-3.2438640513169827e-06
959,-1.155354763180937e-05
960,-3.229148768425542e-06
961,-1.150671128906504e-05
962,-3.214530203862174e-06
963,-1.1460161451109896e-05
964,-3.2000075245605364e-06
965,-1.1413895776286459e-05
966,-3.1855799062922647e-06
967,-1.1367911946842128e-05
968,-3.1712465335842032e-06
969,-1.132220766870329e-05
970,-3.1570065996689857e-06
971,-1.1276780671166507e-05
972,-3.1428593062863988e-06
973,-1.1231628706577794e-05
974,-3.128803863608134e-06
975,-1.1186749550032548e-05
976,-3.1148394901277916e-06
977,-1.1142140999179217e-05
978,-3.100965412564423e-06
979,-1.1097800873849813e-05
980,-3.0871808657499407e-06
981,-1.1053727015913067e-05
982,-3.073485092577107e-06
983,-1.1009917288903363e-05
984,-3.059877343804062e-06
985,-1.0966369577777364e-05
986,-3.0463568780359526e-06
987,-1.0923081788700318e-05
988,-3.0329229615999e-06
989,-1.0880051848740493e-05
990,-3.019574868423546e-06
991,-1.0837277705663322e-05
992,-3.0063118799897164e-06
993,-1.0794757327637024e-05
994,-2.993133285246895e-06
995,-1.075248870304226e-05
996,-2.9800383804309104e-06
997,-1.0710469840194275e-05
998,-2.9670264690787604e-06
999,-1.0668698767098363e-05
1000,-2.9540968618588264e-06
1001,-1.0627173531233774e-05
1002,-2.9412488765748056e-06
1003,-1.0585892199347401e-05
1004,-2.92848183796759e-06
1005,-1.0544852857175631e-05
1006,-2.915795077699348e-06
1007,-1.050405360924688e-05
1008,-2.903187934284273e-06
1009,-1.046349257868556e-05
1010,-2.8906597529657224e-06
1011,-1.0423167906922505e-05
1012,-2.8782098856114693e-06
1013,-1.0383077753558251e-05
1014,-2.8658376907147796e-06
1015,-1.0343220296105563e-05
1016,-2.853542533239502e-06
1017,-1.0303593729781497e-05
1018,-2.8413237845904706e-06
1019,-1.0264196267306644e-05
1020,-2.8291808224787194e-06
1021,-1.0225026138739074e-05
1022,-2.8171130309246285e-06
1023,-1.0186081591197537e-05
1024,-2.80511980015175e-06
1025,-1.014736088876859e-05
1026,-2.7932005263898213e-06
1027,-1.0108862312127006e-05
1028,-2.7813546120700253e-06
1029,-1.0070584158587337e-05
1030,-2.7695814654994675e-06
1031,-1.0032524741721825e-05
1032,-2.7578805008793437e-06
1033,-9.994682391254512e-06
1034,-2.7462511383246176e-06
1035,-9.957055452897135e-06
1036,-2.7346928036396192e-06
1037,-9.91964228806104e-06
1038,-2.723204928324328e-06
1039,-9.88244127380342e-06
1040,-2.7117869495307195e-06
1041,-9.845450802553146e-06
1042,-2.7004383099590988e-06
1043,-9.80866928201682e-06
1044,-2.68915845782311e-06
1045,-9.772095134938871e-06
1046,-2.6779468467504417e-06
1047,-9.735726798946358e-06
1048,-2.6668029357318244e-06
1049,-9.699562726398371e-06
1050,-2.655726189058849e-06
1051,-9.663601384205506e-06
1052,-2.6447160762882632e-06
1053,-9.627841253700039e-06
1054,-2.6337720721625317e-06
1055,-9.592280830414344e-06
1056,-2.6228936564862467e-06
1057,-9.55691862392935e-06
1058,-2.612080314186021e-06
1059,-9.521753157796857e-06
1060,-2.601331535172555e-06
1061,-9.486782969275361e-06
1062,-2.590646814293585e-06
1063,-9.452006609249044e-06
1064,-2.5800256512868382e-06
1065,-9.417422642039587e-06
1066,-2.569467550735866e-06
1067,-9.383029645297822e-06
1068,-2.5589720219929166e-06
1069,-9.348826209786809e-06
1070,-2.5485385791097735e-06
1071,-9.314810939297446e-06
1072,-2.5381667408271405e-06
1073,-9.280982450485104e-06
1074,-2.5278560304967128e-06
1075,-9.247339372746212e-06
1076,-2.5176059760422673e-06
1077,-9.21388034800633e-06
1078,-2.507416109854149e-06
1079,-9.180604030660539e-06
1080,-2.497285968824249e-06
1081,-9.147509087433573e-06
1082,-2.4872150942467263e-06
1083,-9.114594197178577e-06
1084,-2.477203031746e-06
1085,-9.081858050810685e-06
1086,-2.4672493312796638e-06
1087,-9.049299351141946e-06
1088,-2.4573535470534763e-06
1089,-9.016916812776394e-06
1090,-2.4475152374818774e-06
1091,-8.984709161928288e-06
1092,-2.437733965140377e-06
1093,-8.952675136367227e-06
1094,-2.4280092967548945e-06
1095,-8.9208134852577e-06
1096,-2.4183408030762627e-06
1097,-8.889122968996823e-06
1098,-2.408728058886478e-06
1099,-8.857602359164254e-06
1100,-2.399170642980938e-06
1101,-8.826250438393803e-06
1102,-2.38966813807722e-06
1103,-8.795066000175597e-06
1104,-2.3802201307617444e-06
1105,-8.764047848815302e-06
1106,-2.3708262114721503e-06
1107,-8.733194799319881e-06
1108,-2.3614859745004134e-06
1109,-8.702505677233347e-06
1110,-2.352199017856841e-06
1111,-8.67197931855811e-06
1112,-2.342964943278898e-06
1113,-8.641614569611004e-06
1114,-2.3337833561910455e-06
1115,-8.611410286987957e-06
1116,-2.3246538656750177e-06
1117,-8.581365337373377e-06
1118,-2.315576084384886e-06
1119,-8.551478597457953e-06
1120,-2.3065496285635966e-06
1121,-8.521748953862426e-06
1122,-2.2975741179554784e-06
1123,-8.492175302985149e-06
1124,-2.288649175785121e-06
1125,-8.462756550939356e-06
1126,-2.2797744287547645e-06
1127,-8.433491613421572e-06
1128,-2.2709495069350854e-06
1129,-8.404379415619433e-06
1130,-2.2621740437989512e-06
1131,-8.375418892151164e-06
1132,-2.253447676142738e-06
1133,-8.346608986884978e-06
1134,-2.244770044049819e-06
1135,-8.317948652910936e-06
1136,-2.2361407908948044e-06
1137,-8.289436852421233e-06
1138,-2.2275595632356086e-06
1139,-8.261072556607416e-06
1140,-2.2190260108746746e-06
1141,-8.232854745590167e-06
1142,-2.2105397867361076e-06
1143,-8.204782408295175e-06
1144,-2.202100546879966e-06
1145,-8.176854542392668e-06
1146,-2.1937079504707836e-06
1147,-8.149070154186083e-06
1148,-2.1853616597056528e-06
1149,-8.121428258514479e-06
1150,-2.177061339808693e-06
1151,-8.093927878700688e-06
1152,-2.168806659038488e-06
1153,-8.066568046437525e-06
1154,-2.160597288544638e-06
1155,-8.039347801710455e-06
1156,-2.1524329024820363e-06
1157,-8.012266192682145e-06
1158,-2.1443131778514284e-06
1159,-7.985322275640188e-06
1160,-2.1362377945233487e-06
1161,-7.958515114943294e-06
1162,-2.128206435243863e-06
1163,-7.931843782879814e-06
1164,-2.1202187855352883e-06
1165,-7.905307359609189e-06
1166,-2.112274533710988e-06
1167,-7.878904933080759e-06
1168,-2.1043733708114104e-06
1169,-7.8526355989673e-06
1170,-2.096514990618966e-06
1171,-7.826498460562923e-06
1172,-2.0886990896102334e-06
1173,-7.800492628754033e-06
1174,-2.080925366936078e-06
1175,-7.774617221868742e-06
1176,-2.07319352432076e-06
1177,-7.748871365634455e-06
1178,-2.0655032661394184e-06
1179,-7.72325419315708e-06
1180,-2.057854299385611e-06
1181,-7.697764844769408e-06
1182,-2.050246333546012e-06
1183,-7.672402467983633e-06
1184,-2.042679080641171e-06
1185,-7.647166217432758e-06
1186,-2.03515225523341e-06
1187,-7.622055254802144e-06
1188,-2.0276655743295525e-06
1189,-7.597068748729988e-06
1190,-2.0202187573878885e-06
1191,-7.57220587477328e-06
1192,-2.0128115263119628e-06
1193,-7.547465815310261e-06
1194,-2.005443605366739e-06
1195,-7.522847759476606e-06
1196,-1.9981147212129025e-06
1197,-7.49835090310354e-06
1198,-1.990824602870258e-06
1199,-7.473974448676598e-06
1200,-1.9835729816943448e-06
1201,-7.449717605248793e-06
1202,-1.9763595912964263e-06
1203,-7.425579588338936e-06
1204,-1.969184167614246e-06
1205,-7.401559619921859e-06
1206,-1.9620464488110298e-06
1207,-7.377656928338876e-06
1208,-1.954946175295049e-06
1209,-7.353870748260369e-06
1210,-1.947883089704539e-06
1211,-7.330200320610791e-06
1212,-1.94085693684623e-06
1213,-7.306644892460818e-06
1214,-1.933867463659782e-06
1215,-7.283203717035682e-06
1216,-1.9269144192973463e-06
1217,-7.259876053622149e-06
1218,-1.9199975549904556e-06
1219,-7.23666116751886e-06
1220,-1.9131166240701213e-06
1221,-7.213558329960016e-06
1222,-1.9062713819415863e-06
1223,-7.190566818090794e-06
1224,-1.8994615861141182e-06
1225,-7.167685914904296e-06
1226,-1.8926869960961962e-06
1227,-7.144914909116911e-06
1228,-1.8859473733922625e-06
1229,-7.122253095192672e-06
1230,-1.8792424815604942e-06
1231,-7.099699773301573e-06
1232,-1.8725720861139175e-06
1233,-7.0772542491907674e-06
1234,-1.8659359545158665e-06
1235,-7.054915834142913e-06
1236,-1.8593338561629991e-06
1237,-7.032683844982287e-06
1238,-1.8527655623626666e-06
1239,-7.010557603953245e-06
1240,-1.8462308463712695e-06
1241,-6.988536438766118e-06
1242,-1.839729483310678e-06
1243,-6.966619682401066e-06
1244,-1.8332612500994014e-06
1245,-6.944806673154999e-06
1246,-1.8268259255630782e-06
1247,-6.923096754608028e-06
1248,-1.8204232903710715e-06
1249,-6.901489275501215e-06
1250,-1.8140531269581517e-06
1251,-6.8799835897470744e-06
1252,-1.8077152195516799e-06
1253,-6.858579056319217e-06
1254,-1.8014093541604243e-06
1255,-6.837275039271692e-06
1256,-1.7951353185617408e-06
1257,-6.81607090765023e-06
1258,-1.7888929022537522e-06
1259,-6.794966035489256e-06
1260,-1.7826818964918717e-06
1261,-6.773959801684584e-06
1262,-1.7765020941719306e-06
1263,-6.753051589997061e-06
1264,-1.7703532899280232e-06
1265,-6.732240789026491e-06
1266,-1.7642352800415307e-06
1267,-6.71152679214224e-06
1268,-1.7581478624861786e-06
1269,-6.690908997444008e-06
1270,-1.7520908368255153e-06
1271,-6.670386807686965e-06
1272,-1.746064004277576e-06
1273,-6.649959630300912e-06
1274,-1.7400671676733566e-06
1275,-6.629626877272925e-06
1276,-1.7341001313879025e-06
1277,-6.609387965155877e-06
1278,-1.72816270142126e-06
1279,-6.58924231501169e-06
1280,-1.7222546853711985e-06
1281,-6.569189352457635e-06
1282,-1.7163758922759161e-06
1283,-6.549228507395315e-06
1284,-1.7105261327851956e-06
1285,-6.5293592141852505e-06
1286,-1.7047052190624095e-06
1287,-6.509580911518749e-06
1288,-1.698912964736538e-06
1289,-6.489893042404885e-06
1290,-1.6931491849480326e-06
1291,-6.470295054124234e-06
1292,-1.6874136963285303e-06
1293,-6.450786398169069e-06
1294,-1.6817063169360057e-06
1295,-6.431366530205186e-06
1296,-1.6760268662989221e-06
1297,-6.412034910096863e-06
1298,-1.6703751653669884e-06
1299,-6.39279100176799e-06
1300,-1.6647510365067825e-06
1301,-6.373634273230379e-06
1302,-1.6591543034994857e-06
1303,-6.354564196579232e-06
1304,-1.6535847915594959e-06
1305,-6.335580247868834e-06
1306,-1.6480423271938154e-06
1307,-6.3166819070984436e-06
1308,-1.6425267383392724e-06
1309,-6.297868658204572e-06
1310,-1.6370378542435538e-06
1311,-6.2791399890413384e-06
1312,-1.631575505539688e-06
1313,-6.260495391296244e-06
1314,-1.626139524157646e-06
1315,-6.241934360516325e-06
1316,-1.6207297433923065e-06
1317,-6.2234563960161694e-06
1318,-1.6153459977868512e-06
1319,-6.2050610008368415e-06
1320,-1.6099881232102762e-06
1321,-6.1867476817603544e-06
1322,-1.604655956750746e-06
1323,-6.168515949238767e-06
1324,-1.5993493368504921e-06
1325,-6.150365317429725e-06
1326,-1.5940681031735904e-06
1327,-6.132295304036156e-06
1328,-1.588812096586418e-06
1329,-6.114305430420338e-06
1330,-1.58358115926984e-06
1331,-6.09639522145601e-06
1332,-1.5783751345570328e-06
1333,-6.078564205549593e-06
1334,-1.5731938670225695e-06
1335,-6.060811914598892e-06
1336,-1.5680372024457646e-06
1337,-6.043137883985537e-06
1338,-1.5629049877515224e-06
1339,-6.025541652474341e-06
1340,-1.557797071089449e-06
1341,-6.008022762318583e-06
1342,-1.5527133017902856e-06
1343,-5.990580759034833e-06
1344,-1.547653530256688e-06
1345,-5.973215191555324e-06
1346,-1.542617608143302e-06
1347,-5.955925612090306e-06
1348,-1.537605388121922e-06
1349,-5.938711576120814e-06
1350,-1.5326167241074995e-06
1351,-5.921572642465396e-06
1352,-1.5276514710841951e-06
1353,-5.904508373071829e-06
1354,-1.5227094850900805e-06
1355,-5.887518333101525e-06
1356,-1.5177906233025327e-06
1357,-5.870602090884118e-06
1358,-1.5128947439768018e-06
1359,-5.85375921796506e-06
1360,-1.508021706506905e-06
1361,-5.836989288939468e-06
1362,-1.5031713712301152e-06
1363,-5.820291881440409e-06
1364,-1.498343599595077e-06
1365,-5.80366657622734e-06
1366,-1.4935382541125053e-06
1367,-5.787112957108507e-06
1368,-1.4887551983321633e-06
1369,-5.770630610866124e-06
1370,-1.483994296794761e-06
1371,-5.754219127235915e-06
1372,-1.479255415080709e-06
1373,-5.737878098955726e-06
1374,-1.4745384197909627e-06
1375,-5.721607121691744e-06
1376,-1.4698431785115757e-06
1377,-5.7054057939677984e-06
1378,-1.4651695597971647e-06
1379,-5.689273717216167e-06
1380,-1.4605174332279618e-06
1381,-5.673210495744146e-06
1382,-1.4558866693392508e-06
1383,-5.657215736665244e-06
1384,-1.4512771396266021e-06
1385,-5.6412890498830455e-06
1386,-1.4466887165216175e-06
1387,-5.625430048093081e-06
1388,-1.4421212734379047e-06
1389,-5.60963834676555e-06
1390,-1.4375746847258478e-06
1391,-5.593913564110093e-06
1392,-1.4330488256511291e-06
1393,-5.578255320999116e-06
1394,-1.42854357239733e-06
1395,-5.562663241030013e-06
1396,-1.4240588020716259e-06
1397,-5.547136950469913e-06
1398,-1.419594392710146e-06
1399,-5.531676078217685e-06
1400,-1.4151502232013086e-06
1401,-5.5162802557583936e-06
1402,-1.4107261733457051e-06
1403,-5.500949117224698e-06
1404,-1.4063221238487207e-06
1405,-5.48568229932304e-06
1406,-1.4019379562670938e-06
1407,-5.4704794412803084e-06
1408,-1.3975735530301756e-06
1409,-5.455340184842453e-06
1410,-1.3932287973828255e-06
1411,-5.4402641743162636e-06
1412,-1.3889035735126905e-06
1413,-5.4252510564775e-06
1414,-1.3845977664020802e-06
1415,-5.410300480585279e-06
1416,-1.3803112618705034e-06
1417,-5.395412098299281e-06
1418,-1.3760439465518386e-06
1419,-5.380585563743529e-06
1420,-1.3717957079326577e-06
1421,-5.365820533438939e-06
1422,-1.3675664343015014e-06
1423,-5.3511166663232595e-06
1424,-1.3633560147815078e-06
1425,-5.336473623648754e-06
1426,-1.3591643392434603e-06
1427,-5.321891069041325e-06
1428,-1.354991298405385e-06
1429,-5.3073686684648615e-06
1430,-1.3508367837411275e-06
1431,-5.292906090169896e-06
1432,-1.3467006875200215e-06
1433,-5.278503004722094e-06
1434,-1.3425829028012899e-06
1435,-5.264159084945083e-06
1436,-1.3384833233868958e-06
1437,-5.249874005891111e-06
1438,-1.334401843830343e-06
1439,-5.23564744488013e-06
1440,-1.330338359487672e-06
1441,-5.221479081431114e-06
1442,-1.3262927664080369e-06
1443,-5.207368597257256e-06
1444,-1.3222649614138604e-06
1445,-5.193315676251493e-06
1446,-1.3182548420789367e-06
1447,-5.179320004488506e-06
1448,-1.3142623066840095e-06
1449,-5.165381270154518e-06
1450,-1.3102872542108482e-06
1451,-5.151499163560183e-06
1452,-1.3063295843980905e-06
1453,-5.137673377146185e-06
1454,-1.3023891976754754e-06
1455,-5.12390360542206e-06
1456,-1.298465995198139e-06
1457,-5.110189545020557e-06
1458,-1.2945598787924669e-06
1459,-5.096530894558648e-06
1460,-1.2906707510077826e-06
1461,-5.082927354735067e-06
1462,-1.286798515046521e-06
1463,-5.069378628265099e-06
1464,-1.2829430748115823e-06
1465,-5.055884419854709e-06
1466,-1.2791043348787296e-06
1467,-5.042444436239675e-06
1468,-1.2752822005234682e-06
1469,-5.0290583861134155e-06
1470,-1.271476577656682e-06
1471,-5.015725980101728e-06
1472,-1.2676873728241225e-06
1473,-5.002446930780875e-06
1474,-1.2639144932536949e-06
1475,-4.989220952673923e-06
1476,-1.2601578468481623e-06
1477,-4.976047762223299e-06
1478,-1.256417342108933e-06
1479,-4.9629270777295506e-06
1480,-1.2526928881801587e-06
1481,-4.949858619395103e-06
1482,-1.2489843948715401e-06
1483,-4.9368421093183405e-06
1484,-1.2452917725944375e-06
1485,-4.923877271394282e-06
1486,-1.2416149323834152e-06
1487,-4.9109638313806675e-06
1488,-1.237953785886317e-06
1489,-4.898101516852462e-06
1490,-1.2343082453657096e-06
1491,-4.885290057198701e-06
1492,-1.2306782236973125e-06
1493,-4.872529183585385e-06
1494,-1.2270636343545456e-06
1495,-4.859818628977882e-06
1496,-1.223464391402586e-06
1497,-4.847158128104167e-06
1498,-1.2198804095286019e-06
1499,-4.8345474174309e-06
1500,-1.2163116039540394e-06
1501,-4.8219862351408056e-06
1502,-1.2127578904977733e-06
1503,-4.809474321169519e-06
1504,-1.2092191855983524e-06
1505,-4.7970114171796135e-06
1506,-1.2056954062281867e-06
1507,-4.7845972664896544e-06
1508,-1.2021864699334746e-06
1509,-4.772231614099697e-06
1510,-1.1986922948079662e-06
1511,-4.759914206700081e-06
1512,-1.1952127995405556e-06
1513,-4.747644792643638e-06
1514,-1.1917479033466772e-06
1515,-4.735423121893616e-06
1516,-1.188297525996988e-06
1517,-4.7232489460681635e-06
1518,-1.1848615878295372e-06
1519,-4.711122018418664e-06
1520,-1.1814400096966929e-06
1521,-4.6990420937524265e-06
1522,-1.1780327129816678e-06
1523,-4.687008928504021e-06
1524,-1.174639619623601e-06
1525,-4.675022280674034e-06
1526,-1.171260652064541e-06
1527,-4.663081909842409e-06
1528,-1.1678957333033923e-06
1529,-4.651187577132799e-06
1530,-1.1645447868230489e-06
1531,-4.639339045207091e-06
1532,-1.161207736658491e-06
1533,-4.62753607830606e-06
1534,-1.15788450733262e-06
1535,-4.615778442132503e-06
1536,-1.1545750238454105e-06
1537,-4.6040659038484045e-06
1538,-1.151279211750908e-06
1539,-4.5923982322748205e-06
1540,-1.1479969970924374e-06
1541,-4.580775197586936e-06
1542,-1.144728306395676e-06
1543,-4.569196571456569e-06
1544,-1.1414730666723713e-06
1545,-4.557662127024641e-06
1546,-1.1382312054286389e-06
1547,-4.546171638894137e-06
1548,-1.1350026506511513e-06
1549,-4.53472488309605e-06
1550,-1.1317873308204294e-06
1551,-4.523321637096165e-06
1552,-1.1285851748777678e-06
1553,-4.511961679767383e-06
1554,-1.1253961122428631e-06
1555,-4.5006447913866495e-06
1556,-1.1222200727855102e-06
1557,-4.489370753642048e-06
1558,-1.119056986866047e-06
1559,-4.4781393495993316e-06
1560,-1.1159067852849191e-06
1561,-4.466950363692178e-06
1562,-1.1127693993205092e-06
1563,-4.455803581742481e-06
1564,-1.109644760688813e-06
1565,-4.444698790880342e-06
1566,-1.1065328015473766e-06
1567,-4.433635779625535e-06
1568,-1.1034334545418367e-06
1569,-4.422614337798224e-06
1570,-1.1003466526765054e-06
1571,-4.41163425656729e-06
1572,-1.0972723295093977e-06
1573,-4.400695328403752e-06
1574,-1.0942104189407492e-06
1575,-4.3897973470680105e-06
1576,-1.0911608553429103e-06
1577,-4.378940107641745e-06
1578,-1.0881235735260596e-06
1579,-4.368123406460072e-06
1580,-1.0850985086937847e-06
1581,-4.357347041157695e-06
1582,-1.0820855964894036e-06
1583,-4.346610810598214e-06
1584,-1.0790847729732203e-06
1585,-4.33591451495431e-06
1586,-1.0760959746476414e-06
1587,-4.3252579556218306e-06
1588,-1.0731191384083145e-06
1589,-4.314640935215599e-06
1590,-1.0701542015221815e-06
1591,-4.304063257550663e-06
1592,-1.0672011016897493e-06
1593,-4.293524727730361e-06
1594,-1.0642597770694167e-06
1595,-4.283025152055277e-06
1596,-1.0613301661657631e-06
1597,-4.272564337965158e-06
1598,-1.0584122078533351e-06
1599,-4.2621420941407335e-06
1600,-1.055505841444762e-06
1601,-4.251758230441785e-06
1602,-1.0526110066821372e-06
1603,-4.241412557885114e-06
1604,-1.049727643571588e-06
1605,-4.23110488864219e-06
1606,-1.0468556925993077e-06
1607,-4.220835036078704e-06
1608,-1.043995094647338e-06
1609,-4.210602814708256e-06
1610,-1.041145790950364e-06
1611,-4.200408040130612e-06
1612,-1.0383077230632831e-06
1613,-4.1902505290951395e-06
1614,-1.0354808329684964e-06
1615,-4.180130099497294e-06
1616,-1.0326650630451044e-06
1617,-4.170046570352853e-06
1618,-1.0298603559926677e-06
1619,-4.159999761753781e-06
1620,-1.0270666548955133e-06
1621,-4.149989494898405e-06
1622,-1.0242839031910907e-06
1623,-4.140015592073841e-06
1624,-1.0215120446909273e-06
1625,-4.130077876674757e-06
1626,-1.018751023543698e-06
1627,-4.120176173109987e-06
1628,-1.016000784253263e-06
1629,-4.110310306908673e-06
1630,-1.0132612717092405e-06
1631,-4.100480104648185e-06
1632,-1.0105324311026245e-06
1633,-4.090685393943315e-06
1634,-1.0078142080067826e-06
1635,-4.0809260034603384e-06
1636,-1.005106548310373e-06
1637,-4.0712017628892714e-06
1638,-1.0024093982588043e-06
1639,-4.061512502959865e-06
1640,-9.997227044492996e-07
1641,-4.051858055414557e-06
1642,-9.970464137757255e-07
1643,-4.0422382530118565e-06
1644,-9.943804734847455e-07
1645,-4.032652929510218e-06
1646,-9.917248311828996e-07
1647,-4.023101919705363e-06
1648,-9.890794347686556e-07
1649,-4.013585059314247e-06
1650,-9.864442324694453e-07
1651,-4.004102185094209e-06
1652,-9.838191728605714e-07
1653,-3.994653134765099e-06
1654,-9.81204204811414e-07
1655,-3.9852377469910555e-06
1656,-9.785992775120368e-07
1657,-3.9758558614266515e-06
1658,-9.760043404863105e-07
1659,-3.966507318670304e-06
1660,-9.73419343537574e-07
1661,-3.9571919602750185e-06
1662,-9.708442368391096e-07
1663,-3.947909628760153e-06
1664,-9.682789708445501e-07
1665,-3.938660167531331e-06
1666,-9.657234962693245e-07
1667,-3.929443420960055e-06
1668,-9.631777642135412e-07
1669,-3.920259234324286e-06
1670,-9.606417260302146e-07
1671,-3.9111074538273246e-06
1672,-9.581153333749794e-07
1673,-3.901987926562945e-06
1674,-9.55598538203601e-07
1675,-3.892900500543659e-06
1676,-9.530912927770575e-07
1677,-3.883845024676926e-06
1678,-9.505935496520245e-07
1679,-3.874821348766906e-06
1680,-9.481052616674727e-07
1681,-3.8658293234900925e-06
1682,-9.456263819704741e-07
1683,-3.856868800408061e-06
1684,-9.431568639670243e-07
1685,-3.847939631945589e-06
1686,-9.406966613560821e-07
1687,-3.8390416713979954e-06
1688,-9.38245728125435e-07
1689,-3.830174772905848e-06
1690,-9.358040185522314e-07
1691,-3.82133879149623e-06
1692,-9.333714871838249e-07
1693,-3.8125335830081433e-06
1694,-9.309480888337358e-07
1695,-3.8037590041362286e-06
1696,-9.285337785954092e-07
1697,-3.795014912415704e-06
1698,-9.261285118849781e-07
1699,-3.7863011662254834e-06
1700,-9.23732244316673e-07
1701,-3.77761762472517e-06
1702,-9.21344931784891e-07
1703,-3.7689641478976325e-06
1704,-9.189665304795058e-07
1705,-3.760340596585758e-06
1706,-9.165969968595248e-07
1707,-3.751746832404011e-06
1708,-9.142362876189583e-07
1709,-3.743182717775161e-06
1710,-9.118843597469502e-07
1711,-3.734648115898533e-06
1712,-9.095411704386166e-07
1713,-3.7261428907878395e-06
1714,-9.072066772219554e-07
1715,-3.7176669072620846e-06
1716,-9.048808378105507e-07
1717,-3.709220030850555e-06
1718,-9.025636101973783e-07
1719,-3.7008021279029227e-06
1720,-9.002549526450779e-07
1721,-3.6924130655301675e-06
1722,-8.979548236295624e-07
1723,-3.684052711604261e-06
1724,-8.95663181922753e-07
1725,-3.6757209347807684e-06
1726,-8.933799865336955e-07
1727,-3.66741760443252e-06
1728,-8.911051966773892e-07
1729,-3.659142590678388e-06
1730,-8.88838771794499e-07
1731,-3.6508957643656255e-06
1732,-8.865806716726986e-07
1733,-3.6426769971505688e-06
1734,-8.843308562530704e-07
1735,-3.6344861613715415e-06
1736,-8.820892857293619e-07
1737,-3.6263231300632536e-06
1738,-8.798559205469885e-07
1739,-3.618187777052648e-06
1740,-8.776307213968427e-07
1741,-3.610079976833753e-06
1742,-8.754136491489717e-07
1743,-3.6019996046048766e-06
1744,-8.732046649480137e-07
1745,-3.593946536320254e-06
1746,-8.710037301812504e-07
1747,-3.58592064859548e-06
1748,-8.688108064305211e-07
1749,-3.577921818774603e-06
1750,-8.666258555171714e-07
1751,-3.5699499248640475e-06
1752,-8.644488394777244e-07
1753,-3.5620048455650053e-06
1754,-8.622797206113809e-07
1755,-3.5540864602973577e-06
1756,-8.601184613811104e-07
1757,-3.5461946490929915e-06
1758,-8.579650244960537e-07
1759,-3.5383292927171252e-06
1760,-8.558193729206801e-07
1761,-3.530490272597469e-06
1762,-8.536814697734417e-07
1763,-3.5226774708124668e-06
1764,-8.515512784267498e-07
1765,-3.5148907700778065e-06
1766,-8.494287624520311e-07
1767,-3.507130053814949e-06
1768,-8.473138856601871e-07
1769,-3.4993952060750176e-06
1770,-8.452066120356855e-07
1771,-3.491686111535153e-06
1772,-8.43106905782518e-07
1773,-3.4840026555405387e-06
1774,-8.410147313325579e-07
1775,-3.476344724087435e-06
1776,-8.389300533173575e-07
1777,-3.468712203791086e-06
1778,-8.368528365755158e-07
1779,-3.46110498188262e-06
1780,-8.34783046112216e-07
1781,-3.4535229462260143e-06
1782,-8.327206471908605e-07
1783,-3.445965985328457e-06
1784,-8.306656052392978e-07
1785,-3.4384339882999776e-06
1786,-8.286178859163121e-07
1787,-3.4309268448626506e-06
1788,-8.26577455046984e-07
1789,-3.4234444453549867e-06
1790,-8.245442786570268e-07
1791,-3.41598668071055e-06
1792,-8.225183229785796e-07
1793,-3.4085534424779474e-06
1794,-8.204995544706149e-07
1795,-3.4011446227853543e-06
1796,-8.184879397149164e-07
1797,-3.3937601143846635e-06
1798,-8.164834455365479e-07
1799,-3.3863998105870424e-06
1800,-8.144860389229038e-07
1801,-3.3790636052951008e-06
1802,-8.124956870811665e-07
1803,-3.371751393002563e-06
1804,-8.105123573678742e-07
1805,-3.3644630687908937e-06
1806,-8.085360173762268e-07
1807,-3.3571985282901456e-06
1808,-8.065666348249489e-07
1809,-3.3499576677185766e-06
1810,-8.046041776710336e-07
1811,-3.3427403838742352e-06
1812,-8.026486140218505e-07
1813,-3.335546574081478e-06
1814,-8.006999121619183e-07
1815,-3.3283761362314776e-06
1816,-7.987580405773535e-07
1817,-3.3212289688104815e-06
1818,-7.96822967944537e-07
1819,-3.314104970828002e-06
1820,-7.948946630865089e-07
1821,-3.3070040418359207e-06
1822,-7.929730950001428e-07
1823,-3.2999260819332207e-06
1824,-7.910582328604905e-07
1825,-3.2928709917649446e-06
1826,-7.89150046065291e-07
1827,-3.285838672526458e-06
1828,-7.872485041363171e-07
1829,-3.2788290259573624e-06
1830,-7.853535767948316e-07
1831,-3.271841954280038e-06
1832,-7.834652338809854e-07
1833,-3.264877360263705e-06
1834,-7.815834454467063e-07
1835,-3.257935147217333e-06
1836,-7.797081817319193e-07
1837,-3.251015218981222e-06
1838,-7.778394131087011e-07
1839,-3.2441174798838047e-06
1840,-7.759771101257773e-07
1841,-3.2372418347822837e-06
1842,-7.741212434895056e-07
1843,-3.230388189026755e-06
1844,-7.722717840689277e-07
1845,-3.2235564484926203e-06
1846,-7.704287029366053e-07
1847,-3.2167465195718878e-06
1848,-7.68591971270344e-07
1849,-3.2099583091269224e-06
1850,-7.667615604370381e-07
1851,-3.2031917245409446e-06
1852,-7.649374419621512e-07
1853,-3.1964466736733427e-06
1854,-7.631195875253388e-07
1855,-3.189723064881329e-06
1856,-7.613079689751713e-07
1857,-3.183020807034665e-06
1858,-7.595025582910314e-07
1859,-3.1763398094492987e-06
1860,-7.577033276318692e-07
1861,-3.1696799819370925e-06
1862,-7.559102493099772e-07
1863,-3.1630412348010144e-06
1864,-7.541232957610952e-07
1865,-3.156423478800522e-06
1866,-7.52342439625978e-07
1867,-3.149826625198086e-06
1868,-7.505676536601518e-07
1869,-3.14325058569259e-06
1870,-7.487989107705991e-07
1871,-3.1366952724680363e-06
1872,-7.470361840208869e-07
1873,-3.130160598160969e-06
1874,-7.452794466236256e-07
1875,-3.1236464758763832e-06
1876,-7.435286719336417e-07
1877,-3.117152819172821e-06
1878,-7.417838334584528e-07
1879,-3.1106795420790284e-06
1880,-7.400449048419277e-07
1881,-3.1042265590518195e-06
1882,-7.383118599034507e-07
1883,-3.097793785020057e-06
1884,-7.365846725595792e-07
1885,-3.091381135340263e-06
1886,-7.348633168964404e-07
1887,-3.084988525822998e-06
1888,-7.331477671468214e-07
1889,-3.078615872720615e-06
1890,-7.314379976612059e-07
1891,-3.0722630927213482e-06
1892,-7.297339829599e-07
1893,-3.065930102956692e-06
1894,-7.280356976844551e-07
1895,-3.0596168209590335e-06
1896,-7.263431165916573e-07
1897,-3.0533231647141714e-06
1898,-7.246562146231859e-07
1899,-3.047049052652496e-06
1900,-7.22974966830108e-07
1901,-3.040794403609839e-06
1902,-7.212993484063383e-07
1903,-3.0345591368366285e-06
1904,-7.196293346748453e-07
1905,-3.0283431720274606e-06
1906,-7.179649011014681e-07
1907,-3.0221464292661115e-06
1908,-7.163060232642656e-07
1909,-3.015968829048393e-06
1910,-7.146526768936771e-07
1911,-3.0098102923050094e-06
1912,-7.13004837838872e-07
1913,-3.0036707403685054e-06
1914,-7.11362482092543e-07
1915,-2.9975500949781527e-06
1916,-7.097255857792833e-07
1917,-2.9914482782704177e-06
1918,-7.080941251221059e-07
1919,-2.9853652127906954e-06
1920,-7.064680764929441e-07
1921,-2.9793008214613457e-06
1922,-7.048474164208028e-07
1923,-2.9732550276428633e-06
1924,-7.032321214996129e-07
1925,-2.9672277550391593e-06
1926,-7.016221684797147e-07
1927,-2.961218927794502e-06
1928,-7.000175342552106e-07
1929,-2.955228470418394e-06
1930,-6.984181958156238e-07
1931,-2.9492563078003283e-06
1932,-6.968241302593206e-07
1933,-2.943302365203002e-06
1934,-6.952353148592366e-07
1935,-2.937366568327361e-06
1936,-6.936517269678055e-07
1937,-2.931448843201975e-06
1938,-6.92073344090005e-07
1939,-2.9255491162524764e-06
1940,-6.905001438148744e-07
1941,-2.9196673142693353e-06
1942,-6.889321038575185e-07
1943,-2.9138033644177006e-06
1944,-6.873692020698789e-07
1945,-2.9079571942368722e-06
1946,-6.858114164158456e-07
1947,-2.9021287316408358e-06
1948,-6.842587249777394e-07
1949,-2.8963179049035845e-06
1950,-6.827111059381033e-07
1951,-2.890524642660667e-06
1952,-6.811685376027403e-07
1953,-2.88474887389421e-06
1954,-6.796309984036815e-07
1955,-2.878990527982652e-06
1956,-6.780984668913342e-07
1957,-2.873249534646121e-06
1958,-6.765709216974966e-07
1959,-2.8675258239274035e-06
1960,-6.750483415812863e-07
1961,-2.8618193262515945e-06
1962,-6.735307054204664e-07
1963,-2.8561299724167838e-06
1964,-6.720179922268181e-07
1965,-2.8504576935371093e-06
1966,-6.705101810788194e-07
1967,-2.8448024210780232e-06
1968,-6.690072511771844e-07
1969,-2.8391640868321394e-06
1970,-6.675091818474362e-07
1971,-2.8335426229718694e-06
1972,-6.660159525027704e-07
1973,-2.8279379619991364e-06
1974,-6.645275426891253e-07
1975,-2.822350036741875e-06
1976,-6.630439320373996e-07
1977,-2.8167787803500313e-06
1978,-6.615651002880683e-07
1979,-2.8112241263511264e-06
1980,-6.60091027303342e-07
1981,-2.8056860085715437e-06
1982,-6.586216930289413e-07
1983,-2.8001643611680375e-06
1984,-6.571570775307146e-07
1985,-2.7946591186441277e-06
1986,-6.556971609667423e-07
1987,-2.789170215811335e-06
1988,-6.542419236127817e-07
1989,-2.7836975878390683e-06
1990,-6.527913458553015e-07
1991,-2.7782411701734702e-06
1992,-6.513454081324135e-07
1993,-2.772800898571883e-06
1994,-6.499040909954485e-07
1995,-2.7673767091667436e-06
1996,-6.484673751779047e-07
1997,-2.7619685383957215e-06
1998,-6.470352414318336e-07
1999,-2.756576322971903e-06
2000,-6.456076706040556e-07
2001,-2.751199999942832e-06
2002,-6.441846436859038e-07
2003,-2.74583950668329e-06
2004,-6.427661417631628e-07
2005,-2.7404947808619894e-06
2006,-6.413521459887915e-07
2007,-2.7351657604403775e-06
2008,-6.399426376043866e-07
2009,-2.7298523836895615e-06
2010,-6.385375979895518e-07
2011,-2.7245545892223072e-06
2012,-6.371370086161339e-07
2013,-2.719272315921671e-06
2014,-6.3574085100524e-07
2015,-2.7140055029373805e-06
2016,-6.34349106796839e-07
2017,-2.7087540897953974e-06
2018,-6.32961757776652e-07
2019,-2.703518016277293e-06
2020,-6.315787857456314e-07
2021,-2.6982972224336075e-06
2022,-6.302001726163021e-07
2023,-2.693091648635074e-06
2024,-6.288259004162142e-07
2025,-2.6879012355651536e-06
2026,-6.274559512971591e-07
2027,-2.6827259241689553e-06
2028,-6.260903074047907e-07
2029,-2.6775656556603037e-06
2030,-6.247289510446775e-07
2031,-2.67242037158572e-06
2032,-6.233718646212997e-07
2033,-2.6672900137655687e-06
2034,-6.220190305800393e-07
2035,-2.6621745242540015e-06
2036,-6.20670431476678e-07
2037,-2.657073845440918e-06
2038,-6.193260499775784e-07
2039,-2.6519879199832215e-06
2040,-6.179858688144596e-07
2041,-2.646916690822407e-06
2042,-6.166498708234428e-07
2043,-2.64186010114788e-06
2044,-6.153180388802468e-07
2045,-2.636818094457753e-06
2046,-6.139903560312686e-07
2047,-2.631790614493729e-06
2048,-6.126668054056753e-07
2049,-2.6267776052590743e-06
2050,-6.113473699071687e-07
2051,-2.621779011085254e-06
2052,-6.100320330688008e-07
2053,-2.616794776526164e-06
2054,-6.087207781392709e-07
2055,-2.6118248464236074e-06
2056,-6.074135885472516e-07
2057,-2.6068691658689074e-06
2058,-6.06110447785778e-07
2059,-2.601927680212474e-06
2060,-6.048113394310732e-07
2061,-2.5970003350760554e-06
2062,-6.03516247161917e-07
2063,-2.592087076349689e-06
2064,-6.022251547273313e-07
2065,-2.5871878501899913e-06
2066,-6.009380459815255e-07
2067,-2.5823026029742503e-06
2068,-5.996549048007768e-07
2069,-2.5774312813690514e-06
2070,-5.983757152009418e-07
2071,-2.5725738322897523e-06
2072,-5.971004612374869e-07
2073,-2.567730202910374e-06
2074,-5.958291270971971e-07
2075,-2.562900340629857e-06
2076,-5.945616969697271e-07
2077,-2.5580841931024773e-06
2078,-5.9329815518947e-07
2079,-2.5532817082917142e-06
2080,-5.920384861425596e-07
2081,-2.5484928343243953e-06
2082,-5.907826742893175e-07
2083,-2.5437175196347877e-06
2084,-5.895307041666642e-07
2085,-2.5389557128332725e-06
2086,-5.882825603819661e-07
2087,-2.534207362869409e-06
2088,-5.87038227674295e-07
2089,-2.5294724188774797e-06
2090,-5.857976908011265e-07
2091,-2.5247508302253223e-06
2092,-5.845609345781117e-07
2093,-2.5200425465186167e-06
2094,-5.833279439178851e-07
2095,-2.5153475176202405e-06
2096,-5.820987038570256e-07
2097,-2.510665693655268e-06
2098,-5.808731994528311e-07
2099,-2.5059970249206516e-06
2100,-5.796514158344599e-07
2101,-2.501341462001033e-06
2102,-5.784333382207202e-07
2103,-2.496698955680244e-06
2104,-5.772189519121923e-07
2105,-2.492069457014375e-06
2106,-5.760082422745517e-07
2107,-2.487452917222661e-06
2108,-5.748011947082932e-07
2109,-2.482849287800885e-06
2110,-5.735977947386719e-07
2111,-2.478258520475023e-06
2112,-5.723980279402939e-07
2113,-2.4736805671821918e-06
2114,-5.71201879942647e-07
2115,-2.4691153800832863e-06
2116,-5.700093364773663e-07
2117,-2.4645629115547235e-06
2118,-5.688203833156262e-07
2119,-2.4600231142297263e-06
2120,-5.676350063204225e-07
2121,-2.455495940930003e-06
2122,-5.664531914377626e-07
2123,-2.4509813447259513e-06
2124,-5.652749246367122e-07
2125,-2.4464792788574512e-06
2126,-5.641001919498521e-07
2127,-2.4419896967958963e-06
2128,-5.629289795297029e-07
2129,-2.437512552290897e-06
2130,-5.617612735873769e-07
2131,-2.433047799242952e-06
2132,-5.605970603592414e-07
2133,-2.4285953917744975e-06
2134,-5.5943632618249e-07
2135,-2.4241552842514155e-06
2136,-5.58279057461222e-07
2137,-2.4197274312206665e-06
2138,-5.571252406470052e-07
2139,-2.4153117874204134e-06
2140,-5.559748622433206e-07
2141,-2.4109083078540555e-06
2142,-5.548279088771545e-07
2143,-2.4065169477221243e-06
2144,-5.536843671996208e-07
2145,-2.4021376623840522e-06
2146,-5.525442238998838e-07
2147,-2.3977704074413944e-06
2148,-5.514074657851424e-07
2149,-2.3934151386842513e-06
2150,-5.502740796874611e-07
2151,-2.3890718121379698e-06
2152,-5.491440525474471e-07
2153,-2.3847403840056342e-06
2154,-5.480173713040728e-07
2155,-2.380420810672115e-06
2156,-5.468940229945986e-07
2157,-2.3761130487523363e-06
2158,-5.457739947310029e-07
2159,-2.3718170550608903e-06
2160,-5.4465727367707e-07
2161,-2.367532786608848e-06
2162,-5.435438470595875e-07
2163,-2.363260200587783e-06
2164,-5.424337021349682e-07
2165,-2.358999254372743e-06
2166,-5.413268262449177e-07
2167,-2.3547499055596573e-06
2168,-5.402232068102312e-07
2169,-2.3505121119547876e-06
2170,-5.391228312979873e-07
2171,-2.3462858315164612e-06
2172,-5.380256872090639e-07
2173,-2.3420710224105028e-06
2174,-5.369317621317051e-07
2175,-2.3378676430028394e-06
2176,-5.358410437296583e-07
2177,-2.3336756518292174e-06
2178,-5.347535196619294e-07
2179,-2.329495007630508e-06
2180,-5.336691777262098e-07
2181,-2.3253256693351373e-06
2182,-5.325880057118352e-07
2183,-2.3211675960334062e-06
2184,-5.315099915017007e-07
2185,-2.3170207470297414e-06
2186,-5.304351230193588e-07
2187,-2.3128850818021774e-06
2188,-5.293633882561344e-07
2189,-2.308760559996963e-06
2190,-5.282947752574167e-07
2191,-2.3046471414748367e-06
2192,-5.272292721449804e-07
2193,-2.3005447862658242e-06
2194,-5.261668670484617e-07
2195,-2.296453454555948e-06
2196,-5.251075481757888e-07
2197,-2.2923731067259127e-06
2198,-5.240513038189757e-07
2199,-2.288303703357171e-06
2200,-5.229981222931957e-07
2201,-2.2842452051593956e-06
2202,-5.219479919602974e-07
2203,-2.2801975730663275e-06
2204,-5.209009012664691e-07
2205,-2.2761607681603085e-06
2206,-5.198568387024693e-07
2207,-2.2721347517257037e-06
2208,-5.188157928174365e-07
2209,-2.2681194851915686e-06
2210,-5.177777521943617e-07
2211,-2.264114930150657e-06
2212,-5.167427054642493e-07
2213,-2.2601210483942298e-06
2214,-5.157106413410182e-07
2215,-2.2561378018810164e-06
2216,-5.146815485930781e-07
2217,-2.2521651527417383e-06
2218,-5.136554160131768e-07
2219,-2.2482030632492946e-06
2220,-5.126322324506204e-07
2221,-2.2442514958702783e-06
2222,-5.116119868194572e-07
2223,-2.2403104132273766e-06
2224,-5.105946680870506e-07
2225,-2.2363797781356087e-06
2226,-5.09580265279259e-07
2227,-2.2324595535392986e-06
2228,-5.085687674435205e-07
2229,-2.2285497025593187e-06
2230,-5.075601637010408e-07
2231,-2.2246501884831974e-06
2232,-5.065544431991227e-07
2233,-2.220760974742724e-06
2234,-5.055515951626623e-07
2235,-2.216882024960281e-06
2236,-5.045516088574492e-07
2237,-2.2130133029197317e-06
2238,-5.03554473611457e-07
2239,-2.2091547725615483e-06
2240,-5.025601787692102e-07
2241,-2.20530639794602e-06
2242,-5.01568713754134e-07
2243,-2.2014681433390433e-06
2244,-5.005800680309501e-07
2245,-2.1976399731470186e-06
2246,-4.995942310969812e-07
2247,-2.1938218519256455e-06
2248,-4.986111925090625e-07
2249,-2.1900137443942126e-06
2250,-4.976309418819122e-07
2251,-2.1862156154453648e-06
2252,-4.966534688866834e-07
2253,-2.1824274300978995e-06
2254,-4.956787631955433e-07
2255,-2.178649153520365e-06
2256,-4.947068145571291e-07
2257,-2.1748807510608007e-06
2258,-4.937376127889784e-07
2259,-2.1711221882077995e-06
2260,-4.927711477343856e-07
2261,-2.1673734306049172e-06
2262,-4.918074092655698e-07
2263,-2.16363444401634e-06
2264,-4.908463873175704e-07
2265,-2.159905194403823e-06
2266,-4.898880718877617e-07
2267,-2.1561856478511016e-06
2268,-4.889324529844931e-07
2269,-2.1524757705755666e-06
2270,-4.879795206768386e-07
2271,-2.148775528963172e-06
2272,-4.870292650940738e-07
2273,-2.145084889547386e-06
2274,-4.860816764059554e-07
2275,-2.1414038190018177e-06
2276,-4.851367448027808e-07
2277,-2.137732284143396e-06
2278,-4.841944605502957e-07
2279,-2.134070251923702e-06
2280,-4.832548139266122e-07
2281,-2.1304176894623894e-06
2282,-4.82317795291925e-07
2283,-2.1267745640116723e-06
2284,-4.813833950240811e-07
2285,-2.1231408429424226e-06
2286,-4.804516035390814e-07
2287,-2.119516493795006e-06
2288,-4.795224112997192e-07
2289,-2.115901484231358e-06
2290,-4.78595808840579e-07
2291,-2.1122957820771823e-06
2292,-4.776717867118706e-07
2293,-2.1086993552768084e-06
2294,-4.767503354988055e-07
2295,-2.1051121719032905e-06
2296,-4.758314458567946e-07
2297,-2.1015342002019853e-06
2298,-4.749151084792142e-07
2299,-2.0979654085470524e-06
2300,-4.74001314075269e-07
2301,-2.094405765398853e-06
2302,-4.730900533997809e-07
2303,-2.09085523941645e-06
2304,-4.7218131725419225e-07
2305,-2.0873137993424216e-06
2306,-4.7127509653515644e-07
2307,-2.083781414092947e-06
2308,-4.7037138209652515e-07
2309,-2.0802580527124213e-06
2310,-4.6947016487156953e-07
2311,-2.076743684362287e-06
2312,-4.685714358372764e-07
2313,-2.0732382783400978e-06
2314,-4.676751860102928e-07
2315,-2.0697418040893246e-06
2316,-4.6678140643880496e-07
2317,-2.0662542311452718e-06
2318,-4.6589008820638646e-07
2319,-2.0627755292297823e-06
2320,-4.650012224603955e-07
2321,-2.0593056681333596e-06
2322,-4.6411480035916356e-07
2323,-2.055844617821022e-06
2324,-4.632308131215857e-07
2325,-2.0523923483665084e-06
2326,-4.623492519745481e-07
2327,-2.0489488299689498e-06
2328,-4.614701082411068e-07
2329,-2.04551403297303e-06
2330,-4.605933732364343e-07
2331,-2.0420879278252365e-06
2332,-4.5971903830772235e-07
2333,-2.0386704851063035e-06
2334,-4.5884709487718023e-07
2335,-2.035261675519295e-06
2336,-4.5797753438054737e-07
2337,-2.03186146990051e-06
2338,-4.5711034829490335e-07
2339,-2.0284698392236062e-06
2340,-4.5624552815903187e-07
2341,-2.0250867545345446e-06
2342,-4.553830654965435e-07
2343,-2.021712187024378e-06
2344,-4.545229518990242e-07
2345,-2.0183461080434936e-06
2346,-4.536651790331871e-07
2347,-2.014988489032331e-06
2348,-4.528097385385574e-07
2349,-2.0116393015303245e-06
2350,-4.519566221052565e-07
2351,-2.008298517223597e-06
2352,-4.5110582150059584e-07
2353,-2.0049661079283437e-06
2354,-4.5025732847893223e-07
2355,-2.0016420455496727e-06
2356,-4.4941113487349117e-07
2357,-1.9983263021447163e-06
2358,-4.485672325236265e-07
2359,-1.995018849828611e-06
2360,-4.4772561328690564e-07
2361,-1.991719660886136e-06
2362,-4.4688626910896377e-07
2363,-1.9884287077285122e-06
2364,-4.4604919194206695e-07
2365,-1.9851459628454663e-06
2366,-4.452143737762166e-07
2367,-1.9818713988482788e-06
2368,-4.4438180662073163e-07
2369,-1.9786049884544386e-06
2370,-4.4355148254472223e-07
2371,-1.975346704539859e-06
2372,-4.4272339365629194e-07
2373,-1.9720965200405502e-06
2374,-4.4189753205721475e-07
2375,-1.9688544080353354e-06
2376,-4.4107388992146204e-07
2377,-1.965620341702592e-06
2378,-4.402524594406081e-07
2379,-1.9623942943477167e-06
2380,-4.394332328622365e-07
2381,-1.9591762393775392e-06
2382,-4.386162024382719e-07
2383,-1.955966150289341e-06
2384,-4.3780136046532467e-07
2385,-1.9527640007200572e-06
2386,-4.369886992734115e-07
2387,-1.9495697644169667e-06
2388,-4.3617821123619996e-07
2389,-1.9463834152113586e-06
2390,-4.35369888745495e-07
2391,-1.943204927056908e-06
2392,-4.345637242218531e-07
2393,-1.9400342740067387e-06
2394,-4.3375971014137e-07
2395,-1.9368714302416487e-06
2396,-4.329578389997707e-07
2397,-1.9337163700282038e-06
2398,-4.321581033162108e-07
2399,-1.930569067751817e-06
2400,-4.3136049566613727e-07
2401,-1.9274294978923718e-06
2402,-4.305650086134766e-07
2403,-1.9242976350341815e-06
2404,-4.297716348067921e-07
2405,-1.9211734538859512e-06
2406,-4.289803668996138e-07
2407,-1.918056929244655e-06
2408,-4.2819119756867185e-07
2409,-1.9149480360178904e-06
2410,-4.274041195505868e-07
2411,-1.911846749188916e-06
2412,-4.2661912556773336e-07
2413,-1.908753043877184e-06
2414,-4.258362084278558e-07
2415,-1.9056668953054825e-06
2416,-4.2505536092483994e-07
2417,-1.9025882787773774e-06
2418,-4.2427657592009425e-07
2419,-1.8995171697055809e-06
2420,-4.234998462615179e-07
2421,-1.8964535435888009e-06
2422,-4.2272516488073994e-07
2423,-1.8933973760685846e-06
2424,-4.2195252468534853e-07
2425,-1.8903486428276609e-06
2426,-4.211819186514161e-07
2427,-1.8873073196977276e-06
2428,-4.204133397832677e-07
2429,-1.8842733826058277e-06
2430,-4.196467810924735e-07
2431,-1.8812468075161683e-06
2432,-4.1888223563005615e-07
2433,-1.8782275705550305e-06
2434,-4.181196964735315e-07
2435,-1.875215647904116e-06
2436,-4.173591567436109e-07
2437,-1.8722110159158009e-06
2438,-4.1660060962281326e-07
2439,-1.8692136509684604e-06
2440,-4.1584404822581567e-07
2441,-1.8662235295102636e-06
2442,-4.1508946574107655e-07
2443,-1.8632406281590173e-06
2444,-4.143368554496157e-07
2445,-1.8602649236028733e-06
2446,-4.1358621058284994e-07
2447,-1.8572963926113766e-06
2448,-4.1283752444834513e-07
2449,-1.8543350120600603e-06
2450,-4.120907903148791e-07
2451,-1.8513807588852655e-06
2452,-4.1134600154280003e-07
2453,-1.848433610158431e-06
2454,-4.106031515319401e-07
2455,-1.845493543049753e-06
2456,-4.0986223366101773e-07
2457,-1.8425605347742645e-06
2458,-4.091232413372367e-07
2459,-1.8396345626638203e-06
2460,-4.08386168036872e-07
2461,-1.8367156041431994e-06
2462,-4.0765100722937676e-07
2463,-1.833803636733892e-06
2464,-4.069177524396861e-07
2465,-1.8308986380423625e-06
2466,-4.061863971885974e-07
2467,-1.828000585747986e-06
2468,-4.0545693504065375e-07
2469,-1.8251094576382268e-06
2470,-4.047293595868578e-07
2471,-1.8222252315908244e-06
2472,-4.0400366444478973e-07
2473,-1.8193478855644941e-06
2474,-4.032798432639095e-07
2475,-1.8164773976142744e-06
2476,-4.0255788971064597e-07
2477,-1.8136137458653042e-06
2478,-4.0183779746604304e-07
2479,-1.8107569085309754e-06
2480,-4.011195602639422e-07
2481,-1.807906863939743e-06
2482,-4.0040317185581316e-07
2483,-1.8050635904939809e-06
2484,-3.9968862603518987e-07
2485,-1.8022270666865132e-06
2486,-3.989759165915679e-07
2487,-1.7993972710668049e-06
2488,-3.982650373237733e-07
2489,-1.7965741822569714e-06
2490,-3.9755598209059695e-07
2491,-1.7937577790361058e-06
2492,-3.9684874479906225e-07
2493,-1.7909480402268385e-06
2494,-3.9614331933762285e-07
2495,-1.7881449447302574e-06
2496,-3.954396996260937e-07
2497,-1.7853484715199082e-06
2498,-3.947378796227347e-07
2499,-1.782558599702085e-06
2500,-3.9403785332679706e-07
2501,-1.7797753084202337e-06
2502,-3.933396147184494e-07
2503,-1.7769985768941123e-06
2504,-3.9264315781077784e-07
2505,-1.7742283844623518e-06
2506,-3.9194847669186963e-07
2507,-1.77146471052726e-06
2508,-3.912555654360891e-07
2509,-1.7687075345803316e-06
2510,-3.9056441812554967e-07
2511,-1.7659568361537026e-06
2512,-3.8987502887638773e-07
2513,-1.7632125949175936e-06
2514,-3.8918739186705444e-07
2515,-1.760474790599878e-06
2516,-3.8850150126282083e-07
2517,-1.7577434029951134e-06
2518,-3.878173512640511e-07
2519,-1.7550184120044173e-06
2520,-3.8713493609761696e-07
2521,-1.7522997975661333e-06
2522,-3.864542499802007e-07
2523,-1.7495875397333734e-06
2524,-3.857752872315181e-07
2525,-1.7468816186416414e-06
2526,-3.8509804210095253e-07
2527,-1.7441820144603507e-06
2528,-3.8442250890969845e-07
2529,-1.7414887074771277e-06
2530,-3.8374868201401227e-07
2531,-1.7388016780483636e-06
2532,-3.830765557780776e-07
2533,-1.736120906602986e-06
2534,-3.8240612457294755e-07
2535,-1.7334463736385629e-06
2536,-3.8173738282438795e-07
2537,-1.7307780597525434e-06
2538,-3.8107032494454335e-07
2539,-1.728115945580311e-06
2540,-3.80404945393526e-07
2541,-1.7254600118645502e-06
2542,-3.7974123865353666e-07
2543,-1.7228102394164326e-06
2544,-3.7907919921463903e-07
2545,-1.720166609120039e-06
2546,-3.7841882161373607e-07
2547,-1.7175291019217826e-06
2548,-3.777601003854333e-07
2549,-1.7148976988640382e-06
2550,-3.7710303009925256e-07
2551,-1.7122723810500175e-06
2552,-3.7644760533935407e-07
2553,-1.7096531296357836e-06
2554,-3.757938207055881e-07
2555,-1.7070399258893012e-06
2556,-3.7514167084157163e-07
2557,-1.7044327511344074e-06
2558,-3.7449115040807824e-07
2559,-1.7018315867461557e-06
2560,-3.73842254083309e-07
2561,-1.6992364142227906e-06
2562,-3.731949765180641e-07
2563,-1.6966472150990894e-06
2564,-3.7254931248058794e-07
2565,-1.6940639709472943e-06
2566,-3.7190525668279484e-07
2567,-1.6914866634857863e-06
2568,-3.7126280390659366e-07
2569,-1.6889152744453754e-06
2570,-3.7062194891792504e-07
2571,-1.686349785660597e-06
2572,-3.6998268653384705e-07
2573,-1.6837901790151057e-06
2574,-3.693450115623072e-07
2575,-1.6812364364701064e-06
2576,-3.6870891885661815e-07
2577,-1.6786885400572737e-06
2578,-3.6807440327080313e-07
2579,-1.6761464718678958e-06
2580,-3.674414596911901e-07
2581,-1.673610214077621e-06
2582,-3.668100830572503e-07
2583,-1.6710797489345962e-06
2584,-3.6618026826289397e-07
2585,-1.6685550587111649e-06
2586,-3.6555201023752956e-07
2587,-1.6660361257933e-06
2588,-3.649253039831633e-07
2589,-1.6635229326436409e-06
2590,-3.643001444984632e-07
2591,-1.6610154617437135e-06
2592,-3.636765267503498e-07
2593,-1.6585136956416612e-06
2594,-3.6305444575148847e-07
2595,-1.6560176170174008e-06
2596,-3.6243389660452063e-07
2597,-1.653527208582347e-06
2598,-3.6181487436907034e-07
2599,-1.6510424530810667e-06
2600,-3.611973740894518e-07
2601,-1.648563333345884e-06
2602,-3.6058139090716353e-07
2603,-1.6460898322949267e-06
2604,-3.599669199286966e-07
2605,-1.643621932892998e-06
2606,-3.593539563131924e-07
2607,-1.6411596181741816e-06
2608,-3.5874249521950646e-07
2609,-1.6387028712283692e-06
2610,-3.5813253181741434e-07
2611,-1.6362516752120901e-06
2612,-3.5752406131796124e-07
2613,-1.6338060133529227e-06
2614,-3.5691707895826747e-07
2615,-1.6313658689454425e-06
2616,-3.5631157995804916e-07
2617,-1.6289312253329003e-06
2618,-3.5570755957895574e-07
2619,-1.6265020659262453e-06
2620,-3.5510501310017676e-07
2621,-1.6240783741988602e-06
2622,-3.545039358236465e-07
2623,-1.6216601337101179e-06
2624,-3.539043230632472e-07
2625,-1.6192473280456176e-06
2626,-3.533061701558069e-07
2627,-1.6168399408607368e-06
2628,-3.527094724269004e-07
2629,-1.6144379558642293e-06
2630,-3.521142252592792e-07
2631,-1.6120413568775207e-06
2632,-3.5152042407013583e-07
2633,-1.6096501277443758e-06
2634,-3.5092806424020213e-07
2635,-1.6072642523455657e-06
2636,-3.5033714119014445e-07
2637,-1.6048837146542153e-06
2638,-3.4974765036003677e-07
2639,-1.6025084987073278e-06
2640,-3.491595872334517e-07
2641,-1.6001385885929762e-06
2642,-3.485729472681519e-07
2643,-1.5977739684460488e-06
2644,-3.479877259669895e-07
2645,-1.5954146224799226e-06
2646,-3.4740391883060964e-07
2647,-1.5930605349444316e-06
2648,-3.4682152140048437e-07
2649,-1.590711690188298e-06
2650,-3.4624052923911885e-07
2651,-1.588368072585386e-06
2652,-3.45660937887645e-07
2653,-1.5860296665654574e-06
2654,-3.4508274294492053e-07
2655,-1.583696456630539e-06
2656,-3.445059400069719e-07
2657,-1.5813684273322327e-06
2658,-3.4393052466585274e-07
2659,-1.5790455633083937e-06
2660,-3.433564925959247e-07
2661,-1.57672784919717e-06
2662,-3.4278383942632466e-07
2663,-1.574415269753333e-06
2664,-3.42212560846535e-07
2665,-1.5721078097533827e-06
2666,-3.416426525147711e-07
2667,-1.5698054540080467e-06
2668,-3.410741101179428e-07
2669,-1.5675081874423265e-06
2670,-3.405069294263787e-07
2671,-1.5652159950193335e-06
2672,-3.3994110614838074e-07
2673,-1.5629288617363586e-06
2674,-3.393766360384766e-07
2675,-1.5606467726669177e-06
2676,-3.388135148540269e-07
2677,-1.5583697128892307e-06
2678,-3.382517383698084e-07
2679,-1.5560976676190508e-06
2680,-3.3769130242912877e-07
2681,-1.553830622090335e-06
2682,-3.371322028253715e-07
2683,-1.551568561564378e-06
2684,-3.365744353879547e-07
2685,-1.5493114713854704e-06
2686,-3.3601799595300306e-07
2687,-1.5470593369321249e-06
2688,-3.354628803688555e-07
2689,-1.54481214364951e-06
2690,-3.3490908458328286e-07
2691,-1.5425698770703365e-06
2692,-3.343566044646575e-07
2693,-1.5403325227339616e-06
2694,-3.3380543590824337e-07
2695,-1.5381000662243273e-06
2696,-3.3325557484106443e-07
2697,-1.5358724932075532e-06
2698,-3.327070172161854e-07
2699,-1.5336497894043766e-06
2700,-3.3215975899805786e-07
2701,-1.5314319405729277e-06
2702,-3.316137961642414e-07
2703,-1.529218932534007e-06
2704,-3.310691247024569e-07
2705,-1.5270107511574817e-06
2706,-3.305257406083698e-07
2707,-1.524807382347937e-06
2708,-3.2998363990578264e-07
2709,-1.5226088120705174e-06
2710,-3.294428186206186e-07
2711,-1.5204150263541535e-06
2712,-3.289032728282649e-07
2713,-1.518226011283712e-06
2714,-3.2836499858451243e-07
2715,-1.51604175298329e-06
2716,-3.278279919734423e-07
2717,-1.5138622376058898e-06
2718,-3.2729224907802827e-07
2719,-1.5116874513867254e-06
2720,-3.2675776602773704e-07
2721,-1.509517380604861e-06
2722,-3.262245389296711e-07
2723,-1.5073520115608422e-06
2724,-3.2569256392289706e-07
2725,-1.5051913306575943e-06
2726,-3.251618371876317e-07
2727,-1.5030353243085718e-06
2728,-3.246323548928721e-07
2729,-1.5008839789888769e-06
2730,-3.24104113193853e-07
2731,-1.4987372812115964e-06
2732,-3.235771083087844e-07
2733,-1.4965952175375092e-06
2734,-3.2305133642105997e-07
2735,-1.4944577745901427e-06
2736,-3.225267938135637e-07
2737,-1.4923249390727561e-06
2738,-3.2200347670606084e-07
2739,-1.490196697671922e-06
2740,-3.214813813327778e-07
2741,-1.4880730371378494e-06
2742,-3.209605039796067e-07
2743,-1.4859539443087586e-06
2744,-3.204408409263498e-07
2745,-1.4838394060162928e-06
2746,-3.199223884741782e-07
2747,-1.4817294091782714e-06
2748,-3.194051429267829e-07
2749,-1.4796239407367884e-06
2750,-3.1888910062668414e-07
2751,-1.4775229877285524e-06
2752,-3.1837425791329014e-07
2753,-1.4754265371829772e-06
2754,-3.178606111411847e-07
2755,-1.4733345761685917e-06
2756,-3.1734815663816664e-07
2757,-1.4712470918227047e-06
2758,-3.1683689081731153e-07
2759,-1.4691640713675355e-06
2760,-3.163268100922452e-07
2761,-1.4670855020353363e-06
2762,-3.1581791084585803e-07
2763,-1.4650113710747602e-06
2764,-3.1531018951429964e-07
2765,-1.4629416658166808e-06
2766,-3.148036425052156e-07
2767,-1.46087637363148e-06
2768,-3.1429826628482665e-07
2769,-1.4588154819277737e-06
2770,-3.137940573174705e-07
2771,-1.4567589781757407e-06
2772,-3.132910120744069e-07
2773,-1.4547068498663262e-06
2774,-3.127891270352787e-07
2775,-1.4526590845560232e-06
2776,-3.1228839871824626e-07
2777,-1.45061566982621e-06
2778,-3.117888236217769e-07
2779,-1.4485765933319364e-06
2780,-3.1129039828824615e-07
2781,-1.4465418427361654e-06
2782,-3.107931192374e-07
2783,-1.4445114057724804e-06
2784,-3.1029698304328167e-07
2785,-1.4424852702053548e-06
2786,-3.0980198626263425e-07
2787,-1.4404634238477362e-06
2788,-3.093081254710429e-07
2789,-1.4384458545276661e-06
2790,-3.088153972382952e-07
2791,-1.4364325501658809e-06
2792,-3.0832379821425615e-07
2793,-1.4344234987193358e-06
2794,-3.0783332497284975e-07
2795,-1.4324186881543883e-06
2796,-3.0734397417891545e-07
2797,-1.430418106492212e-06
2798,-3.068557424559525e-07
2799,-1.4284217418030115e-06
2800,-3.0636862645065795e-07
2801,-1.4264295821993515e-06
2802,-3.058826228417794e-07
2803,-1.4244416158254556e-06
2804,-3.053977283026573e-07
2805,-1.4224578308836824e-06
2806,-3.0491393952124596e-07
2807,-1.4204782156006817e-06
2808,-3.044312531968952e-07
2809,-1.4185027582671803e-06
2810,-3.039496660685984e-07
2811,-1.416531447204007e-06
2812,-3.03469174836101e-07
2813,-1.414564270731226e-06
2814,-3.0298977622622733e-07
2815,-1.4126012172952866e-06
2816,-3.0251146703738793e-07
2817,-1.4106422753263049e-06
2818,-3.0203424401968886e-07
2819,-1.4086874332808808e-06
2820,-3.01558103908345e-07
2821,-1.4067366796940804e-06
2822,-3.010830435139177e-07
2823,-1.4047900031381931e-06
2824,-3.006090596486059e-07
2825,-1.4028473922162586e-06
2826,-3.0013614912542186e-07
2827,-1.4009088355632305e-06
2828,-2.996643087486658e-07
2829,-1.3989743218536987e-06
2830,-2.991935353441674e-07
2831,-1.3970438398149942e-06
2832,-2.987238257840713e-07
2833,-1.3951173782053501e-06
2834,-2.982551768927693e-07
2835,-1.3931949258274321e-06
2836,-2.9778758556674757e-07
2837,-1.3912764715300997e-06
2838,-2.97321048678921e-07
2839,-1.3893620041700893e-06
2840,-2.9685556311644837e-07
2841,-1.3874515126817795e-06
2842,-2.9639112577150045e-07
2843,-1.3855449860112328e-06
2844,-2.9592773357143994e-07
2845,-1.3836424131527224e-06
2846,-2.954653834443216e-07
2847,-1.3817437831535808e-06
2848,-2.9500407233257413e-07
2849,-1.3798490850519612e-06
2850,-2.9454379713329154e-07
2851,-1.3779583079644798e-06
2852,-2.9408455486562495e-07
2853,-1.3760714410791018e-06
2854,-2.9362634247899833e-07
2855,-1.3741884735240867e-06
2856,-2.9316915694012127e-07
2857,-1.3723093945424475e-06
2858,-2.927129952474085e-07
2859,-1.370434193398038e-06
2860,-2.922578544115621e-07
2861,-1.3685628593763731e-06
2862,-2.9180373143933215e-07
2863,-1.3666953818177578e-06
2864,-2.9135062334536186e-07
2865,-1.3648317500745792e-06
2866,-2.9089852718416994e-07
2867,-1.3629719535809777e-06
2868,-2.9044743999613424e-07
2869,-1.3611159817570997e-06
2870,-2.89997358813721e-07
2871,-1.3592638240757253e-06
2872,-2.89548280721788e-07
2873,-1.3574154700769643e-06
2874,-2.891002028168413e-07
2875,-1.3555709093041859e-06
2876,-2.8865312214720943e-07
2877,-1.3537301313298996e-06
2878,-2.882070358293779e-07
2879,-1.3518931257747142e-06
2880,-2.877619409670317e-07
2881,-1.3500598823219703e-06
2882,-2.87317834716537e-07
2883,-1.3482303906493746e-06
2884,-2.8687471415866767e-07
2885,-1.3464046404906208e-06
2886,-2.8643257643720837e-07
2887,-1.344582621595569e-06
2888,-2.859914187187423e-07
2889,-1.3427643237900566e-06
2890,-2.8555123817545e-07
2891,-1.3409497368945356e-06
2892,-2.851120319408081e-07
2893,-1.3391388507709327e-06
2894,-2.846737972098581e-07
2895,-1.3373316553182994e-06
2896,-2.842365311877846e-07
2897,-1.3355281405067374e-06
2898,-2.838002310749946e-07
2899,-1.3337282962853243e-06
2900,-2.8336489406682575e-07
2901,-1.3319321126629665e-06
2902,-2.829305173813852e-07
2903,-1.3301395796683682e-06
2904,-2.824970982580114e-07
2905,-1.3283506874079222e-06
2906,-2.8206463394951535e-07
2907,-1.3265654259770436e-06
2908,-2.8163312168953464e-07
2909,-1.3247837855025736e-06
2910,-2.8120255873138803e-07
2911,-1.3230057561740608e-06
2912,-2.8077294235892547e-07
2913,-1.3212313281968196e-06
2914,-2.8034426983144575e-07
2915,-1.3194604918074333e-06
2916,-2.7991653845978804e-07
2917,-1.317693237295499e-06
2918,-2.794897455483674e-07
2919,-1.3159295549754368e-06
2920,-2.7906388839977846e-07
2921,-1.3141694351633971e-06
2922,-2.7863896429414417e-07
2923,-1.312412868228759e-06
2924,-2.7821497058987505e-07
2925,-1.3106598446076865e-06
2926,-2.7779190464116754e-07
2927,-1.3089103547354244e-06
2928,-2.773697637704476e-07
2929,-1.3071643890710365e-06
2930,-2.7694854533955287e-07
2931,-1.3054219381164081e-06
2932,-2.765282467099241e-07
2933,-1.303682992416067e-06
2934,-2.761088652612103e-07
2935,-1.3019475425317172e-06
2936,-2.756903983697876e-07
2937,-1.3002155790672654e-06
2938,-2.7527284343337116e-07
2939,-1.298487092659084e-06
2940,-2.748561978540636e-07
2941,-1.2967620739542705e-06
2942,-2.7444045903765e-07
2943,-1.295040513643612e-06
2944,-2.7402562439094587e-07
2945,-1.293322402456675e-06
2946,-2.7361169137849013e-07
2947,-1.2916077311685115e-06
2948,-2.731986574056457e-07
2949,-1.2898964905473301e-06
2950,-2.7278651994658544e-07
2951,-1.2881886714261623e-06
2952,-2.7237527644288597e-07
2953,-1.2864842646410595e-06
2954,-2.7196492435396366e-07
2955,-1.284783261070579e-06
2956,-2.7155546115801487e-07
2957,-1.2830856516397193e-06
2958,-2.7114688436392015e-07
2959,-1.2813914272778516e-06
2960,-2.7073919141924164e-07
2961,-1.279700578935351e-06
2962,-2.703323798256055e-07
2963,-1.2780130976430529e-06
2964,-2.699264471364259e-07
2965,-1.2763289744343018e-06
2966,-2.6952139084380703e-07
2967,-1.2746482003659144e-06
2968,-2.691172084720139e-07
2969,-1.2729707665071857e-06
2970,-2.687138975464549e-07
2971,-1.271296663985715e-06
2972,-2.683114556268912e-07
2973,-1.2696258839734876e-06
2974,-2.6790988027277924e-07
2975,-1.2679584176400835e-06
2976,-2.675091690315643e-07
2977,-1.2662942561832587e-06
2978,-2.671093194711404e-07
2979,-1.2646333908328269e-06
2980,-2.66710329152682e-07
2981,-1.262975812875141e-06
2982,-2.6631219569695854e-07
2983,-1.2613215136075603e-06
2984,-2.6591491668434616e-07
2985,-1.2596704843507035e-06
2986,-2.6551848972070824e-07
2987,-1.258022716451691e-06
2988,-2.651229124188324e-07
2989,-1.2563782012970381e-06
2990,-2.6472818237189896e-07
2991,-1.2547369302826006e-06
2992,-2.6433429722746435e-07
2993,-1.253098894870653e-06
2994,-2.639412546350284e-07
2995,-1.2514640865343335e-06
2996,-2.635490522302392e-07
2997,-1.2498324967546877e-06
2998,-2.631576876559408e-07
2999,-1.2482041170314672e-06
3000,-2.627671585610743e-07
3001,-1.2465789389406272e-06
3002,-2.623774626422693e-07
3003,-1.2449569540814474e-06
3004,-2.619885975707764e-07
3005,-1.243338154037577e-06
3006,-2.6160056100868657e-07
3007,-1.241722530416296e-06
3008,-2.612133506462076e-07
3009,-1.2401100749248987e-06
3010,-2.6082696423079624e-07
3011,-1.2385007792618893e-06
3012,-2.604413994493165e-07
3013,-1.2368946351207637e-06
3014,-2.6005665399259423e-07
3015,-1.2352916342254577e-06
3016,-2.596727256027902e-07
3017,-1.233691768373155e-06
3018,-2.5928961200692085e-07
3019,-1.232095029346581e-06
3020,-2.589073109370714e-07
3021,-1.2305014089823818e-06
3022,-2.585258201553428e-07
3023,-1.2289108991385676e-06
3024,-2.5814513742491964e-07
3025,-1.2273234916901907e-06
3026,-2.57765260492054e-07
3027,-1.2257391785286896e-06
3028,-2.573861871211935e-07
3029,-1.2241579515911463e-06
3030,-2.57007915100676e-07
3031,-1.2225798028426563e-06
3032,-2.566304422255e-07
3033,-1.2210047242689641e-06
3034,-2.5625376627355764e-07
3035,-1.2194327078631565e-06
3036,-2.5587788504960176e-07
3037,-1.2178637456838795e-06
3038,-2.5550279636733925e-07
3039,-1.2162978297792874e-06
3040,-2.551284980214357e-07
3041,-1.21473495223212e-06
3042,-2.5475498786341934e-07
3043,-1.2131751051749848e-06
3044,-2.5438226370814764e-07
3045,-1.2116182807335009e-06
3046,-2.5401032340467374e-07
3047,-1.2100644710860474e-06
3048,-2.5363916478137627e-07
3049,-1.2085136683896142e-06
3050,-2.5326878568972424e-07
3051,-1.2069658648853808e-06
3052,-2.5289918400681623e-07
3053,-1.2054210528302215e-06
3054,-2.5253035760812214e-07
3055,-1.2038792244726466e-06
3056,-2.521623043345266e-07
3057,-1.2023403720884229e-06
3058,-2.5179502210163687e-07
3059,-1.2008044880202038e-06
3060,-2.514285087707408e-07
3061,-1.1992715645840316e-06
3062,-2.5106276224960816e-07
3063,-1.1977415941727194e-06
3064,-2.5069778043571167e-07
3065,-1.1962145691398455e-06
3066,-2.503335612332499e-07
3067,-1.1946904819345823e-06
3068,-2.4997010258366145e-07
3069,-1.1931693249893215e-06
3070,-2.4960740239392937e-07
3071,-1.1916510907341006e-06
3072,-2.492454586320741e-07
3073,-1.1901357717358253e-06
3074,-2.488842691530528e-07
3075,-1.1886233604382372e-06
3076,-2.48523831960352e-07
3077,-1.1871138493756517e-06
3078,-2.4816414500153e-07
3079,-1.185607231142824e-06
3080,-2.478052062331528e-07
3081,-1.1841034983017472e-06
3082,-2.4744701361151933e-07
3083,-1.1826026434673768e-06
3084,-2.47089565128399e-07
3085,-1.181104659274128e-06
3086,-2.467328587353523e-07
3087,-1.1796095383714434e-06
3088,-2.463768924331925e-07
3089,-1.1781172734381493e-06
3090,-2.4602166422807816e-07
3091,-1.176627857190296e-06
3092,-2.4566717211351026e-07
3093,-1.17514128234246e-06
3094,-2.4531341407538775e-07
3095,-1.173657541634232e-06
3096,-2.449603881381404e-07
3097,-1.1721766278481008e-06
3098,-2.44608092319762e-07
3099,-1.1706985337663812e-06
3100,-2.4425652465412753e-07
3101,-1.1692232522367201e-06
3102,-2.439056831897385e-07
3103,-1.167750776084326e-06
3104,-2.435555659332492e-07
3105,-1.1662810981493853e-06
3106,-2.4320617093103315e-07
3107,-1.1648142113487076e-06
3108,-2.4285749625812743e-07
3109,-1.1633501085852926e-06
3110,-2.4250953996259713e-07
3111,-1.161888782784173e-06
3112,-2.421623001157003e-07
3113,-1.160430226900569e-06
3114,-2.4181577478287555e-07
3115,-1.1589744339284033e-06
3116,-2.4146996205096504e-07
3117,-1.1575213968377815e-06
3118,-2.411248599828741e-07
3119,-1.156071108656637e-06
3120,-2.4078046667318776e-07
3121,-1.1546235624408362e-06
3122,-2.404367802566202e-07
3123,-1.1531787512567655e-06
3124,-2.4009379881335755e-07
3125,-1.1517366681867466e-06
3126,-2.397515204370939e-07
3127,-1.150297306321901e-06
3128,-2.394099432415922e-07
3129,-1.1488606588067732e-06
3130,-2.390690653800565e-07
3131,-1.1474267188087635e-06
3132,-2.3872888497709877e-07
3133,-1.145995479493553e-06
3134,-2.383894001518025e-07
3135,-1.1445669340431599e-06
3136,-2.3805060905421337e-07
3137,-1.1431410757001572e-06
3138,-2.377125098120732e-07
3139,-1.141717897655541e-06
3140,-2.3737510059113112e-07
3141,-1.1402973932167003e-06
3142,-2.3703837956883313e-07
3143,-1.138879555656244e-06
3144,-2.3670234488463666e-07
3145,-1.1374643782700547e-06
3146,-2.363669947391672e-07
3147,-1.1360518543854013e-06
3148,-2.3603232728125197e-07
3149,-1.1346419773194066e-06
3150,-2.356983406868741e-07
3151,-1.1332347404624343e-06
3152,-2.3536503316350375e-07
3153,-1.1318301372002672e-06
3154,-2.3503240292581584e-07
3155,-1.1304281609482459e-06
3156,-2.3470044814547554e-07
3157,-1.129028805120632e-06
3158,-2.3436916705048496e-07
3159,-1.127632063162261e-06
3160,-2.3403855782638038e-07
3161,-1.1262379285447204e-06
3162,-2.3370861871418608e-07
3163,-1.1248463947572106e-06
3164,-2.3337934793152946e-07
3165,-1.123457455331355e-06
3166,-2.3305074374483314e-07
3167,-1.1220711037696801e-06
3168,-2.3272280431368427e-07
3169,-1.1206873336085148e-06
3170,-2.3239552792842976e-07
3171,-1.1193061384618653e-06
3172,-2.3206891285838786e-07
3173,-1.1179275119001187e-06
3174,-2.3174295731269192e-07
3175,-1.1165514475073808e-06
3176,-2.314176595480308e-07
3177,-1.1151779389347368e-06
3178,-2.3109301787073076e-07
3179,-1.113806979852337e-06
3180,-2.3076903053798996e-07
3181,-1.1124385638985217e-06
3182,-2.3044569579605242e-07
3183,-1.111072684761977e-06
3184,-2.301230119514997e-07
3185,-1.1097093361831668e-06
3186,-2.29800977306536e-07
3187,-1.1083485118664371e-06
3188,-2.2947959012456332e-07
3189,-1.1069902055659371e-06
3190,-2.291588487237837e-07
3191,-1.1056344110479298e-06
3192,-2.2883875140572695e-07
3193,-1.1042811220987328e-06
3194,-2.2851929647299683e-07
3195,-1.1029303325182518e-06
3196,-2.282004822258974e-07
3197,-1.101582036127985e-06
3198,-2.2788230700916564e-07
3199,-1.100236226794392e-06
3200,-2.2756476914869422e-07
3201,-1.0988928983710161e-06
3202,-2.2724786698100567e-07
3203,-1.0975520447281087e-06
3204,-2.2693159881581474e-07
3205,-1.096213659776922e-06
3206,-2.2661596301812332e-07
3207,-1.0948777374254063e-06
3208,-2.2630095791178558e-07
3209,-1.0935442716215292e-06
3210,-2.259865818717859e-07
3211,-1.092213256326255e-06
3212,-2.2567283324541966e-07
3213,-1.0908846855133854e-06
3214,-2.253597104226685e-07
3215,-1.0895585531890531e-06
3216,-2.2504721173945467e-07
3217,-1.0882348533285358e-06
3218,-2.2473533558023322e-07
3219,-1.0869135799968965e-06
3220,-2.2442408032529247e-07
3221,-1.0855947272409924e-06
3222,-2.241134443677687e-07
3223,-1.0842782891147495e-06
3224,-2.2380342607716774e-07
3225,-1.0829642597018342e-06
3226,-2.2349402385708393e-07
3227,-1.0816526331239368e-06
3228,-2.2318523611117485e-07
3229,-1.080343403494068e-06
3230,-2.228770612474067e-07
3231,-1.0790365649476677e-06
3232,-2.225694976656633e-07
3233,-1.077732111652921e-06
3234,-2.222625437967631e-07
3235,-1.0764300377818298e-06
3236,-2.219561980433982e-07
3237,-1.075130337519779e-06
3238,-2.2165045884459706e-07
3239,-1.0738330050930453e-06
3240,-2.213453246330836e-07
3241,-1.0725380347357758e-06
3242,-2.2104079383443997e-07
3243,-1.0712454206701562e-06
3244,-2.207368648811314e-07
3245,-1.0699551571671403e-06
3246,-2.2043353623489236e-07
3247,-1.06866723852135e-06
3248,-2.2013080634219105e-07
3249,-1.067381659040414e-06
3250,-2.198286736646705e-07
3251,-1.06609841301378e-06
3252,-2.195271366347659e-07
3253,-1.0648174947804414e-06
3254,-2.192261937499258e-07
3255,-1.0635388987151198e-06
3256,-2.1892584347592401e-07
3257,-1.0622626191636508e-06
3258,-2.1862608426349011e-07
3259,-1.060988650518107e-06
3260,-2.183269146219261e-07
3261,-1.0597169871812999e-06
3262,-2.1802833301373953e-07
3263,-1.058447623566898e-06
3264,-2.1773033794725217e-07
3265,-1.0571805541275011e-06
3266,-2.1743292789832332e-07
3267,-1.0559157733124009e-06
3268,-2.1713610139180842e-07
3269,-1.0546532755831191e-06
3270,-2.1683985689838735e-07
3271,-1.0533930554111454e-06
3272,-2.1654419294787425e-07
3273,-1.0521351073228672e-06
3274,-2.1624910803118975e-07
3275,-1.0508794258316464e-06
3276,-2.1595460070099196e-07
3277,-1.049626005490181e-06
3278,-2.1566066947056373e-07
3279,-1.0483748408304275e-06
3280,-2.1536731284796195e-07
3281,-1.047125926424401e-06
3282,-2.1507452936776873e-07
3283,-1.0458792568545586e-06
3284,-2.1478231758725306e-07
3285,-1.0446348267552686e-06
3286,-2.1449067604728834e-07
3287,-1.0433926307163307e-06
3288,-2.141996032668808e-07
3289,-1.0421526633611893e-06
3290,-2.1390909779960876e-07
3291,-1.0409149193399339e-06
3292,-2.1361915821070272e-07
3293,-1.0396793933534347e-06
3294,-2.1332978308928733e-07
3295,-1.0384460800831125e-06
3296,-2.1304097096881575e-07
3297,-1.0372149742065027e-06
3298,-2.1275272040961673e-07
3299,-1.0359860704322146e-06
3300,-2.1246502999450757e-07
3301,-1.0347593635005153e-06
3302,-2.1217789829894634e-07
3303,-1.0335348481585044e-06
3304,-2.1189132391153044e-07
3305,-1.0323125191842113e-06
3306,-2.116053054253368e-07
3307,-1.0310923713255301e-06
3308,-2.1131984140656369e-07
3309,-1.029874399390128e-06
3310,-2.1103493046913602e-07
3311,-1.0286585981910423e-06
3312,-2.1075057121034198e-07
3313,-1.0274449625515156e-06
3314,-2.104667622351014e-07
3315,-1.0262334873145927e-06
3316,-2.1018350214744376e-07
3317,-1.0250241673189965e-06
3318,-2.0990078955782305e-07
3319,-1.023816997446992e-06
3320,-2.096186230874273e-07
3321,-1.0226119725920294e-06
3322,-2.09337001371184e-07
3323,-1.0214090876444937e-06
3324,-2.090559230111644e-07
3325,-1.0202083375209291e-06
3326,-2.0877538665510826e-07
3327,-1.0190097171667752e-06
3328,-2.0849539089480775e-07
3329,-1.0178132215162046e-06
3330,-2.0821593447134495e-07
3331,-1.016618845525562e-06
3332,-2.0793701591653273e-07
3333,-1.0154265841806943e-06
3334,-2.0765863392763519e-07
3335,-1.0142364324623015e-06
3336,-2.073807871453955e-07
3337,-1.0130483853868384e-06
3338,-2.071034742392139e-07
3339,-1.0118624379860997e-06
3340,-2.0682669385693278e-07
3341,-1.0106785852804313e-06
3342,-2.0655044465106275e-07
3343,-1.0094968223003244e-06
3344,-2.0627472530370517e-07
3345,-1.0083171441508003e-06
3346,-2.0599953449431034e-07
3347,-1.007139545900148e-06
3348,-2.0572487089084147e-07
3349,-1.005964022642264e-06
3350,-2.0545073317311788e-07
3351,-1.0047905694672012e-06
3352,-2.051771200122151e-07
3353,-1.003619181524037e-06
3354,-2.0490403012672846e-07
3355,-1.0024498539340031e-06
3356,-2.0463146218458093e-07
3357,-1.0012825818458745e-06
3358,-2.0435941488114858e-07
3359,-1.0001173604313588e-06
3360,-2.0408788693669748e-07
3361,-9.98954184892962e-07
3362,-2.0381687704270646e-07
3363,-9.9779305040805e-07
3364,-2.035463839061132e-07
3365,-9.966339521590464e-07
3366,-2.0327640622264294e-07
3367,-9.954768853852057e-07
3368,-2.030069427421927e-07
3369,-9.943218453624171e-07
3370,-2.0273799218954384e-07
3371,-9.931688272964679e-07
3372,-2.024695532539501e-07
3373,-9.920178264646305e-07
3374,-2.0220162467855377e-07
3375,-9.90868838155038e-07
3376,-2.0193420520155386e-07
3377,-9.897218576539435e-07
3378,-2.0166729355658258e-07
3379,-9.88576880242519e-07
3380,-2.0140088846424347e-07
3381,-9.874339012803064e-07
3382,-2.0113498870476833e-07
3383,-9.862929160983409e-07
3384,-2.0086959300448134e-07
3385,-9.85153920019435e-07
3386,-2.0060470011515128e-07
3387,-9.840169084184344e-07
3388,-2.0034030879329613e-07
3389,-9.828818766685992e-07
3390,-2.0007641780075734e-07
3391,-9.817488201519866e-07
3392,-1.998130258900341e-07
3393,-9.806177342827815e-07
3394,-1.995501318416303e-07
3395,-9.79488614460469e-07
3396,-1.992877344121912e-07
3397,-9.783614561241074e-07
3398,-1.9902583238920838e-07
3399,-9.77236254715868e-07
3400,-1.9876442455049047e-07
3401,-9.761130056914833e-07
3402,-1.985035096722498e-07
3403,-9.749917045065674e-07
3404,-1.982430865336597e-07
3405,-9.738723466577013e-07
3406,-1.979831539237587e-07
3407,-9.727549276158388e-07
3408,-1.977237106388264e-07
3409,-9.716394429224977e-07
3410,-1.9746475549926431e-07
3411,-9.705258880873498e-07
3412,-1.9720628727359395e-07
3413,-9.694142586243453e-07
3414,-1.969483047622798e-07
3415,-9.683045500826906e-07
3416,-1.9669080679592593e-07
3417,-9.671967580508153e-07
3418,-1.9643379218550393e-07
3419,-9.660908780712483e-07
3420,-1.961772597205508e-07
3421,-9.649869057478203e-07
3422,-1.959212082367408e-07
3423,-9.638848366692567e-07
3424,-1.9566563655894916e-07
3425,-9.627846664447734e-07
3426,-1.954105435014259e-07
3427,-9.6168639070912e-07
3428,-1.9515592789768253e-07
3429,-9.605900050830546e-07
3430,-1.94901788590401e-07
3431,-9.59495505214696e-07
3432,-1.946481243881055e-07
3433,-9.584028867629978e-07
3434,-1.9439493414933224e-07
3435,-9.573121454275412e-07
3436,-1.941422167357398e-07
3437,-9.56223276881395e-07
3438,-1.9388997096113164e-07
3439,-9.551362768030515e-07
3440,-1.936381956895976e-07
3441,-9.540511409215108e-07
3442,-1.9338688975735876e-07
3443,-9.529678649497523e-07
3444,-1.9313605204544686e-07
3445,-9.518864446448138e-07
3446,-1.9288568141468862e-07
3447,-9.508068757340143e-07
3448,-1.9263577670260492e-07
3449,-9.497291539745854e-07
3450,-1.9238633680609247e-07
3451,-9.486532751556132e-07
3452,-1.9213736057925852e-07
3453,-9.475792350504188e-07
3454,-1.9188884690634347e-07
3455,-9.465070294578039e-07
3456,-1.9164079463641594e-07
3457,-9.454366541722425e-07
3458,-1.9139320268645966e-07
3459,-9.443681050399681e-07
3460,-1.9114606992123168e-07
3461,-9.433013778720462e-07
3462,-1.9089939523729765e-07
3463,-9.422364685244842e-07
3464,-1.9065317751015237e-07
3465,-9.41173372841034e-07
3466,-1.9040741563983033e-07
3467,-9.401120867050369e-07
3468,-1.9016210853673746e-07
3469,-9.39052605983921e-07
3470,-1.8991725509227338e-07
3471,-9.379949265720583e-07
3472,-1.896728541983104e-07
3473,-9.369390443708825e-07
3474,-1.8942890478122467e-07
3475,-9.358849553007568e-07
3476,-1.8918540574584316e-07
3477,-9.348326552881443e-07
3478,-1.889423559977156e-07
3479,-9.337821402676998e-07
3480,-1.886997544705236e-07
3481,-9.327334061904941e-07
3482,-1.8845760006233438e-07
3483,-9.316864489968537e-07
3484,-1.8821589170156126e-07
3485,-9.306412646944729e-07
3486,-1.8797462833987085e-07
3487,-9.29597849258404e-07
3488,-1.8773380888976192e-07
3489,-9.285561986612683e-07
3490,-1.8749343224835252e-07
3491,-9.275163089125485e-07
3492,-1.8725349740593336e-07
3493,-9.26478176069984e-07
3494,-1.8701400329825544e-07
3495,-9.254417961288544e-07
3496,-1.8677494883517835e-07
3497,-9.244071651241698e-07
3498,-1.865363329783312e-07
3499,-9.233742791243514e-07
3500,-1.8629815465762828e-07
3501,-9.223431341725098e-07
3502,-1.860604128605243e-07
3503,-9.213137263767522e-07
3504,-1.858231065292667e-07
3505,-9.202860517960548e-07
3506,-1.8558623460146884e-07
3507,-9.192601065246029e-07
3508,-1.8534979606417884e-07
3509,-9.182358866962378e-07
3510,-1.8511378987864536e-07
3511,-9.172133883936717e-07
3512,-1.848782149830403e-07
3513,-9.161926077568671e-07
3514,-1.8464307037848927e-07
3515,-9.151735409359596e-07
3516,-1.8440835503228314e-07
3517,-9.14156184079818e-07
3518,-1.841740679098166e-07
3519,-9.131405333469003e-07
3520,-1.8394020798873473e-07
3521,-9.121265849137856e-07
3522,-1.8370677429032302e-07
3523,-9.111143349603836e-07
3524,-1.834737657544851e-07
3525,-9.10103779671313e-07
3526,-1.8324118137129357e-07
3527,-9.090949152530849e-07
3528,-1.8300902014829862e-07
3529,-9.080877379296803e-07
3530,-1.827772810824268e-07
3531,-9.070822439348661e-07
3532,-1.8254596317099011e-07
3533,-9.060784294857402e-07
3534,-1.8231506539584147e-07
3535,-9.05076290840999e-07
3536,-1.8208458678602343e-07
3537,-9.04075824255355e-07
3538,-1.8185452631714566e-07
3539,-9.030770259932771e-07
3540,-1.8162488301846096e-07
3541,-9.020798923359066e-07
3542,-1.8139565590140056e-07
3543,-9.010844195681977e-07
3544,-1.8116684397920202e-07
3545,-9.000906040010329e-07
3546,-1.8093844626039776e-07
3547,-8.990984419174527e-07
3548,-1.8071046175800143e-07
3549,-8.981079296529117e-07
3550,-1.8048288952437264e-07
3551,-8.971190635575466e-07
3552,-1.8025572858466464e-07
3553,-8.961318399675169e-07
3554,-1.800289779529648e-07
3555,-8.951462551903993e-07
3556,-1.798026366375398e-07
3557,-8.94162305614807e-07
3558,-1.795767037055312e-07
3559,-8.931799876198749e-07
3560,-1.793511781989106e-07
3561,-8.921992975823885e-07
3562,-1.7912605914197692e-07
3563,-8.912202318825532e-07
3564,-1.7890134556843622e-07
3565,-8.902427869294328e-07
3566,-1.7867703654466458e-07
3567,-8.892669591281457e-07
3568,-1.7845313110671044e-07
3569,-8.88292744900182e-07
3570,-1.7822962830749472e-07
3571,-8.873201406727481e-07
3572,-1.780065272006519e-07
3573,-8.863491429039671e-07
3574,-1.7778382687111524e-07
3575,-8.853797480386295e-07
3576,-1.7756152633165505e-07
3577,-8.844119525185866e-07
3578,-1.773396246716837e-07
3579,-8.834457528284242e-07
3580,-1.7711812094214434e-07
3581,-8.824811454415568e-07
3582,-1.7689701423969634e-07
3583,-8.815181268599593e-07
3584,-1.7667630361985654e-07
3585,-8.805566935628114e-07
3586,-1.7645598812288932e-07
3587,-8.795968420799757e-07
3588,-1.762360668567804e-07
3589,-8.786385689069427e-07
3590,-1.760165389007743e-07
3591,-8.776818705941298e-07
3592,-1.7579740334169407e-07
3593,-8.767267436766271e-07
3594,-1.7557865924503283e-07
3595,-8.757731846891274e-07
3596,-1.7536030570748871e-07
3597,-8.74821190183384e-07
3598,-1.751423418018946e-07
3599,-8.738707567397507e-07
3600,-1.7492476664936376e-07
3601,-8.729218809394676e-07
3602,-1.7470757932104858e-07
3603,-8.719745593421462e-07
3604,-1.7449077891382093e-07
3605,-8.71028788560513e-07
3606,-1.7427436453536062e-07
3607,-8.700845652094364e-07
3608,-1.740583352983503e-07
3609,-8.691418858929552e-07
3610,-1.7384269029457087e-07
3611,-8.682007472110174e-07
3612,-1.736274286268784e-07
3613,-8.672611458135885e-07
3614,-1.734125494126947e-07
3615,-8.663230783418494e-07
3616,-1.7319805175597086e-07
3617,-8.653865414402311e-07
3618,-1.7298393478944536e-07
3619,-8.644515317682808e-07
3620,-1.7277019760470545e-07
3621,-8.635180460023794e-07
3622,-1.725568393448355e-07
3623,-8.625860808238367e-07
3624,-1.7234385912778963e-07
3625,-8.616556329066036e-07
3626,-1.721312560703021e-07
3627,-8.607266989475235e-07
3628,-1.719190293054744e-07
3629,-8.597992756507965e-07
3630,-1.7170717795556026e-07
3631,-8.588733597330704e-07
3632,-1.7149570116462063e-07
3633,-8.579489479111637e-07
3634,-1.7128459805987934e-07
3635,-8.570260369310801e-07
3636,-1.710738677865389e-07
3637,-8.561046235209557e-07
3638,-1.7086350947523816e-07
3639,-8.551847044263634e-07
3640,-1.7065352226906025e-07
3641,-8.54266276407435e-07
3642,-1.7044390531444837e-07
3643,-8.533493362515695e-07
3644,-1.7023465778039876e-07
3645,-8.524338807072258e-07
3646,-1.7002577877712145e-07
3647,-8.515199065624036e-07
3648,-1.69817267460628e-07
3649,-8.506074106167599e-07
3650,-1.6960912302849513e-07
3651,-8.496963896678555e-07
3652,-1.694013445920307e-07
3653,-8.487868405316828e-07
3654,-1.691939313306426e-07
3655,-8.478787600326689e-07
3656,-1.6898688241245753e-07
3657,-8.469721449939231e-07
3658,-1.6878019699943594e-07
3659,-8.460669922394941e-07
3660,-1.685738742379692e-07
3661,-8.451632986219249e-07
3662,-1.6836791330602585e-07
3663,-8.442610609891841e-07
3664,-1.681623133837242e-07
3665,-8.433602762188784e-07
3666,-1.6795707364125352e-07
3667,-8.424609411810599e-07
3668,-1.6775219325013147e-07
3669,-8.415630527292734e-07
3670,-1.675476713937698e-07
3671,-8.406666077692325e-07
3672,-1.6734350724736147e-07
3673,-8.39771603182075e-07
3674,-1.6713969998326273e-07
3675,-8.388780358930984e-07
3676,-1.669362488086904e-07
3677,-8.379859028158042e-07
3678,-1.667331529177478e-07
3679,-8.370952008593832e-07
3680,-1.6653041148965742e-07
3681,-8.362059269357475e-07
3682,-1.6632802366372775e-07
3683,-8.353180780008344e-07
3684,-1.661259887067799e-07
3685,-8.344316509942381e-07
3686,-1.659243057937979e-07
3687,-8.33546642882864e-07
3688,-1.6572297411706775e-07
3689,-8.326630506113695e-07
3690,-1.6552199287371717e-07
3691,-8.317808711609684e-07
3692,-1.6532136128049556e-07
3693,-8.309001015049753e-07
3694,-1.6512107853943566e-07
3695,-8.300207386216263e-07
3696,-1.649211438590106e-07
3697,-8.291427795250056e-07
3698,-1.647215564274486e-07
3699,-8.282662211930933e-07
3700,-1.645223154674396e-07
3701,-8.273910606344276e-07
3702,-1.6432342020412898e-07
3703,-8.265172949029147e-07
3704,-1.6412486985769942e-07
3705,-8.256449209915154e-07
3706,-1.6392666364271256e-07
3707,-8.247739359479399e-07
3708,-1.6372880077574121e-07
3709,-8.239043368105514e-07
3710,-1.635312804745496e-07
3711,-8.230361206214607e-07
3712,-1.6333410197592714e-07
3713,-8.221692844505224e-07
3714,-1.6313726449157768e-07
3715,-8.213038253703634e-07
3716,-1.6294076726522394e-07
3717,-8.204397404246274e-07
3718,-1.6274460952246186e-07
3719,-8.195770267222442e-07
3720,-1.6254879051542973e-07
3721,-8.187156813499072e-07
3722,-1.6235330945045411e-07
3723,-8.178557013824467e-07
3724,-1.6215816558048193e-07
3725,-8.169970839433052e-07
3726,-1.6196335814337804e-07
3727,-8.161398261270838e-07
3728,-1.6176888637267068e-07
3729,-8.152839250819629e-07
3730,-1.6157474954312145e-07
3731,-8.14429377917634e-07
3732,-1.613809468719362e-07
3733,-8.135761817557018e-07
3734,-1.6118747759843707e-07
3735,-8.127243337606935e-07
3736,-1.6099434101868958e-07
3737,-8.118738310944089e-07
3738,-1.6080153637363054e-07
3739,-8.110246708938987e-07
3740,-1.6060906288174514e-07
3741,-8.101768502990186e-07
3742,-1.6041691980183482e-07
3743,-8.093303665082212e-07
3744,-1.6022510641699052e-07
3745,-8.084852167172456e-07
3746,-1.600336220097796e-07
3747,-8.076413981062105e-07
3748,-1.598424658102167e-07
3749,-8.067989078570787e-07
3750,-1.5965163708736333e-07
3751,-8.05957743176979e-07
3752,-1.594611351139871e-07
3753,-8.051179012804184e-07
3754,-1.5927095915156726e-07
3755,-8.042793793709177e-07
3756,-1.5908110848646446e-07
3757,-8.034421746906851e-07
3758,-1.5889158237336517e-07
3759,-8.026062844646358e-07
3760,-1.5870238009752194e-07
3761,-8.017717059294842e-07
3762,-1.585135009462342e-07
3763,-8.009384363329894e-07
3764,-1.583249441781117e-07
3765,-8.001064729288426e-07
3766,-1.5813670908553112e-07
3767,-7.992758129731412e-07
3768,-1.5794879494961174e-07
3769,-7.984464537412979e-07
3770,-1.5776120105966555e-07
3771,-7.976183925079284e-07
3772,-1.5757392670651593e-07
3773,-7.967916265572299e-07
3774,-1.5738697116240322e-07
3775,-7.959661531745964e-07
3776,-1.5720033372019548e-07
3777,-7.951419696506176e-07
3778,-1.570140137022198e-07
3779,-7.943190732814172e-07
3780,-1.5682801036348618e-07
3781,-7.934974614102673e-07
3782,-1.5664232304139798e-07
3783,-7.926771313424132e-07
3784,-1.5645695101541337e-07
3785,-7.918580803877883e-07
3786,-1.562718935697151e-07
3787,-7.910403058677034e-07
3788,-1.5608715001166902e-07
3789,-7.902238051584307e-07
3790,-1.5590271967245602e-07
3791,-7.894085755810592e-07
3792,-1.5571860183895673e-07
3793,-7.885946144868358e-07
3794,-1.555347958113355e-07
3795,-7.87781919243455e-07
3796,-1.5535130092373814e-07
3797,-7.869704872275128e-07
3798,-1.551681164857175e-07
3799,-7.861603157961038e-07
3800,-1.5498524179043935e-07
3801,-7.853514023312548e-07
3802,-1.548026761518566e-07
3803,-7.84543744218771e-07
3804,-1.5462041891397555e-07
3805,-7.837373388627084e-07
3806,-1.5443846939612473e-07
3807,-7.829321836558975e-07
3808,-1.5425682688890523e-07
3809,-7.821282759887097e-07
3810,-1.540754907157619e-07
3811,-7.813256132998409e-07
3812,-1.538944602425021e-07
3813,-7.805241930135075e-07
3814,-1.5371373478321824e-07
3815,-7.797240125529573e-07
3816,-1.5353331365661703e-07
3817,-7.789250693334458e-07
3818,-1.533531961733246e-07
3819,-7.781273607884604e-07
3820,-1.5317338168067655e-07
3821,-7.773308844073592e-07
3822,-1.529938695417877e-07
3823,-7.765356376192369e-07
3824,-1.528146590513353e-07
3825,-7.757416178770852e-07
3826,-1.5263574959155874e-07
3827,-7.749488226684365e-07
3828,-1.524571404580943e-07
3829,-7.741572494515825e-07
3830,-1.5227883100703406e-07
3831,-7.733668957010756e-07
3832,-1.5210082058376598e-07
3833,-7.725777589193777e-07
3834,-1.519231085472388e-07
3835,-7.71789836591429e-07
3836,-1.5174569422078228e-07
3837,-7.710031262185706e-07
3838,-1.5156857697337328e-07
3839,-7.702176253292057e-07
3840,-1.5139175613915444e-07
3841,-7.694333313907558e-07
3842,-1.5121523107211272e-07
3843,-7.686502419306086e-07
3844,-1.510390011413842e-07
3845,-7.678683545111012e-07
3846,-1.508630656869952e-07
3847,-7.670876666279972e-07
3848,-1.5068742406138864e-07
3849,-7.663081758383158e-07
3850,-1.50512075651942e-07
3851,-7.655298796921782e-07
3852,-1.503370197991144e-07
3853,-7.647527757206778e-07
3854,-1.5016225586099098e-07
3855,-7.639768614720263e-07
3856,-1.4998778319708994e-07
3857,-7.632021345356706e-07
3858,-1.4981360120819996e-07
3859,-7.62428592483263e-07
3860,-1.496397092278048e-07
3861,-7.616562328626451e-07
3862,-1.494661066288705e-07
3863,-7.608850532838382e-07
3864,-1.492927927983099e-07
3865,-7.601150513134522e-07
3866,-1.4911976709669781e-07
3867,-7.593462245497443e-07
3868,-1.4894702890078615e-07
3869,-7.585785706010829e-07
3870,-1.4877457759005634e-07
3871,-7.578120870753626e-07
3872,-1.4860241253842929e-07
3873,-7.570467715821785e-07
3874,-1.4843053312711967e-07
3875,-7.562826217339822e-07
3876,-1.4825893874121e-07
3877,-7.555196351615282e-07
3878,-1.4808762875728276e-07
3879,-7.547578094966066e-07
3880,-1.4791660255794764e-07
3881,-7.539971423742161e-07
3882,-1.4774585953936914e-07
3883,-7.532376314393527e-07
3884,-1.475753990750198e-07
3885,-7.524792743298151e-07
3886,-1.4740522056499627e-07
3887,-7.51722068701639e-07
3888,-1.4723532338443786e-07
3889,-7.509660122356449e-07
3890,-1.470657069568602e-07
3891,-7.50211102594311e-07
3892,-1.4689637066691445e-07
3893,-7.494573374437994e-07
3894,-1.4672731388117625e-07
3895,-7.487047144375835e-07
3896,-1.4655853602147998e-07
3897,-7.479532313000004e-07
3898,-1.4639003648356193e-07
3899,-7.472028857011822e-07
3900,-1.46221814677766e-07
3901,-7.464536753546823e-07
3902,-1.4605386999763966e-07
3903,-7.4570559794616e-07
3904,-1.458862018277497e-07
3905,-7.449586511778809e-07
3906,-1.457188096007512e-07
3907,-7.442128327614165e-07
3908,-1.4555169271197812e-07
3909,-7.434681404408027e-07
3910,-1.4538485056556336e-07
3911,-7.427245719323168e-07
3912,-1.452182825920375e-07
3913,-7.419821249713168e-07
3914,-1.450519881958296e-07
3915,-7.412407972863198e-07
3916,-1.448859667616937e-07
3917,-7.40500586602907e-07
3918,-1.447202177389977e-07
3919,-7.397614906982604e-07
3920,-1.4455474053816426e-07
3921,-7.390235073222093e-07
3922,-1.4438953456522142e-07
3923,-7.382866342167361e-07
3924,-1.4422459923754233e-07
3925,-7.375508691540608e-07
3926,-1.440599339766986e-07
3927,-7.368162099037615e-07
3928,-1.438955382168813e-07
3929,-7.36082654264743e-07
3930,-1.4373141139229316e-07
3931,-7.353501999948907e-07
3932,-1.4356755291247524e-07
3933,-7.346188448930555e-07
3934,-1.434039621970372e-07
3935,-7.338885867342045e-07
3936,-1.432406386673149e-07
3937,-7.331594233285547e-07
3938,-1.4307758178335814e-07
3939,-7.324313524912814e-07
3940,-1.4291479096384145e-07
3941,-7.317043720243117e-07
3942,-1.427522656426883e-07
3943,-7.309784797524988e-07
3944,-1.4259000525735664e-07
3945,-7.302536734805745e-07
3946,-1.4242800922598986e-07
3947,-7.295299510388603e-07
3948,-1.422662770055621e-07
3949,-7.288073102611385e-07
3950,-1.421048080242066e-07
3951,-7.280857489719369e-07
3952,-1.4194360171963742e-07
3953,-7.273652650291828e-07
3954,-1.4178265754225233e-07
3955,-7.26645856291274e-07
3956,-1.416219749488277e-07
3957,-7.259275206001604e-07
3958,-1.414615533677553e-07
3959,-7.252102558139568e-07
3960,-1.4130139224211933e-07
3961,-7.244940597865144e-07
3962,-1.4114149101596825e-07
3963,-7.237789303898821e-07
3964,-1.409818491499538e-07
3965,-7.230648655132014e-07
3966,-1.4082246609213107e-07
3967,-7.223518630363044e-07
3968,-1.406633413075623e-07
3969,-7.21639920833355e-07
3970,-1.4050447423389724e-07
3971,-7.209290367988953e-07
3972,-1.4034586431564814e-07
3973,-7.202192088227341e-07
3974,-1.4018751102233953e-07
3975,-7.195104348072124e-07
3976,-1.400294138144412e-07
3977,-7.188027126645644e-07
3978,-1.3987157214628763e-07
3979,-7.180960403119859e-07
3980,-1.3971398549248542e-07
3981,-7.173904156672927e-07
3982,-1.3955665330347702e-07
3983,-7.166858366379234e-07
3984,-1.3939957503923826e-07
3985,-7.159823011573591e-07
3986,-1.3924275016841743e-07
3987,-7.152798071555087e-07
3988,-1.3908617814742973e-07
3989,-7.14578352561999e-07
3990,-1.3892985845686784e-07
3991,-7.138779353440922e-07
3992,-1.3877379056460752e-07
3993,-7.131785534272986e-07
3994,-1.3861797393412886e-07
3995,-7.124802047692696e-07
3996,-1.3846240804764125e-07
3997,-7.117828873439615e-07
3998,-1.3830709238231482e-07
3999,-7.110865990958694e-07
4000,-1.3815202640116366e-07
4001,-7.103913379933654e-07
4002,-1.3799720956291184e-07
4003,-7.096971020064943e-07
4004,-1.378426413681168e-07
4005,-7.090038891295607e-07
4006,-1.376883212985394e-07
4007,-7.083116973323723e-07
4008,-1.375342488209166e-07
4009,-7.07620524601148e-07
4010,-1.373804234145021e-07
4011,-7.069303689288633e-07
4012,-1.3722684458015812e-07
4013,-7.06241228334913e-07
4014,-1.37073511795813e-07
4015,-7.055531007981362e-07
4016,-1.3692042453316773e-07
4017,-7.048659843339441e-07
4018,-1.367675822921867e-07
4019,-7.041798769495751e-07
4020,-1.3661498455985286e-07
4021,-7.034947766770983e-07
4022,-1.3646263081926822e-07
4023,-7.028106815225212e-07
4024,-1.363105205604216e-07
4025,-7.021275895130069e-07
4026,-1.361586532751114e-07
4027,-7.014454986842705e-07
4028,-1.3600702846000774e-07
4029,-7.007644070830994e-07
4030,-1.3585564561661572e-07
4031,-7.000843127504598e-07
4032,-1.3570450424081764e-07
4033,-6.994052137130032e-07
4034,-1.355536038018656e-07
4035,-6.987271080369192e-07
4036,-1.354029438234905e-07
4037,-6.980499937744458e-07
4038,-1.352525237983395e-07
4039,-6.973738689848483e-07
4040,-1.3510234324105058e-07
4041,-6.966987317549104e-07
4042,-1.349524016479462e-07
4043,-6.960245801301331e-07
4044,-1.3480269851060142e-07
4045,-6.953514121873371e-07
4046,-1.3465323332688842e-07
4047,-6.946792260042668e-07
4048,-1.345040056213805e-07
4049,-6.940080196874863e-07
4050,-1.3435501492297333e-07
4051,-6.933377913127775e-07
4052,-1.342062606942439e-07
4053,-6.926685389586369e-07
4054,-1.3405774246250827e-07
4055,-6.920002607369877e-07
4056,-1.3390945973707445e-07
4057,-6.913329547484143e-07
4058,-1.3376141203760243e-07
4059,-6.906666191058739e-07
4060,-1.3361359887736868e-07
4061,-6.900012519273326e-07
4062,-1.334660197730476e-07
4063,-6.893368513160058e-07
4064,-1.3331867422019449e-07
4065,-6.886734153886197e-07
4066,-1.331715617670439e-07
4067,-6.88010942298005e-07
4068,-1.330246819208578e-07
4069,-6.873494301544865e-07
4070,-1.3287803418275194e-07
4071,-6.866888770842273e-07
4072,-1.3273161809601848e-07
4073,-6.86029281246077e-07
4074,-1.3258543318066485e-07
4075,-6.853706407846265e-07
4076,-1.3243947895487371e-07
4077,-6.847129538318156e-07
4078,-1.3229375492901845e-07
4079,-6.840562185427848e-07
4080,-1.3214826064689618e-07
4081,-6.834004330967464e-07
4082,-1.3200299564453384e-07
4083,-6.82745595632266e-07
4084,-1.3185795942697226e-07
4085,-6.82091704323979e-07
4086,-1.317131515335341e-07
4087,-6.81438757350784e-07
4088,-1.3156857150489465e-07
4089,-6.807867529004371e-07
4090,-1.314242188790793e-07
4091,-6.80135689119931e-07
4092,-1.3128009314970483e-07
4093,-6.794855641846262e-07
4094,-1.3113619388754672e-07
4095,-6.788363763424367e-07
4096,-1.3099252062254967e-07
4097,-6.781881237426468e-07
4098,-1.308490728460347e-07
4099,-6.775408045534704e-07
4100,-1.30705850155881e-07
4101,-6.768944170355042e-07
4102,-1.3056285208290049e-07
4103,-6.762489593784269e-07
4104,-1.304200781432797e-07
4105,-6.756044297803846e-07
4106,-1.3027752788725351e-07
4107,-6.74960826478293e-07
4108,-1.3013520087589412e-07
4109,-6.743181476703055e-07
4110,-1.2999309662499294e-07
4111,-6.736763915771872e-07
4112,-1.29851214677655e-07
4113,-6.730355564327413e-07
4114,-1.2970955461384047e-07
4115,-6.723956404811779e-07
4116,-1.2956811594318845e-07
4117,-6.717566419326699e-07
4118,-1.2942689823575088e-07
4119,-6.711185590606441e-07
4120,-1.2928590104368167e-07
4121,-6.704813900870503e-07
4122,-1.2914512389503944e-07
4123,-6.698451332542488e-07
4124,-1.2900456634964922e-07
4125,-6.692097868319406e-07
4126,-1.2886422798287325e-07
4127,-6.685753490847412e-07
4128,-1.2872410832427518e-07
4129,-6.679418182477352e-07
4130,-1.285842069354474e-07
4131,-6.673091925971248e-07
4132,-1.284445233718305e-07
4133,-6.666774704121098e-07
4134,-1.283050571949866e-07
4135,-6.660466499600833e-07
4136,-1.2816580796249524e-07
4137,-6.654167295189672e-07
4138,-1.280267752210379e-07
4139,-6.647877073701968e-07
4140,-1.2788795854927653e-07
4141,-6.641595818008064e-07
4142,-1.2774935749926847e-07
4143,-6.635323511055132e-07
4144,-1.2761097165185775e-07
4145,-6.629060135727215e-07
4146,-1.2747280052701438e-07
4147,-6.622805674746823e-07
4148,-1.27334843713435e-07
4149,-6.61656011163286e-07
4150,-1.2719710080558507e-07
4151,-6.610323429327451e-07
4152,-1.2705957133815298e-07
4153,-6.604095610859409e-07
4154,-1.2692225489035405e-07
4155,-6.597876639211441e-07
4156,-1.2678515101854758e-07
4157,-6.591666497715197e-07
4158,-1.2664825930627515e-07
4159,-6.585465169559456e-07
4160,-1.2651157930853746e-07
4161,-6.579272638017133e-07
4162,-1.2637511062786396e-07
4163,-6.573088886594873e-07
4164,-1.2623885281721044e-07
4165,-6.566913898331953e-07
4166,-1.2610280545185304e-07
4167,-6.560747656875516e-07
4168,-1.2596696812038797e-07
4169,-6.554590145456388e-07
4170,-1.258313403717763e-07
4171,-6.548441347535914e-07
4172,-1.2569592180657764e-07
4173,-6.542301246757241e-07
4174,-1.2556071200219205e-07
4175,-6.536169826564589e-07
4176,-1.254257105463697e-07
4177,-6.53004707059629e-07
4178,-1.25290916984405e-07
4179,-6.523932962336163e-07
4180,-1.2515633092513565e-07
4181,-6.517827485585051e-07
4182,-1.250219519526399e-07
4183,-6.511730624124728e-07
4184,-1.2488777965642046e-07
4185,-6.505642361476177e-07
4186,-1.2475381360381783e-07
4187,-6.499562681485221e-07
4188,-1.2462005338691557e-07
4189,-6.493491568056668e-07
4190,-1.2448649859615087e-07
4191,-6.487429004943068e-07
4192,-1.2435314882729696e-07
4193,-6.481374976005805e-07
4194,-1.2422000364261337e-07
4195,-6.475329465255925e-07
4196,-1.2408706265254556e-07
4197,-6.469292456682449e-07
4198,-1.2395432545886495e-07
4199,-6.463263934289687e-07
4200,-1.238217916407368e-07
4201,-6.457243881918655e-07
4202,-1.2368946077674892e-07
4203,-6.451232283812545e-07
4204,-1.235573324868328e-07
4205,-6.445229124173981e-07
4206,-1.234254063526987e-07
4207,-6.439234386990351e-07
4208,-1.232936819738589e-07
4209,-6.433248056523881e-07
4210,-1.2316215894199693e-07
4211,-6.42727011694673e-07
4212,-1.230308368653566e-07
4213,-6.421300552693175e-07
4214,-1.2289971534732236e-07
4215,-6.415339347887534e-07
4216,-1.2276879394895086e-07
4217,-6.409386486759583e-07
4218,-1.2263807232529433e-07
4219,-6.403441954049741e-07
4220,-1.225075500479257e-07
4221,-6.397505733940433e-07
4222,-1.2237722672908627e-07
4223,-6.391577810874588e-07
4224,-1.222471019771689e-07
4225,-6.385658169356785e-07
4226,-1.2211717536697134e-07
4227,-6.379746793899431e-07
4228,-1.2198744654092087e-07
4229,-6.373843669116182e-07
4230,-1.2185791509756458e-07
4231,-6.367948779555907e-07
4232,-1.2172858063456688e-07
4233,-6.362062109864418e-07
4234,-1.215994427673009e-07
4235,-6.356183644742209e-07
4236,-1.2147050109795992e-07
4237,-6.350313368724748e-07
4238,-1.2134175524381247e-07
4239,-6.344451266829833e-07
4240,-1.2121320483542983e-07
4241,-6.338597323641553e-07
4242,-1.210848494546095e-07
4243,-6.332751523885743e-07
4244,-1.2095668871853312e-07
4245,-6.326913852482319e-07
4246,-1.208287222550412e-07
4247,-6.32108429444935e-07
4248,-1.2070094968001212e-07
4249,-6.315262834689052e-07
4250,-1.2057337061280605e-07
4251,-6.309449457954484e-07
4252,-1.2044598465517608e-07
4253,-6.303644149346781e-07
4254,-1.2031879143989387e-07
4255,-6.297846893936865e-07
4256,-1.2019179058079096e-07
4257,-6.292057676630164e-07
4258,-1.2006498168022658e-07
4259,-6.286276482645474e-07
4260,-1.1993836438954632e-07
4261,-6.280503296993476e-07
4262,-1.1981193831345818e-07
4263,-6.274738104938101e-07
4264,-1.1968570307735013e-07
4265,-6.268980891720439e-07
4266,-1.195596583222207e-07
4267,-6.263231642454515e-07
4268,-1.1943380365742606e-07
4269,-6.257490342391232e-07
4270,-1.1930813869599336e-07
4271,-6.251756976861434e-07
4272,-1.1918266308073977e-07
4273,-6.246031531286078e-07
4274,-1.1905737644469372e-07
4275,-6.240313990741756e-07
4276,-1.1893227839150478e-07
4277,-6.23460434083685e-07
4278,-1.1880736857750546e-07
4279,-6.228902567184836e-07
4280,-1.1868264663015152e-07
4281,-6.223208655024776e-07
4282,-1.1855811216490995e-07
4283,-6.217522589795381e-07
4284,-1.1843376481265474e-07
4285,-6.211844357064829e-07
4286,-1.1830960423036956e-07
4287,-6.20617394253206e-07
4288,-1.1818563003407361e-07
4289,-6.200511331768772e-07
4290,-1.1806184186706096e-07
4291,-6.194856510280252e-07
4292,-1.1793823934334629e-07
4293,-6.189209463720286e-07
4294,-1.178148221281914e-07
4295,-6.183570178035989e-07
4296,-1.1769158984905399e-07
4297,-6.177938638786744e-07
4298,-1.1756854214286275e-07
4299,-6.172314831612296e-07
4300,-1.1744567863641819e-07
4301,-6.166698742431405e-07
4302,-1.1732299898888881e-07
4303,-6.161090357204789e-07
4304,-1.1720050284108478e-07
4305,-6.155489661680813e-07
4306,-1.1707818980912499e-07
4307,-6.149896641622292e-07
4308,-1.1695605955608312e-07
4309,-6.144311283096534e-07
4310,-1.1683411173193482e-07
4311,-6.138733572099953e-07
4312,-1.1671234596601049e-07
4313,-6.13316349448577e-07
4314,-1.165907619076545e-07
4315,-6.127601036375623e-07
4316,-1.1646935920885143e-07
4317,-6.122046183877477e-07
4318,-1.1634813751697833e-07
4319,-6.116498923044602e-07
4320,-1.1622709647770096e-07
4321,-6.110959239851031e-07
4322,-1.1610623572345204e-07
4323,-6.105427120475423e-07
4324,-1.1598555492723605e-07
4325,-6.099902551340908e-07
4326,-1.158650537217029e-07
4327,-6.094385518412572e-07
4328,-1.1574473176402452e-07
4329,-6.088876008025151e-07
4330,-1.1562458871184687e-07
4331,-6.083374006458622e-07
4332,-1.1550462422018079e-07
4333,-6.077879500075918e-07
4334,-1.1538483792617432e-07
4335,-6.072392475075614e-07
4336,-1.15265229497214e-07
4337,-6.066912918016446e-07
4338,-1.1514579858614015e-07
4339,-6.06144081518019e-07
4340,-1.1502654486124918e-07
4341,-6.055976153022237e-07
4342,-1.1490746795226827e-07
4343,-6.050518917829406e-07
4344,-1.147885675332452e-07
4345,-6.045069096239358e-07
4346,-1.1466984323951907e-07
4347,-6.039626674983359e-07
4348,-1.1455129479569326e-07
4349,-6.034191640597105e-07
4350,-1.1443292180472497e-07
4351,-6.028763979292773e-07
4352,-1.1431472394817308e-07
4353,-6.02334367793359e-07
4354,-1.1419670083881489e-07
4355,-6.017930723006321e-07
4356,-1.140788522051367e-07
4357,-6.01252510147591e-07
4358,-1.1396117769760508e-07
4359,-6.007126799937998e-07
4360,-1.1384367696773325e-07
4361,-6.001735805003097e-07
4362,-1.137263496760196e-07
4363,-5.996352103545522e-07
4364,-1.1360919550130642e-07
4365,-5.990975682368476e-07
4366,-1.1349221408738302e-07
4367,-5.985606528098583e-07
4368,-1.1337540511500374e-07
4369,-5.980244627942548e-07
4370,-1.1325876828277696e-07
4371,-5.9748899687416e-07
4372,-1.1314230322695264e-07
4373,-5.969542537032847e-07
4374,-1.130260095986244e-07
4375,-5.964202320008068e-07
4376,-1.1290988710293789e-07
4377,-5.958869304869998e-07
4378,-1.1279393542172964e-07
4379,-5.953543478545003e-07
4380,-1.1267815419239583e-07
4381,-5.948224827602344e-07
4382,-1.1256254308084459e-07
4383,-5.942913339414663e-07
4384,-1.124471017920536e-07
4385,-5.937609001303502e-07
4386,-1.1233183000950172e-07
4387,-5.932311800141793e-07
4388,-1.1221672737170645e-07
4389,-5.927021723030519e-07
4390,-1.1210179357323263e-07
4391,-5.921738757431564e-07
4392,-1.1198702829318147e-07
4393,-5.916462890262377e-07
4394,-1.1187243120220585e-07
4395,-5.911194108861172e-07
4396,-1.1175800197356627e-07
4397,-5.90593240041139e-07
4398,-1.1164374029949308e-07
4399,-5.900677752595875e-07
4400,-1.1152964586694258e-07
4401,-5.895430152305371e-07
4402,-1.1141571833175021e-07
4403,-5.890189586939814e-07
4404,-1.1130195738054912e-07
4405,-5.884956044032119e-07
4406,-1.1118836270875963e-07
4407,-5.879729510954787e-07
4408,-1.1107493399630568e-07
4409,-5.874509975187223e-07
4410,-1.1096167092085088e-07
4411,-5.869297424112554e-07
4412,-1.1084857316669828e-07
4413,-5.864091845229424e-07
4414,-1.1073564042225238e-07
4415,-5.858893225956029e-07
4416,-1.1062287236729184e-07
4417,-5.853701554156716e-07
4418,-1.1051026870404146e-07
4419,-5.848516817219071e-07
4420,-1.1039782910629004e-07
4421,-5.843339002791666e-07
4422,-1.102855532655348e-07
4423,-5.838168098406974e-07
4424,-1.1017344086682494e-07
4425,-5.833004091720662e-07
4426,-1.1006149158504686e-07
4427,-5.82784697044148e-07
4428,-1.099497051381229e-07
4429,-5.822696722554299e-07
4430,-1.09838081227157e-07
4431,-5.817553335550001e-07
4432,-1.0972661950894151e-07
4433,-5.812416797161925e-07
4434,-1.0961531968692328e-07
4435,-5.807287095257244e-07
4436,-1.0950418146078663e-07
4437,-5.802164217695846e-07
4438,-1.093932045235255e-07
4439,-5.797048152374452e-07
4440,-1.0928238856196548e-07
4441,-5.79193888694263e-07
4442,-1.0917173326760304e-07
4443,-5.78683640960416e-07
4444,-1.0906123836596073e-07
4445,-5.781740708253557e-07
4446,-1.0895090352316004e-07
4447,-5.776651770604913e-07
4448,-1.0884072844334961e-07
4449,-5.771569584768585e-07
4450,-1.0873071281720868e-07
4451,-5.766494138811618e-07
4452,-1.0862085636680793e-07
4453,-5.761425420785609e-07
4454,-1.0851115877936242e-07
4455,-5.756363418840334e-07
4456,-1.0840161975200512e-07
4457,-5.751308120873906e-07
4458,-1.0829223899048427e-07
4459,-5.746259515078957e-07
4460,-1.0818301619367942e-07
4461,-5.741217589678627e-07
4462,-1.0807395106336088e-07
4463,-5.736182332713452e-07
4464,-1.0796504329865928e-07
4465,-5.731153732535349e-07
4466,-1.0785629261549068e-07
4467,-5.726131777207393e-07
4468,-1.0774769869649724e-07
4469,-5.721116454988701e-07
4470,-1.076392612647924e-07
4471,-5.716107754372479e-07
4472,-1.0753098003135773e-07
4473,-5.711105663451174e-07
4474,-1.0742285468326334e-07
4475,-5.706110170671297e-07
4476,-1.0731488494750631e-07
4477,-5.701121264348724e-07
4478,-1.0720707051960335e-07
4479,-5.696138932877104e-07
4480,-1.0709941110276327e-07
4481,-5.691163164489428e-07
4482,-1.0699190640373001e-07
4483,-5.68619394791211e-07
4484,-1.0688455616603436e-07
4485,-5.68123127162545e-07
4486,-1.0677736007760933e-07
4487,-5.676275123788716e-07
4488,-1.066703178276731e-07
4489,-5.671325492957249e-07
4490,-1.0656342915132027e-07
4491,-5.666382367987446e-07
4492,-1.064566937733476e-07
4493,-5.661445737169264e-07
4494,-1.0635011137589888e-07
4495,-5.65651558909045e-07
4496,-1.0624368169807817e-07
4497,-5.651591912483596e-07
4498,-1.0613740443528174e-07
4499,-5.64667469586539e-07
4500,-1.0603127931179492e-07
4501,-5.641763928025539e-07
4502,-1.0592530604814407e-07
4503,-5.636859597561918e-07
4504,-1.0581948435274795e-07
4505,-5.631961693263044e-07
4506,-1.0571381396587199e-07
4507,-5.627070203763561e-07
4508,-1.0560829456858467e-07
4509,-5.622185117785958e-07
4510,-1.0550292588871707e-07
4511,-5.617306424195697e-07
4512,-1.0539770765003307e-07
4513,-5.612434111872128e-07
4514,-1.0529263960276115e-07
4515,-5.607568169681249e-07
4516,-1.0518772143387404e-07
4517,-5.602708586358934e-07
4518,-1.0508295285688853e-07
4519,-5.597855350529604e-07
4520,-1.0497833358987101e-07
4521,-5.593008451399453e-07
4522,-1.0487386340070001e-07
4523,-5.588167878178082e-07
4524,-1.0476954197865996e-07
4525,-5.583333619398783e-07
4526,-1.046653690486372e-07
4527,-5.578505664039424e-07
4528,-1.0456134432606954e-07
4529,-5.573684001214789e-07
4530,-1.0445746755594419e-07
4531,-5.568868620067185e-07
4532,-1.0435373845942789e-07
4533,-5.564059509450256e-07
4534,-1.0425015675238938e-07
4535,-5.559256658613878e-07
4536,-1.0414672217102581e-07
4537,-5.554460056614506e-07
4538,-1.0404343444606421e-07
4539,-5.549669692429477e-07
4540,-1.0394029328805141e-07
4541,-5.544885555252565e-07
4542,-1.0383729843365566e-07
4543,-5.540107634365661e-07
4544,-1.0373444962923188e-07
4545,-5.535335918982095e-07
4546,-1.0363174658281e-07
4547,-5.530570398195765e-07
4548,-1.0352918901147806e-07
4549,-5.525811061188643e-07
4550,-1.0342677668242641e-07
4551,-5.521057897428996e-07
4552,-1.0332450931160258e-07
4553,-5.516310896142866e-07
4554,-1.0322238664631092e-07
4555,-5.511570046515084e-07
4556,-1.0312040837615981e-07
4557,-5.50683533794106e-07
4558,-1.0301857428086937e-07
4559,-5.502106759946432e-07
4560,-1.0291688406641383e-07
4561,-5.497384301675274e-07
4562,-1.0281533749137124e-07
4563,-5.492667952616089e-07
4564,-1.0271393426783141e-07
4565,-5.487957702235238e-07
4566,-1.0261267413830836e-07
4567,-5.483253539960598e-07
4568,-1.0251155683953557e-07
4569,-5.478555455130903e-07
4570,-1.0241058211481667e-07
4571,-5.473863437464971e-07
4572,-1.023097496974805e-07
4573,-5.469177476316825e-07
4574,-1.0220905932074348e-07
4575,-5.464497561504806e-07
4576,-1.0210851074161865e-07
4577,-5.459823682182621e-07
4578,-1.0200810368083349e-07
4579,-5.455155828115806e-07
4580,-1.019078378847285e-07
4581,-5.450493988892472e-07
4582,-1.0180771307778412e-07
4583,-5.445838154245223e-07
4584,-1.017077290296469e-07
4585,-5.441188313804441e-07
4586,-1.0160788548075729e-07
4587,-5.436544457276706e-07
4588,-1.0150818215829313e-07
4589,-5.431906574162756e-07
4590,-1.0140861879938377e-07
4591,-5.427274654230123e-07
4592,-1.0130919514676062e-07
4593,-5.422648687266491e-07
4594,-1.012099109682942e-07
4595,-5.418028663213114e-07
4596,-1.0111076600952672e-07
4597,-5.413414571686232e-07
4598,-1.0101175998607187e-07
4599,-5.408806402382399e-07
4600,-1.0091289266073753e-07
4601,-5.404204145328116e-07
4602,-1.0081416377501637e-07
4603,-5.399607790348576e-07
4604,-1.0071557308802705e-07
4605,-5.395017327260106e-07
4606,-1.0061712033913815e-07
4607,-5.39043274591804e-07
4608,-1.0051880528275693e-07
4609,-5.3858540362182e-07
4610,-1.0042062764575441e-07
4611,-5.381281188387135e-07
4612,-1.0032258719479535e-07
4613,-5.376714192098462e-07
4614,-1.0022468368219574e-07
4615,-5.372153037406947e-07
4616,-1.0012691685302277e-07
4617,-5.367597714243964e-07
4618,-1.0002928646642655e-07
4619,-5.363048212790404e-07
4620,-9.993179225507141e-08
4621,-5.358504522888115e-07
4622,-9.983443398393285e-08
4623,-5.353966634790028e-07
4624,-9.973721142155521e-08
4625,-5.349434538604452e-07
4626,-9.964012428072992e-08
4627,-5.344908224144673e-07
4628,-9.954317234460844e-08
4629,-5.340387681988967e-07
4630,-9.944635538231472e-08
4631,-5.335872902052594e-07
4632,-9.93496731090294e-08
4633,-5.331363874325538e-07
4634,-9.925312528746649e-08
4635,-5.326860589154803e-07
4636,-9.915671170365683e-08
4637,-5.322363037054025e-07
4638,-9.9060432105434e-08
4639,-5.317871207881151e-07
4640,-9.896428621614996e-08
4641,-5.313385091825816e-07
4642,-9.88682738308329e-08
4643,-5.308904679477032e-07
4644,-9.877239470134213e-08
4645,-5.304429961153973e-07
4646,-9.867664857525889e-08
4647,-5.299960926763223e-07
4648,-9.858103519286626e-08
4649,-5.295497566923692e-07
4650,-9.848555435862514e-08
4651,-5.291039872088705e-07
4652,-9.839020580708302e-08
4653,-5.286587832455446e-07
4654,-9.8294989304143e-08
4655,-5.28214143854437e-07
4656,-9.81999046103718e-08
4657,-5.277700680737621e-07
4658,-9.810495149093292e-08
4659,-5.273265549378166e-07
4660,-9.801012969048762e-08
4661,-5.268836035047008e-07
4662,-9.791543900313834e-08
4663,-5.264412128294684e-07
4664,-9.782087917395734e-08
4665,-5.259993819403402e-07
4666,-9.772644995276247e-08
4667,-5.255581098971292e-07
4668,-9.763215112144085e-08
4669,-5.251173957668857e-07
4670,-9.753798246491224e-08
4671,-5.246772386127219e-07
4672,-9.74439437246789e-08
4673,-5.242376374506817e-07
4674,-9.735003464895171e-08
4675,-5.237985913823484e-07
4676,-9.725625503213926e-08
4677,-5.2336009944991e-07
4678,-9.716260463718507e-08
4679,-5.2292216072163e-07
4680,-9.706908322841463e-08
4681,-5.224847742710723e-07
4682,-9.697569057285297e-08
4683,-5.220479391559232e-07
4684,-9.68824264471886e-08
4685,-5.216116544529598e-07
4686,-9.678929061023564e-08
4687,-5.211759192332198e-07
4688,-9.669628282782146e-08
4689,-5.207407325786867e-07
4690,-9.660340289835139e-08
4691,-5.203060935506371e-07
4692,-9.651065055781786e-08
4693,-5.198720012284318e-07
4694,-9.641802559219763e-08
4695,-5.194384546955035e-07
4696,-9.632552777348004e-08
4697,-5.190054530373011e-07
4698,-9.623315687024801e-08
4699,-5.185729953291112e-07
4700,-9.614091266013953e-08
4701,-5.181410806739787e-07
4702,-9.60487949227832e-08
4703,-5.177097081596667e-07
4704,-9.595680342741267e-08
4705,-5.172788768485298e-07
4706,-9.586493793302192e-08
4707,-5.168485858486419e-07
4708,-9.577319823001617e-08
4709,-5.16418834254763e-07
4710,-9.568158408670128e-08
4711,-5.159896211580148e-07
4712,-9.5590095282726e-08
4713,-5.155609456624955e-07
4714,-9.549873160054963e-08
4715,-5.151328068632014e-07
4716,-9.540749279724386e-08
4717,-5.14705203854493e-07
4718,-9.531637867588286e-08
4719,-5.142781357490338e-07
4720,-9.522538898880277e-08
4721,-5.138516016439496e-07
4722,-9.513452353708627e-08
4723,-5.134256006625544e-07
4724,-9.504378209450171e-08
4725,-5.130001319004092e-07
4726,-9.495316442463652e-08
4727,-5.125751944524332e-07
4728,-9.48626703206024e-08
4729,-5.121507874518141e-07
4730,-9.477229954287896e-08
4731,-5.117269100088376e-07
4732,-9.468205190403234e-08
4733,-5.113035612458839e-07
4734,-9.459192717328672e-08
4735,-5.108807402586049e-07
4736,-9.450192513336192e-08
4737,-5.104584461892955e-07
4738,-9.441204553225368e-08
4739,-5.100366781626538e-07
4740,-9.432228820990353e-08
4741,-5.096154352771127e-07
4742,-9.423265290253976e-08
4743,-5.091947166633187e-07
4744,-9.414313941504667e-08
4745,-5.087745214659573e-07
4746,-9.405374753478616e-08
4747,-5.083548488098671e-07
4748,-9.396447704990631e-08
4749,-5.079356978170308e-07
4750,-9.387532772213362e-08
4751,-5.075170676317803e-07
4752,-9.378629937329867e-08
4753,-5.070989573732228e-07
4754,-9.369739172912551e-08
4755,-5.066813661613477e-07
4756,-9.360860462592329e-08
4757,-5.062642931664166e-07
4758,-9.351993784556153e-08
4759,-5.058477375301326e-07
4760,-9.343139117201974e-08
4761,-5.054316983742419e-07
4762,-9.334296438179324e-08
4763,-5.050161748517529e-07
4764,-9.325465726672015e-08
4765,-5.046011661028471e-07
4766,-9.316646962262553e-08
4767,-5.041866712799307e-07
4768,-9.307840123634308e-08
4769,-5.037726895217101e-07
4770,-9.299045189147287e-08
4771,-5.033592199945288e-07
4772,-9.290262138625205e-08
4773,-5.029462618377715e-07
4774,-9.281490950039701e-08
4775,-5.025338142024376e-07
4776,-9.272731602301955e-08
4777,-5.021218762438031e-07
4778,-9.26398407707809e-08
4779,-5.01710447139343e-07
4780,-9.255248352461042e-08
4781,-5.012995260276441e-07
4782,-9.246524405809375e-08
4783,-5.008891120849479e-07
4784,-9.237812218011237e-08
4785,-5.004792044612532e-07
4786,-9.229111768570442e-08
4787,-5.000698023166587e-07
4788,-9.220423035431105e-08
4789,-4.996609048276892e-07
4790,-9.211745999587585e-08
4791,-4.99252511161251e-07
4792,-9.203080639390287e-08
4793,-4.988446204902147e-07
4794,-9.194426936123739e-08
4795,-4.984372319740358e-07
4796,-9.185784866621925e-08
4797,-4.980303447843005e-07
4798,-9.177154412059418e-08
4799,-4.976239581097348e-07
4800,-9.168535553844469e-08
4801,-4.972180711274067e-07
4802,-9.159928266736914e-08
4803,-4.96812682999465e-07
4804,-9.151332534462925e-08
4805,-4.964077929111726e-07
4806,-9.142748335781861e-08
4807,-4.960034000565867e-07
4808,-9.134175650162783e-08
4809,-4.95599503603482e-07
4810,-9.125614458979735e-08
4811,-4.951961027452788e-07
4812,-9.117064739882687e-08
4813,-4.947931966583433e-07
4814,-9.108526473168894e-08
4815,-4.943907845384656e-07
4816,-9.099999640710766e-08
4817,-4.939888655886885e-07
4818,-9.091484221554487e-08
4819,-4.93587438969753e-07
4820,-9.082980195129102e-08
4821,-4.931865038874008e-07
4822,-9.074487540557166e-08
4823,-4.92786059551655e-07
4824,-9.066006240970575e-08
4825,-4.923861051499681e-07
4826,-9.057536275521277e-08
4827,-4.919866398828016e-07
4828,-9.049077623251022e-08
4829,-4.915876629265877e-07
4830,-9.040630263924185e-08
4831,-4.911891735050221e-07
4832,-9.032194179306479e-08
4833,-4.907911708161657e-07
4834,-9.023769350104827e-08
4835,-4.90393654063703e-07
4836,-9.015355756021336e-08
4837,-4.899966224658058e-07
4838,-9.006953378866854e-08
4839,-4.896000752140279e-07
4840,-8.998562196364888e-08
4841,-4.892040115228159e-07
4842,-8.99018219144726e-08
4843,-4.888084306125551e-07
4844,-8.98181334378536e-08
4845,-4.884133316785902e-07
4846,-8.973455633043576e-08
4847,-4.88018713938908e-07
4848,-8.965109040186407e-08
4849,-4.876245766152646e-07
4850,-8.95677354813279e-08
4851,-4.872309189339775e-07
4852,-8.948449136420679e-08
4853,-4.868377401038536e-07
4854,-8.940135784607938e-08
4855,-4.864450393338729e-07
4856,-8.931833474521758e-08
4857,-4.860528158719421e-07
4858,-8.923542187928514e-08
4859,-4.856610689261907e-07
4860,-8.915261903517047e-08
4861,-4.852697977220826e-07
4862,-8.906992603968283e-08
4863,-4.848790014973055e-07
4864,-8.898734270918915e-08
4865,-4.844886794591012e-07
4866,-8.890486881484931e-08
4867,-4.840988308616419e-07
4868,-8.882250422722419e-08
4869,-4.837094549134112e-07
4870,-8.874024869325269e-08
4871,-4.833205508532035e-07
4872,-8.865810206551535e-08
4873,-4.829321179260123e-07
4874,-8.857606414906074e-08
4875,-4.825441553902586e-07
4876,-8.849413477679165e-08
4877,-4.821566624484124e-07
4878,-8.841231370416763e-08
4879,-4.817696383213309e-07
4880,-8.833060078550906e-08
4881,-4.813830823124662e-07
4882,-8.824899585185391e-08
4883,-4.809969936284765e-07
4884,-8.816749868195077e-08
4885,-4.806113714926324e-07
4886,-8.808610908208837e-08
4887,-4.802262151851829e-07
4888,-8.800482689337717e-08
4889,-4.798415239421307e-07
4890,-8.792365193386529e-08
4891,-4.794572970141845e-07
4892,-8.784258401159812e-08
4893,-4.790735336410784e-07
4894,-8.776162292411293e-08
4895,-4.786902330909954e-07
4896,-8.768076851020958e-08
4897,-4.783073946072024e-07
4898,-8.760002058301382e-08
4899,-4.779250174478961e-07
4900,-8.751937896299881e-08
4901,-4.775431008651366e-07
4902,-8.74388434447226e-08
4903,-4.771616441106142e-07
4904,-8.735841385939244e-08
4905,-4.7678064645493475e-07
4906,-8.727809003573949e-08
4907,-4.7640010715943063e-07
4908,-8.719787179061442e-08
4909,-4.7602002548422977e-07
4910,-8.711775892966676e-08
4911,-4.7564040068918456e-07
4912,-8.703775127553917e-08
4913,-4.7526123203516357e-07
4914,-8.695784866195664e-08
4915,-4.7488251880202135e-07
4916,-8.68780508994115e-08
4917,-4.745042602543339e-07
4918,-8.679835779309786e-08
4919,-4.7412645565710924e-07
4920,-8.671876919338508e-08
4921,-4.737491042825617e-07
4922,-8.663928489760453e-08
4923,-4.733722053890016e-07
4924,-8.655990473321665e-08
4925,-4.7299575827998984e-07
4926,-8.648062853459578e-08
4927,-4.726197622144646e-07
4928,-8.640145612379218e-08
4929,-4.722442164704684e-07
4930,-8.632238730180987e-08
4931,-4.718691203344984e-07
4932,-8.624342190299577e-08
4933,-4.7149447306157127e-07
4934,-8.616455975202976e-08
4935,-4.711202739650794e-07
4936,-8.608580068745628e-08
4937,-4.707465223041888e-07
4938,-8.600714451050748e-08
4939,-4.7037321737291496e-07
4940,-8.592859105180565e-08
4941,-4.700003584498644e-07
4942,-8.585014013334755e-08
4943,-4.6962794483370256e-07
4944,-8.577179160040303e-08
4945,-4.692559758177476e-07
4946,-8.569354526567873e-08
4947,-4.68884450669278e-07
4948,-8.5615400951189e-08
4949,-4.685133686946688e-07
4950,-8.553735849229348e-08
4951,-4.6814272918849216e-07
4952,-8.545941769631614e-08
4953,-4.6777253142453713e-07
4954,-8.538157841010226e-08
4955,-4.67402774719032e-07
4956,-8.530384045865432e-08
4957,-4.670334583836538e-07
4958,-8.522620367479455e-08
4959,-4.6666458168337847e-07
4960,-8.514866786722788e-08
4961,-4.6629614392134275e-07
4962,-8.507123287054772e-08
4963,-4.659281444115342e-07
4964,-8.499389852570193e-08
4965,-4.655605824614496e-07
4966,-8.491666466672987e-08
4967,-4.651934573646971e-07
4968,-8.483953110372295e-08
4969,-4.6482676842797974e-07
4970,-8.476249767167103e-08
4971,-4.644605149561005e-07
4972,-8.468556420774963e-08
4973,-4.6409469626575204e-07
4974,-8.460873053854592e-08
4975,-4.6372931165207553e-07
4976,-8.45319965023441e-08
4977,-4.633643604461354e-07
4978,-8.445536192121023e-08
4979,-4.6299984194900116e-07
4980,-8.437882663088604e-08
4981,-4.626357554653531e-07
4982,-8.430239045801141e-08
4983,-4.622721003179959e-07
4984,-8.42260532409232e-08
4985,-4.6190887582891383e-07
4986,-8.414981482327405e-08
4987,-4.615460813094221e-07
4988,-8.40736750197608e-08
4989,-4.611837160831111e-07
4990,-8.399763367398027e-08
4991,-4.6082177945995775e-07
4992,-8.392169060253887e-08
4993,-4.604602707607848e-07
4994,-8.38458456709845e-08
4995,-4.6009918933735816e-07
4996,-8.37700986968521e-08
4997,-4.5973853448663037e-07
4998,-8.36944495034779e-08
4999,-4.593783055381723e-07
5000,-8.361889795075942e-08
5001,-4.5901850181717885e-07
5002,-8.354344385214271e-08
5003,-4.586591226579208e-07
5004,-8.346808704813617e-08
5005,-4.5830016738747463e-07
5006,-8.339282738963679e-08
5007,-4.579416353471302e-07
5008,-8.331766470542217e-08
5009,-4.5758352586198194e-07
5010,-8.324259883166513e-08
5011,-4.5722583826136225e-07
5012,-8.316762961012353e-08
5013,-4.568685718822213e-07
5014,-8.30927568570876e-08
5015,-4.565117260564346e-07
5016,-8.30179804316714e-08
5017,-4.561553001247297e-07
5018,-8.294330017017714e-08
5019,-4.5579929342831737e-07
5020,-8.28687159015991e-08
5021,-4.5544370531492987e-07
5022,-8.279422748209527e-08
5023,-4.550885351159724e-07
5024,-8.271983473348474e-08
5025,-4.547337821734143e-07
5026,-8.264553751008912e-08
5027,-4.5437944584705965e-07
5028,-8.257133564903124e-08
5029,-4.5402552546604363e-07
5030,-8.249722897506688e-08
5031,-4.536720203761e-07
5032,-8.24232173397168e-08
5033,-4.533189299273103e-07
5034,-8.234930059054516e-08
5035,-4.529662534748842e-07
5036,-8.227547855947238e-08
5037,-4.526139903670369e-07
5038,-8.220175108840732e-08
5039,-4.522621399504752e-07
5040,-8.212811801767882e-08
5041,-4.519107015940007e-07
5042,-8.205457921102026e-08
5043,-4.5155967463478474e-07
5044,-8.198113448820003e-08
5045,-4.512090584369323e-07
5046,-8.190778370042264e-08
5047,-4.508588523538438e-07
5048,-8.183452667249575e-08
5049,-4.5050905572407467e-07
5050,-8.176136326743695e-08
5051,-4.5015966795182893e-07
5052,-8.16882933414146e-08
5053,-4.4981068837199753e-07
5054,-8.161531673014332e-08
5055,-4.494621163599596e-07
5056,-8.154243325913518e-08
5057,-4.4911395124536354e-07
5058,-8.14696427797383e-08
5059,-4.4876619241314844e-07
5060,-8.139694514602223e-08
5061,-4.484188392398296e-07
5062,-8.132434020103552e-08
5063,-4.4807189107400976e-07
5064,-8.12518277911874e-08
5065,-4.477253472954772e-07
5066,-8.11794077658392e-08
5067,-4.473792072801351e-07
5068,-8.110707997259945e-08
5069,-4.4703347038171634e-07
5070,-8.103484423728686e-08
5071,-4.466881359791126e-07
5072,-8.09627004332948e-08
5073,-4.4634320345489924e-07
5074,-8.089064840133738e-08
5075,-4.459986721726781e-07
5076,-8.08186879775237e-08
5077,-4.4565454149897004e-07
5078,-8.074681900155004e-08
5079,-4.45310810807095e-07
5080,-8.067504135331219e-08
5081,-4.449674795208661e-07
5082,-8.060335488500612e-08
5083,-4.4462454697091606e-07
5084,-8.053175939870439e-08
5085,-4.4428201255498096e-07
5086,-8.046025478378156e-08
5087,-4.439398756629182e-07
5088,-8.03888408793192e-08
5089,-4.4359813566026063e-07
5090,-8.031751753007583e-08
5091,-4.4325679193924314e-07
5092,-8.024628459714123e-08
5093,-4.429158438859543e-07
5094,-8.01751419121094e-08
5095,-4.425752908874328e-07
5096,-8.010408934607885e-08
5097,-4.4223513232608497e-07
5098,-8.00331267349863e-08
5099,-4.41895367591367e-07
5100,-7.996225394529702e-08
5101,-4.415559960864381e-07
5102,-7.989147081813271e-08
5103,-4.412170171942228e-07
5104,-7.98207772164741e-08
5105,-4.4087843030236724e-07
5106,-7.975017295802457e-08
5107,-4.405402347861818e-07
5108,-7.967965793203831e-08
5109,-4.4020243007352724e-07
5110,-7.960923198744768e-08
5111,-4.398650155591069e-07
5112,-7.953889498097315e-08
5113,-4.3952799061997177e-07
5114,-7.946864673552399e-08
5115,-4.3919135466465256e-07
5116,-7.939848713854717e-08
5117,-4.3885510708507836e-07
5118,-7.932841601969793e-08
5119,-4.3851924727001595e-07
5120,-7.925843330188329e-08
5121,-4.381837746816227e-07
5122,-7.918853868680024e-08
5123,-4.3784868865076935e-07
5124,-7.911873217251274e-08
5125,-4.375139886093e-07
5126,-7.904901355462557e-08
5127,-4.3717967397110626e-07
5128,-7.897938271529786e-08
5129,-4.368457441271489e-07
5130,-7.890983949226566e-08
5131,-4.3651219849518866e-07
5132,-7.884038375637886e-08
5133,-4.36179036492863e-07
5134,-7.877101534772329e-08
5135,-4.358462575096479e-07
5136,-7.870173412048682e-08
5137,-4.355138609542076e-07
5138,-7.863253993944598e-08
5139,-4.351818462517882e-07
5140,-7.856343267106522e-08
5141,-4.3485021282285305e-07
5142,-7.849441217106692e-08
5143,-4.345189600602155e-07
5144,-7.84254782719924e-08
5145,-4.341880873907968e-07
5146,-7.835663086323956e-08
5147,-4.3385759423840844e-07
5148,-7.82878698006194e-08
5149,-4.3352748001068083e-07
5150,-7.82191949191014e-08
5151,-4.3319774411721285e-07
5152,-7.815060608220669e-08
5153,-4.328683859933705e-07
5154,-7.808210318072822e-08
5155,-4.3253940506949084e-07
5156,-7.80136860514181e-08
5157,-4.3221080074404244e-07
5158,-7.794535454639319e-08
5159,-4.318825724515517e-07
5160,-7.787710854504516e-08
5161,-4.315547196143383e-07
5162,-7.780894788901365e-08
5163,-4.3122724165176435e-07
5164,-7.774087245223368e-08
5165,-4.3090013799855226e-07
5166,-7.767288208494394e-08
5167,-4.305734080831722e-07
5168,-7.760497665675378e-08
5169,-4.302470513277799e-07
5170,-7.75371560341302e-08
5171,-4.2992106716953145e-07
5172,-7.746942006811756e-08
5173,-4.295954550347979e-07
5174,-7.740176862366292e-08
5175,-4.2927021435541986e-07
5176,-7.733420157203487e-08
5177,-4.28945344571188e-07
5178,-7.726671877591586e-08
5179,-4.2862084511223486e-07
5180,-7.719932006671402e-08
5181,-4.2829671539886807e-07
5182,-7.713200534043073e-08
5183,-4.2797295487514026e-07
5184,-7.706477445354614e-08
5185,-4.2764956299496804e-07
5186,-7.699762726679403e-08
5187,-4.273265391808361e-07
5188,-7.693056365700707e-08
5189,-4.27003882884915e-07
5190,-7.686358347278714e-08
5191,-4.2668159353988897e-07
5192,-7.679668658025269e-08
5193,-4.2635967057954554e-07
5194,-7.672987285163378e-08
5195,-4.26038113458031e-07
5196,-7.666314214744702e-08
5197,-4.2571692161105473e-07
5198,-7.659649432879087e-08
5199,-4.253960944990328e-07
5200,-7.652992927705437e-08
5201,-4.250756315480937e-07
5202,-7.646344684123158e-08
5203,-4.2475553220715635e-07
5204,-7.639704688119846e-08
5205,-4.2443579593112056e-07
5206,-7.633072928540896e-08
5207,-4.2411642217284947e-07
5208,-7.626449391878626e-08
5209,-4.2379741038355483e-07
5210,-7.619834064319041e-08
5211,-4.2347876000278434e-07
5212,-7.613226930871192e-08
5213,-4.2316047049135666e-07
5214,-7.606627980711238e-08
5215,-4.2284254130411315e-07
5216,-7.600037200339957e-08
5217,-4.225249718805762e-07
5218,-7.593454574478762e-08
5219,-4.222077616887607e-07
5220,-7.58688009156134e-08
5221,-4.218909101812414e-07
5222,-7.580313738319468e-08
5223,-4.2157441682078717e-07
5224,-7.573755503254892e-08
5225,-4.212582810741319e-07
5226,-7.567205371804432e-08
5227,-4.2094250237366433e-07
5228,-7.560663329208387e-08
5229,-4.2062708019316245e-07
5230,-7.554129364670708e-08
5231,-4.2031201400442954e-07
5232,-7.547603464585841e-08
5233,-4.199973032545509e-07
5234,-7.541085615055248e-08
5235,-4.1968294740790773e-07
5236,-7.534575803530128e-08
5237,-4.193689459335852e-07
5238,-7.528074018135696e-08
5239,-4.190552983009563e-07
5240,-7.521580245899806e-08
5241,-4.1874200398313093e-07
5242,-7.515094474252742e-08
5243,-4.18429062437097e-07
5244,-7.508616688682929e-08
5245,-4.181164731289347e-07
5246,-7.50214687705011e-08
5247,-4.1780423553815784e-07
5248,-7.495685025825426e-08
5249,-4.1749234911429594e-07
5250,-7.489231124707801e-08
5251,-4.1718081334065316e-07
5252,-7.482785157532042e-08
5253,-4.168696276980287e-07
5254,-7.47634711506743e-08
5255,-4.1655879166755093e-07
5256,-7.469916982289253e-08
5257,-4.1624830469756003e-07
5258,-7.463494746826934e-08
5259,-4.159381662690615e-07
5260,-7.457080395898896e-08
5261,-4.156283758794934e-07
5262,-7.450673919344238e-08
5263,-4.15318932992536e-07
5264,-7.444275300659246e-08
5265,-4.1500983707827987e-07
5266,-7.437884530032212e-08
5267,-4.147010876295669e-07
5268,-7.431501593876998e-08
5269,-4.14392684119139e-07
5270,-7.425126479376471e-08
5271,-4.1408462603399684e-07
5272,-7.418759174965841e-08
5273,-4.137769128602632e-07
5274,-7.412399667521797e-08
5275,-4.1346954405913205e-07
5276,-7.406047944419719e-08
5277,-4.1316251913367525e-07
5278,-7.399703993158466e-08
5279,-4.128558375709277e-07
5280,-7.393367803075205e-08
5281,-4.125494988596732e-07
5282,-7.387039360946564e-08
5283,-4.122435024742839e-07
5284,-7.380718652387459e-08
5285,-4.119378478993935e-07
5286,-7.37440566682328e-08
5287,-4.1163253463637566e-07
5288,-7.368100393272692e-08
5289,-4.1132756218858634e-07
5290,-7.361802816277134e-08
5291,-4.1102293000247066e-07
5292,-7.355512924887704e-08
5293,-4.107186376080568e-07
5294,-7.349230708830435e-08
5295,-4.10414684498703e-07
5296,-7.342956153996889e-08
5297,-4.101110701397747e-07
5298,-7.336689246602618e-08
5299,-4.098077940518072e-07
5300,-7.330429977944719e-08
5301,-4.095048557317515e-07
5302,-7.324178335228706e-08
5303,-4.092022546687164e-07
5304,-7.317934304041204e-08
5305,-4.0889999034050013e-07
5306,-7.31169787316715e-08
5307,-4.08598062264633e-07
5308,-7.305469031477584e-08
5309,-4.082964699521089e-07
5310,-7.299247768154492e-08
5311,-4.0799521288301125e-07
5312,-7.293034067882866e-08
5313,-4.076942905808902e-07
5314,-7.286827921237997e-08
5315,-4.073937025297938e-07
5316,-7.280629315130926e-08
5317,-4.070934482371165e-07
5318,-7.274438237653432e-08
5319,-4.0679352719626123e-07
5320,-7.268254675903202e-08
5321,-4.064939389262159e-07
5322,-7.262078621026247e-08
5323,-4.0619468294208985e-07
5324,-7.255910058412874e-08
5325,-4.058957587294945e-07
5326,-7.249748976961065e-08
5327,-4.0559716580710267e-07
5328,-7.243595365034649e-08
5329,-4.052989036782425e-07
5330,-7.23744920957841e-08
5331,-4.050009718492603e-07
5332,-7.231310500775545e-08
5333,-4.047033698499427e-07
5334,-7.225179226964206e-08
5335,-4.044060971790734e-07
5336,-7.219055374509536e-08
5337,-4.0410915334512006e-07
5338,-7.212938932591122e-08
5339,-4.038125378712284e-07
5340,-7.206829890175807e-08
5341,-4.035162502777146e-07
5342,-7.200728235508506e-08
5343,-4.032202900568461e-07
5344,-7.19463395448252e-08
5345,-4.029246567234032e-07
5346,-7.188547038107385e-08
5347,-4.0262934981538575e-07
5348,-7.182467474265746e-08
5349,-4.0233436884996145e-07
5350,-7.17639525252554e-08
5351,-4.020397133337104e-07
5352,-7.170330358492673e-08
5353,-4.017453827871195e-07
5354,-7.164272782599992e-08
5355,-4.0145137673264353e-07
5356,-7.158222512466386e-08
5357,-4.011576946931778e-07
5358,-7.152179536962045e-08
5359,-4.0086433619133236e-07
5360,-7.14614384509007e-08
5361,-4.005713007630724e-07
5362,-7.140115426458389e-08
5363,-4.00278587917277e-07
5364,-7.134094266629445e-08
5365,-3.999861971610247e-07
5366,-7.128080354780008e-08
5367,-3.9969412804474e-07
5368,-7.122073681347452e-08
5369,-3.9940238009337855e-07
5370,-7.116074233670776e-08
5371,-3.9911095283027095e-07
5372,-7.110082001709463e-08
5373,-3.9881984579035065e-07
5374,-7.10409697314226e-08
5375,-3.985290584864275e-07
5376,-7.098119137682087e-08
5377,-3.9823859047493594e-07
5378,-7.092148481217845e-08
5379,-3.9794844125444054e-07
5380,-7.086184994391154e-08
5381,-3.9765861037376866e-07
5382,-7.080228667191505e-08
5383,-3.9736909737536056e-07
5384,-7.074279487963055e-08
5385,-3.9707990177916164e-07
5386,-7.068337444315314e-08
5387,-3.967910231197957e-07
5388,-7.062402524752335e-08
5389,-3.965024609366735e-07
5390,-7.056474719697503e-08
5391,-3.96214214767425e-07
5392,-7.050554017919167e-08
5393,-3.959262841455458e-07
5394,-7.044640407469689e-08
5395,-3.9563866861150167e-07
5396,-7.038733877172361e-08
5397,-3.9535136769641406e-07
5398,-7.032834416088521e-08
5399,-3.950643809464533e-07
5400,-7.026942012787232e-08
5401,-3.947777078997181e-07
5402,-7.021056658115372e-08
5403,-3.9449134810068813e-07
5404,-7.015178339951035e-08
5405,-3.9420530110243194e-07
5406,-7.009307047860609e-08
5407,-3.9391956641792096e-07
5408,-7.003442769269946e-08
5409,-3.936341436045613e-07
5410,-6.99758549337694e-08
5411,-3.933490322194605e-07
5412,-6.99173521141745e-08
5413,-3.9306423180878655e-07
5414,-6.985891912234645e-08
5415,-3.92779741896122e-07
5416,-6.980055582424808e-08
5417,-3.924955620360214e-07
5418,-6.974226212741872e-08
5419,-3.9221169179030946e-07
5420,-6.968403793281456e-08
5421,-3.919281306981035e-07
5422,-6.96258831223602e-08
5423,-3.9164487831111435e-07
5424,-6.956779757948131e-08
5425,-3.913619341722733e-07
5426,-6.950978120417748e-08
5427,-3.9107929784577857e-07
5428,-6.945183390416835e-08
5429,-3.9079696886636054e-07
5430,-6.93939555452814e-08
5431,-3.9051494679288935e-07
5432,-6.933614603552463e-08
5433,-3.90233231197909e-07
5434,-6.927840528242865e-08
5435,-3.899518216240298e-07
5436,-6.922073315920468e-08
5437,-3.8967071760715065e-07
5438,-6.916312954855266e-08
5439,-3.8938991871646784e-07
5440,-6.910559435707377e-08
5441,-3.8910942451852074e-07
5442,-6.904812749610276e-08
5443,-3.8882923457294875e-07
5444,-6.899072885389336e-08
5445,-3.885493484326718e-07
5446,-6.893339831086496e-08
5447,-3.8826976564743775e-07
5448,-6.887613576144495e-08
5449,-3.879904857724821e-07
5450,-6.881894109825725e-08
5451,-3.8771150838582985e-07
5452,-6.876181422648735e-08
5453,-3.87432833047561e-07
5454,-6.870475504843085e-08
5455,-3.871544593141953e-07
5456,-6.864776344257983e-08
5457,-3.868763867537485e-07
5458,-6.859083932786552e-08
5459,-3.865986149267831e-07
5460,-6.853398256517048e-08
5461,-3.863211433835959e-07
5462,-6.847719306632469e-08
5463,-3.860439717086495e-07
5464,-6.84204707363664e-08
5465,-3.8576709948126216e-07
5466,-6.836381548578539e-08
5467,-3.8549052624667293e-07
5468,-6.830722717605022e-08
5469,-3.8521425156895855e-07
5470,-6.825070572199013e-08
5471,-3.849382750294811e-07
5472,-6.81942510290692e-08
5473,-3.846625961932533e-07
5474,-6.813786296996635e-08
5475,-3.8438721463920534e-07
5476,-6.808154145558068e-08
5477,-3.8411212991155246e-07
5478,-6.802528637605687e-08
5479,-3.838373416090193e-07
5480,-6.796909765191781e-08
5481,-3.835628493013156e-07
5482,-6.791297515729846e-08
5483,-3.8328865255913976e-07
5484,-6.785691881294709e-08
5485,-3.830147509697525e-07
5486,-6.780092850782533e-08
5487,-3.827411440759557e-07
5488,-6.774500411031333e-08
5489,-3.824678314558845e-07
5490,-6.76891455535371e-08
5491,-3.821948127039229e-07
5492,-6.763335272897511e-08
5493,-3.819220874072491e-07
5494,-6.757762554575167e-08
5495,-3.816496551316397e-07
5496,-6.752196389133344e-08
5497,-3.813775154502107e-07
5498,-6.746636765542214e-08
5499,-3.8110566794100247e-07
5500,-6.741083675096618e-08
5501,-3.808341122031731e-07
5502,-6.735537108375051e-08
5503,-3.805628477970967e-07
5504,-6.729997054062322e-08
5505,-3.8029187430255355e-07
5506,-6.724463501992562e-08
5507,-3.8002119133049364e-07
5508,-6.718936444478375e-08
5509,-3.7975079844518435e-07
5510,-6.713415869688552e-08
5511,-3.794806952247517e-07
5512,-6.707901767214608e-08
5513,-3.792108812460255e-07
5514,-6.70239412684672e-08
5515,-3.7894135612793916e-07
5516,-6.696892942563049e-08
5517,-3.7867211943496195e-07
5518,-6.691398199843175e-08
5519,-3.7840317074459714e-07
5520,-6.685909890992863e-08
5521,-3.78134509669024e-07
5522,-6.680428006633876e-08
5523,-3.778661357800693e-07
5524,-6.67495253653035e-08
5525,-3.775980486669195e-07
5526,-6.669483469940148e-08
5527,-3.773302479282796e-07
5528,-6.664020797985264e-08
5529,-3.770627331570357e-07
5530,-6.658564511514449e-08
5531,-3.767955039366547e-07
5532,-6.653114600261257e-08
5533,-3.7652855986172204e-07
5534,-6.647671053995865e-08
5535,-3.7626190051935996e-07
5536,-6.642233862441251e-08
5537,-3.759955255031325e-07
5538,-6.636803016467017e-08
5539,-3.7572943440255077e-07
5540,-6.631378507514501e-08
5541,-3.7546362685202147e-07
5542,-6.625960327149424e-08
5543,-3.751981024196119e-07
5544,-6.620548463344722e-08
5545,-3.7493286068482765e-07
5546,-6.615142903711879e-08
5547,-3.7466790123583543e-07
5548,-6.609743642620126e-08
5549,-3.7440322371183723e-07
5550,-6.604350671709485e-08
5551,-3.7413882770487125e-07
5552,-6.598963979096406e-08
5553,-3.738747128089788e-07
5554,-6.593583556063104e-08
5555,-3.7361087861075483e-07
5556,-6.588209392182823e-08
5557,-3.733473247263278e-07
5558,-6.582841478508164e-08
5559,-3.7308405074014515e-07
5560,-6.577479805211937e-08
5561,-3.728210562604409e-07
5562,-6.572124363266836e-08
5563,-3.725583409090026e-07
5564,-6.566775144402019e-08
5565,-3.7229590427927495e-07
5566,-6.5614321373939e-08
5567,-3.7203374595503744e-07
5568,-6.556095331535843e-08
5569,-3.717718655423912e-07
5570,-6.5507647204752e-08
5571,-3.715102627048095e-07
5572,-6.54544029526032e-08
5573,-3.7124893699415717e-07
5574,-6.540122043064336e-08
5575,-3.7098788801143386e-07
5576,-6.534809956548834e-08
5577,-3.7072711539499645e-07
5578,-6.529504026939033e-08
5579,-3.7046661873757244e-07
5580,-6.52420424345021e-08
5581,-3.7020639764744873e-07
5582,-6.518910597928408e-08
5583,-3.699464517500496e-07
5584,-6.513623080836928e-08
5585,-3.696867806404741e-07
5586,-6.508341682292209e-08
5587,-3.694273839282959e-07
5588,-6.503066393763268e-08
5589,-3.691682612407439e-07
5590,-6.497797206305101e-08
5591,-3.6890941217939414e-07
5592,-6.49253411100446e-08
5593,-3.6865083636682903e-07
5594,-6.487277097791566e-08
5595,-3.6839253340234765e-07
5596,-6.482026157053442e-08
5597,-3.681345029121955e-07
5598,-6.47678128093928e-08
5599,-3.6787674450332464e-07
5600,-6.47154245970143e-08
5601,-3.6761925779858384e-07
5602,-6.466309682581618e-08
5603,-3.6736204240857674e-07
5604,-6.461082943445437e-08
5605,-3.6710509796914896e-07
5606,-6.455862233457692e-08
5607,-3.668484240859631e-07
5608,-6.450647539865154e-08
5609,-3.665920203550966e-07
5610,-6.445438854552485e-08
5611,-3.6633588642352663e-07
5612,-6.440236171650243e-08
5613,-3.6608002192220673e-07
5614,-6.435039481136801e-08
5615,-3.658244264470874e-07
5616,-6.429848771901575e-08
5617,-3.6556909961641396e-07
5618,-6.424664034058759e-08
5619,-3.6531404106406976e-07
5620,-6.419485262897079e-08
5621,-3.6505925043133903e-07
5622,-6.414312448122388e-08
5623,-3.648047273124299e-07
5624,-6.409145578595693e-08
5625,-3.645504713309526e-07
5626,-6.403984645846133e-08
5627,-3.6429648213241486e-07
5628,-6.39882964322845e-08
5629,-3.6404275933601805e-07
5630,-6.393680561511294e-08
5631,-3.63789302568337e-07
5632,-6.388537387328636e-08
5633,-3.635361114472131e-07
5634,-6.383400120095917e-08
5635,-3.6328318559396795e-07
5636,-6.378268744355497e-08
5637,-3.6303052465411726e-07
5638,-6.373143251893515e-08
5639,-3.6277812825671145e-07
5640,-6.36802363668345e-08
5641,-3.6252599602135284e-07
5642,-6.362909887148707e-08
5643,-3.6227412757262616e-07
5644,-6.357801996266899e-08
5645,-3.6202252256226783e-07
5646,-6.352699955553695e-08
5647,-3.6177118060327506e-07
5648,-6.347603756761966e-08
5649,-3.615201013431637e-07
5650,-6.342513387867922e-08
5651,-3.6126928439542706e-07
5652,-6.337428842386064e-08
5653,-3.610187293985071e-07
5654,-6.332350111969726e-08
5655,-3.6076843600210293e-07
5656,-6.327277187574173e-08
5657,-3.6051840382821053e-07
5658,-6.322210061002156e-08
5659,-3.6026863251088967e-07
5660,-6.317148722893311e-08
5661,-3.6001912168519497e-07
5662,-6.312093164539372e-08
5663,-3.5976987099618153e-07
5664,-6.307043378001209e-08
5665,-3.5952088007021606e-07
5666,-6.301999353801309e-08
5667,-3.592721485529465e-07
5668,-6.296961083906322e-08
5669,-3.5902367608020104e-07
5670,-6.29192855977049e-08
5671,-3.5877546228807357e-07
5672,-6.286901773567292e-08
5673,-3.585275068321925e-07
5674,-6.281880716996508e-08
5675,-3.58279809340051e-07
5676,-6.276865379768581e-08
5677,-3.5803236944335187e-07
5678,-6.27185575301561e-08
5679,-3.5778518679274415e-07
5680,-6.26685182981203e-08
5681,-3.5753826102719357e-07
5682,-6.261853601308926e-08
5683,-3.5729159179147907e-07
5684,-6.256861059696715e-08
5685,-3.570451787363988e-07
5686,-6.251874195912974e-08
5687,-3.5679902150078553e-07
5688,-6.246893001535092e-08
5689,-3.5655311972451274e-07
5690,-6.241917467614778e-08
5691,-3.5630747306363445e-07
5692,-6.236947587668188e-08
5693,-3.560620811613711e-07
5694,-6.231983351582678e-08
5695,-3.5581694364757585e-07
5696,-6.227024751469879e-08
5697,-3.5557206017322333e-07
5698,-6.222071777131081e-08
5699,-3.5532743041224346e-07
5700,-6.217124424006319e-08
5701,-3.5508305398847695e-07
5702,-6.212182680491365e-08
5703,-3.5483893056510724e-07
5704,-6.207246540607934e-08
5705,-3.545950597679946e-07
5706,-6.20231599381735e-08
5707,-3.5435144128369916e-07
5708,-6.197391035758944e-08
5709,-3.541080747405903e-07
5710,-6.192471654246897e-08
5711,-3.538649597789094e-07
5712,-6.187557842034805e-08
5713,-3.536220960593512e-07
5714,-6.182649590322397e-08
5715,-3.5337948324818863e-07
5716,-6.177746892909197e-08
5717,-3.531371209957426e-07
5718,-6.172849740466383e-08
5719,-3.528950089513425e-07
5720,-6.167958125200634e-08
5721,-3.5265314676291273e-07
5722,-6.163072037827002e-08
5723,-3.524115340953025e-07
5724,-6.15819147245131e-08
5725,-3.521701705940537e-07
5726,-6.153316417393873e-08
5727,-3.5192905590751916e-07
5728,-6.148446866216582e-08
5729,-3.5168818972217546e-07
5730,-6.143582814380293e-08
5731,-3.514475716775796e-07
5732,-6.138724248549415e-08
5733,-3.512072014259626e-07
5734,-6.133871162889195e-08
5735,-3.5096707863699065e-07
5736,-6.129023549443545e-08
5737,-3.5072720295867335e-07
5738,-6.124181399474658e-08
5739,-3.504875740624399e-07
5740,-6.119344705544758e-08
5741,-3.5024819160583376e-07
5742,-6.114513459646027e-08
5743,-3.500090552473621e-07
5744,-6.10968765429433e-08
5745,-3.4977016464219603e-07
5746,-6.104867279765783e-08
5747,-3.495315194611317e-07
5748,-6.100052329689508e-08
5749,-3.492931193621512e-07
5750,-6.095242795431597e-08
5751,-3.4905496401588475e-07
5752,-6.090438669078647e-08
5753,-3.488170530830466e-07
5754,-6.085639943777838e-08
5755,-3.485793862246375e-07
5756,-6.080846609533617e-08
5757,-3.4834196310205776e-07
5758,-6.07605865995683e-08
5759,-3.481047833933375e-07
5760,-6.07127608666451e-08
5761,-3.4786784674700325e-07
5762,-6.06649888211674e-08
5763,-3.476311528452005e-07
5764,-6.061727038569961e-08
5765,-3.4739470135584034e-07
5766,-6.056960547766715e-08
5767,-3.471584919414351e-07
5768,-6.052199402313109e-08
5769,-3.4692252426375953e-07
5770,-6.047443593454922e-08
5771,-3.466867979958442e-07
5772,-6.042693113411403e-08
5773,-3.4645131280696265e-07
5774,-6.03794795589884e-08
5775,-3.4621606836299477e-07
5776,-6.033208111295772e-08
5777,-3.459810643544697e-07
5778,-6.028473573768276e-08
5779,-3.4574630043688663e-07
5780,-6.023744334830322e-08
5781,-3.4551177628418507e-07
5782,-6.019020386066537e-08
5783,-3.452774915745789e-07
5784,-6.014301720565287e-08
5785,-3.4504344596626837e-07
5786,-6.009588330119354e-08
5787,-3.448096391364624e-07
5788,-6.004880206595284e-08
5789,-3.445760707684616e-07
5790,-6.000177342364745e-08
5791,-3.443427405315458e-07
5792,-5.995479732279875e-08
5793,-3.441096481142636e-07
5794,-5.990787365523791e-08
5795,-3.438767931715445e-07
5796,-5.986100235893524e-08
5797,-3.436441753888946e-07
5798,-5.981418336552729e-08
5799,-3.434117944496221e-07
5800,-5.976741658169356e-08
5801,-3.4317965001724843e-07
5802,-5.972070193188458e-08
5803,-3.4294774176631245e-07
5804,-5.967403934735165e-08
5805,-3.4271606939747447e-07
5806,-5.962742876197628e-08
5807,-3.424846325715685e-07
5808,-5.958087008202432e-08
5809,-3.4225343097649324e-07
5810,-5.953436325108634e-08
5811,-3.4202246429874824e-07
5812,-5.9487908174722165e-08
5813,-3.417917321981793e-07
5814,-5.944150479195294e-08
5815,-3.415612343760065e-07
5816,-5.939515302340444e-08
5817,-3.4133097050330144e-07
5818,-5.934885279242013e-08
5819,-3.411009402621248e-07
5820,-5.930260401789965e-08
5821,-3.4087114333690013e-07
5822,-5.925640663961256e-08
5823,-3.40641579413965e-07
5824,-5.9210260576243584e-08
5825,-3.404122481877803e-07
5826,-5.916416576268749e-08
5827,-3.4018314932347654e-07
5828,-5.911812210078866e-08
5829,-3.399542825022733e-07
5830,-5.9072129535265675e-08
5831,-3.397256474234571e-07
5832,-5.902618798647465e-08
5833,-3.3949724377879464e-07
5834,-5.8980297390980854e-08
5835,-3.392690712446541e-07
5836,-5.893445766116626e-08
5837,-3.390411295130289e-07
5838,-5.888866872891146e-08
5839,-3.388134182604786e-07
5840,-5.884293052695494e-08
5841,-3.385859371840885e-07
5842,-5.879724296778911e-08
5843,-3.3835868596271744e-07
5844,-5.875160598542493e-08
5845,-3.381316643177237e-07
5846,-5.870601952695251e-08
5847,-3.379048719045517e-07
5848,-5.866048347815074e-08
5849,-3.3767830841727145e-07
5850,-5.8614997801573676e-08
5851,-3.3745197355179263e-07
5852,-5.8569562402117166e-08
5853,-3.3722586700986656e-07
5854,-5.852417722636684e-08
5855,-3.3699998848210624e-07
5856,-5.847884218192971e-08
5857,-3.367743376322521e-07
5858,-5.843355721042311e-08
5859,-3.365489141801307e-07
5860,-5.83883222488378e-08
5861,-3.3632371783127376e-07
5862,-5.8343137211176665e-08
5863,-3.360987482494122e-07
5864,-5.8298002012253745e-08
5865,-3.3587400512865724e-07
5866,-5.825291660005523e-08
5867,-3.3564948818987976e-07
5868,-5.8207880913544e-08
5869,-3.354251971327332e-07
5870,-5.816289486211298e-08
5871,-3.352011316127075e-07
5872,-5.811795836945331e-08
5873,-3.3497729135631136e-07
5874,-5.807307137525933e-08
5875,-3.347536760473491e-07
5876,-5.802823380120713e-08
5877,-3.345302853863791e-07
5878,-5.7983445598214944e-08
5879,-3.3430711908827715e-07
5880,-5.7938706669282216e-08
5881,-3.340841768374199e-07
5882,-5.789401695762472e-08
5883,-3.338614583264978e-07
5884,-5.7849376392648394e-08
5885,-3.336389632645425e-07
5886,-5.7804784891424764e-08
5887,-3.33416691363984e-07
5888,-5.776024239876347e-08
5889,-3.3319464228364437e-07
5890,-5.7715748828941466e-08
5891,-3.329728157565284e-07
5892,-5.7671304127605254e-08
5893,-3.32751211481974e-07
5894,-5.762690821303738e-08
5895,-3.3252982916556163e-07
5896,-5.758256103230045e-08
5897,-3.3230866849446896e-07
5898,-5.753826248391168e-08
5899,-3.320877291813888e-07
5900,-5.749401253333084e-08
5901,-3.318670109352566e-07
5902,-5.744981109675586e-08
5903,-3.3164651345429663e-07
5904,-5.7405658098739995e-08
5905,-3.3142623644260653e-07
5906,-5.736155349062173e-08
5907,-3.3120617961012426e-07
5908,-5.731749717392983e-08
5909,-3.3098634264148737e-07
5910,-5.727348908856616e-08
5911,-3.307667252534037e-07
5912,-5.722952917255217e-08
5913,-3.30547327180578e-07
5914,-5.718561738166274e-08
5915,-3.30328148117658e-07
5916,-5.714175361100045e-08
5917,-3.301091877358923e-07
5918,-5.709793777415321e-08
5919,-3.298904457597602e-07
5920,-5.7054169845936946e-08
5921,-3.2967192194135276e-07
5922,-5.7010449764937614e-08
5923,-3.294536159328816e-07
5924,-5.696677741263957e-08
5925,-3.292355274591204e-07
5926,-5.6923152766686765e-08
5927,-3.2901765625426027e-07
5928,-5.687957574417932e-08
5929,-3.288000020165707e-07
5930,-5.6836046272964396e-08
5931,-3.285825644423107e-07
5932,-5.679256427402365e-08
5933,-3.2836534323753447e-07
5934,-5.6749129703387137e-08
5935,-3.281483381469352e-07
5936,-5.670574249141071e-08
5937,-3.2793154887201915e-07
5938,-5.666240255958757e-08
5939,-3.277149751004826e-07
5940,-5.661910983752292e-08
5941,-3.2749861657172235e-07
5942,-5.657586428189454e-08
5943,-3.2728247300176387e-07
5944,-5.653266580072707e-08
5945,-3.270665440798359e-07
5946,-5.64895143278607e-08
5947,-3.268508295426419e-07
5948,-5.644640981986985e-08
5949,-3.266353291060364e-07
5950,-5.640335218512448e-08
5951,-3.2642004246733383e-07
5952,-5.6360341367002286e-08
5953,-3.2620496935206503e-07
5954,-5.631737729053314e-08
5955,-3.259901094763758e-07
5956,-5.627445991110654e-08
5957,-3.2577546256742134e-07
5958,-5.623158914435798e-08
5959,-3.2556102832846443e-07
5960,-5.6188764935308536e-08
5961,-3.2534680649126015e-07
5962,-5.6145987209790895e-08
5963,-3.251327967608234e-07
5964,-5.6103255896010386e-08
5965,-3.2491899885505154e-07
5966,-5.6060570940599386e-08
5967,-3.247054125094995e-07
5968,-5.601793228950206e-08
5969,-3.244920374522107e-07
5970,-5.597533985730263e-08
5971,-3.2427887337289014e-07
5972,-5.59327935758526e-08
5973,-3.240659199953953e-07
5974,-5.589029338231903e-08
5975,-3.238531770493405e-07
5976,-5.5847839219334434e-08
5977,-3.236406442684298e-07
5978,-5.580543102849046e-08
5979,-3.2342832136607237e-07
5980,-5.576306872431816e-08
5981,-3.23216208056462e-07
5982,-5.572075225261598e-08
5983,-3.230043040775975e-07
5984,-5.567848155931556e-08
5985,-3.2279260915307736e-07
5986,-5.56362565826321e-08
5987,-3.2258112297992073e-07
5988,-5.559407721032119e-08
5989,-3.22369845306159e-07
5990,-5.555194344154954e-08
5991,-3.2215877586698266e-07
5992,-5.550985518722813e-08
5993,-3.2194791437455e-07
5994,-5.546781237281873e-08
5995,-3.2173726053989084e-07
5996,-5.54258149303229e-08
5997,-3.215268141069138e-07
5998,-5.538386282386115e-08
5999,-3.2131657480430795e-07
6000,-5.534195596251069e-08
6001,-3.211065423524157e-07
6002,-5.530009429446947e-08
6003,-3.2089671647499106e-07
6004,-5.525827776038312e-08
6005,-3.206870969178425e-07
6006,-5.521650629735894e-08
6007,-3.204776833929365e-07
6008,-5.517477983584944e-08
6009,-3.2026847562494866e-07
6010,-5.513309829860526e-08
6011,-3.2005947335629516e-07
6012,-5.509146164449644e-08
6013,-3.1985067631038597e-07
6014,-5.5049869807012184e-08
6015,-3.1964208422440535e-07
6016,-5.5008322738404944e-08
6017,-3.1943369682722806e-07
6018,-5.49668203041253e-08
6019,-3.1922551382910725e-07
6020,-5.4925362528422424e-08
6021,-3.1901753499905917e-07
6022,-5.488394931674032e-08
6023,-3.1880976004431016e-07
6024,-5.484258059552265e-08
6025,-3.186021887103923e-07
6026,-5.480125632152633e-08
6027,-3.183948207183453e-07
6028,-5.475997641992436e-08
6029,-3.1818765580604114e-07
6030,-5.471874082958355e-08
6031,-3.179806937113423e-07
6032,-5.4677549498901705e-08
6033,-3.177739341619087e-07
6034,-5.4636402341099046e-08
6035,-3.1756737689255675e-07
6036,-5.459529931444849e-08
6037,-3.173610216365089e-07
6038,-5.455424036055878e-08
6039,-3.17154868145411e-07
6040,-5.451322540217409e-08
6041,-3.169489161371978e-07
6042,-5.4472254391133095e-08
6043,-3.167431653691769e-07
6044,-5.4431327274703155e-08
6045,-3.1653761556563646e-07
6046,-5.43904439697216e-08
6047,-3.163322664504709e-07
6048,-5.434960441180851e-08
6049,-3.1612711776789533e-07
6050,-5.430880855770572e-08
6051,-3.159221692759437e-07
6052,-5.426805634889641e-08
6053,-3.157174206982229e-07
6054,-5.422734771504843e-08
6055,-3.1551287176404456e-07
6056,-5.418668259100508e-08
6057,-3.153085222365057e-07
6058,-5.414606093069155e-08
6059,-3.1510437184300254e-07
6060,-5.410548265272004e-08
6061,-3.149004203177537e-07
6062,-5.406494771190783e-08
6063,-3.146966674106108e-07
6064,-5.402445604845768e-08
6065,-3.144931128609081e-07
6066,-5.398400760418405e-08
6067,-3.1428975641154393e-07
6068,-5.3943602308895845e-08
6069,-3.1408659779920737e-07
6070,-5.3903240102583704e-08
6071,-3.138836367665637e-07
6072,-5.386292093277626e-08
6073,-3.1368087306263325e-07
6074,-5.382264473429659e-08
6075,-3.134783064212075e-07
6076,-5.37824114503512e-08
6077,-3.1327593659692237e-07
6078,-5.3742221020821665e-08
6079,-3.130737633254162e-07
6080,-5.370207338016552e-08
6081,-3.128717863762864e-07
6082,-5.366196850265241e-08
6083,-3.126700054612068e-07
6084,-5.362190627988495e-08
6085,-3.124684203235517e-07
6086,-5.3581886671588594e-08
6087,-3.122670307237944e-07
6088,-5.354190961569498e-08
6089,-3.1206583641850516e-07
6090,-5.350197507951334e-08
6091,-3.118648371498953e-07
6092,-5.346208297500153e-08
6093,-3.1166403264891447e-07
6094,-5.342223324592392e-08
6095,-3.1146342267051285e-07
6096,-5.3382425841962477e-08
6097,-3.112630069706877e-07
6098,-5.334266070953838e-08
6099,-3.1106278529200945e-07
6100,-5.3302937779893206e-08
6101,-3.108627573817092e-07
6102,-5.326325699467261e-08
6103,-3.1066292298559315e-07
6104,-5.3223618307160284e-08
6105,-3.104632818677664e-07
6106,-5.318402163980057e-08
6107,-3.10263833757566e-07
6108,-5.3144466941280046e-08
6109,-3.1006457841352116e-07
6110,-5.3104954163975556e-08
6111,-3.0986551558907827e-07
6112,-5.306548324233615e-08
6113,-3.0966664504040215e-07
6114,-5.3026054127244074e-08
6115,-3.094679665154409e-07
6116,-5.298666675503408e-08
6117,-3.0926947976359393e-07
6118,-5.29473210615298e-08
6119,-3.0907118453310725e-07
6120,-5.290801698976243e-08
6121,-3.0887308059005944e-07
6122,-5.28687544897245e-08
6123,-3.086751676634556e-07
6124,-5.282953350252674e-08
6125,-3.0847744552723334e-07
6126,-5.2790353968846815e-08
6127,-3.082799139314466e-07
6128,-5.2751215845784314e-08
6129,-3.080825726374748e-07
6130,-5.271211904666439e-08
6131,-3.078854213832254e-07
6132,-5.26730635412083e-08
6133,-3.076884599351083e-07
6134,-5.263404925741697e-08
6135,-3.0749168804940806e-07
6136,-5.2595076147739917e-08
6137,-3.072951054613614e-07
6138,-5.255614413162032e-08
6139,-3.070987119528586e-07
6140,-5.251725320682157e-08
6141,-3.069025072801309e-07
6142,-5.247840326523831e-08
6143,-3.0670649120426496e-07
6144,-5.2439594265824596e-08
6145,-3.0651066342036067e-07
6146,-5.240082615607299e-08
6147,-3.0631502379366956e-07
6148,-5.236209887409388e-08
6149,-3.061195719941297e-07
6150,-5.2323412361124097e-08
6151,-3.059243078109575e-07
6152,-5.228476658792388e-08
6153,-3.057292310219785e-07
6154,-5.224616147955321e-08
6155,-3.0553434136454284e-07
6156,-5.220759697382393e-08
6157,-3.0533963859075457e-07
6158,-5.216907300816582e-08
6159,-3.0514512247087794e-07
6160,-5.213058955920454e-08
6161,-3.049507927700096e-07
6162,-5.20921465336428e-08
6163,-3.047566492518474e-07
6164,-5.2053743909565484e-08
6165,-3.045626916694601e-07
6166,-5.201538160353284e-08
6167,-3.043689197872941e-07
6168,-5.197705958396571e-08
6169,-3.041753333702012e-07
6170,-5.193877778412248e-08
6171,-3.039819321695964e-07
6172,-5.1900536144864876e-08
6173,-3.0378871595807975e-07
6174,-5.1862334616660915e-08
6175,-3.0359568450116267e-07
6176,-5.1824173162145605e-08
6177,-3.034028375551002e-07
6178,-5.178605168250036e-08
6179,-3.032101748882241e-07
6180,-5.174797015320697e-08
6181,-3.0301769625821887e-07
6182,-5.170992851364771e-08
6183,-3.028254014453388e-07
6184,-5.1671926729261854e-08
6185,-3.026332902008572e-07
6186,-5.163396472320601e-08
6187,-3.0244136230032794e-07
6188,-5.1596042445470205e-08
6189,-3.022496175003607e-07
6190,-5.1558159841649476e-08
6191,-3.02058055563272e-07
6192,-5.152031684715357e-08
6193,-3.018666762609907e-07
6194,-5.148251342877267e-08
6195,-3.016754793755772e-07
6196,-5.144474953133564e-08
6197,-3.014844646550095e-07
6198,-5.140702508504993e-08
6199,-3.012936318804926e-07
6200,-5.136934005684736e-08
6201,-3.01102980812825e-07
6202,-5.133169436393217e-08
6203,-3.009125112040836e-07
6204,-5.129408796327655e-08
6205,-3.0072222283861394e-07
6206,-5.125652081578017e-08
6207,-3.005321154989723e-07
6208,-5.1218992870846585e-08
6209,-3.003421889494019e-07
6210,-5.118150405315976e-08
6211,-3.001524429432637e-07
6212,-5.1144054314151664e-08
6213,-2.999628772610198e-07
6214,-5.110664362260472e-08
6215,-2.997734916820228e-07
6216,-5.106927190215352e-08
6217,-2.9958428595257375e-07
6218,-5.103193910633467e-08
6219,-2.9939525987071615e-07
6220,-5.0994645184682594e-08
6221,-2.992064131975097e-07
6222,-5.0957390085449514e-08
6223,-2.990177457055128e-07
6224,-5.0920173750943406e-08
6225,-2.988292571591531e-07
6226,-5.088299613082123e-08
6227,-2.9864094734781484e-07
6228,-5.084585718368398e-08
6229,-2.984528160358685e-07
6230,-5.0808756842254275e-08
6231,-2.9826486298197163e-07
6232,-5.0771695051633803e-08
6233,-2.980770879854416e-07
6234,-5.07346717644363e-08
6235,-2.9788949081167756e-07
6236,-5.0697686938675865e-08
6237,-2.97702071236584e-07
6238,-5.0660740515175725e-08
6239,-2.975148290256667e-07
6240,-5.0623832423727626e-08
6241,-2.973277639634458e-07
6242,-5.0586962658718904e-08
6243,-2.9714087582434403e-07
6244,-5.055013112886869e-08
6245,-2.9695416437961194e-07
6246,-5.051333778647503e-08
6247,-2.9676762941442157e-07
6248,-5.0476582589161504e-08
6249,-2.9658127069973236e-07
6250,-5.043986549565415e-08
6251,-2.9639508802165054e-07
6252,-5.040318643066454e-08
6253,-2.962090811306672e-07
6254,-5.03665453504303e-08
6255,-2.9602324982750085e-07
6256,-5.032994220432757e-08
6257,-2.958375938949795e-07
6258,-5.0293376959610965e-08
6259,-2.95652113104914e-07
6260,-5.0256849540888366e-08
6261,-2.954668072289735e-07
6262,-5.02203599106741e-08
6263,-2.9528167605702943e-07
6264,-5.018390800718621e-08
6265,-2.950967193594952e-07
6266,-5.014749378865382e-08
6267,-2.9491193691873833e-07
6268,-5.011111720005685e-08
6269,-2.9472732852403153e-07
6270,-5.0074778195659216e-08
6271,-2.945428939527039e-07
6272,-5.0038476730359864e-08
6273,-2.9435863296147357e-07
6274,-5.0002212718117664e-08
6275,-2.941745453639457e-07
6276,-4.996598615044486e-08
6277,-2.9399063093424204e-07
6278,-4.992979697330035e-08
6279,-2.9380688945101143e-07
6280,-4.9893645116539186e-08
6281,-2.936233206921681e-07
6282,-4.985753052825746e-08
6283,-2.9343992444520306e-07
6284,-4.982145317619637e-08
6285,-2.932567004858511e-07
6286,-4.978541300629251e-08
6287,-2.930736486139143e-07
6288,-4.97494099689166e-08
6289,-2.9289076859771066e-07
6290,-4.971344399118909e-08
6291,-2.9270806022744876e-07
6292,-4.9677515050785175e-08
6293,-2.925255232815249e-07
6294,-4.9641623091068474e-08
6295,-2.9234315755436067e-07
6296,-4.960576805987162e-08
6297,-2.921609628324495e-07
6298,-4.956994991745249e-08
6299,-2.919789388911373e-07
6300,-4.9534168588813775e-08
6301,-2.917970855150299e-07
6302,-4.9498424067524494e-08
6303,-2.9161540251076813e-07
6304,-4.9462716269581013e-08
6305,-2.914338896294473e-07
6306,-4.94270451341453e-08
6307,-2.9125254669069617e-07
6308,-4.939141065194558e-08
6309,-2.910713734698101e-07
6310,-4.935581274779977e-08
6311,-2.908903697470996e-07
6312,-4.932025137163604e-08
6313,-2.9070953532226104e-07
6314,-4.9284726498618286e-08
6315,-2.905288699823111e-07
6316,-4.924923806510557e-08
6317,-2.9034837350895915e-07
6318,-4.9213786017157405e-08
6319,-2.901680456902911e-07
6320,-4.917837029958512e-08
6321,-2.8998788631505986e-07
6322,-4.9142990875776596e-08
6323,-2.8980789517753706e-07
6324,-4.910764770271227e-08
6325,-2.8962807206264706e-07
6326,-4.907234071331217e-08
6327,-2.8944841676699936e-07
6328,-4.9037069890880504e-08
6329,-2.892689290921467e-07
6330,-4.9001835167930914e-08
6331,-2.890896088128103e-07
6332,-4.8966636485142754e-08
6333,-2.8891045570726004e-07
6334,-4.8931473804525014e-08
6335,-2.8873146959345675e-07
6336,-4.8896347080342674e-08
6337,-2.88552650242869e-07
6338,-4.886125626847293e-08
6339,-2.883739974629579e-07
6340,-4.8826201314258294e-08
6341,-2.8819551103799877e-07
6342,-4.8791182165543836e-08
6343,-2.880171907565873e-07
6344,-4.8756198784288936e-08
6345,-2.8783903642463875e-07
6346,-4.8721251122006256e-08
6347,-2.8766104783230284e-07
6348,-4.868633913011795e-08
6349,-2.874832247598845e-07
6350,-4.8651462747842125e-08
6351,-2.873055670124517e-07
6352,-4.8616621944738693e-08
6353,-2.8712807438010567e-07
6354,-4.858181667186232e-08
6355,-2.8695074666397353e-07
6356,-4.854704687870005e-08
6357,-2.867735836584791e-07
6358,-4.8512312521780175e-08
6359,-2.86596585152785e-07
6360,-4.8477613541977987e-08
6361,-2.864197509417009e-07
6362,-4.8442949907119604e-08
6363,-2.862430808396507e-07
6364,-4.84083215649755e-08
6365,-2.860665746120812e-07
6366,-4.8373728454267693e-08
6367,-2.858902320622216e-07
6368,-4.833917054551091e-08
6369,-2.8571405301606914e-07
6370,-4.830464779913156e-08
6371,-2.855380372431597e-07
6372,-4.827016015118617e-08
6373,-2.8536218455002184e-07
6374,-4.823570756180498e-08
6375,-2.851864947333611e-07
6376,-4.820128999232204e-08
6377,-2.8501096759699506e-07
6378,-4.8166907373335744e-08
6379,-2.848356029237608e-07
6380,-4.813255967588009e-08
6381,-2.8466040052089845e-07
6382,-4.8098246856624904e-08
6383,-2.8448536019629976e-07
6384,-4.8063968871892255e-08
6385,-2.843104817386167e-07
6386,-4.802972565041906e-08
6387,-2.8413576494380973e-07
6388,-4.7995517167262316e-08
6389,-2.839612096324519e-07
6390,-4.796134338856298e-08
6391,-2.837868155944243e-07
6392,-4.792720424301447e-08
6393,-2.836125826227236e-07
6394,-4.789309970741997e-08
6395,-2.834385105180031e-07
6396,-4.785902970819924e-08
6397,-2.832645990873058e-07
6398,-4.7824994218074473e-08
6399,-2.830908481190402e-07
6400,-4.779099315781589e-08
6401,-2.829172574293928e-07
6402,-4.775702656618576e-08
6403,-2.827438268455096e-07
6404,-4.772309433257792e-08
6405,-2.8257055612991196e-07
6406,-4.768919641133474e-08
6407,-2.8239744508544586e-07
6408,-4.765533276009157e-08
6409,-2.822244935360063e-07
6410,-4.7621503359136025e-08
6411,-2.8205170127828314e-07
6412,-4.7587708136942644e-08
6413,-2.818790681139783e-07
6414,-4.7553947061081064e-08
6415,-2.8170659384392055e-07
6416,-4.7520220088337174e-08
6417,-2.8153427828678123e-07
6418,-4.748652718147528e-08
6419,-2.8136212123524455e-07
6420,-4.745286826234711e-08
6421,-2.811901224795276e-07
6422,-4.741924330910215e-08
6423,-2.810182818528193e-07
6424,-4.7385652293369577e-08
6425,-2.8084659915109324e-07
6426,-4.7352095138118106e-08
6427,-2.806750741728616e-07
6428,-4.7318571816306325e-08
6429,-2.8050370673401345e-07
6430,-4.728508229020067e-08
6431,-2.8033249663199815e-07
6432,-4.725162650283097e-08
6433,-2.8016144367356344e-07
6434,-4.7218204398049745e-08
6435,-2.7999054767548213e-07
6436,-4.718481596036315e-08
6437,-2.798198084481584e-07
6438,-4.715146114121594e-08
6439,-2.7964922577931927e-07
6440,-4.711813986490436e-08
6441,-2.794787994727193e-07
6442,-4.708485211396427e-08
6443,-2.7930852937160584e-07
6444,-4.705159785137221e-08
6445,-2.791384152676506e-07
6446,-4.7018377029208226e-08
6447,-2.789684569655612e-07
6448,-4.698518959114457e-08
6449,-2.7879865427046214e-07
6450,-4.6952035490096086e-08
6451,-2.7862900699456634e-07
6452,-4.6918914702610445e-08
6453,-2.784595149518507e-07
6454,-4.688582716302476e-08
6455,-2.7829017793931083e-07
6456,-4.685277283365887e-08
6457,-2.781209957857796e-07
6458,-4.68197516870178e-08
6459,-2.779519682955639e-07
6460,-4.6786763673231376e-08
6461,-2.7778309528476315e-07
6462,-4.6753808744674205e-08
6463,-2.776143765560144e-07
6464,-4.672088685742648e-08
6465,-2.774458119062687e-07
6466,-4.6687997953983784e-08
6467,-2.7727740116681493e-07
6468,-4.665514201642621e-08
6469,-2.771091441611858e-07
6470,-4.662231900457278e-08
6471,-2.7694104068581124e-07
6472,-4.658952885560225e-08
6473,-2.7677309054427176e-07
6474,-4.655677152069965e-08
6475,-2.766052935558303e-07
6476,-4.6524046977001334e-08
6477,-2.764376495445824e-07
6478,-4.6491355177582e-08
6479,-2.762701583067812e-07
6480,-4.6458696069359804e-08
6481,-2.761028196704672e-07
6482,-4.6426069621444205e-08
6483,-2.759356334477074e-07
6484,-4.639347580018943e-08
6485,-2.757685994474552e-07
6486,-4.6360914530013595e-08
6487,-2.756017174769873e-07
6488,-4.6328385801734045e-08
6489,-2.7543498738027175e-07
6490,-4.629588956512623e-08
6491,-2.752684089451752e-07
6492,-4.626342575882345e-08
6493,-2.751019819862928e-07
6494,-4.623099435498846e-08
6495,-2.74935706333924e-07
6496,-4.619859531849624e-08
6497,-2.7476958180082463e-07
6498,-4.6166228602355395e-08
6499,-2.7460360819482123e-07
6500,-4.6133894149570865e-08
6501,-2.7443778533726536e-07
6502,-4.610159194255156e-08
6503,-2.742721130481834e-07
6504,-4.6069321920228274e-08
6505,-2.741065911369173e-07
6506,-4.6037084038118935e-08
6507,-2.7394121942139074e-07
6508,-4.6004878288313017e-08
6509,-2.737759977461572e-07
6510,-4.5972704605461046e-08
6511,-2.736109258885778e-07
6512,-4.5940562926605817e-08
6513,-2.7344600368468025e-07
6514,-4.590845324468842e-08
6515,-2.732812309466843e-07
6516,-4.5876375487689844e-08
6517,-2.731166075144308e-07
6518,-4.584432965971973e-08
6519,-2.72952133193922e-07
6520,-4.581231568292824e-08
6521,-2.72787807795415e-07
6522,-4.578033351799894e-08
6523,-2.726236311435236e-07
6524,-4.574838312625537e-08
6525,-2.72459603064416e-07
6526,-4.57164644834767e-08
6527,-2.7229572337370905e-07
6528,-4.5684577524885515e-08
6529,-2.7213199188494806e-07
6530,-4.5652722217082775e-08
6531,-2.719684084329389e-07
6532,-4.5620898526550073e-08
6533,-2.718049728248407e-07
6534,-4.558910641461772e-08
6535,-2.71641684894363e-07
6536,-4.555734583074663e-08
6537,-2.7147854445815176e-07
6538,-4.5525616735196564e-08
6539,-2.7131555134806985e-07
6540,-4.549391909617293e-08
6541,-2.7115270536293785e-07
6542,-4.546225286162617e-08
6543,-2.7099000633331095e-07
6544,-4.543061799063663e-08
6545,-2.7082745408830914e-07
6546,-4.5399014460337406e-08
6547,-2.70665048461229e-07
6548,-4.536744221953432e-08
6549,-2.7050278923783796e-07
6550,-4.5335901200909546e-08
6551,-2.7034067627198163e-07
6552,-4.530439140509312e-08
6553,-2.7017870938368965e-07
6554,-4.527291278470108e-08
6555,-2.7001688840528776e-07
6556,-4.5241465285486546e-08
6557,-2.69855213139518e-07
6558,-4.521004886372951e-08
6559,-2.696936834147741e-07
6560,-4.5178663490256984e-08
6561,-2.695322990641537e-07
6562,-4.514730913682805e-08
6563,-2.693710599345405e-07
6564,-4.5115985761417554e-08
6565,-2.692099658151565e-07
6566,-4.5084693287565404e-08
6567,-2.690490165240687e-07
6568,-4.5053431699621946e-08
6569,-2.6888821191454925e-07
6570,-4.502220097789904e-08
6571,-2.6872755181474194e-07
6572,-4.499100105552783e-08
6573,-2.6856703603365815e-07
6574,-4.49598318990667e-08
6575,-2.6840666440394517e-07
6576,-4.492869348211111e-08
6577,-2.682464367511716e-07
6578,-4.489758574167789e-08
6579,-2.680863529139836e-07
6580,-4.486650865667514e-08
6581,-2.679264126938371e-07
6582,-4.4835462172555665e-08
6583,-2.6776661593215544e-07
6584,-4.4804446267987174e-08
6585,-2.676069624751649e-07
6586,-4.477346090106485e-08
6587,-2.674474521382933e-07
6588,-4.474250602147397e-08
6589,-2.6728808473512586e-07
6590,-4.471158160466398e-08
6591,-2.671288601049902e-07
6592,-4.4680687589854016e-08
6593,-2.669697780799385e-07
6594,-4.464982396245608e-08
6595,-2.6681083849273205e-07
6596,-4.4618990662431335e-08
6597,-2.666520411569731e-07
6598,-4.4588187663139016e-08
6599,-2.664933859118588e-07
6600,-4.4557414926851694e-08
6601,-2.663348725894632e-07
6602,-4.4526672408392846e-08
6603,-2.661765010151885e-07
6604,-4.4495960074484925e-08
6605,-2.66018271023053e-07
6606,-4.446527787766562e-08
6607,-2.658601824404775e-07
6608,-4.4434625795172644e-08
6609,-2.6570223510948103e-07
6610,-4.440400378273614e-08
6611,-2.655444288457552e-07
6612,-4.437341178637812e-08
6613,-2.653867634820158e-07
6614,-4.434284977854665e-08
6615,-2.652292388517081e-07
6616,-4.43123177274382e-08
6617,-2.650718547993675e-07
6618,-4.4281815589938506e-08
6619,-2.649146111459241e-07
6620,-4.425134332612239e-08
6621,-2.64757507728184e-07
6622,-4.422090090873584e-08
6623,-2.646005443779032e-07
6624,-4.4190488274937224e-08
6625,-2.644437209225787e-07
6626,-4.4160105422347446e-08
6627,-2.64287037195066e-07
6628,-4.4129752270052784e-08
6629,-2.641304930218065e-07
6630,-4.409942880287092e-08
6631,-2.639740882545984e-07
6632,-4.406913499946724e-08
6633,-2.6381782274653003e-07
6634,-4.4038870817887946e-08
6635,-2.63661696285452e-07
6636,-4.4008636174476204e-08
6637,-2.6350570871572214e-07
6638,-4.3978431075978485e-08
6639,-2.6334985989212284e-07
6640,-4.394825548477783e-08
6641,-2.6319414964460645e-07
6642,-4.391810934992856e-08
6643,-2.630385777916177e-07
6644,-4.388799262338416e-08
6645,-2.628831441779266e-07
6646,-4.3857905295866055e-08
6647,-2.6272784865855594e-07
6648,-4.382784731057809e-08
6649,-2.6257269102612305e-07
6650,-4.3797818624992095e-08
6651,-2.6241767115624927e-07
6652,-4.376781922492923e-08
6653,-2.622627888824989e-07
6654,-4.373784905723452e-08
6655,-2.6210804403365776e-07
6656,-4.37079081202622e-08
6657,-2.6195343642099656e-07
6658,-4.3677996272055866e-08
6659,-2.617989659058453e-07
6660,-4.364811360284362e-08
6661,-2.616446323455012e-07
6662,-4.361826000762203e-08
6663,-2.6149043553532253e-07
6664,-4.358843545653629e-08
6665,-2.61336375331346e-07
6666,-4.3558639912537566e-08
6667,-2.611824515888906e-07
6668,-4.3528873365323154e-08
6669,-2.6102866413056947e-07
6670,-4.349913574576956e-08
6671,-2.6087501278238893e-07
6672,-4.3469427026632685e-08
6673,-2.6072149739828315e-07
6674,-4.343974718671253e-08
6675,-2.605681178342733e-07
6676,-4.341009617295763e-08
6677,-2.6041487389345213e-07
6678,-4.338047394262302e-08
6679,-2.6026176543653757e-07
6680,-4.335088048130219e-08
6681,-2.601087923084063e-07
6682,-4.3321315743210305e-08
6683,-2.59955954332475e-07
6684,-4.329177968275758e-08
6685,-2.5980325135016344e-07
6686,-4.326227226119062e-08
6687,-2.5965068320613496e-07
6688,-4.3232793461047595e-08
6689,-2.594982497523855e-07
6690,-4.320334324449217e-08
6691,-2.59345950823176e-07
6692,-4.317392156896905e-08
6693,-2.591937862485348e-07
6694,-4.314452837978471e-08
6695,-2.5904175587439453e-07
6696,-4.311516366480405e-08
6697,-2.5888985955953686e-07
6698,-4.308582739375622e-08
6699,-2.587380971297487e-07
6700,-4.305651951504146e-08
6701,-2.5858646842221076e-07
6702,-4.302723999303459e-08
6703,-2.5843497329117346e-07
6704,-4.299798880025439e-08
6705,-2.5828361157352556e-07
6706,-4.296876589163156e-08
6707,-2.5813238311641347e-07
6708,-4.293957123667632e-08
6709,-2.5798128776108716e-07
6710,-4.2910404809185174e-08
6711,-2.578303253581997e-07
6712,-4.28812665520119e-08
6713,-2.576794957213119e-07
6714,-4.2852156439201236e-08
6715,-2.575287987204504e-07
6716,-4.282307444305074e-08
6717,-2.5737823420080196e-07
6718,-4.279402052636343e-08
6719,-2.572278019935946e-07
6720,-4.2764994628308795e-08
6721,-2.5707750196108303e-07
6722,-4.273599678020372e-08
6723,-2.569273339375949e-07
6724,-4.270702687857777e-08
6725,-2.5677729776207177e-07
6726,-4.267808491793683e-08
6727,-2.5662739328419047e-07
6728,-4.264917085493664e-08
6729,-2.56477620353158e-07
6730,-4.262028464878249e-08
6731,-2.5632797879798544e-07
6732,-4.2591426272865276e-08
6733,-2.5617846849077826e-07
6734,-4.2562595706013776e-08
6735,-2.560290892651702e-07
6736,-4.253379288065608e-08
6737,-2.5587984094625416e-07
6738,-4.250501777915522e-08
6739,-2.557307234117555e-07
6740,-4.247627038260973e-08
6741,-2.555817365067496e-07
6742,-4.244755065137783e-08
6743,-2.5543288007244305e-07
6744,-4.241885853645751e-08
6745,-2.552841539430858e-07
6746,-4.239019399849315e-08
6747,-2.5513555797367075e-07
6748,-4.236155701282733e-08
6749,-2.5498709201669075e-07
6750,-4.233294754885877e-08
6751,-2.548387559146112e-07
6752,-4.230436557031679e-08
6753,-2.546905495111332e-07
6754,-4.2275811035877e-08
6755,-2.545424726728506e-07
6756,-4.224728393397534e-08
6757,-2.543945252397873e-07
6758,-4.221878419422362e-08
6759,-2.542467070489946e-07
6760,-4.219031180284894e-08
6761,-2.540990179552762e-07
6762,-4.216186671998838e-08
6763,-2.53951457811124e-07
6764,-4.213344892075905e-08
6765,-2.538040264550906e-07
6766,-4.210505836289914e-08
6767,-2.5365672376090646e-07
6768,-4.207669502852387e-08
6769,-2.5350954956281285e-07
6770,-4.2048358852896376e-08
6771,-2.533625037004217e-07
6772,-4.202004982100505e-08
6773,-2.5321558604583694e-07
6774,-4.199176790666919e-08
6775,-2.53068796438796e-07
6776,-4.196351307022945e-08
6777,-2.529221347290231e-07
6778,-4.193528525126702e-08
6779,-2.5277560075708963e-07
6780,-4.190708445065789e-08
6781,-2.5262919439708195e-07
6782,-4.187891064039042e-08
6783,-2.524829154978249e-07
6784,-4.185076374235354e-08
6785,-2.523367638889909e-07
6786,-4.182264377088825e-08
6787,-2.5219073943166077e-07
6788,-4.1794550659229795e-08
6789,-2.5204484198639137e-07
6790,-4.176648439344942e-08
6791,-2.518990714025552e-07
6792,-4.173844493276664e-08
6793,-2.5175342752948326e-07
6794,-4.1710432241328157e-08
6795,-2.5160791021175337e-07
6796,-4.1682446287929784e-08
6797,-2.5146251931925676e-07
6798,-4.165448705572716e-08
6799,-2.513172546984751e-07
6800,-4.1626554483955414e-08
6801,-2.5117211620382704e-07
6802,-4.159864854857908e-08
6803,-2.5102710367220187e-07
6804,-4.157076921958691e-08
6805,-2.50882216982405e-07
6806,-4.15429164789771e-08
6807,-2.507374559805409e-07
6808,-4.151509027463281e-08
6809,-2.50592820502769e-07
6810,-4.148729055436862e-08
6811,-2.504483104207688e-07
6812,-4.1459517331987665e-08
6813,-2.5030392559848236e-07
6814,-4.1431770546267505e-08
6815,-2.501596658648652e-07
6816,-4.14040501596285e-08
6817,-2.5001553109333906e-07
6818,-4.137635616329637e-08
6819,-2.4987152113983266e-07
6820,-4.1348688499832576e-08
6821,-2.497276358480789e-07
6822,-4.132104716076936e-08
6823,-2.495838750839984e-07
6824,-4.129343209728246e-08
6825,-2.4944023869259704e-07
6826,-4.1265843268849005e-08
6827,-2.492967265401585e-07
6828,-4.123828066099385e-08
6829,-2.491533384754986e-07
6830,-4.121074423246234e-08
6831,-2.4901007435787024e-07
6832,-4.118323395113157e-08
6833,-2.4886693404551063e-07
6834,-4.115574978825073e-08
6835,-2.487239173965846e-07
6836,-4.112829171120337e-08
6837,-2.485810242693456e-07
6838,-4.110085968958126e-08
6839,-2.4843825450436067e-07
6840,-4.1073453671901397e-08
6841,-2.482956079775173e-07
6842,-4.1046073645665306e-08
6843,-2.4815308454920147e-07
6844,-4.1018719589809997e-08
6845,-2.480106840735869e-07
6846,-4.0991391461904717e-08
6847,-2.478684063922202e-07
6848,-4.0964089198311014e-08
6849,-2.4772625137277604e-07
6850,-4.093681280187305e-08
6851,-2.475842188770967e-07
6852,-4.090956223154638e-08
6853,-2.4744230877469734e-07
6854,-4.088233747086515e-08
6855,-2.473005209085264e-07
6856,-4.085513846007449e-08
6857,-2.47158855136174e-07
6858,-4.082796518076461e-08
6859,-2.470173113268922e-07
6860,-4.0800817624128287e-08
6861,-2.4687588934781165e-07
6862,-4.077369572802133e-08
6863,-2.4673458903316315e-07
6864,-4.074659945716037e-08
6865,-2.465934102545291e-07
6866,-4.071952879101058e-08
6867,-2.4645235288174165e-07
6868,-4.069248370827855e-08
6869,-2.463114167744686e-07
6870,-4.066546416814474e-08
6871,-2.4617060177338184e-07
6872,-4.063847012597835e-08
6873,-2.460299077480486e-07
6874,-4.0611501572074905e-08
6875,-2.458893345715077e-07
6876,-4.058455846701308e-08
6877,-2.457488820987314e-07
6878,-4.055764078005738e-08
6879,-2.456085501882223e-07
6880,-4.053074847514158e-08
6881,-2.4546833870115444e-07
6882,-4.050388153474719e-08
6883,-2.4532824750892835e-07
6884,-4.0477039914493935e-08
6885,-2.451882764631761e-07
6886,-4.045022358585971e-08
6887,-2.450484254220326e-07
6888,-4.04234325161862e-08
6889,-2.4490869425682194e-07
6890,-4.039666668132814e-08
6891,-2.447690828235417e-07
6892,-4.0369926036479095e-08
6893,-2.4462959098264423e-07
6894,-4.0343210558888015e-08
6895,-2.44490218605851e-07
6896,-4.0316520226450886e-08
6897,-2.4435096556438376e-07
6898,-4.0289855009473014e-08
6899,-2.4421183171510133e-07
6900,-4.026321487011509e-08
6901,-2.4407281689864106e-07
6902,-4.0236599759097116e-08
6903,-2.439339209947994e-07
6904,-4.021000966196582e-08
6905,-2.4379514387918834e-07
6906,-4.0183444571649545e-08
6907,-2.436564854311827e-07
6908,-4.015690443267258e-08
6909,-2.435179454604312e-07
6910,-4.013038920113498e-08
6911,-2.4337952385280237e-07
6912,-4.0103898830817474e-08
6913,-2.432412204899396e-07
6914,-4.0077433386712294e-08
6915,-2.431030352341999e-07
6916,-4.0050992746403385e-08
6917,-2.4296496793829245e-07
6918,-4.0024576904824384e-08
6919,-2.4282701847312343e-07
6920,-3.999818584136559e-08
6921,-2.426891867152639e-07
6922,-3.997181952932289e-08
6923,-2.425514725167243e-07
6924,-3.994547790969354e-08
6925,-2.424138757391811e-07
6926,-3.991916097472932e-08
6927,-2.422763962601373e-07
6928,-3.9892868699865416e-08
6929,-2.421390339422554e-07
6930,-3.9866601030261824e-08
6931,-2.420017886451931e-07
6932,-3.984035795380666e-08
6933,-2.418646602483687e-07
6934,-3.981413944679611e-08
6935,-2.4172764861701e-07
6936,-3.978794547604488e-08
6937,-2.415907536045432e-07
6938,-3.9761775989700176e-08
6939,-2.4145397507628077e-07
6940,-3.973563097597706e-08
6941,-2.4131731292227275e-07
6942,-3.97095104104835e-08
6943,-2.411807669886048e-07
6944,-3.9683414248719775e-08
6945,-2.4104433715579017e-07
6946,-3.965734248443914e-08
6947,-2.409080232982369e-07
6948,-3.9631295065964905e-08
6949,-2.407718252688023e-07
6950,-3.9605271965536834e-08
6951,-2.4063574293736507e-07
6952,-3.957927315214627e-08
6953,-2.404997761611369e-07
6954,-3.955329860199956e-08
6955,-2.403639248387234e-07
6956,-3.9527348299407207e-08
6957,-2.402281888293998e-07
6958,-3.950142220072244e-08
6959,-2.4009256799754474e-07
6960,-3.94755202704644e-08
6961,-2.399570621981625e-07
6962,-3.944964248362083e-08
6963,-2.398216713183044e-07
6964,-3.942378882003159e-08
6965,-2.396863952242992e-07
6966,-3.93979592396248e-08
6967,-2.3955123377600343e-07
6968,-3.937215371075103e-08
6969,-2.3941618685748405e-07
6970,-3.9346372211924043e-08
6971,-2.3928125433531584e-07
6972,-3.932061472158318e-08
6973,-2.391464360786111e-07
6974,-3.9294881195157053e-08
6975,-2.3901173195116474e-07
6976,-3.926917159683514e-08
6977,-2.3887714183737866e-07
6978,-3.924348593617597e-08
6979,-2.3874266559232893e-07
6980,-3.921782414793174e-08
6981,-2.386083031045656e-07
6982,-3.919218622144877e-08
6983,-2.3847405422862545e-07
6984,-3.9166572117708766e-08
6985,-2.383399188449047e-07
6986,-3.914098180761351e-08
6987,-2.3820589682262972e-07
6988,-3.911541526401731e-08
6989,-2.3807198802812845e-07
6990,-3.908987245650879e-08
6991,-2.3793819234765997e-07
6992,-3.9064353371579836e-08
6993,-2.3780450965225552e-07
6994,-3.903885796365161e-08
6995,-2.3767093979937191e-07
6996,-3.9013386208011774e-08
6997,-2.37537482672779e-07
6998,-3.898793807261137e-08
6999,-2.3740413813205598e-07
7000,-3.8962513530048254e-08
7001,-2.3727090606315863e-07
7002,-3.8937112555623235e-08
7003,-2.3713778633356515e-07
7004,-3.891173512534974e-08
7005,-2.370047788284093e-07
7006,-3.888638121673277e-08
7007,-2.3687188341587608e-07
7008,-3.886105080146813e-08
7009,-2.3673909995654065e-07
7010,-3.8835743800099856e-08
7011,-2.366064283247296e-07
7012,-3.8810460234470276e-08
7013,-2.364738684105322e-07
7014,-3.878520008395736e-08
7015,-2.3634142008482874e-07
7016,-3.8759963300926185e-08
7017,-2.36209083217882e-07
7018,-3.8734749856321986e-08
7019,-2.3607685767990034e-07
7020,-3.8709559722789495e-08
7021,-2.3594474334703128e-07
7022,-3.868439287303248e-08
7023,-2.3581274009397336e-07
7024,-3.865924927405189e-08
7025,-2.3568084779820542e-07
7026,-3.863412892149092e-08
7027,-2.3554906634543093e-07
7028,-3.860903176731532e-08
7029,-2.3541739559014284e-07
7030,-3.8583957768967684e-08
7031,-2.3528583541451695e-07
7032,-3.8558906928944406e-08
7033,-2.3515438570455926e-07
7034,-3.8533879200617104e-08
7035,-2.350230463279334e-07
7036,-3.850887457608739e-08
7037,-2.3489181716651218e-07
7038,-3.848389299346316e-08
7039,-2.347606980814429e-07
7040,-3.845893443686825e-08
7041,-2.346296889616877e-07
7042,-3.843399892989465e-08
7043,-2.3449878970311855e-07
7044,-3.840908638015564e-08
7045,-2.3436800014712277e-07
7046,-3.8384196784047886e-08
7047,-2.342373201816832e-07
7048,-3.83593301027146e-08
7049,-2.3410674968669412e-07
7050,-3.833448632719784e-08
7051,-2.339762885456826e-07
7052,-3.830966541793695e-08
7053,-2.338459366283784e-07
7054,-3.82848673496896e-08
7055,-2.337156938156171e-07
7056,-3.826009209538249e-08
7057,-2.3358555998177964e-07
7058,-3.8235339621829674e-08
7059,-2.3345553500003857e-07
7060,-3.821060991519468e-08
7061,-2.3332561877193238e-07
7062,-3.818590294491871e-08
7063,-2.331958111435701e-07
7064,-3.816121867560111e-08
7065,-2.330661120154452e-07
7066,-3.8136557089634814e-08
7067,-2.3293652127308856e-07
7068,-3.811191815431072e-08
7069,-2.3280703876238112e-07
7070,-3.808730182464522e-08
7071,-2.3267766438566843e-07
7072,-3.8062708118370883e-08
7073,-2.3254839802902966e-07
7074,-3.803813696273273e-08
7075,-2.3241923955725012e-07
7076,-3.801358836054793e-08
7077,-2.3229018885704566e-07
7078,-3.798906227040652e-08
7079,-2.3216124580071438e-07
7080,-3.796455866943088e-08
7081,-2.320324102741136e-07
7082,-3.794007752906525e-08
7083,-2.3190368214729185e-07
7084,-3.791561882408459e-08
7085,-2.3177506131522935e-07
7086,-3.789118253186303e-08
7087,-2.3164654765964155e-07
7088,-3.786676863054367e-08
7089,-2.315181410441137e-07
7090,-3.7842377060119e-08
7091,-2.3138984136293746e-07
7092,-3.7818007834255965e-08
7093,-2.3126164849120766e-07
7094,-3.779366091046476e-08
7095,-2.3113356231278283e-07
7096,-3.77693362554599e-08
7097,-2.3100558269601845e-07
7098,-3.7745033846190426e-08
7099,-2.3087770954261562e-07
7100,-3.7720753676465805e-08
7101,-2.307499427282102e-07
7102,-3.7696495693483123e-08
7103,-2.3062228213020458e-07
7104,-3.767225987509305e-08
7105,-2.304947276289214e-07
7106,-3.764804620755347e-08
7107,-2.303672791091802e-07
7108,-3.76238546524946e-08
7109,-2.302399364478771e-07
7110,-3.759968518588986e-08
7111,-2.301126995427832e-07
7112,-3.757553778974429e-08
7113,-2.2998556826424694e-07
7114,-3.7551412429903653e-08
7115,-2.2985854248209476e-07
7116,-3.752730907350358e-08
7117,-2.297316221081102e-07
7118,-3.750322771239942e-08
7119,-2.296048070081981e-07
7120,-3.747916831315382e-08
7121,-2.2947809707309687e-07
7122,-3.7455130847459894e-08
7123,-2.2935149217260693e-07
7124,-3.743111527283855e-08
7125,-2.2922499219997155e-07
7126,-3.740712159181605e-08
7127,-2.290985970435978e-07
7128,-3.738314977141415e-08
7129,-2.2897230658018066e-07
7130,-3.735919977974139e-08
7131,-2.2884612069403423e-07
7132,-3.7335271587191674e-08
7133,-2.2872003926784207e-07
7134,-3.731136517262457e-08
7135,-2.2859406218544566e-07
7136,-3.728748049354823e-08
7137,-2.284681893259596e-07
7138,-3.7263617560690484e-08
7139,-2.2834242060134782e-07
7140,-3.723977632977152e-08
7141,-2.2821675587434706e-07
7142,-3.7215956774597396e-08
7143,-2.2809119502436172e-07
7144,-3.7192158869631605e-08
7145,-2.2796573794149763e-07
7146,-3.7168382570077355e-08
7147,-2.2784038452001073e-07
7148,-3.714462788558602e-08
7149,-2.2771513465059294e-07
7150,-3.7120894771477765e-08
7151,-2.27589988193132e-07
7152,-3.709718320020148e-08
7153,-2.2746494504806215e-07
7154,-3.707349314827358e-08
7155,-2.2734000510761094e-07
7156,-3.704982459670321e-08
7157,-2.2721516825404346e-07
7158,-3.702617751820445e-08
7159,-2.2709043435643455e-07
7160,-3.7002551870283416e-08
7161,-2.2696580332324159e-07
7162,-3.697894766550082e-08
7163,-2.2684127504572348e-07
7164,-3.695536485407579e-08
7165,-2.267168493855472e-07
7166,-3.693180338902033e-08
7167,-2.265925262428563e-07
7168,-3.690826328718041e-08
7169,-2.2646830551182282e-07
7170,-3.688474449722821e-08
7171,-2.263441870558125e-07
7172,-3.686124699793567e-08
7173,-2.2622017077173972e-07
7174,-3.683777076979784e-08
7175,-2.2609625657193715e-07
7176,-3.681431578915788e-08
7177,-2.2597244431807107e-07
7178,-3.679088203159927e-08
7179,-2.2584873391537856e-07
7180,-3.676746947015861e-08
7181,-2.257251252352371e-07
7182,-3.674407806446616e-08
7183,-2.2560161816877926e-07
7184,-3.67207078116396e-08
7185,-2.2547821260714152e-07
7186,-3.6697358667646526e-08
7187,-2.2535490843497723e-07
7188,-3.6674030633838153e-08
7189,-2.2523170555503454e-07
7190,-3.6650723661531146e-08
7191,-2.251086038448318e-07
7192,-3.662743773026899e-08
7193,-2.249856031871746e-07
7194,-3.660417281827484e-08
7195,-2.2486270347773699e-07
7196,-3.658092890724074e-08
7197,-2.2473990461219625e-07
7198,-3.6557705961292653e-08
7199,-2.24617206466908e-07
7200,-3.653450396063455e-08
7201,-2.244946089449598e-07
7202,-3.651132288998372e-08
7203,-2.243721119219907e-07
7204,-3.6488162713740786e-08
7205,-2.2424971529624346e-07
7206,-3.646502340598018e-08
7207,-2.2412741895861555e-07
7208,-3.6441904957234044e-08
7209,-2.240052228019769e-07
7210,-3.641880732303179e-08
7211,-2.2388312670552217e-07
7212,-3.6395730481481675e-08
7213,-2.237611305548334e-07
7214,-3.6372674407000595e-08
7215,-2.2363923425923098e-07
7216,-3.634963910037924e-08
7217,-2.2351743770311601e-07
7218,-3.632662451296674e-08
7219,-2.2339574077591279e-07
7220,-3.6303630642043225e-08
7221,-2.2327414337421535e-07
7222,-3.628065743812763e-08
7223,-2.2315264538012742e-07
7224,-3.6257704886158866e-08
7225,-2.230312466809967e-07
7226,-3.6234772956268004e-08
7227,-2.229099471612743e-07
7228,-3.6211861635040465e-08
7229,-2.2278874673766845e-07
7230,-3.618897089195618e-08
7231,-2.226676452867562e-07
7232,-3.616610071021891e-08
7233,-2.2254664271827688e-07
7234,-3.614325106801259e-08
7235,-2.2242573890339615e-07
7236,-3.612042192563687e-08
7237,-2.2230493373240075e-07
7238,-3.609761326591103e-08
7239,-2.2218422710983765e-07
7240,-3.6074825076679594e-08
7241,-2.220636189316834e-07
7242,-3.605205731840219e-08
7243,-2.2194310907418666e-07
7244,-3.602930996628166e-08
7245,-2.2182269743862714e-07
7246,-3.600658301244501e-08
7247,-2.217023839232853e-07
7248,-3.598387642996589e-08
7249,-2.2158216841194265e-07
7250,-3.596119017348452e-08
7251,-2.2146205079111657e-07
7252,-3.593852423022075e-08
7253,-2.2134203097375794e-07
7254,-3.5915878602065814e-08
7255,-2.212221088590862e-07
7256,-3.589325324628232e-08
7257,-2.2110228431822582e-07
7258,-3.587064812350278e-08
7259,-2.2098255723700283e-07
7260,-3.5848063220939056e-08
7261,-2.2086292753129904e-07
7262,-3.5825498526685336e-08
7263,-2.2074339508813689e-07
7264,-3.5802953999639195e-08
7265,-2.2062395980778865e-07
7266,-3.578042964554445e-08
7267,-2.2050462159107661e-07
7268,-3.5757925410833685e-08
7269,-2.2038538029505953e-07
7270,-3.573544127305624e-08
7271,-2.2026623585780938e-07
7272,-3.571297722758496e-08
7273,-2.2014718814883575e-07
7274,-3.569053323034866e-08
7275,-2.2002823706786762e-07
7276,-3.5668109280159116e-08
7277,-2.199093825189851e-07
7278,-3.5645705342427226e-08
7279,-2.1979062438675514e-07
7280,-3.562332138741967e-08
7281,-2.1967196257683828e-07
7282,-3.5600957407415904e-08
7283,-2.1955339696916384e-07
7284,-3.557861336088549e-08
7285,-2.194349274701606e-07
7286,-3.555628923915622e-08
7287,-2.193165539748683e-07
7288,-3.553398501083943e-08
7289,-2.1919827637156707e-07
7290,-3.551170065748684e-08
7291,-2.190800945821088e-07
7292,-3.548943616717242e-08
7293,-2.1896200847507323e-07
7294,-3.546719148209123e-08
7295,-2.1884401794126254e-07
7296,-3.544496659741202e-08
7297,-2.1872612289978276e-07
7298,-3.542276152218363e-08
7299,-2.1860832324624667e-07
7300,-3.540057619864335e-08
7301,-2.1849061886459343e-07
7302,-3.537841060022594e-08
7303,-2.1837300965880878e-07
7304,-3.535626472638464e-08
7305,-2.182554955271964e-07
7306,-3.533413853826077e-08
7307,-2.181380763498498e-07
7308,-3.5312032005413595e-08
7309,-2.1802075203839094e-07
7310,-3.5289945122053496e-08
7311,-2.179035224913875e-07
7312,-3.5267877873268124e-08
7313,-2.1778638762566204e-07
7314,-3.524583022684419e-08
7315,-2.1766934731007582e-07
7316,-3.522380214706221e-08
7317,-2.1755240144108247e-07
7318,-3.520179360910689e-08
7319,-2.174355499142205e-07
7320,-3.5179804604449764e-08
7321,-2.1731879264810422e-07
7322,-3.515783511810608e-08
7323,-2.172021295512909e-07
7324,-3.513588513060425e-08
7325,-2.1708556050045023e-07
7326,-3.511395459914333e-08
7327,-2.169690853850988e-07
7328,-3.5092043502715574e-08
7329,-2.16852704113474e-07
7330,-3.5070151818065943e-08
7331,-2.167364165776928e-07
7332,-3.504827953134565e-08
7333,-2.1662022269880502e-07
7334,-3.502642663052867e-08
7335,-2.1650412236196736e-07
7336,-3.500459307416361e-08
7337,-2.1638811546900888e-07
7338,-3.498277885979025e-08
7339,-2.162722019263292e-07
7340,-3.496098394365687e-08
7341,-2.1615638160735126e-07
7342,-3.493920830115473e-08
7343,-2.1604065443255742e-07
7344,-3.491745193669306e-08
7345,-2.1592502030713054e-07
7346,-3.489571480147107e-08
7347,-2.1580947910777757e-07
7348,-3.487399688998021e-08
7349,-2.156940307594272e-07
7350,-3.4852298176150324e-08
7351,-2.1557867515467456e-07
7352,-3.483061863699212e-08
7353,-2.154634121874998e-07
7354,-3.480895825141111e-08
7355,-2.1534824175383794e-07
7356,-3.478731698392775e-08
7357,-2.1523316375749695e-07
7358,-3.476569483287015e-08
7359,-2.1511817812179203e-07
7360,-3.4744091767029814e-08
7361,-2.1500328472782535e-07
7362,-3.472250778173677e-08
7363,-2.1488848347026164e-07
7364,-3.4700942820566995e-08
7365,-2.1477377425614222e-07
7366,-3.4679396880538205e-08
7367,-2.1465915699493064e-07
7368,-3.465786994038576e-08
7369,-2.1454463158065814e-07
7370,-3.463636198836348e-08
7371,-2.144301979082554e-07
7372,-3.46148729644052e-08
7373,-2.1431585588884787e-07
7374,-3.45934028889238e-08
7375,-2.1420160542144513e-07
7376,-3.457195173174616e-08
7377,-2.1408744641787026e-07
7378,-3.455051946175175e-08
7379,-2.1397337877064805e-07
7380,-3.452910606304533e-08
7381,-2.1385940237627216e-07
7382,-3.4507711499574425e-08
7383,-2.137455171511286e-07
7384,-3.4486335775907775e-08
7385,-2.1363172298904516e-07
7386,-3.446497884479153e-08
7387,-2.1351801978631785e-07
7388,-3.444364069995621e-08
7389,-2.1340440745799507e-07
7390,-3.442232130690501e-08
7391,-2.1329088588733613e-07
7392,-3.440102065180885e-08
7393,-2.1317745500625895e-07
7394,-3.4379738727002936e-08
7395,-2.1306411469775276e-07
7396,-3.4358475487007607e-08
7397,-2.129508648780598e-07
7398,-3.433723093681492e-08
7399,-2.128377054400792e-07
7400,-3.4316005031864327e-08
7401,-2.1272463629252444e-07
7402,-3.429479776728624e-08
7403,-2.1261165733280316e-07
7404,-3.4273609103430575e-08
7405,-2.1249876846435085e-07
7406,-3.425243902208615e-08
7407,-2.123859695928335e-07
7408,-3.4231287514318173e-08
7409,-2.1227326063088054e-07
7410,-3.421015455614971e-08
7411,-2.1216064147238695e-07
7412,-3.418904012002151e-08
7413,-2.1204811202572926e-07
7414,-3.416794419769652e-08
7415,-2.1193567220784966e-07
7416,-3.414686677457357e-08
7417,-2.118233219040652e-07
7418,-3.4125807781700276e-08
7419,-2.1171106101209957e-07
7420,-3.410476722974419e-08
7421,-2.115988894499497e-07
7422,-3.408374511449154e-08
7423,-2.114868071399481e-07
7424,-3.406274139725105e-08
7425,-2.113748139687058e-07
7426,-3.4041756068363066e-08
7427,-2.1126290983464146e-07
7428,-3.4020789082062014e-08
7429,-2.1115109463969247e-07
7430,-3.3999840430290986e-08
7431,-2.1103936830884777e-07
7432,-3.3978910101970995e-08
7433,-2.109277307495476e-07
7434,-3.395799806868582e-08
7435,-2.108161818435015e-07
7436,-3.393710430378259e-08
7437,-2.1070472151894977e-07
7438,-3.3916228801819696e-08
7439,-2.1059334967028926e-07
7440,-3.389537153050756e-08
7441,-2.1048206620586315e-07
7442,-3.3874532466381695e-08
7443,-2.1037087102659705e-07
7444,-3.3853711587636886e-08
7445,-2.10259764047737e-07
7446,-3.3832908896106774e-08
7447,-2.1014874518130657e-07
7448,-3.381212435622975e-08
7449,-2.1003781431713663e-07
7450,-3.379135792922753e-08
7451,-2.0992697135632484e-07
7452,-3.3770609611953924e-08
7453,-2.0981621621893061e-07
7454,-3.37498793858773e-08
7455,-2.0970554882465583e-07
7456,-3.3729167229468075e-08
7457,-2.095949690597967e-07
7458,-3.370847311206646e-08
7459,-2.0948447683774804e-07
7460,-3.368779702753595e-08
7461,-2.0937407206876272e-07
7462,-3.36671389445497e-08
7463,-2.0926375465009318e-07
7464,-3.364649884318274e-08
7465,-2.0915352451291436e-07
7466,-3.362587673047874e-08
7467,-2.0904338155407576e-07
7468,-3.360527255761596e-08
7469,-2.0893332566913604e-07
7470,-3.3584686299477166e-08
7471,-2.0882335676331775e-07
7472,-3.3564117932292434e-08
7473,-2.087134747663961e-07
7474,-3.354356748236882e-08
7475,-2.0860367957896693e-07
7476,-3.352303487977797e-08
7477,-2.084939710960529e-07
7478,-3.350252012070846e-08
7479,-2.0838434923943892e-07
7480,-3.348202319476206e-08
7481,-2.0827481391938032e-07
7482,-3.346154406687274e-08
7483,-2.0816536503786921e-07
7484,-3.3441082717858816e-08
7485,-2.0805600249543272e-07
7486,-3.3420639131449276e-08
7487,-2.0794672620605542e-07
7488,-3.340021328315794e-08
7489,-2.078375360893777e-07
7490,-3.337980516988339e-08
7491,-2.0772843204327102e-07
7492,-3.3359414751803634e-08
7493,-2.0761941397845137e-07
7494,-3.3339042017003047e-08
7495,-2.0751048181863067e-07
7496,-3.33186869619097e-08
7497,-2.0740163546253827e-07
7498,-3.3298349534138844e-08
7499,-2.0729287480870478e-07
7500,-3.327802972950285e-08
7501,-2.071841997710871e-07
7502,-3.325772753336703e-08
7503,-2.0707561027843035e-07
7504,-3.3237442923828366e-08
7505,-2.0696710622385738e-07
7506,-3.3217175866652234e-08
7507,-2.0685868751796246e-07
7508,-3.3196926353446704e-08
7509,-2.067503540732745e-07
7510,-3.317669437640867e-08
7511,-2.066421058129484e-07
7512,-3.3156479907514157e-08
7513,-2.065339426279663e-07
7514,-3.313628290134103e-08
7515,-2.0642586441672815e-07
7516,-3.3116103368894436e-08
7517,-2.0631787113311085e-07
7518,-3.309594129689397e-08
7519,-2.0620996266735742e-07
7520,-3.3075796653454703e-08
7521,-2.0610213891578497e-07
7522,-3.305566938794461e-08
7523,-2.059943997916193e-07
7524,-3.303555951951431e-08
7525,-2.058867452226597e-07
7526,-3.301546702550174e-08
7527,-2.0577917511965026e-07
7528,-3.299539188564757e-08
7529,-2.0567168938583915e-07
7530,-3.297533406076968e-08
7531,-2.055642879199089e-07
7532,-3.295529354146113e-08
7533,-2.0545697065479642e-07
7534,-3.29352703189996e-08
7535,-2.0534973749900158e-07
7536,-3.291526437176653e-08
7537,-2.0524258835571143e-07
7538,-3.289527566903438e-08
7539,-2.051355231407549e-07
7540,-3.28753041958573e-08
7541,-2.0502854176401234e-07
7542,-3.28553499372148e-08
7543,-2.04921644138454e-07
7544,-3.2835412859793864e-08
7545,-2.0481483017873082e-07
7546,-3.2815492971311624e-08
7547,-2.0470809980782077e-07
7548,-3.27955902351254e-08
7549,-2.0460145291374269e-07
7550,-3.277570462568027e-08
7551,-2.0449488941876862e-07
7552,-3.2755836130637315e-08
7553,-2.04388409249206e-07
7554,-3.2735984746087343e-08
7555,-2.0428201230866295e-07
7556,-3.2716150429187764e-08
7557,-2.0417569850000122e-07
7558,-3.269633316588588e-08
7559,-2.040694677462921e-07
7560,-3.2676532941414095e-08
7561,-2.0396331995596337e-07
7562,-3.265674973388255e-08
7563,-2.038572550504513e-07
7564,-3.263698354826404e-08
7565,-2.0375127295861158e-07
7566,-3.2617234343298756e-08
7567,-2.0364537355598065e-07
7568,-3.2597502077840235e-08
7569,-2.035395567690151e-07
7570,-3.257778676783234e-08
7571,-2.0343382250711112e-07
7572,-3.255808837328814e-08
7573,-2.033281707035967e-07
7574,-3.253840690296314e-08
7575,-2.0322260128031875e-07
7576,-3.251874230753685e-08
7577,-2.031171141183344e-07
7578,-3.249909458342977e-08
7579,-2.0301170915071791e-07
7580,-3.247946371043719e-08
7581,-2.0290638628488873e-07
7582,-3.245984966717921e-08
7583,-2.0280114544741314e-07
7584,-3.2440252444182435e-08
7585,-2.0269598652779526e-07
7586,-3.2420671992195125e-08
7587,-2.0259090945824176e-07
7588,-3.2401108324692724e-08
7589,-2.0248591415705487e-07
7590,-3.238156141540631e-08
7591,-2.0238100053673631e-07
7592,-3.236203124707846e-08
7593,-2.0227616851476088e-07
7594,-3.234251780090232e-08
7595,-2.0217141799098886e-07
7596,-3.2323021039769184e-08
7597,-2.020667488931916e-07
7598,-3.2303540967306975e-08
7599,-2.0196216113450626e-07
7600,-3.2284077560427724e-08
7601,-2.0185765463887026e-07
7602,-3.2264630801706996e-08
7603,-2.0175322929631685e-07
7604,-3.224520064372946e-08
7605,-2.0164888503953427e-07
7606,-3.2225787119969096e-08
7607,-2.0154462180792535e-07
7608,-3.220639018408823e-08
7609,-2.0144043947315193e-07
7610,-3.2187009800424055e-08
7611,-2.0133633796078852e-07
7612,-3.216764597185333e-08
7613,-2.0123231720442044e-07
7614,-3.214829867974788e-08
7615,-2.0112837713649268e-07
7616,-3.21289679512531e-08
7617,-2.0102451764815767e-07
7618,-3.210965364848451e-08
7619,-2.009207386303247e-07
7620,-3.2090355833286346e-08
7621,-2.0081704003004545e-07
7622,-3.207107449039676e-08
7623,-2.0071342177033578e-07
7624,-3.2051809594096326e-08
7625,-2.0060988376573183e-07
7626,-3.203256112920252e-08
7627,-2.0050642591479756e-07
7628,-3.2013329052987786e-08
7629,-2.0040304814762756e-07
7630,-3.1994113371457016e-08
7631,-2.0029975038210935e-07
7632,-3.1974914053447586e-08
7633,-2.001965325295115e-07
7634,-3.1955731094559657e-08
7635,-2.0009339450865712e-07
7636,-3.1936564464620015e-08
7637,-1.999903362385507e-07
7638,-3.1917414156314114e-08
7639,-1.998873576401798e-07
7640,-3.1898280132796226e-08
7641,-1.997844586197324e-07
7642,-3.1879162385754675e-08
7643,-1.9968163910528976e-07
7644,-3.1860060904355486e-08
7645,-1.9957889900801867e-07
7646,-3.1840975664442074e-08
7647,-1.9947623826537004e-07
7648,-3.182190665681241e-08
7649,-1.993736567785882e-07
7650,-3.180285386064818e-08
7651,-1.9927115445786884e-07
7652,-3.178381723753589e-08
7653,-1.9916873122199043e-07
7654,-3.1764796783303937e-08
7655,-1.990663870021955e-07
7656,-3.1745792487173486e-08
7657,-1.9896412171555485e-07
7658,-3.172680432701934e-08
7659,-1.9886193526867888e-07
7660,-3.170783227111299e-08
7661,-1.9875982759174364e-07
7662,-3.168887632600493e-08
7663,-1.9865779861010445e-07
7664,-3.166993647797283e-08
7665,-1.9855584823761e-07
7666,-3.165101267980813e-08
7667,-1.9845397638016848e-07
7668,-3.163210492606489e-08
7669,-1.9835218296898483e-07
7670,-3.161321319987307e-08
7671,-1.9825046790722696e-07
7672,-3.159433747863904e-08
7673,-1.9814883112793636e-07
7674,-3.157547775404711e-08
7675,-1.980472725634689e-07
7676,-3.155663401719491e-08
7677,-1.9794579211392885e-07
7678,-3.153780622923085e-08
7679,-1.978443897209671e-07
7680,-3.1518994393082405e-08
7681,-1.9774306525089174e-07
7682,-3.150019845386468e-08
7683,-1.9764181867552727e-07
7684,-3.1481418434270507e-08
7685,-1.9754064990601337e-07
7686,-3.1462654301101205e-08
7687,-1.9743955884623143e-07
7688,-3.14439060367674e-08
7689,-1.9733854542721187e-07
7690,-3.1425173622828816e-08
7691,-1.9723760957465544e-07
7692,-3.140645705747766e-08
7693,-1.9713675120498933e-07
7694,-3.1387756300545856e-08
7695,-1.97035970219864e-07
7696,-3.136907134087019e-08
7697,-1.969352665649802e-07
7698,-3.135040216124454e-08
7699,-1.9683464015247024e-07
7700,-3.1331748757179564e-08
7701,-1.967340909031714e-07
7702,-3.1313111098127804e-08
7703,-1.9663361871915702e-07
7704,-3.129448916570353e-08
7705,-1.9653322354904402e-07
7706,-3.1275882945747746e-08
7707,-1.9643290530675438e-07
7708,-3.1257292426560644e-08
7709,-1.9633266391033922e-07
7710,-3.123871758320202e-08
7711,-1.962324992859499e-07
7712,-3.1220158418234265e-08
7713,-1.961324113513914e-07
7714,-3.1201614888331885e-08
7715,-1.960324000228473e-07
7716,-3.118308697576643e-08
7717,-1.959324652141826e-07
7718,-3.116457467981259e-08
7719,-1.9583260686788995e-07
7720,-3.114607798047237e-08
7721,-1.957328248909968e-07
7722,-3.112759685459758e-08
7723,-1.956331192205627e-07
7724,-3.110913128447085e-08
7725,-1.955334897532406e-07
7726,-3.109068125829718e-08
7727,-1.954339364406914e-07
7728,-3.107224676265132e-08
7729,-1.9533445918395892e-07
7730,-3.105382777609539e-08
7731,-1.952350579149621e-07
7732,-3.1035424278358534e-08
7733,-1.9513573255136934e-07
7734,-3.1017036253307225e-08
7735,-1.9503648302400595e-07
7736,-3.09986636908065e-08
7737,-1.949373092395772e-07
7738,-3.0980306551894403e-08
7739,-1.9483821112160078e-07
7740,-3.096196484539922e-08
7741,-1.9473918861341875e-07
7742,-3.094363854720049e-08
7743,-1.946402416264897e-07
7744,-3.092532764480699e-08
7745,-1.9454137008627813e-07
7746,-3.090703211788804e-08
7747,-1.9444257390903592e-07
7748,-3.088875193603495e-08
7749,-1.9434385301875615e-07
7750,-3.0870487101284717e-08
7751,-1.9424520734410786e-07
7752,-3.085223758259378e-08
7753,-1.94146636797619e-07
7754,-3.0834003372212007e-08
7755,-1.9404814131690832e-07
7756,-3.081578445360897e-08
7757,-1.9394972082009066e-07
7758,-3.0797580807243813e-08
7759,-1.9385137522185595e-07
7760,-3.077939240528628e-08
7761,-1.9375310445512026e-07
7762,-3.076121925526315e-08
7763,-1.936549084563875e-07
7764,-3.074306132802263e-08
7765,-1.935567871226423e-07
7766,-3.0724918603348456e-08
7767,-1.9345874038928954e-07
7768,-3.070679106354224e-08
7769,-1.9336076818484965e-07
7770,-3.0688678708244714e-08
7771,-1.9326287044161869e-07
7772,-3.067058150554549e-08
7773,-1.9316504706080114e-07
7774,-3.065249943450337e-08
7775,-1.930672979749537e-07
7776,-3.0634432499036595e-08
7777,-1.929696231229146e-07
7778,-3.061638066340274e-08
7779,-1.9287202241416773e-07
7780,-3.059834391672026e-08
7781,-1.927744957795836e-07
7782,-3.058032225013136e-08
7783,-1.9267704313975741e-07
7784,-3.0562315637414544e-08
7785,-1.925796644206857e-07
7786,-3.054432406616997e-08
7787,-1.9248235955252043e-07
7788,-3.05263475113222e-08
7789,-1.9238512845254374e-07
7790,-3.05083859706271e-08
7791,-1.9228797105282956e-07
7792,-3.0490439439068655e-08
7793,-1.9219088728395053e-07
7794,-3.047250786619038e-08
7795,-1.9209387704278634e-07
7796,-3.045459124783354e-08
7797,-1.919969402862321e-07
7798,-3.043668959158547e-08
7799,-1.9190007694457427e-07
7800,-3.0418802868153905e-08
7801,-1.9180328691958115e-07
7802,-3.040093104306854e-08
7803,-1.9170657013611252e-07
7804,-3.038307410061347e-08
7805,-1.9160992650851557e-07
7806,-3.036523203638674e-08
7807,-1.9151335600569436e-07
7808,-3.034740485609305e-08
7809,-1.9141685853958163e-07
7810,-3.03295925164686e-08
7811,-1.9132043402319804e-07
7812,-3.03117950053474e-08
7813,-1.912240823846704e-07
7814,-3.0294012306119795e-08
7815,-1.9112780354789939e-07
7816,-3.027624440758822e-08
7817,-1.9103159744295319e-07
7818,-3.0258491286881496e-08
7819,-1.909354640025595e-07
7820,-3.024075293619831e-08
7821,-1.9083940314144117e-07
7822,-3.022302933096301e-08
7823,-1.9074341479938766e-07
7824,-3.0205320465078846e-08
7825,-1.9064749889675146e-07
7826,-3.018762631912199e-08
7827,-1.905516553678444e-07
7828,-3.0169946887571045e-08
7829,-1.9045588412122076e-07
7830,-3.0152282124209786e-08
7831,-1.903601850977198e-07
7832,-3.013463203812222e-08
7833,-1.9026455821809243e-07
7834,-3.01169965915185e-08
7835,-1.9016900340322958e-07
7836,-3.0099375797674075e-08
7837,-1.900735206117028e-07
7838,-3.008176963988448e-08
7839,-1.8997810974799974e-07
7840,-3.00641780880136e-08
7841,-1.8988277073598017e-07
7842,-3.0046601107085094e-08
7843,-1.8978750349812277e-07
7844,-3.002903871606052e-08
7845,-1.8969230798337405e-07
7846,-3.001149088743062e-08
7847,-1.8959718411069782e-07
7848,-2.999395759286288e-08
7849,-1.895021317946763e-07
7850,-2.9976438831115356e-08
7851,-1.8940715098026634e-07
7852,-2.9958934583142337e-08
7853,-1.8931224158872823e-07
7854,-2.99414448343467e-08
7855,-1.8921740355207082e-07
7856,-2.992396957201419e-08
7857,-1.8912263678808226e-07
7858,-2.990650876772568e-08
7859,-1.8902794123908044e-07
7860,-2.988906241530115e-08
7861,-1.889333168259516e-07
7862,-2.9871630506238246e-08
7863,-1.8883876347900886e-07
7864,-2.985421300487199e-08
7865,-1.887442811224835e-07
7866,-2.983680992140062e-08
7867,-1.8864986969448429e-07
7868,-2.9819421220271026e-08
7869,-1.8855552910690447e-07
7870,-2.9802046890071815e-08
7871,-1.8846125930785401e-07
7872,-2.9784686923207223e-08
7873,-1.8836706021977065e-07
7874,-2.9767341287750817e-08
7875,-1.8827293175720894e-07
7876,-2.9750009981246523e-08
7877,-1.8817887386418904e-07
7878,-2.9732692988778928e-08
7879,-1.8808488647069495e-07
7880,-2.97153902990544e-08
7881,-1.8799096951645293e-07
7882,-2.969810190019826e-08
7883,-1.8789712291134225e-07
7884,-2.968082775210949e-08
7885,-1.8780334657861354e-07
7886,-2.9663567849152602e-08
7887,-1.8770964046122047e-07
7888,-2.9646322175039884e-08
7889,-1.8761600448908026e-07
7890,-2.96290907347146e-08
7891,-1.875224386084465e-07
7892,-2.961187350213871e-08
7893,-1.874289427170071e-07
7894,-2.9594670453670746e-08
7895,-1.8733551674840064e-07
7896,-2.9577481568014142e-08
7897,-1.8724216064659335e-07
7898,-2.9560306851034628e-08
7899,-1.8714887434805653e-07
7900,-2.9543146283099768e-08
7901,-1.8705565777606168e-07
7902,-2.952599984393851e-08
7903,-1.8696251085509427e-07
7904,-2.9508867503312017e-08
7905,-1.8686943350900038e-07
7906,-2.9491749272099504e-08
7907,-1.8677642567335396e-07
7908,-2.947464511930685e-08
7909,-1.866834872891577e-07
7910,-2.9457555036027675e-08
7911,-1.8659061828728049e-07
7912,-2.9440479008872718e-08
7913,-1.8649781858456212e-07
7914,-2.9423417015700198e-08
7915,-1.864050881281393e-07
7916,-2.9406369046415715e-08
7917,-1.8631242682859488e-07
7918,-2.9389335082064576e-08
7919,-1.862198346377661e-07
7920,-2.9372315117420648e-08
7921,-1.8612731147281233e-07
7922,-2.9355309122999262e-08
7923,-1.8603485725159642e-07
7924,-2.933831709226056e-08
7925,-1.859424719437905e-07
7926,-2.932133901555895e-08
7927,-1.8585015545848712e-07
7928,-2.930437487345725e-08
7929,-1.8575790772272424e-07
7930,-2.9287424642093596e-08
7931,-1.856657286788433e-07
7932,-2.927048832203319e-08
7933,-1.8557361825086324e-07
7934,-2.9253565884503662e-08
7935,-1.8548157635967713e-07
7936,-2.9236657327212403e-08
7937,-1.8538960295755964e-07
7938,-2.9219762600390145e-08
7939,-1.8529769797962244e-07
7940,-2.9202881759167578e-08
7941,-1.85205861356335e-07
7942,-2.918601474271225e-08
7943,-1.8511409298571613e-07
7944,-2.9169161514189504e-08
7945,-1.8502239281417415e-07
7946,-2.9152322085923736e-08
7947,-1.8493076079531609e-07
7948,-2.9135496458834887e-08
7949,-1.8483919686843167e-07
7950,-2.9118684613590835e-08
7951,-1.8474770093721748e-07
7952,-2.9101886507316598e-08
7953,-1.846562729445848e-07
7954,-2.9085102143396935e-08
7955,-1.8456491281890302e-07
7956,-2.9068331506746856e-08
7957,-1.844736204887699e-07
7958,-2.9051574576539508e-08
7959,-1.8438239589907128e-07
7960,-2.903483135252216e-08
7961,-1.8429123899844894e-07
7962,-2.9018101823463952e-08
7963,-1.842001496883706e-07
7964,-2.9001385938491118e-08
7965,-1.841091278975333e-07
7966,-2.8984683711062936e-08
7967,-1.8401817359546005e-07
7968,-2.8967995145681253e-08
7969,-1.839272866962029e-07
7970,-2.8951320203709798e-08
7971,-1.8383646714031882e-07
7972,-2.89346588794355e-08
7973,-1.8374571489137738e-07
7974,-2.8918011216801764e-08
7975,-1.8365502995892186e-07
7976,-2.8901377312750633e-08
7977,-1.8356441244504093e-07
7978,-2.8884757392769388e-08
7979,-1.8347386273393035e-07
7980,-2.8868152182899917e-08
7981,-1.8338338195394433e-07
7982,-2.885156349947367e-08
7983,-1.832929730546943e-07
7984,-2.8834995997563568e-08
7985,-1.8320264347880767e-07
7986,-2.8818461202908187e-08
7987,-1.8311241146338088e-07
7988,-2.8801986656236325e-08
7989,-1.830223197095167e-07
7990,-2.8785634917304613e-08
7991,-1.8293246226901139e-07
7992,-2.8769536695767984e-08
7993,-1.8284302491958214e-07
7994,-2.8753921826157157e-08
7995,-1.8275429285066833e-07
7996,-2.8739017670236322e-08
7997,-1.8266635795980178e-07
7998,-2.8724181159971494e-08
7999,-1.825773970825193e-07
8000,-2.8703553905310587e-08


==> anc/input_csv/Z_c2p1_solve_rhs_ag.csv <==
m,z_m
0,1.299480419924766
1,2.279109880606883
2,0.09010903739567133
3,-0.5515481145614647
4,-0.5251452129062049
5,-0.5510442685833653
6,-0.3378024286364669
7,-0.3227106517411555
8,-0.17383736638498617
9,-0.18250769278767767
10,-0.09103389053527558
11,-0.11219014708238834
12,-0.053084455645145225
13,-0.07646898439377921
14,-0.03491186484335363
15,-0.056491146757333945
16,-0.025146009332192767
17,-0.0439884975430643
18,-0.019185778475905208
19,-0.0354318164941003
20,-0.015172286966706052
21,-0.029216470742576866
22,-0.01229330729383611
23,-0.02452474960187596
24,-0.010145084547479201
25,-0.020887267610094847
26,-0.008498692673617744
27,-0.018008661010021656
28,-0.007210898959279176
29,-0.01569153793258692
30,-0.006186360824985364
31,-0.013798803193649728
32,-0.005359151531642024
33,-0.012232652386324611
34,-0.004682488444029007
35,-0.010921827003890251
36,-0.004122493214881193
37,-0.009813463134110304
38,-0.003654197369046916
39,-0.008867702876068391
40,-0.0032589037443760053
41,-0.008054048092265663
42,-0.002922405240275769
43,-0.007348845877964133
44,-0.0026337606362753546
45,-0.006733524804913146
46,-0.002384439437778597
47,-0.006193338079593761
48,-0.002167715226165088
49,-0.005716454540056205
50,-0.001978228955547032
51,-0.005293292022393029
52,-0.001811670220285747
53,-0.004916022091521318
54,-0.0016645416006023039
55,-0.004578197620354241
56,-0.0015339823225687253
57,-0.004274469590976816
58,-0.0014176348187201644
59,-0.004000369490605084
60,-0.0013135426973312006
61,-0.0037521404844778864
62,-0.0012200719698434806
63,-0.0035266052475537795
64,-0.0011358496848154031
65,-0.0033210616225229058
66,-0.0010597157189098363
67,-0.0031331995968390584
68,-0.0009906846055011576
69,-0.002961034755787783
70,-0.0009279150878507186
71,-0.0028028545730988063
72,-0.0008706856654545462
73,-0.0026571747809577525
74,-0.000818374825932778
75,-0.002522703711151329
76,-0.0007704449666478525
77,-0.002398312982968247
78,-0.0007264292416395345
79,-0.002283013277032703
80,-0.0006859207427973472
81,-0.0021759342094877787
82,-0.0006485635549143709
83,-0.0020763075309464803
84,-0.0006140453237615283
85,-0.0019834530360687136
86,-0.0005820910524545782
87,-0.001896766694452194
88,-0.0005524579001898858
89,-0.0018157106109067554
90,-0.0005249308029905182
91,-0.0017398044992696833
92,-0.0004993187717148282
93,-0.0016686184141540383
94,-0.0004754517506157787
95,-0.0016017665325582678
96,-0.0004531779417877442
97,-0.001538901815288491
98,-0.00043236151844226034
99,-0.0014797114085270075
100,-0.00041288066394928874
101,-0.0014239126703901432
102,-0.0003946258848419195
103,-0.00137124972708769
104,-0.00037749855503434247
105,-0.0013214904794099193
106,-0.00036140965586213075
107,-0.0012744239933762465
108,-0.0003462786825043381
109,-0.0012298582196365354
110,-0.00033203269222813035
111,-0.0011876179950504532
112,-0.0003186054738879779
113,-0.0011475432871838344
114,-0.0003059368214123035
115,-0.0011094876485110762
116,-0.000293971896694804
117,-0.0010733168520996844
118,-0.0002826606695787153
119,-0.0010389076848407153
120,-0.0002719574245178408
121,-0.0010061468777074031
122,-0.00026182032497928226
123,-0.0009749301555199782
124,-0.0002522110280656761
125,-0.0009451613912029113
126,-0.00024309434284446458
127,-0.0009167518515470651
128,-0.00023443792682220423
129,-0.0008896195233509226
130,-0.00022621201583066487
131,-0.0008636885102772238
132,-0.0002183891831516985
133,-0.0008388884920314538
134,-0.00021094412437150416
135,-0.0008151542386483844
136,-0.0002038534648607326
137,-0.0007924251734934772
138,-0.00019709558721272188
139,-0.0007706449795206474
140,-0.00019065047634062263
141,-0.0007497612439218868
142,-0.00018449958017243792
143,-0.0007297251369442405
144,-0.00017862568420600738
145,-0.0007104911211861075
146,-0.00017301279836767368
147,-0.0006920166880786326
148,-0.00016764605480996104
149,-0.0006742621187048007
150,-0.00016251161549724223
151,-0.0006571902664203431
152,-0.0001575965884720773
153,-0.0006407663589804276
154,-0.0001528889519171497
155,-0.0006249578182740996
156,-0.00014837748522247837
157,-0.0006097340958382422
158,-0.00014405170627028558
159,-0.0005950665225951094
160,-0.00013990181436519984
161,-0.0005809281714606215
162,-0.00013591863820476094
163,-0.0005672937315205878
164,-0.00013209358840102946
165,-0.0005541393927290637
166,-0.00012841861410621357
167,-0.0005414427400862404
168,-0.00012488616333910529
169,-0.0005291826564545023
170,-0.00012148914667623781
171,-0.0005173392331906988
172,-0.00011822090393711795
173,-0.0005058936878663997
174,-0.00011507517365921344
175,-0.0004948282885196051
176,-0.00011204606503992947
177,-0.00048412628371956215
178,-0.0001091280321285933
179,-0.0004737718380775769
180,-0.00010631585011995196
181,-0.0004637499726291492
182,-0.00010360459345989743
183,-0.0004540465096938854
184,-0.00010098961571842963
185,-0.000444648021893341
186,-9.846653098409189e-05
187,-0.00043554178484515036
188,-9.603119667583148e-05
189,-0.00042671573336669233
190,-9.367969767861651e-05
191,-0.0004181584208053781
192,-9.1408331642378e-05
193,-0.00040985898127821903
194,-8.921359539452858e-05
195,-0.00040180709459636233
196,-8.709217232267421e-05
197,-0.00039399295359223514
198,-8.504092069113322e-05
199,-0.00038640723378428746
200,-8.305686280287068e-05
201,-0.00037904106503716017
202,-8.11371748947808e-05
203,-0.0003718860052047384
204,-7.927917780154181e-05
205,-0.00036493401553053484
206,-7.74803282337613e-05
207,-0.0003581774376705429
208,-7.573821066365664e-05
209,-0.0003516089722419887
210,-7.405052977583351e-05
211,-0.0003452216587721366
212,-7.241510342539191e-05
213,-0.0003390088569425828
214,-7.082985607010922e-05
215,-0.0003329642290360381
216,-6.929281264038708e-05
217,-0.0003270817234976275
218,-6.780209281394202e-05
219,-0.0003213555595306253
220,-6.63559056650966e-05
221,-0.0003157802126527278
222,-6.495254466109179e-05
223,-0.0003103504011448428
224,-6.359038297999076e-05
225,-0.00030506107332993324
226,-6.22678691268531e-05
227,-0.00029990739562432066
228,-6.098352282705955e-05
229,-0.0002948847413079909
230,-5.9735931176439385e-05
231,-0.00028998867996500214
232,-5.8523745030752805e-05
233,-0.0002852149675485537
234,-5.734567561725789e-05
235,-0.0002805595370287678
236,-5.6200491353201945e-05
237,-0.0002760184895844539
238,-5.5087014857024725e-05
239,-0.00027158808630295856
240,-5.400412013881962e-05
241,-0.00026726474035457595
242,-5.295072995830166e-05
243,-0.0002630450096112227
244,-5.1925813338793825e-05
245,-0.00025892558968023337
246,-5.092838322678368e-05
247,-0.00025490330732700993
248,-4.995749428773297e-05
249,-0.00025097511426201843
250,-4.90122408288263e-05
251,-0.00024713808126893856
252,-4.8091754840719835e-05
253,-0.00024338939265275606
254,-4.7195204150287554e-05
255,-0.00023972634098817932
256,-4.6321790677725684e-05
257,-0.0002361463221498961
258,-4.547074879072488e-05
259,-0.0002326468306071707
260,-4.46413437503857e-05
261,-0.00022922545496718087
262,-4.383287024225946e-05
263,-0.0002258798737520895
264,-4.304465098797376e-05
265,-0.0002226078513958597
266,-4.227603543219174e-05
267,-0.00021940723444774312
268,-4.152639849996884e-05
269,-0.0002162759479704329
270,-4.079513942083597e-05
271,-0.00021321199212163345
272,-4.008168061522022e-05
273,-0.0002102134389082131
274,-3.938546663938043e-05
275,-0.00020727842910313186
276,-3.8705963185658445e-05
277,-0.00020440516931604947
278,-3.8042656134681925e-05
279,-0.00020159192920856208
280,-3.739505065631432e-05
281,-0.00019883703884621395
282,-3.6762670356717e-05
283,-0.00019613888617961385
284,-3.614505646882978e-05
285,-0.00019349591464745247
286,-3.55417670836352e-05
287,-0.0001909066208946426
288,-3.495237641995752e-05
289,-0.00018836955259946296
290,-3.437647413080676e-05
291,-0.00018588330640376035
292,-3.3813664643851914e-05
293,-0.0001834465259403821
294,-3.326356653439084e-05
295,-0.00018105789995318712
296,-3.272581192891601e-05
297,-0.00017871616050407855
298,-3.22000459376072e-05
299,-0.00017642008126296266
300,-3.168592611416123e-05
301,-0.00017416847587602957
302,-3.118312194145277e-05
303,-0.00017196019640827953
304,-3.0691314341603706e-05
305,-0.00016979413185652355
306,-3.021019520936153e-05
307,-0.00016766920672941525
308,-2.973946696723932e-05
309,-0.0001655843796905616
310,-2.9278842141358838e-05
311,-0.0001635386422620467
312,-2.8828042957098876e-05
313,-0.0001615310175850425
314,-2.838680095325983e-05
315,-0.00015956055923479118
316,-2.7954856613956926e-05
317,-0.00015762635008703292
318,-2.7531959017098605e-05
319,-0.000155727501233585
320,-2.711786549902497e-05
321,-0.00015386315094458042
322,-2.6712341333942e-05
323,-0.00015203246367479113
324,-2.6315159427752194e-05
325,-0.00015023462911249608
326,-2.592610002561232e-05
327,-0.00014846886126821144
328,-2.554495043215971e-05
329,-0.00014673439760179747
330,-2.5171504744188465e-05
331,-0.00014503049818592398
332,-2.480556359489169e-05
333,-0.0001433564449042136
334,-2.4446933909201908e-05
335,-0.00014171154068233334
336,-2.4095428669613646e-05
337,-0.00014009510875072738
338,-2.3750866692166715e-05
339,-0.0001385064919372579
340,-2.341307241190408e-05
341,-0.00013694505198853747
342,-2.3081875677282406e-05
343,-0.0001354101689185203
344,-2.2757111553433245e-05
345,-0.000133901240383175
346,-2.2438620133531377e-05
347,-0.0001324176810800616
348,-2.2126246358104497e-05
349,-0.00013095892217164666
350,-2.1819839841689417e-05
351,-0.00012952441073124454
352,-2.1519254706716288e-05
353,-0.00012811360921070834
354,-2.12243494242187e-05
355,-0.00012672599492875047
356,-2.0934986660901588e-05
357,-0.0001253610595790674
358,-2.0651033132472954e-05
359,-0.00012401830875740508
360,-2.0372359462906988e-05
361,-0.00012269726150668304
362,-2.0098840049256766e-05
363,-0.000121397449879478
364,-1.9830352931969347e-05
365,-0.0001201184185169376
366,-1.956677967014748e-05
367,-0.00011885972424360783
368,-1.9308005221879727e-05
369,-0.00011762093567742806
370,-1.9053917829276762e-05
371,-0.00011640163285426632
372,-1.880440890782085e-05
373,-0.00011520140686628145
374,-1.8559372940133416e-05
375,-0.00011401985951356708
376,-1.8318707373816382e-05
377,-0.00011285660296870747
378,-1.808231252318676e-05
379,-0.00011171125945344635
380,-1.78500914747979e-05
381,-0.00011058346092705229
382,-1.762194999651371e-05
383,-0.00010947284878602181
384,-1.7397796450013345e-05
385,-0.00010837907357431838
386,-1.7177541706418022e-05
387,-0.00010730179470444897
388,-1.696109906569576e-05
389,-0.00010624068018767756
390,-1.674838417813338e-05
391,-0.00010519540637459929
392,-1.6539314969484453e-05
393,-0.00010416565770421191
394,-1.6333811568439023e-05
395,-0.00010315112646199089
396,-1.6131796236894616e-05
397,-0.00010215151254642036
398,-1.593319330283018e-05
399,-0.00010116652324353505
400,-1.573792909553776e-05
401,-0.00010019587300927388
402,-1.5545931883199294e-05
403,-9.923928325920678e-05
404,-1.5357131812626917e-05
405,-9.829648216545606e-05
406,-1.5171460851329843e-05
407,-9.736720446065979e-05
408,-1.4988852731499834e-05
409,-9.645119124829697e-05
410,-1.480924289605003e-05
411,-9.55481898196366e-05
412,-1.4632568446547467e-05
413,-9.465795347663437e-05
414,-1.4458768092913658e-05
415,-9.378024136073707e-05
416,-1.4287782104908435e-05
417,-9.291481828748273e-05
418,-1.4119552265367936e-05
419,-9.206145458645215e-05
420,-1.3954021824982231e-05
421,-9.121992594646155e-05
422,-1.3791135458618352e-05
423,-9.039001326583642e-05
424,-1.3630839223177127e-05
425,-8.957150250761626e-05
426,-1.3473080516949026e-05
427,-8.876418455931307e-05
428,-1.3317808040149994e-05
429,-8.79678550972803e-05
430,-1.3164971757006548e-05
431,-8.718231445537417e-05
432,-1.301452285900554e-05
433,-8.640736749788934e-05
434,-1.2866413729397374e-05
435,-8.564282349638663e-05
436,-1.2720597908853813e-05
437,-8.488849601057969e-05
438,-1.2577030062281772e-05
439,-8.41442027728238e-05
440,-1.243566594680689e-05
441,-8.340976557637549e-05
442,-1.2296462380716762e-05
443,-8.268501016694297e-05
444,-1.2159377213342471e-05
445,-8.196976613774273e-05
446,-1.2024369296136462e-05
447,-8.126386682776646e-05
448,-1.1891398454531902e-05
449,-8.056714922323102e-05
450,-1.1760425460846017e-05
451,-7.987945386192856e-05
452,-1.1631412007767078e-05
453,-7.920062474055919e-05
454,-1.1504320683066895e-05
455,-7.853050922490069e-05
456,-1.1379114944843093e-05
457,-7.786895796263738e-05
458,-1.1255759097672089e-05
459,-7.721582479888162e-05
460,-1.1134218269482609e-05
461,-7.657096669415255e-05
462,-1.1014458389144234e-05
463,-7.593424364485786e-05
464,-1.0896446164785886e-05
465,-7.530551860612689e-05
466,-1.0780149062807331e-05
467,-7.468465741689269e-05
468,-1.0665535287431358e-05
469,-7.407152872719708e-05
470,-1.0552573761036613e-05
471,-7.346600392767258e-05
472,-1.0441234105013785e-05
473,-7.286795708105471e-05
474,-1.0331486621220493e-05
475,-7.227726485564519e-05
476,-1.0223302273981265e-05
477,-7.169380646067835e-05
478,-1.011665267269909e-05
479,-7.11174635837941e-05
480,-1.0011510054966402e-05
481,-7.054812032996147e-05
482,-9.907847270120916e-06
483,-6.99856631623671e-05
484,-9.80563776336526e-06
485,-6.942998084489039e-05
486,-9.70485556035299e-06
487,-6.888096438632678e-05
488,-9.605475252261899e-06
489,-6.833850698608596e-05
490,-9.507471981217475e-06
491,-6.780250398140252e-05
492,-9.410821426235479e-06
493,-6.727285279612043e-05
494,-9.315499789520843e-06
495,-6.674945289078181e-05
496,-9.221483783208649e-06
497,-6.623220571428748e-05
498,-9.128750616519171e-06
499,-6.572101465670211e-05
500,-9.037277983198285e-06
501,-6.521578500347561e-05
502,-8.947044049367899e-06
503,-6.471642389088925e-05
504,-8.858027441784634e-06
505,-6.422284026271113e-05
506,-8.77020723626536e-06
507,-6.373494482797489e-05
508,-8.683562946678012e-06
509,-6.325265002016803e-05
510,-8.598074514128083e-06
511,-6.277586995714944e-05
512,-8.513722296318367e-06
513,-6.230452040239088e-05
514,-8.430487057602743e-06
515,-6.183851872722536e-05
516,-8.348349958646558e-06
517,-6.137778387392822e-05
518,-8.267292547242408e-06
519,-6.0922236320188885e-05
520,-8.187296748639082e-06
521,-6.047179804397664e-05
522,-8.108344856588086e-06
523,-6.0026392489876406e-05
524,-8.030419524411098e-06
525,-5.958594453584017e-05
526,-7.953503756319199e-06
527,-5.915038046111876e-05
528,-7.877580899272855e-06
529,-5.8719627915066274e-05
530,-7.80263463461512e-06
531,-5.829361588635545e-05
532,-7.728648970236197e-06
533,-5.78722746734391e-05
534,-7.655608232811663e-06
535,-5.7455535855631065e-05
536,-7.583497060492756e-06
537,-5.704333226485606e-05
538,-7.51230039536641e-06
539,-5.663559795800136e-05
540,-7.442003476436422e-06
541,-5.623226819039451e-05
542,-7.372591832834225e-06
543,-5.5833279389586863e-05
544,-7.3040512770286715e-06
545,-5.543856912997632e-05
546,-7.236367898257654e-06
547,-5.504807610789692e-05
548,-7.169528056166587e-06
549,-5.466174011754999e-05
550,-7.10351837456902e-06
551,-5.427950202735093e-05
552,-7.0383257355402206e-06
553,-5.390130375704383e-05
554,-6.973937273439634e-06
555,-5.352708825537528e-05
556,-6.9103403693302945e-06
557,-5.3156799478064e-05
558,-6.847522645079454e-06
559,-5.27903823664851e-05
560,-6.785471958202655e-06
561,-5.242778282699922e-05
562,-6.724176396626117e-06
563,-5.206894771086684e-05
564,-6.663624273475392e-06
565,-5.171382479408667e-05
566,-6.603804121783168e-06
567,-5.136236275819699e-05
568,-6.544704689914151e-06
569,-5.101451117171405e-05
570,-6.486314936877272e-06
571,-5.067022047161501e-05
572,-6.428624027395763e-06
573,-5.0329441945176925e-05
574,-6.371621327357463e-06
575,-4.9992127712765004e-05
576,-6.315296399858053e-06
577,-4.9658230710888305e-05
578,-6.259639000550207e-06
579,-4.9327704675083046e-05
580,-6.2046390732763805e-06
581,-4.90005041238532e-05
582,-6.1502867462707145e-06
583,-4.867658434293279e-05
584,-6.0965723283738556e-06
585,-4.8355901369839655e-05
586,-6.043486304755569e-06
587,-4.803841197821799e-05
588,-5.991019333078504e-06
589,-4.772407366345897e-05
590,-5.939162240145536e-06
591,-4.741284462827721e-05
592,-5.887906018245337e-06
593,-4.710468376854599e-05
594,-5.837241821371733e-06
595,-4.679955065928307e-05
596,-5.787160961967201e-06
597,-4.649740554152086e-05
598,-5.7376549076457035e-06
599,-4.6198209309050486e-05
600,-5.688715277806937e-06
601,-4.5901923495434956e-05
602,-5.640333840456736e-06
603,-4.560851026160679e-05
604,-5.592502509184886e-06
605,-4.5317932383634886e-05
606,-5.545213340115418e-06
607,-4.503015324060949e-05
608,-5.498458528829829e-06
609,-4.47451368029211e-05
610,-5.452230407596677e-06
611,-4.4462847620984423e-05
612,-5.406521442548026e-06
613,-4.4183250813911564e-05
614,-5.361324230862311e-06
615,-4.390631205853716e-05
616,-5.3166314981108094e-06
617,-4.36319975788503e-05
618,-5.272436095652253e-06
619,-4.3360274135500885e-05
620,-5.228730998037109e-06
621,-4.309110901543772e-05
622,-5.1855093004748865e-06
623,-4.282447002211274e-05
624,-5.142764216523689e-06
625,-4.256032546564923e-05
626,-5.100489075554876e-06
627,-4.229864415317567e-05
628,-5.058677320432114e-06
629,-4.203939537956173e-05
630,-5.0173225053372555e-06
631,-4.178254891832804e-05
632,-4.97641829353242e-06
633,-4.152807501263787e-05
634,-4.935958455062163e-06
635,-4.127594436645777e-05
636,-4.895936864691246e-06
637,-4.102612813615866e-05
638,-4.856347499921885e-06
639,-4.07785979220859e-05
640,-4.817184438829007e-06
641,-4.053332576031981e-05
642,-4.77844185819875e-06
643,-4.0290284114737645e-05
644,-4.740114031490767e-06
645,-4.004944586907002e-05
646,-4.702195326994408e-06
647,-3.9810784319268346e-05
648,-4.664680205938025e-06
649,-3.957427316602229e-05
650,-4.627563220780096e-06
651,-3.933988650738566e-05
652,-4.590839013329268e-06
653,-3.9107598831558414e-05
654,-4.554502313093384e-06
655,-3.887738500984422e-05
656,-4.5185479355031155e-06
657,-3.864922028974359e-05
658,-4.482970780338523e-06
659,-3.84230802882543e-05
660,-4.447765830110812e-06
661,-3.819894098517238e-05
662,-4.4129281484035805e-06
663,-3.797677871670032e-05
664,-4.378452878467711e-06
665,-3.775657016906168e-05
666,-4.3443352415322995e-06
667,-3.753829237225596e-05
668,-4.310570535440141e-06
669,-3.7321922694056025e-05
670,-4.277154133193481e-06
671,-3.7107438834038697e-05
672,-4.244081481529187e-06
673,-3.689481881768624e-05
674,-4.2113480995319595e-06
675,-3.6684040990753675e-05
676,-4.178949577239204e-06
677,-3.647508401361257e-05
678,-4.146881574373666e-06
679,-3.626792685577544e-05
680,-4.115139819004873e-06
681,-3.606254879057191e-05
682,-4.0837201063606415e-06
683,-3.585892938985992e-05
684,-4.0526182974868e-06
685,-3.565704851884963e-05
686,-4.021830318049129e-06
687,-3.54568863310409e-05
688,-3.9913521571843936e-06
689,-3.5258423263292335e-05
690,-3.961179866294372e-06
691,-3.5061640031040674e-05
692,-3.931309558006981e-06
693,-3.486651762340993e-05
694,-3.901737404911848e-06
695,-3.467303729863669e-05
696,-3.872459638547679e-06
697,-3.4481180579491936e-05
698,-3.843472548320232e-06
699,-3.4290929248766224e-05
700,-3.814772480474958e-06
701,-3.410226534493567e-05
702,-3.7863558370480273e-06
703,-3.3915171157825465e-05
704,-3.7582190748901133e-06
705,-3.372962922441925e-05
706,-3.7303587046335934e-06
707,-3.35456223246033e-05
708,-3.7027712897537287e-06
709,-3.336313347730701e-05
710,-3.6754534456463855e-06
711,-3.318214593640124e-05
712,-3.648401838708141e-06
713,-3.300264318682557e-05
714,-3.6216131853805897e-06
715,-3.282460894072947e-05
716,-3.5950842513251512e-06
717,-3.264802713380289e-05
718,-3.5688118504978894e-06
719,-3.2472881921481404e-05
720,-3.5427928443047397e-06
721,-3.229915767545977e-05
722,-3.517024140860911e-06
723,-3.212683898011324e-05
724,-3.491502694097238e-06
725,-3.195591062900833e-05
726,-3.466225502909397e-06
727,-3.1786357621425925e-05
728,-3.4411896104215395e-06
729,-3.161816515916913e-05
730,-3.416392103309717e-06
731,-3.1451318643237854e-05
732,-3.391830110926645e-06
733,-3.128580367049393e-05
734,-3.3675008045652813e-06
735,-3.1121606030675075e-05
736,-3.343401396821895e-06
737,-3.095871170321706e-05
738,-3.319529140894088e-06
739,-3.0797106854226805e-05
740,-3.2958813296832583e-06
741,-3.063677783342128e-05
742,-3.2724552953734926e-06
743,-3.047771117138789e-05
744,-3.2492484086512654e-06
745,-3.031989357655652e-05
746,-3.2262580780097063e-06
747,-3.016331193241088e-05
748,-3.2034817491485904e-06
749,-3.000795329474779e-05
750,-3.180916904393951e-06
751,-2.9853804889005232e-05
752,-3.1585610620149088e-06
753,-2.9700854107468884e-05
754,-3.136411775630553e-06
755,-2.9549088506775074e-05
756,-3.1144666335818223e-06
757,-2.9398495805268605e-05
758,-3.092723258453223e-06
759,-2.924906388056769e-05
760,-3.0711793064378877e-06
761,-2.9100780766983702e-05
762,-3.049832466730867e-06
763,-2.895363465314326e-05
764,-3.028680461065115e-06
765,-2.8807613879595835e-05
766,-3.0077210431300676e-06
767,-2.8662706936485287e-05
768,-2.986951998091133e-06
769,-2.851890246124085e-05
770,-2.966371141946847e-06
771,-2.837618923627685e-05
772,-2.9459763211671283e-06
773,-2.8234556186787894e-05
774,-2.925765412112907e-06
775,-2.8093992378621017e-05
776,-2.9057363205742473e-06
777,-2.7954487016103356e-05
778,-2.8858869812831867e-06
779,-2.78160294398901e-05
780,-2.86621535744292e-06
781,-2.7678609124975853e-05
782,-2.8467194402575726e-06
783,-2.7542215678576254e-05
784,-2.8273972484732754e-06
785,-2.740683883825055e-05
786,-2.808246827958909e-06
787,-2.727246846980612e-05
788,-2.7892662512853876e-06
789,-2.7139094565519968e-05
790,-2.770453617244702e-06
791,-2.7006707242107257e-05
792,-2.7518070504466765e-06
793,-2.687529673896927e-05
794,-2.7333247008833185e-06
795,-2.6744853416280244e-05
796,-2.7150047436009663e-06
797,-2.6615367753279108e-05
798,-2.69684537824643e-06
799,-2.6486830346430974e-05
800,-2.678844828639825e-06
801,-2.6359231907773763e-05
802,-2.661001342506535e-06
803,-2.6232563263153247e-05
804,-2.6433131909587256e-06
805,-2.610681535052487e-05
806,-2.6257786682539926e-06
807,-2.5981979218372072e-05
808,-2.608396091307305e-06
809,-2.5858046024116022e-05
810,-2.5911637994550557e-06
811,-2.573500703242269e-05
812,-2.5740801540172615e-06
813,-2.5612853613667823e-05
814,-2.5571435379968454e-06
815,-2.5491577242540914e-05
816,-2.5403523557987003e-06
817,-2.537116949636067e-05
818,-2.5237050327209683e-06
819,-2.525162205357013e-05
820,-2.507200014790441e-06
821,-2.5132926692497528e-05
822,-2.4908357684164155e-06
823,-2.5015075289721692e-05
824,-2.4746107800257487e-06
825,-2.4898059818738058e-05
826,-2.4585235557830183e-06
827,-2.4781872348527014e-05
828,-2.4425726212920894e-06
829,-2.466650504225393e-05
830,-2.426756521301067e-06
831,-2.4551950155919634e-05
832,-2.4110738193799672e-06
833,-2.4438200036923006e-05
834,-2.395523097669259e-06
835,-2.432524712297917e-05
836,-2.380102956623255e-06
837,-2.421308394070104e-05
838,-2.3648120146642364e-06
839,-2.410170310425997e-05
840,-2.3496489078579474e-06
841,-2.399109731433425e-05
842,-2.3346122898079636e-06
843,-2.388125935683638e-05
844,-2.319700831326327e-06
845,-2.3772182101691137e-05
846,-2.3049132201702153e-06
847,-2.366385850167813e-05
848,-2.2902481607005127e-06
849,-2.3556281591223337e-05
850,-2.2757043737735183e-06
851,-2.344944448537202e-05
852,-2.26128059643585e-06
853,-2.3343340378610734e-05
854,-2.2469755815980833e-06
855,-2.3237962543664055e-05
856,-2.232788097965828e-06
857,-2.3133304330677246e-05
858,-2.2187169297395867e-06
859,-2.3029359165859074e-05
860,-2.2047608762821556e-06
861,-2.2926120550607457e-05
862,-2.1909187519786466e-06
863,-2.2823582060430282e-05
864,-2.1771893860657225e-06
865,-2.2721737343961676e-05
866,-2.163571622438266e-06
867,-2.262058012192849e-05
868,-2.1500643191965475e-06
869,-2.25201041861454e-05
870,-2.1366663486649244e-06
871,-2.2420303398593337e-05
872,-2.1233765971486805e-06
873,-2.2321171690502973e-05
874,-2.11019396471106e-06
875,-2.2222703061316222e-05
876,-2.097117364894579e-06
877,-2.212489157782675e-05
878,-2.0841457246807103e-06
879,-2.2027731373311537e-05
880,-2.071277984150662e-06
881,-2.1931216646524173e-05
882,-2.05851309637293e-06
883,-2.1835341660929173e-05
884,-2.045850027171122e-06
885,-2.1740100743764105e-05
886,-2.0332877550375e-06
887,-2.1645488285278574e-05
888,-2.0208252708358663e-06
889,-2.1551498737739134e-05
890,-2.008461577671469e-06
891,-2.1458126614780553e-05
892,-1.9961956907429058e-06
893,-2.13653664904799e-05
894,-1.984026637104708e-06
895,-2.127321299856092e-05
896,-1.9719534555603616e-06
897,-2.1181660831666707e-05
898,-1.9599751964487217e-06
899,-2.109070474055133e-05
900,-1.9480909215612767e-06
901,-2.100033953329541e-05
902,-1.9362997038606226e-06
903,-2.09105600745833e-05
904,-1.924600627397875e-06
905,-2.0821361284953573e-05
906,-1.9129927872113016e-06
907,-2.073273814012029e-05
908,-1.901475289055102e-06
909,-2.0644685670106824e-05
910,-1.890047249222884e-06
911,-2.0557198958680832e-05
912,-1.8787077946324651e-06
913,-2.047027314268873e-05
914,-1.8674560624604183e-06
915,-2.0383903411192894e-05
916,-1.8562911999626865e-06
917,-2.029808500484211e-05
918,-1.845212364514333e-06
919,-2.0212813215461796e-05
920,-1.8342187234907014e-06
921,-2.0128083385096382e-05
922,-1.8233094538948616e-06
923,-2.004389090543535e-05
924,-1.8124837423928944e-06
925,-1.9960231217231507e-05
926,-1.80174078511694e-06
927,-1.9877099809654814e-05
928,-1.7910797876296575e-06
929,-1.979449221968114e-05
930,-1.7804999646847287e-06
931,-1.9712404031477532e-05
932,-1.7700005401404642e-06
933,-1.9630830875778227e-05
934,-1.7595807468305252e-06
935,-1.9549768429317558e-05
936,-1.7492398265378864e-06
937,-1.9469212414325986e-05
938,-1.7389770297281671e-06
939,-1.938915859779968e-05
940,-1.7287916154648619e-06
941,-1.9309602790999005e-05
942,-1.7186828512882996e-06
943,-1.9230540848936746e-05
944,-1.7086500132297194e-06
945,-1.915196866987493e-05
946,-1.6986923855989338e-06
947,-1.9073882194689664e-05
948,-1.6888092608533317e-06
949,-1.8996277406298483e-05
950,-1.6789999393996609e-06
951,-1.891915032916256e-05
952,-1.6692637296387142e-06
953,-1.8842497028881994e-05
954,-1.659599947942274e-06
955,-1.87663136117174e-05
956,-1.6500079183726617e-06
957,-1.869059622385179e-05
958,-1.640486972557812e-06
959,-1.8615341051071126e-05
960,-1.6310364496815406e-06
961,-1.8540544318111338e-05
962,-1.6216556963394236e-06
963,-1.8466202288501107e-05
964,-1.6123440665881254e-06
965,-1.839231126380769e-05
966,-1.6031009215841957e-06
967,-1.8318867583183687e-05
968,-1.593925629656537e-06
969,-1.8245867623034753e-05
970,-1.5848175662523765e-06
971,-1.8173307796546443e-05
972,-1.5757761137431283e-06
973,-1.810118455315683e-05
974,-1.5668006613380266e-06
975,-1.8029494378100587e-05
976,-1.5578906050532992e-06
977,-1.7958233792111057e-05
978,-1.5490453475875374e-06
979,-1.7887399350821502e-05
980,-1.5402642981841187e-06
981,-1.7816987644530995e-05
982,-1.5315468727081181e-06
983,-1.774699529765096e-05
984,-1.5228924933979463e-06
985,-1.767741896828789e-05
986,-1.514300588813272e-06
987,-1.7608255347942553e-05
988,-1.5057705938426495e-06
989,-1.7539501161014878e-05
990,-1.4973019495059622e-06
991,-1.747115316445302e-05
992,-1.4888941029546318e-06
993,-1.740320814735889e-05
994,-1.48054650736263e-06
995,-1.733566293062073e-05
996,-1.472258621868639e-06
997,-1.7268514366504804e-05
998,-1.4640299114407166e-06
999,-1.7201759338290207e-05
1000,-1.4558598468941849e-06
1001,-1.7135394759926568e-05
1002,-1.447747904724281e-06
1003,-1.706941757566851e-05
1004,-1.4396935671223124e-06
1005,-1.70038247596532e-05
1006,-1.4316963218347502e-06
1007,-1.693861331565805e-05
1008,-1.423755662127255e-06
1009,-1.6873780276681957e-05
1010,-1.4158710866977377e-06
1011,-1.6809322704586158e-05
1012,-1.4080420995987524e-06
1013,-1.6745237689845023e-05
1014,-1.4002682102370628e-06
1015,-1.6681522351107204e-05
1016,-1.392548933202359e-06
1017,-1.6618173834931813e-05
1018,-1.3848837882926047e-06
1019,-1.6555189315425773e-05
1020,-1.3772723003572705e-06
1021,-1.6492565994004754e-05
1022,-1.3697139993848389e-06
1023,-1.6430301098965934e-05
1024,-1.3622084202817053e-06
1025,-1.636839188526902e-05
1026,-1.3547551028095493e-06
1027,-1.630683563413928e-05
1028,-1.3473535917348465e-06
1029,-1.6245629652864066e-05
1030,-1.3400034365070596e-06
1031,-1.6184771274416295e-05
1032,-1.332704191305945e-06
1033,-1.6124257857190085e-05
1034,-1.3254554150767518e-06
1035,-1.6064086784771573e-05
1036,-1.3182566713364108e-06
1037,-1.600425546548755e-05
1038,-1.3111075281387923e-06
1039,-1.594476133229026e-05
1040,-1.30400755808826e-06
1041,-1.5885601842381464e-05
1042,-1.2969563381975406e-06
1043,-1.5826774477008218e-05
1044,-1.289953449953087e-06
1045,-1.5768276741118593e-05
1046,-1.2829984790965638e-06
1047,-1.571010616312246e-05
1048,-1.276091015726826e-06
1049,-1.5652260294615372e-05
1050,-1.2692306541167424e-06
1051,-1.559473671016381e-05
1052,-1.2624169927935888e-06
1053,-1.5537533007016013e-05
1054,-1.2556496344177096e-06
1055,-1.5480646804842495e-05
1056,-1.248928185661939e-06
1057,-1.5424075745408077e-05
1058,-1.2422522573032785e-06
1059,-1.5367817492543105e-05
1060,-1.235621464099487e-06
1061,-1.531186973164585e-05
1062,-1.2290354247086252e-06
1063,-1.5256230169610608e-05
1064,-1.222493761730316e-06
1065,-1.5200896534491448e-05
1066,-1.215996101603643e-06
1067,-1.5145866575374211e-05
1068,-1.2095420745467426e-06
1069,-1.5091138062013196e-05
1070,-1.2031313145200222e-06
1071,-1.5036708784684195e-05
1072,-1.1967634592265977e-06
1073,-1.4982576553952253e-05
1074,-1.1904381500185743e-06
1075,-1.4928739200464767e-05
1076,-1.1841550318959202e-06
1077,-1.4875194574630062e-05
1078,-1.1779137533808485e-06
1079,-1.4821940546514901e-05
1080,-1.171713966585388e-06
1081,-1.4768975005610301e-05
1082,-1.1655553271053238e-06
1083,-1.471629586055933e-05
1084,-1.1594374939649529e-06
1085,-1.4663901039004278e-05
1086,-1.1533601296463028e-06
1087,-1.4611788487341673e-05
1088,-1.1473228999403827e-06
1089,-1.4559956170573724e-05
1090,-1.1413254740507452e-06
1091,-1.4508402072016207e-05
1092,-1.1353675243981498e-06
1093,-1.4457124193202233e-05
1094,-1.1294487267117534e-06
1095,-1.440612055363943e-05
1096,-1.123568759922357e-06
1097,-1.4355389190543675e-05
1098,-1.1177273061165999e-06
1099,-1.4304928158765722e-05
1100,-1.1119240505610476e-06
1101,-1.4254735530607777e-05
1102,-1.1061586816442664e-06
1103,-1.420480939548304e-05
1104,-1.1004308907356453e-06
1105,-1.415514785986926e-05
1106,-1.0947403723372767e-06
1107,-1.4105749047118356e-05
1108,-1.0890868239038295e-06
1109,-1.4056611097212696e-05
1110,-1.0834699458582153e-06
1111,-1.4007732166620871e-05
1112,-1.077889441577237e-06
1113,-1.395911042811835e-05
1114,-1.0723450172866658e-06
1115,-1.391074407065095e-05
1116,-1.0668363821474447e-06
1117,-1.3862631299101598e-05
1118,-1.0613632480790813e-06
1119,-1.3814770334151035e-05
1120,-1.0559253298587502e-06
1121,-1.3767159412141592e-05
1122,-1.050522345001893e-06
1123,-1.3719796784827782e-05
1124,-1.0451540137432105e-06
1125,-1.3672680719306244e-05
1126,-1.0398200590706377e-06
1127,-1.3625809497814252e-05
1128,-1.034520206584608e-06
1129,-1.3579181417537422e-05
1130,-1.0292541845904536e-06
1131,-1.3532794790545528e-05
1132,-1.0240217239683844e-06
1133,-1.3486647943534397e-05
1134,-1.0188225581872785e-06
1135,-1.3440739217718447e-05
1136,-1.0136564232711557e-06
1137,-1.3395066968714878e-05
1138,-1.008523057793408e-06
1139,-1.3349629566308129e-05
1140,-1.0034222027831604e-06
1141,-1.3304425394392187e-05
1142,-9.983536017780876e-07
1143,-1.32594528507734e-05
1144,-9.933170007311952e-07
1145,-1.3214710347047831e-05
1146,-9.883121480517579e-07
1147,-1.3170196308423673e-05
1148,-9.833387944656226e-07
1149,-1.3125909173607235e-05
1150,-9.783966931027512e-07
1151,-1.3081847394695513e-05
1152,-9.734855994787477e-07
1153,-1.3038009436985311e-05
1154,-9.686052712833625e-07
1155,-1.2994393778887342e-05
1156,-9.637554686364659e-07
1157,-1.2950998911701324e-05
1158,-9.589359538179858e-07
1159,-1.290782333956487e-05
1160,-9.541464913700501e-07
1161,-1.2864865579357812e-05
1162,-9.493868480710483e-07
1163,-1.282212416047773e-05
1164,-9.446567928394058e-07
1165,-1.2779597624758216e-05
1166,-9.399560967838588e-07
1167,-1.2737284526330106e-05
1168,-9.352845331382043e-07
1169,-1.269518343152389e-05
1170,-9.306418772187125e-07
1171,-1.2653292918696925e-05
1172,-9.260279065132254e-07
1173,-1.2611611578207607e-05
1174,-9.214424005299582e-07
1175,-1.2570138012151596e-05
1176,-9.168851407597906e-07
1177,-1.2528870834333454e-05
1178,-9.123559107897268e-07
1179,-1.2487808670178634e-05
1180,-9.078544962324897e-07
1181,-1.2446950156578548e-05
1182,-9.033806845995762e-07
1183,-1.240629394171307e-05
1184,-8.98934265401153e-07
1185,-1.23658386850351e-05
1186,-8.945150300806933e-07
1187,-1.2325583057120937e-05
1188,-8.901227720073835e-07
1189,-1.2285525739557424e-05
1190,-8.857572864245101e-07
1191,-1.2245665424839798e-05
1192,-8.81418370483304e-07
1193,-1.2206000816251404e-05
1194,-8.771058231336898e-07
1195,-1.2166530627737178e-05
1196,-8.728194451866307e-07
1197,-1.212725358383924e-05
1198,-8.685590392705748e-07
1199,-1.2088168419585985e-05
1200,-8.643244098293953e-07
1201,-1.20492738804032e-05
1202,-8.601153630711155e-07
1203,-1.2010568721948364e-05
1204,-8.559317069134381e-07
1205,-1.1972051710041573e-05
1206,-8.517732510589914e-07
1207,-1.1933721620581618e-05
1208,-8.476398069127735e-07
1209,-1.1895577239470858e-05
1210,-8.435311876345382e-07
1211,-1.1857617362501603e-05
1212,-8.394472080054561e-07
1213,-1.1819840795133008e-05
1214,-8.353876844374149e-07
1215,-1.1782246352632658e-05
1216,-8.313524351046185e-07
1217,-1.1744832859797248e-05
1218,-8.27341279738639e-07
1219,-1.1707599150901593e-05
1220,-8.233540396788281e-07
1221,-1.1670544069654104e-05
1222,-8.193905378489942e-07
1223,-1.163366646905927e-05
1224,-8.154505988481056e-07
1225,-1.1596965211419022e-05
1226,-8.115340487504646e-07
1227,-1.156043916802372e-05
1228,-8.076407151471365e-07
1229,-1.1524087219291153e-05
1230,-8.037704272570364e-07
1231,-1.148790825463623e-05
1232,-7.999230157783243e-07
1233,-1.1451901172290758e-05
1234,-7.960983128843994e-07
1235,-1.1416064879265103e-05
1236,-7.922961522351859e-07
1237,-1.138039829129062e-05
1238,-7.885163689492811e-07
1239,-1.1344900332701232e-05
1240,-7.847587996542426e-07
1241,-1.1309569936439256e-05
1242,-7.810232824036555e-07
1243,-1.1274406043807654e-05
1244,-7.773096565859927e-07
1245,-1.1239407604507945e-05
1246,-7.736177630796673e-07
1247,-1.1204573576587813e-05
1248,-7.699474441681123e-07
1249,-1.1169902926280257e-05
1250,-7.662985434562621e-07
1251,-1.1135394627942909e-05
1252,-7.626709059632428e-07
1253,-1.1101047663995901e-05
1254,-7.590643780159433e-07
1255,-1.106686102486809e-05
1256,-7.554788073054441e-07
1257,-1.1032833708861629e-05
1258,-7.519140428481211e-07
1259,-1.0998964722188493e-05
1260,-7.483699349935917e-07
1261,-1.096525307877484e-05
1262,-7.448463353326594e-07
1263,-1.0931697800183613e-05
1264,-7.413430967638798e-07
1265,-1.0898297915688897e-05
1266,-7.37860073455477e-07
1267,-1.0865052462068298e-05
1268,-7.343971208700302e-07
1269,-1.083196048360115e-05
1270,-7.309540956669721e-07
1271,-1.0799021031912141e-05
1272,-7.275308557742131e-07
1273,-1.076623316603992e-05
1274,-7.24127260277173e-07
1275,-1.0733595952222936e-05
1276,-7.207431695335274e-07
1277,-1.0701108463936173e-05
1278,-7.173784450478235e-07
1279,-1.0668769781783347e-05
1280,-7.140329496191177e-07
1281,-1.0636578993521135e-05
1282,-7.107065470778887e-07
1283,-1.0604535193758311e-05
1284,-7.073991024639549e-07
1285,-1.0572637484144428e-05
1286,-7.041104820125738e-07
1287,-1.0540884973151298e-05
1288,-7.008405530156746e-07
1289,-1.0509276776094282e-05
1290,-6.975891839541759e-07
1291,-1.0477812015057492e-05
1292,-6.943562444149733e-07
1293,-1.044648981878619e-05
1294,-6.911416050494254e-07
1295,-1.0415309322628566e-05
1296,-6.879451376463648e-07
1297,-1.0384269668546068e-05
1298,-6.847667150378497e-07
1299,-1.0353370004970145e-05
1300,-6.816062111563707e-07
1301,-1.0322609486789321e-05
1302,-6.784635009680136e-07
1303,-1.0291987275349215e-05
1304,-6.753384605735918e-07
1305,-1.0261502538232735e-05
1306,-6.722309669837235e-07
1307,-1.0231154449313069e-05
1308,-6.691408983105154e-07
1309,-1.0200942188684986e-05
1310,-6.660681336661634e-07
1311,-1.017086494261472e-05
1312,-6.630125531793727e-07
1313,-1.0140921903458895e-05
1314,-6.599740379696825e-07
1315,-1.0111112269682117e-05
1316,-6.569524702142846e-07
1317,-1.0081435245696095e-05
1318,-6.539477329785224e-07
1319,-1.0051890041842898e-05
1320,-6.509597103498972e-07
1321,-1.002247587435573e-05
1322,-6.479882872839221e-07
1323,-9.99319196528624e-06
1324,-6.450333498356994e-07
1325,-9.964037542569823e-06
1326,-6.420947849181296e-07
1327,-9.935011839716362e-06
1328,-6.391724803576408e-07
1329,-9.906114096070297e-06
1330,-6.362663249749448e-07
1331,-9.877343556521657e-06
1332,-6.333762084435784e-07
1333,-9.848699471534568e-06
1334,-6.30502021370334e-07
1335,-9.820181097108344e-06
1336,-6.276436552601673e-07
1337,-9.791787694798019e-06
1338,-6.248010024927344e-07
1339,-9.763518531457424e-06
1340,-6.219739563215431e-07
1341,-9.735372879490997e-06
1342,-6.191624109599837e-07
1343,-9.70735001646317e-06
1344,-6.163662613314679e-07
1345,-9.67944922537865e-06
1346,-6.135854033563069e-07
1347,-9.651669794388367e-06
1348,-6.108197336559101e-07
1349,-9.624011016838939e-06
1350,-6.080691498722566e-07
1351,-9.596472191367157e-06
1352,-6.053335503853127e-07
1353,-9.569052621569675e-06
1354,-6.026128343418278e-07
1355,-9.541751616137446e-06
1356,-5.999069017595161e-07
1357,-9.5145684887477e-06
1358,-5.972156534681675e-07
1359,-9.48750255819224e-06
1360,-5.945389911775499e-07
1361,-9.460553148103843e-06
1362,-5.918768172057782e-07
1363,-9.433719586913115e-06
1364,-5.892290347740764e-07
1365,-9.407001208004388e-06
1366,-5.865955478538101e-07
1367,-9.38039734958991e-06
1368,-5.839762612557306e-07
1369,-9.35390735459345e-06
1370,-5.813710804289858e-07
1371,-9.327530570636458e-06
1372,-5.787799116689562e-07
1373,-9.301266350057621e-06
1374,-5.762026619968814e-07
1375,-9.275114049860801e-06
1376,-5.736392391853958e-07
1377,-9.249073031581354e-06
1378,-5.710895516854025e-07
1379,-9.223142661346071e-06
1380,-5.685535087547044e-07
1381,-9.19732230983521e-06
1382,-5.66031020337943e-07
1383,-9.171611352202033e-06
1384,-5.635219970913115e-07
1385,-9.146009167998299e-06
1386,-5.610263503654767e-07
1387,-9.120515141196514e-06
1388,-5.585439922154611e-07
1389,-9.09512866017273e-06
1390,-5.560748354492609e-07
1391,-9.069849117651702e-06
1392,-5.536187934936205e-07
1393,-9.044675910549981e-06
1394,-5.511757804702765e-07
1395,-9.019608440147026e-06
1396,-5.487457111949379e-07
1397,-8.994646111910589e-06
1398,-5.463285011619273e-07
1399,-8.969788335495841e-06
1400,-5.439240664896662e-07
1401,-8.945034524674484e-06
1402,-5.41532323973813e-07
1403,-8.920384097375661e-06
1404,-5.391531910846296e-07
1405,-8.895836475643253e-06
1406,-5.367865859361303e-07
1407,-8.871391085456744e-06
1408,-5.344324271793867e-07
1409,-8.847047356906116e-06
1410,-5.320906342567989e-07
1411,-8.822804724028588e-06
1412,-5.297611271196211e-07
1413,-8.79866262480899e-06
1414,-5.274438264193458e-07
1415,-8.774620501159644e-06
1416,-5.251386533677633e-07
1417,-8.750677798826977e-06
1418,-5.228455298244562e-07
1419,-8.726833967458718e-06
1420,-5.205643782110139e-07
1421,-8.703088460473441e-06
1422,-5.182951215912985e-07
1423,-8.679440735125617e-06
1424,-5.160376836213833e-07
1425,-8.655890252366201e-06
1426,-5.137919884902177e-07
1427,-8.632436476908686e-06
1428,-5.115579610466362e-07
1429,-8.609078877144382e-06
1430,-5.09335526672445e-07
1431,-8.585816925100129e-06
1432,-5.071246113273784e-07
1433,-8.562650096467597e-06
1434,-5.049251415689136e-07
1435,-8.539577870551977e-06
1436,-5.027370444747923e-07
1437,-8.516599730159361e-06
1438,-5.005602476708281e-07
1439,-8.493715161692822e-06
1440,-4.983946794249845e-07
1441,-8.470923655055805e-06
1442,-4.962402684387922e-07
1443,-8.448224703618682e-06
1444,-4.94096944011909e-07
1445,-8.425617804222561e-06
1446,-4.919646360086119e-07
1447,-8.403102457164816e-06
1448,-4.898432748005202e-07
1449,-8.380678166065826e-06
1450,-4.877327912425596e-07
1451,-8.358344437941504e-06
1452,-4.85633116775293e-07
1453,-8.336100783194952e-06
1454,-4.835441833362871e-07
1455,-8.313946715498877e-06
1456,-4.814659233892898e-07
1457,-8.291881751857919e-06
1458,-4.793982698877082e-07
1459,-8.269905412483975e-06
1460,-4.773411563134158e-07
1461,-8.248017220855872e-06
1462,-4.7529451663557095e-07
1463,-8.22621670365044e-06
1464,-4.7325828528322364e-07
1465,-8.204503390705759e-06
1466,-4.7123239722125176e-07
1467,-8.182876815101618e-06
1468,-4.692167879579906e-07
1469,-8.16133651298525e-06
1470,-4.6721139339723943e-07
1471,-8.139882023589717e-06
1472,-4.652161498945942e-07
1473,-8.11851288924777e-06
1474,-4.6323099438926093e-07
1475,-8.09722865536946e-06
1476,-4.612558642146887e-07
1477,-8.076028870417447e-06
1478,-4.59290697209998e-07
1479,-8.054913085788183e-06
1480,-4.5733543162023907e-07
1481,-8.03388085591395e-06
1482,-4.5539000623056615e-07
1483,-8.012931738220812e-06
1484,-4.534543602397266e-07
1485,-7.992065292989171e-06
1486,-4.5152843327915183e-07
1487,-7.971281083455203e-06
1488,-4.496121654476341e-07
1489,-7.950578675747925e-06
1490,-4.477054972678681e-07
1491,-7.929957638855874e-06
1492,-4.458083697319151e-07
1493,-7.90941754461242e-06
1494,-4.4392072425671335e-07
1495,-7.888957967675078e-06
1496,-4.420425027043361e-07
1497,-7.86857848551719e-06
1498,-4.401736473220028e-07
1499,-7.848278678361292e-06
1500,-4.3831410081809143e-07
1501,-7.828058129172134e-06
1502,-4.364638062830924e-07
1503,-7.807916423686775e-06
1504,-4.346227072951671e-07
1505,-7.787853150366382e-06
1506,-4.327907477822079e-07
1507,-7.767867900306509e-06
1508,-4.309678721015143e-07
1509,-7.747960267312724e-06
1510,-4.291540250057805e-07
1511,-7.728129847812962e-06
1512,-4.273491516734474e-07
1513,-7.70837624089389e-06
1514,-4.255531976688134e-07
1515,-7.688699048213856e-06
1516,-4.237661089442246e-07
1517,-7.669097874054385e-06
1518,-4.219878318838322e-07
1519,-7.64957232526561e-06
1520,-4.2021831320951085e-07
1521,-7.630122011205084e-06
1522,-4.1845750005230496e-07
1523,-7.610746543780638e-06
1524,-4.167053399192171e-07
1525,-7.591445537385922e-06
1526,-4.1496178069459704e-07
1527,-7.572218608960421e-06
1528,-4.132267706881537e-07
1529,-7.553065377853985e-06
1530,-4.115002584777243e-07
1531,-7.533985465870593e-06
1532,-4.0978219314205306e-07
1533,-7.514978497311704e-06
1534,-4.0807252404402123e-07
1535,-7.4960440988256475e-06
1536,-4.063712008096684e-07
1537,-7.477181899384568e-06
1538,-4.046781737684829e-07
1539,-7.458391530512757e-06
1540,-4.029933931941961e-07
1541,-7.439672625974965e-06
1542,-4.0131680997571516e-07
1543,-7.4210248218794065e-06
1544,-3.996483752557189e-07
1545,-7.402447756681035e-06
1546,-3.9798804053898185e-07
1547,-7.383941071128074e-06
1548,-3.9633575771477095e-07
1549,-7.365504408253149e-06
1550,-3.9469147896926474e-07
1551,-7.347137413369915e-06
1552,-3.9305515685024363e-07
1553,-7.328839734015182e-06
1554,-3.91426744236695e-07
1555,-7.310611019956792e-06
1556,-3.8980619434548084e-07
1557,-7.292450923222085e-06
1558,-3.881934607247454e-07
1559,-7.2743590980142766e-06
1560,-3.865884972490583e-07
1561,-7.256335200701487e-06
1562,-3.8499125811723367e-07
1563,-7.238378889856542e-06
1564,-3.8340169786453876e-07
1565,-7.220489826142097e-06
1566,-3.8181977130951773e-07
1567,-7.202667672415532e-06
1568,-3.802454336408399e-07
1569,-7.1849120936162065e-06
1570,-3.7867864033437117e-07
1571,-7.167222756788528e-06
1572,-3.771193471847586e-07
1573,-7.14959933111389e-06
1574,-3.7556751028580426e-07
1575,-7.132041487747092e-06
1576,-3.7402308605889e-07
1577,-7.114548899975455e-06
1578,-3.7248603120166856e-07
1579,-7.097121243094461e-06
1580,-3.70956302753312e-07
1581,-7.079758194425832e-06
1582,-3.6943385800846505e-07
1583,-7.062459433262246e-06
1584,-3.6791865458128384e-07
1585,-7.045224640987272e-06
1586,-3.6641065042048636e-07
1587,-7.0280535009175e-06
1588,-3.649098037358854e-07
1589,-7.0109456982903845e-06
1590,-3.6341607297230997e-07
1591,-6.993900920282022e-06
1592,-3.619294168941477e-07
1593,-6.976918856073532e-06
1594,-3.6044979466239853e-07
1595,-6.959999196802147e-06
1596,-3.589771655917339e-07
1597,-6.943141635369367e-06
1598,-3.575114892899395e-07
1599,-6.926345866648264e-06
1600,-3.560527257215621e-07
1601,-6.909611587432276e-06
1602,-3.546008349896985e-07
1603,-6.892938496303372e-06
1604,-3.5315577763220575e-07
1605,-6.876326293698292e-06
1606,-3.517175143342467e-07
1607,-6.8597746819461476e-06
1608,-3.5028600615628506e-07
1609,-6.8432833652181185e-06
1610,-3.488612143933951e-07
1611,-6.826852049379077e-06
1612,-3.474431005014363e-07
1613,-6.810480442149072e-06
1614,-3.4603162631523666e-07
1615,-6.794168253063032e-06
1616,-3.4462675391045047e-07
1617,-6.777915193417639e-06
1618,-3.432284456376807e-07
1619,-6.761720976242271e-06
1620,-3.418366640456171e-07
1621,-6.7455853163164015e-06
1622,-3.4045137197866076e-07
1623,-6.729507930146981e-06
1624,-3.3907253255120325e-07
1625,-6.713488536000571e-06
1626,-3.377001090659179e-07
1627,-6.697526853769515e-06
1628,-3.3633406511801855e-07
1629,-6.681622605113901e-06
1630,-3.3497436457394094e-07
1631,-6.665775513364969e-06
1632,-3.336209715164238e-07
1633,-6.64998530347599e-06
1634,-3.3227385024545934e-07
1635,-6.6342517021131785e-06
1636,-3.3093296535699487e-07
1637,-6.618574437557384e-06
1638,-3.295982816294507e-07
1639,-6.6029532397348295e-06
1640,-3.282697641559106e-07
1641,-6.587387840183849e-06
1642,-3.269473781660702e-07
1643,-6.571877972043472e-06
1644,-3.2563108918541304e-07
1645,-6.556423370071152e-06
1646,-3.2432086298504716e-07
1647,-6.54102377065132e-06
1648,-3.2301666555625984e-07
1649,-6.525678911649555e-06
1650,-3.2171846303740713e-07
1651,-6.510388532583125e-06
1652,-3.204262219462905e-07
1653,-6.495152374458271e-06
1654,-3.1913990889092733e-07
1655,-6.479970179847278e-06
1656,-3.178594907421363e-07
1657,-6.464841692861482e-06
1658,-3.1658493463841837e-07
1659,-6.449766659106652e-06
1660,-3.1531620784669085e-07
1661,-6.434744825724482e-06
1662,-3.1405327795188796e-07
1663,-6.419775941401072e-06
1664,-3.1279611268848143e-07
1665,-6.404859756178885e-06
1666,-3.115446800665489e-07
1667,-6.389996021713309e-06
1668,-3.102989482385917e-07
1669,-6.375184491035442e-06
1670,-3.090588856019412e-07
1671,-6.360424918689516e-06
1672,-3.078244607448175e-07
1673,-6.345717060621281e-06
1674,-3.0659564248952255e-07
1675,-6.331060674220685e-06
1676,-3.053723998443648e-07
1677,-6.316455518331989e-06
1678,-3.041547020489483e-07
1679,-6.301901353209447e-06
1680,-3.02942518519696e-07
1681,-6.2873979404823775e-06
1682,-3.0173581889319754e-07
1683,-6.272945043207056e-06
1684,-3.0053457299468674e-07
1685,-6.258542425805222e-06
1686,-2.993387508361787e-07
1687,-6.244189854090341e-06
1688,-2.981483226526148e-07
1689,-6.229887095217152e-06
1690,-2.969632588568798e-07
1691,-6.215633917738539e-06
1692,-2.957835300614793e-07
1693,-6.2014300915078086e-06
1694,-2.9460910706709846e-07
1695,-6.1872753877320455e-06
1696,-2.934399608548508e-07
1697,-6.173169578972405e-06
1698,-2.922760626522117e-07
1699,-6.15911243912619e-06
1700,-2.911173838197673e-07
1701,-6.145103743303796e-06
1702,-2.899638958800802e-07
1703,-6.131143267987014e-06
1704,-2.8881557060624815e-07
1705,-6.117230790956041e-06
1706,-2.876723799279009e-07
1707,-6.103366091264798e-06
1708,-2.8653429592023054e-07
1709,-6.089548949230154e-06
1710,-2.854012909375935e-07
1711,-6.0757791464223635e-06
1712,-2.8427333740264873e-07
1713,-6.062056465698916e-06
1714,-2.831504080006312e-07
1715,-6.048380691174049e-06
1716,-2.8203247553839905e-07
1717,-6.034751608144575e-06
1718,-2.8091951300588326e-07
1719,-6.021169003171285e-06
1720,-2.798114935902318e-07
1721,-6.007632664034812e-06
1722,-2.78708390631009e-07
1723,-5.9941423797305825e-06
1724,-2.776101776595245e-07
1725,-5.980697940505725e-06
1726,-2.765168284102926e-07
1727,-5.96729913774897e-06
1728,-2.754283166913352e-07
1729,-5.953945763997558e-06
1730,-2.743446165034771e-07
1731,-5.940637613022928e-06
1732,-2.7326570208743353e-07
1733,-5.9273744798221425e-06
1734,-2.7219154782052553e-07
1735,-5.914156160480665e-06
1736,-2.711221281799317e-07
1737,-5.900982452237875e-06
1738,-2.700574178825119e-07
1739,-5.887853153539374e-06
1740,-2.689973917967271e-07
1741,-5.8747680639310586e-06
1742,-2.67942024879461e-07
1743,-5.861726984063459e-06
1744,-2.6689129231343957e-07
1745,-5.848729715785666e-06
1746,-2.658451694484898e-07
1747,-5.835776062018731e-06
1748,-2.6480363174075247e-07
1749,-5.822865826807413e-06
1750,-2.6376665486387347e-07
1751,-5.809998815291281e-06
1752,-2.6273421457207495e-07
1753,-5.797174833699011e-06
1754,-2.6170628685234004e-07
1755,-5.7843936893911525e-06
1756,-2.6068284776530224e-07
1757,-5.771655190723158e-06
1758,-2.5966387355578364e-07
1759,-5.758959147197428e-06
1760,-2.586493406504122e-07
1761,-5.746305369386075e-06
1762,-2.5763922563001486e-07
1763,-5.733693668886056e-06
1764,-2.5663350513280693e-07
1765,-5.7211238583270344e-06
1766,-2.556321560093882e-07
1767,-5.70859575144455e-06
1768,-2.546351552988459e-07
1769,-5.696109162970539e-06
1770,-2.5364248007023585e-07
1771,-5.683663908655378e-06
1772,-2.526541076300198e-07
1773,-5.671259805304595e-06
1774,-2.516700153903756e-07
1775,-5.658896670746567e-06
1776,-2.5069018092975196e-07
1777,-5.646574323816618e-06
1778,-2.497145819513258e-07
1779,-5.634292584304874e-06
1780,-2.487431962789006e-07
1781,-5.622051273044341e-06
1782,-2.477760018854538e-07
1783,-5.609850211854375e-06
1784,-2.468129769032386e-07
1785,-5.597689223539608e-06
1786,-2.458540995758749e-07
1787,-5.585568131874425e-06
1788,-2.448993483064085e-07
1789,-5.573486761603469e-06
1790,-2.43948701609649e-07
1791,-5.5614449384362795e-06
1792,-2.4300213816054765e-07
1793,-5.549442489033361e-06
1794,-2.420596366723681e-07
1795,-5.537479241003209e-06
1796,-2.4112117614597285e-07
1797,-5.525555022956913e-06
1798,-2.401867356066039e-07
1799,-5.513669664366051e-06
1800,-2.39256294232917e-07
1801,-5.5018229956613405e-06
1802,-2.3832983132816268e-07
1803,-5.490014848215308e-06
1804,-2.374073263188354e-07
1805,-5.478245054324707e-06
1806,-2.3648875880717662e-07
1807,-5.466513447182517e-06
1808,-2.3557410844034983e-07
1809,-5.454819860883642e-06
1810,-2.3466335505118864e-07
1811,-5.4431641304709435e-06
1812,-2.33756478581826e-07
1813,-5.431546091828027e-06
1814,-2.3285345906630653e-07
1815,-5.419965581737652e-06
1816,-2.319542766999276e-07
1817,-5.408422437916796e-06
1818,-2.310589118188916e-07
1819,-5.396916498925981e-06
1820,-2.3016734483197808e-07
1821,-5.385447604199698e-06
1822,-2.2927955626162548e-07
1823,-5.374015594020258e-06
1824,-2.2839552675824158e-07
1825,-5.362620309555415e-06
1826,-2.2751523714333748e-07
1827,-5.35126159286415e-06
1828,-2.2663866831896628e-07
1829,-5.339939286836876e-06
1830,-2.2576580130537198e-07
1831,-5.3286532351612185e-06
1832,-2.2489661717873435e-07
1833,-5.3174032823696096e-06
1834,-2.2403109721148384e-07
1835,-5.306189273893239e-06
1836,-2.2316922278883711e-07
1837,-5.295011055965545e-06
1838,-2.223109753505209e-07
1839,-5.283868475628521e-06
1840,-2.214563365015762e-07
1841,-5.272761380758743e-06
1842,-2.2060528793078263e-07
1843,-5.2616896200149425e-06
1844,-2.1975781141536643e-07
1845,-5.250653042900445e-06
1846,-2.1891388892406783e-07
1847,-5.239651499726108e-06
1848,-2.1807350244643996e-07
1849,-5.228684841566828e-06
1850,-2.1723663413605032e-07
1851,-5.217752920306583e-06
1852,-2.1640326621270776e-07
1853,-5.206855588617791e-06
1854,-2.155733810361794e-07
1855,-5.195992699959296e-06
1856,-2.147469610569596e-07
1857,-5.185164108574214e-06
1858,-2.139239888677647e-07
1859,-5.174369669456105e-06
1860,-2.1310444707829227e-07
1861,-5.163609238371442e-06
1862,-2.1228831848579178e-07
1863,-5.1528826718792835e-06
1864,-2.1147558595382446e-07
1865,-5.142189827248929e-06
1866,-2.1066623244160455e-07
1867,-5.131530562552541e-06
1868,-2.098602410659668e-07
1869,-5.120904736582148e-06
1870,-2.0905759497498516e-07
1871,-5.110312208871114e-06
1872,-2.0825827745852115e-07
1873,-5.099752839705598e-06
1874,-2.0746227185677336e-07
1875,-5.089226490072022e-06
1876,-2.0666956167641754e-07
1877,-5.078733021746104e-06
1878,-2.0588013048421632e-07
1879,-5.068272297193854e-06
1880,-2.0509396194192236e-07
1881,-5.057844179593352e-06
1882,-2.043110398405583e-07
1883,-5.047448532868564e-06
1884,-2.0353134802824722e-07
1885,-5.037085221613668e-06
1886,-2.0275487045413372e-07
1887,-5.026754111167502e-06
1888,-2.0198159117912938e-07
1889,-5.016455067549798e-06
1890,-2.0121149435788064e-07
1891,-5.006187957494659e-06
1892,-2.0044456423831867e-07
1893,-4.995952648432235e-06
1894,-1.9968078515125564e-07
1895,-4.985749008444076e-06
1896,-1.989201414957252e-07
1897,-4.975576906319761e-06
1898,-1.981626178007683e-07
1899,-4.965436211563306e-06
1900,-1.9740819869430986e-07
1901,-4.955326794309846e-06
1902,-1.966568688813303e-07
1903,-4.945248525382522e-06
1904,-1.9590861311188692e-07
1905,-4.935201276307236e-06
1906,-1.9516341633863743e-07
1907,-4.9251849192033895e-06
1908,-1.9442126346151894e-07
1909,-4.915199326889631e-06
1910,-1.9368213953419006e-07
1911,-4.905244372851271e-06
1912,-1.9294602972870232e-07
1913,-4.89531993120024e-06
1914,-1.9221291926332833e-07
1915,-4.885425876722058e-06
1916,-1.9148279346485733e-07
1917,-4.87556208482769e-06
1918,-1.907556377185261e-07
1919,-4.865728431609153e-06
1920,-1.9003143753165202e-07
1921,-4.855924793682722e-06
1922,-1.893101784336995e-07
1923,-4.846151048420861e-06
1924,-1.8859184610982372e-07
1925,-4.836407073760232e-06
1926,-1.8787642629632346e-07
1927,-4.826692748306802e-06
1928,-1.8716390482024052e-07
1929,-4.8170079512371704e-06
1930,-1.8645426757492584e-07
1931,-4.80735256236018e-06
1932,-1.8574750051823357e-07
1933,-4.79772646209095e-06
1934,-1.8504358973290877e-07
1935,-4.78812953149629e-06
1936,-1.8434252138325912e-07
1937,-4.77856165219409e-06
1938,-1.8364428168620658e-07
1939,-4.7690227064530495e-06
1940,-1.8294885695386758e-07
1941,-4.75951257708476e-06
1942,-1.8225623353459586e-07
1943,-4.750031147536525e-06
1944,-1.8156639790977557e-07
1945,-4.740578301824908e-06
1946,-1.808793366255094e-07
1947,-4.731153924575205e-06
1948,-1.8019503630718704e-07
1949,-4.721757900988184e-06
1950,-1.7951348362842913e-07
1951,-4.712390116822265e-06
1952,-1.7883466533952146e-07
1953,-4.703050458421023e-06
1954,-1.7815856834080375e-07
1955,-4.693738812746206e-06
1956,-1.7748517953886277e-07
1957,-4.6844550672716184e-06
1958,-1.7681448590169156e-07
1959,-4.675199110054856e-06
1960,-1.7614647450975517e-07
1961,-4.665970829703521e-06
1962,-1.7548113249070811e-07
1963,-4.656770115442229e-06
1964,-1.748184471050486e-07
1965,-4.647596856996952e-06
1966,-1.7415840562601649e-07
1967,-4.638450944658939e-06
1968,-1.7350099539053118e-07
1969,-4.629332269231086e-06
1970,-1.728462038618058e-07
1971,-4.6202407221435665e-06
1972,-1.7219401852472148e-07
1973,-4.611176195308213e-06
1974,-1.7154442697368497e-07
1975,-4.6021385812091295e-06
1976,-1.7089741683332732e-07
1977,-4.593127772819414e-06
1978,-1.7025297583538825e-07
1979,-4.584143663702343e-06
1980,-1.6961109176540767e-07
1981,-4.5751861479260676e-06
1982,-1.689717524739951e-07
1983,-4.566255120071597e-06
1984,-1.683349459040659e-07
1985,-4.557350475244368e-06
1986,-1.6770065999017056e-07
1987,-4.548472109107346e-06
1988,-1.6706888284997617e-07
1989,-4.5396199178306715e-06
1990,-1.664396026183607e-07
1991,-4.530793798053412e-06
1992,-1.6581280743369587e-07
1993,-4.521993646927587e-06
1994,-1.6518848554595286e-07
1995,-4.513219362164843e-06
1996,-1.6456662535420637e-07
1997,-4.504470842002372e-06
1998,-1.6394721522214875e-07
1999,-4.495747985086597e-06
2000,-1.6333024355459263e-07
2001,-4.487050690608083e-06
2002,-1.62715698930674e-07
2003,-4.478378858277148e-06
2004,-1.6210356991890116e-07
2005,-4.4697323882940025e-06
2006,-1.6149384519078144e-07
2007,-4.461111181291591e-06
2008,-1.6088651339777976e-07
2009,-4.452515138432243e-06
2010,-1.602815633507933e-07
2011,-4.44394416139441e-06
2012,-1.5967898391311544e-07
2013,-4.4353981522924474e-06
2014,-1.5907876394275342e-07
2015,-4.426877013682695e-06
2016,-1.584808923735471e-07
2017,-4.4183806487172286e-06
2018,-1.5788535832552968e-07
2019,-4.409908960941334e-06
2020,-1.572921508122788e-07
2021,-4.40146185433128e-06
2022,-1.5670125897685576e-07
2023,-4.3930392333930475e-06
2024,-1.5611267202581922e-07
2025,-4.384641003125604e-06
2026,-1.5552637926803085e-07
2027,-4.3762670689305024e-06
2028,-1.5494236997425656e-07
2029,-4.367917336646092e-06
2030,-1.543606335482085e-07
2031,-4.359591712665378e-06
2032,-1.537811594555441e-07
2033,-4.351290103767746e-06
2034,-1.5320393714383843e-07
2035,-4.343012417133458e-06
2036,-1.5262895618290277e-07
2037,-4.334758560507061e-06
2038,-1.5205620619985332e-07
2039,-4.326528442017999e-06
2040,-1.5148567688262326e-07
2041,-4.318321970256453e-06
2042,-1.5091735793772034e-07
2043,-4.310139054236209e-06
2044,-1.5035123913335813e-07
2045,-4.30197960341065e-06
2046,-1.4978731037377185e-07
2047,-4.293843527684857e-06
2048,-1.4922556137205868e-07
2049,-4.285730737320013e-06
2050,-1.4866598242726333e-07
2051,-4.27764114320134e-06
2052,-1.4810856324240664e-07
2053,-4.269574656425653e-06
2054,-1.4755329398484865e-07
2055,-4.261531188637859e-06
2056,-1.4700016478626425e-07
2057,-4.253510651890898e-06
2058,-1.464491657562163e-07
2059,-4.2455129586075e-06
2060,-1.4590028715394814e-07
2061,-4.237538021683355e-06
2062,-1.4535351925304667e-07
2063,-4.229585754407583e-06
2064,-1.448088523870499e-07
2065,-4.221656070507493e-06
2066,-1.4426627694221938e-07
2067,-4.2137488840686875e-06
2068,-1.4372578333291892e-07
2069,-4.205864109647914e-06
2070,-1.4318736206296357e-07
2071,-4.198001662172497e-06
2072,-1.4265100364168956e-07
2073,-4.1901614569882165e-06
2074,-1.4211669871889342e-07
2075,-4.18234340983322e-06
2076,-1.4158443786735422e-07
2077,-4.17454743682003e-06
2078,-1.4105421182137858e-07
2079,-4.166773454545099e-06
2080,-1.405260113164874e-07
2081,-4.159021379903135e-06
2082,-1.3999982710232287e-07
2083,-4.1512911302497995e-06
2084,-1.3947565005414854e-07
2085,-4.143582623245734e-06
2086,-1.3895347102761415e-07
2087,-4.135895777058253e-06
2088,-1.384332810512414e-07
2089,-4.128230510188731e-06
2090,-1.379150710377228e-07
2091,-4.120586741490937e-06
2092,-1.3739883203105972e-07
2093,-4.112964390199972e-06
2094,-1.3688455507843107e-07
2095,-4.1053633759669655e-06
2096,-1.363722313912243e-07
2097,-4.097783618847951e-06
2098,-1.3586185209783016e-07
2099,-4.090225039188354e-06
2100,-1.353534084465956e-07
2101,-4.082687557793205e-06
2102,-1.3484689167988602e-07
2103,-4.075171095776253e-06
2104,-1.3434229315145683e-07
2105,-4.067675574682942e-06
2106,-1.3383960423736495e-07
2107,-4.060200916342055e-06
2108,-1.3333881629593126e-07
2109,-4.052747043007584e-06
2110,-1.3283992082679446e-07
2111,-4.045313877276187e-06
2112,-1.3234290932313063e-07
2113,-4.03790134214082e-06
2114,-1.3184777333434926e-07
2115,-4.030509360904898e-06
2116,-1.3135450445238802e-07
2117,-4.023137857229398e-06
2118,-1.3086309431103288e-07
2119,-4.015786755183137e-06
2120,-1.303735345992923e-07
2121,-4.008455979143948e-06
2122,-1.2988581705866966e-07
2123,-4.0011454538779405e-06
2124,-1.2939993345656003e-07
2125,-3.993855104425655e-06
2126,-1.289158755663093e-07
2127,-3.986584856215413e-06
2128,-1.2843363526824893e-07
2129,-3.9793346350756245e-06
2130,-1.2795320449456775e-07
2131,-3.972104367105465e-06
2132,-1.2747457514306348e-07
2133,-3.9648939787705085e-06
2134,-1.2699773922703762e-07
2135,-3.957703396899592e-06
2136,-1.2652268878643098e-07
2137,-3.950532548620937e-06
2138,-1.2604941585768e-07
2139,-3.943381361382783e-06
2140,-1.2557791254663855e-07
2141,-3.936249763019233e-06
2142,-1.251081710431335e-07
2143,-3.929137681724673e-06
2144,-1.246401835338901e-07
2145,-3.922045045906673e-06
2146,-1.2417394224371124e-07
2147,-3.91497178439454e-06
2148,-1.2370943943697693e-07
2149,-3.90791782628685e-06
2150,-1.2324666743981344e-07
2151,-3.900883101094701e-06
2152,-1.2278561862957623e-07
2153,-3.893867538571433e-06
2154,-1.223262853795997e-07
2155,-3.8868710687952704e-06
2156,-1.2186866011751862e-07
2157,-3.879893622196119e-06
2158,-1.2141273533058954e-07
2159,-3.872935129522855e-06
2160,-1.209585035477417e-07
2161,-3.8659955218283526e-06
2162,-1.205059573442124e-07
2163,-3.859074730483229e-06
2164,-1.200550892567893e-07
2165,-3.852172687129395e-06
2166,-1.1960589192762604e-07
2167,-3.845289323783163e-06
2168,-1.1915835804826659e-07
2169,-3.838424572739744e-06
2170,-1.1871248033319571e-07
2171,-3.831578366614929e-06
2172,-1.1826825149667019e-07
2173,-3.824750638302412e-06
2174,-1.1782566434004474e-07
2175,-3.817941321016547e-06
2176,-1.1738471164895874e-07
2177,-3.8111503483021556e-06
2178,-1.169453863858486e-07
2179,-3.8043776539689977e-06
2180,-1.1650768135390182e-07
2181,-3.7976231721308027e-06
2182,-1.1607158949304977e-07
2183,-3.7908868371850356e-06
2184,-1.1563710378100915e-07
2185,-3.7841685838669935e-06
2186,-1.1520421721137008e-07
2187,-3.777468347162944e-06
2188,-1.1477292283845862e-07
2189,-3.7707860623837597e-06
2190,-1.1434321373570175e-07
2191,-3.7641216651229454e-06
2192,-1.1391508302508677e-07
2193,-3.757475091270001e-06
2194,-1.1348852385744069e-07
2195,-3.7508462769696e-06
2196,-1.1306352938786648e-07
2197,-3.744235158676958e-06
2198,-1.1264009284500656e-07
2199,-3.737641673146431e-06
2200,-1.1221820749372612e-07
2201,-3.731065757377502e-06
2202,-1.1179786658817852e-07
2203,-3.7245073486762127e-06
2204,-1.1137906347066206e-07
2205,-3.717966384648744e-06
2206,-1.1096179151942423e-07
2207,-3.711442803160381e-06
2208,-1.1054604408019283e-07
2209,-3.7049365423359926e-06
2210,-1.1013181464389091e-07
2211,-3.698447540578862e-06
2212,-1.0971909657944428e-07
2213,-3.691975736586478e-06
2214,-1.0930788341110363e-07
2215,-3.6855210693303824e-06
2216,-1.0889816868312883e-07
2217,-3.679083478056242e-06
2218,-1.0848994593814905e-07
2219,-3.672662902250493e-06
2220,-1.0808320874949806e-07
2221,-3.6662592816714404e-06
2222,-1.0767795074390778e-07
2223,-3.6598725563784813e-06
2224,-1.0727416559088774e-07
2225,-3.6535026666987975e-06
2226,-1.068718469812408e-07
2227,-3.6471495531803573e-06
2228,-1.0647098862238477e-07
2229,-3.6408131566543666e-06
2230,-1.0607158425283519e-07
2231,-3.634493418211428e-06
2232,-1.0567362765889366e-07
2233,-3.6281902792072895e-06
2234,-1.0527711264105161e-07
2235,-3.621903681248834e-06
2236,-1.0488203306812006e-07
2237,-3.6156335662156814e-06
2238,-1.0448838280433108e-07
2239,-3.6093798762606705e-06
2240,-1.0409615575190697e-07
2241,-3.603142553721549e-06
2242,-1.037053458623583e-07
2243,-3.5969215412564663e-06
2244,-1.0331594709700277e-07
2245,-3.590716781742183e-06
2246,-1.0292795343974948e-07
2247,-3.5845282183017142e-06
2248,-1.0254135891163348e-07
2249,-3.578355794336546e-06
2250,-1.0215615759924396e-07
2251,-3.572199453500804e-06
2252,-1.0177234358636386e-07
2253,-3.5660591396475094e-06
2254,-1.013899109725177e-07
2255,-3.559934796902772e-06
2256,-1.0100885390045874e-07
2257,-3.553826369629103e-06
2258,-1.0062916656170173e-07
2259,-3.5477338024713357e-06
2260,-1.0025084317121315e-07
2261,-3.541657040275997e-06
2262,-9.987387794010124e-08
2263,-3.535596028098573e-06
2264,-9.949826511817461e-08
2265,-3.529550711313656e-06
2266,-9.912399905522352e-08
2267,-3.5235210354971084e-06
2268,-9.875107401844949e-08
2269,-3.51750694641132e-06
2270,-9.837948435797598e-08
2271,-3.511508390122194e-06
2272,-9.800922447090435e-08
2273,-3.5055253129184985e-06
2274,-9.764028874884452e-08
2275,-3.4995576612991394e-06
2276,-9.727267162956855e-08
2277,-3.4936053820135696e-06
2278,-9.690636756960995e-08
2279,-3.487668422004245e-06
2280,-9.654137105278332e-08
2281,-3.4817467285128053e-06
2282,-9.617767662454718e-08
2283,-3.475840248956351e-06
2284,-9.581527879258128e-08
2285,-3.4699489309754163e-06
2286,-9.545417212785579e-08
2287,-3.464072722458907e-06
2288,-9.509435122167089e-08
2289,-3.4582115715045465e-06
2290,-9.473581071147837e-08
2291,-3.4523654264615757e-06
2292,-9.437854524751816e-08
2293,-3.4465342358642567e-06
2294,-9.402254948897255e-08
2295,-3.4407179484707325e-06
2296,-9.366781814203853e-08
2297,-3.4349165133123663e-06
2298,-9.331434596283316e-08
2299,-3.429129879605113e-06
2300,-9.296212768269559e-08
2301,-3.4233579967225854e-06
2302,-9.261115805360579e-08
2303,-3.4176008143343344e-06
2304,-9.226143194687036e-08
2305,-3.4118582823101356e-06
2306,-9.191294406084218e-08
2307,-3.4061303507132306e-06
2308,-9.156568940575747e-08
2309,-3.4004169698473346e-06
2310,-9.121966279073064e-08
2311,-3.394718090193564e-06
2312,-9.087485912773753e-08
2313,-3.3890336624660447e-06
2314,-9.053127334729423e-08
2315,-3.383363637608633e-06
2316,-9.018890042266958e-08
2317,-3.377707966716248e-06
2318,-8.984773529710479e-08
2319,-3.3720666011528765e-06
2320,-8.950777301572928e-08
2321,-3.3664394924454074e-06
2322,-8.916900857957575e-08
2323,-3.3608265923600453e-06
2324,-8.883143706500427e-08
2325,-3.3552278528350977e-06
2326,-8.849505350935432e-08
2327,-3.3496432260194788e-06
2328,-8.815985306219465e-08
2329,-3.3440726643064873e-06
2330,-8.782583083201136e-08
2331,-3.3385161202312107e-06
2332,-8.749298194488456e-08
2333,-3.332973546560302e-06
2334,-8.716130160763365e-08
2335,-3.3274448962615743e-06
2336,-8.683078498899416e-08
2337,-3.3219301224844877e-06
2338,-8.650142731959736e-08
2339,-3.3164291786157615e-06
2340,-8.617322387182817e-08
2341,-3.310942018187609e-06
2342,-8.584616984914944e-08
2343,-3.3054685949121013e-06
2344,-8.552026057435266e-08
2345,-3.3000088627941433e-06
2346,-8.519549136571718e-08
2347,-3.294562775954041e-06
2348,-8.48718575569279e-08
2349,-3.289130288701176e-06
2350,-8.454935447218149e-08
2351,-3.2837113555646006e-06
2352,-8.422797752842963e-08
2353,-3.278305931280057e-06
2354,-8.390772210327822e-08
2355,-3.2729139707213503e-06
2356,-8.358858364737089e-08
2357,-3.267535429012616e-06
2358,-8.32705575889361e-08
2359,-3.2621702613851644e-06
2360,-8.295363935599968e-08
2361,-3.2568184233074606e-06
2362,-8.26378244925869e-08
2363,-3.2514798704592966e-06
2364,-8.232310849095119e-08
2365,-3.2461545586845933e-06
2366,-8.200948690182121e-08
2367,-3.2408424439657474e-06
2368,-8.169695523970776e-08
2369,-3.2355434825038933e-06
2370,-8.138550909317183e-08
2371,-3.230257630745623e-06
2372,-8.107514407805701e-08
2373,-3.2249848451843707e-06
2374,-8.076585578737159e-08
2375,-3.219725082587077e-06
2376,-8.04576398671747e-08
2377,-3.214478299878253e-06
2378,-8.015049196871145e-08
2379,-3.2092444541867663e-06
2380,-7.984440779332115e-08
2381,-3.204023502788069e-06
2382,-7.953938302824476e-08
2383,-3.198815403097666e-06
2384,-7.923541338058725e-08
2385,-3.193620112783642e-06
2386,-7.893249460445969e-08
2387,-3.188437589672549e-06
2388,-7.863062248008397e-08
2389,-3.183267791717759e-06
2390,-7.832979275542393e-08
2391,-3.178110677080733e-06
2392,-7.803000124386421e-08
2393,-3.1729662040781318e-06
2394,-7.773124375061859e-08
2395,-3.167834331242093e-06
2396,-7.74335161512497e-08
2397,-3.162715017223726e-06
2398,-7.713681428062813e-08
2399,-3.1576082208704104e-06
2400,-7.684113404616912e-08
2401,-3.152513901183062e-06
2402,-7.654647129276174e-08
2403,-3.1474320173326833e-06
2404,-7.625282198566269e-08
2405,-3.142362528689504e-06
2406,-7.596018205415967e-08
2407,-3.1373053947465273e-06
2408,-7.566854745300869e-08
2409,-3.1322605751999064e-06
2410,-7.537791417170367e-08
2411,-3.127228029880843e-06
2412,-7.508827816998695e-08
2413,-3.122207718768436e-06
2414,-7.479963549507049e-08
2415,-3.1171996020756913e-06
2416,-7.451198215614683e-08
2417,-3.112203640120992e-06
2418,-7.422531424538024e-08
2419,-3.107219793399923e-06
2420,-7.39396277872407e-08
2421,-3.102248022546762e-06
2422,-7.365491889621339e-08
2423,-3.0972882884029423e-06
2424,-7.337118367680895e-08
2425,-3.0923405519224806e-06
2426,-7.308841822810574e-08
2427,-3.0874047742525937e-06
2428,-7.280661874203697e-08
2429,-3.082480916700489e-06
2430,-7.252578134141619e-08
2431,-3.0775689406725496e-06
2432,-7.224590222237638e-08
2433,-3.072668807793292e-06
2434,-7.196697754531529e-08
2435,-3.0677804797791095e-06
2436,-7.168900356255166e-08
2437,-3.0629039186345403e-06
2438,-7.14119765484107e-08
2439,-3.058039086402206e-06
2440,-7.11358926823475e-08
2441,-3.0531859452244307e-06
2442,-7.086074822166807e-08
2443,-3.048344457540323e-06
2444,-7.058653950571982e-08
2445,-3.04351458588242e-06
2446,-7.031326282380573e-08
2447,-3.0386962929028485e-06
2448,-7.00409145194242e-08
2449,-3.033889541449915e-06
2450,-6.976949085944173e-08
2451,-3.0290942944564777e-06
2452,-6.949898821554072e-08
2453,-3.024310515077608e-06
2454,-6.922940300333679e-08
2455,-3.019538166616413e-06
2456,-6.896073159868076e-08
2457,-3.014777212443362e-06
2458,-6.869297036656054e-08
2459,-3.0100276161435308e-06
2460,-6.842611576363787e-08
2461,-3.005289341414858e-06
2462,-6.816016421884795e-08
2463,-3.0005623521453936e-06
2464,-6.789511217702994e-08
2465,-2.9958466123259966e-06
2466,-6.763095611801889e-08
2467,-2.991142086096959e-06
2468,-6.73676925169994e-08
2469,-2.9864487377410128e-06
2470,-6.710531789532888e-08
2471,-2.9817665317103818e-06
2472,-6.68438287540763e-08
2473,-2.977095432569874e-06
2474,-6.65832216319154e-08
2475,-2.97243540504012e-06
2476,-6.632349309238573e-08
2477,-2.9677864139651626e-06
2478,-6.606463967258213e-08
2479,-2.96314842432525e-06
2480,-6.580665795956443e-08
2481,-2.9585214012948227e-06
2482,-6.554954459144011e-08
2483,-2.9539053101287873e-06
2484,-6.529329615448776e-08
2485,-2.949300116269981e-06
2486,-6.503790931338978e-08
2487,-2.9447057852243626e-06
2488,-6.478338064018424e-08
2489,-2.940122282652935e-06
2490,-6.452970680842414e-08
2491,-2.9355495744174265e-06
2492,-6.427688453851835e-08
2493,-2.930987626474829e-06
2494,-6.402491051081722e-08
2495,-2.926436404898417e-06
2496,-6.377378139099192e-08
2497,-2.921895875922294e-06
2498,-6.35234939593686e-08
2499,-2.9173660059143755e-06
2500,-6.327404491025198e-08
2501,-2.912846761357765e-06
2502,-6.30254310111365e-08
2503,-2.908338108846362e-06
2504,-6.277764898703701e-08
2505,-2.9038400151559854e-06
2506,-6.253069567363618e-08
2507,-2.8993524471764866e-06
2508,-6.228456785325106e-08
2509,-2.894875371931373e-06
2510,-6.20392623094776e-08
2511,-2.890408756517053e-06
2512,-6.179477586213477e-08
2513,-2.8859525682334858e-06
2514,-6.155110536538962e-08
2515,-2.881506774502786e-06
2516,-6.13082476880128e-08
2517,-2.8770713428275067e-06
2518,-6.106619967765994e-08
2519,-2.8726462408854135e-06
2520,-6.082495822751363e-08
2521,-2.8682314364243923e-06
2522,-6.058452018654306e-08
2523,-2.8638268973758273e-06
2524,-6.03448825553245e-08
2525,-2.8594325917959694e-06
2526,-6.010604216501863e-08
2527,-2.8550484877818872e-06
2528,-5.986799600489704e-08
2529,-2.8506745536633445e-06
2530,-5.963074096773857e-08
2531,-2.8463107578316327e-06
2532,-5.9394274090600646e-08
2533,-2.8419570688237245e-06
2534,-5.9158592307622954e-08
2535,-2.837613455275324e-06
2536,-5.892369263325285e-08
2537,-2.8332798859806154e-06
2538,-5.868957206642912e-08
2539,-2.8289563298075767e-06
2540,-5.845622759683822e-08
2541,-2.824642755789977e-06
2542,-5.82236562833358e-08
2543,-2.8203391330582436e-06
2544,-5.799185516650646e-08
2545,-2.816045430863014e-06
2546,-5.7760821314551915e-08
2547,-2.8117616185851217e-06
2548,-5.753055178716918e-08
2549,-2.8074876657207038e-06
2550,-5.730104368429585e-08
2551,-2.803223541874855e-06
2552,-5.707229408088894e-08
2553,-2.7989692167595966e-06
2554,-5.6844300072404667e-08
2555,-2.7947246602313634e-06
2556,-5.6617058822864346e-08
2557,-2.790489842253861e-06
2558,-5.6390567459100966e-08
2559,-2.786264732912003e-06
2560,-5.616482310388515e-08
2561,-2.782049302381185e-06
2562,-5.593982298194213e-08
2563,-2.7778435209741495e-06
2564,-5.571556420093554e-08
2565,-2.7736473590996708e-06
2566,-5.5492043957585407e-08
2567,-2.7694607873091476e-06
2568,-5.526925948365237e-08
2569,-2.765283776232503e-06
2570,-5.504720795698174e-08
2571,-2.7611162966565115e-06
2572,-5.4825886638592235e-08
2573,-2.75695831942712e-06
2574,-5.460529273675791e-08
2575,-2.752809815542724e-06
2576,-5.4385423514516955e-08
2577,-2.7486707560957764e-06
2578,-5.4166276215261974e-08
2579,-2.74454111226249e-06
2580,-5.394784812085332e-08
2581,-2.7404208554008507e-06
2582,-5.373013655002423e-08
2583,-2.7363099569308656e-06
2584,-5.3513138769364356e-08
2585,-2.732208388341436e-06
2586,-5.3296852047779894e-08
2587,-2.7281161213013672e-06
2588,-5.3081273770485615e-08
2589,-2.7240331275936347e-06
2590,-5.286640128416278e-08
2591,-2.719959379046254e-06
2592,-5.265223185055525e-08
2593,-2.715894847570488e-06
2594,-5.243876286563144e-08
2595,-2.7118395053156465e-06
2596,-5.2225991740504884e-08
2597,-2.7077933244547856e-06
2598,-5.201391582599652e-08
2599,-2.703756277227452e-06
2600,-5.1802532480578086e-08
2601,-2.6997283360322e-06
2602,-5.1591839132709034e-08
2603,-2.695709473382025e-06
2604,-5.138183321458038e-08
2605,-2.6916996618562033e-06
2606,-5.117251213360854e-08
2607,-2.6876988741586794e-06
2608,-5.096387332056919e-08
2609,-2.683707083105654e-06
2610,-5.075591424002085e-08
2611,-2.679724261577126e-06
2612,-5.054863232071763e-08
2613,-2.6757503825934292e-06
2614,-5.034202508119945e-08
2615,-2.671785419273725e-06
2616,-5.013608996669315e-08
2617,-2.6678293448190045e-06
2618,-4.9930824476782295e-08
2619,-2.6638821325322543e-06
2620,-4.972622610423928e-08
2621,-2.6599437558277597e-06
2622,-4.9522292393373945e-08
2623,-2.6560141882618537e-06
2624,-4.9319020867617283e-08
2625,-2.65209340340129e-06
2626,-4.911640904073002e-08
2627,-2.6481813749596476e-06
2628,-4.89144544359162e-08
2629,-2.6442780767281234e-06
2630,-4.871315464099177e-08
2631,-2.6403834826631304e-06
2632,-4.8512507255976114e-08
2633,-2.636497566746978e-06
2634,-4.8312509818023865e-08
2635,-2.632620303079611e-06
2636,-4.8113159924833e-08
2637,-2.6287516658479016e-06
2638,-4.7914455164021105e-08
2639,-2.624891629380307e-06
2640,-4.7716393183663396e-08
2641,-2.621040168051789e-06
2642,-4.7518971552315567e-08
2643,-2.6171972563433807e-06
2644,-4.7322187934413186e-08
2645,-2.6133628688335366e-06
2646,-4.712603995628583e-08
2647,-2.609536980200779e-06
2648,-4.693052527880644e-08
2649,-2.60571956524227e-06
2650,-4.6735641578665166e-08
2651,-2.6019105988121912e-06
2652,-4.6541386500910215e-08
2653,-2.5981100558440297e-06
2654,-4.6347757725051704e-08
2655,-2.594317911417464e-06
2656,-4.6154752963011497e-08
2657,-2.5905341406507595e-06
2658,-4.596236988773915e-08
2659,-2.586758718809399e-06
2660,-4.577060622973092e-08
2661,-2.5829916212037462e-06
2662,-4.557945972155447e-08
2663,-2.5792328232648193e-06
2664,-4.538892810931923e-08
2665,-2.5754823005079304e-06
2666,-4.519900906790734e-08
2667,-2.571740028488927e-06
2668,-4.500970036246991e-08
2669,-2.568005982934172e-06
2670,-4.482099980846487e-08
2671,-2.56428013964061e-06
2672,-4.463290514431645e-08
2673,-2.560562474463541e-06
2674,-4.444541415875317e-08
2675,-2.5568529633631194e-06
2676,-4.425852460737553e-08
2677,-2.5531515823551735e-06
2678,-4.407223429843149e-08
2679,-2.549458307609676e-06
2680,-4.388654108779187e-08
2681,-2.5457731153740076e-06
2682,-4.370144274938258e-08
2683,-2.5420959819173108e-06
2684,-4.351693712154789e-08
2685,-2.5384268836618524e-06
2686,-4.3333022013874435e-08
2687,-2.5347657970521914e-06
2688,-4.3149695264343344e-08
2689,-2.5311126986609613e-06
2690,-4.29669547822084e-08
2691,-2.527467565215571e-06
2692,-4.278479842901352e-08
2693,-2.5238303734142256e-06
2694,-4.260322403527917e-08
2695,-2.5202011000730725e-06
2696,-4.2422229485613397e-08
2697,-2.516579722104064e-06
2698,-4.224181268275786e-08
2699,-2.512966216523658e-06
2700,-4.206197153325431e-08
2701,-2.5093605604009275e-06
2702,-4.188270394111116e-08
2703,-2.5057627309097404e-06
2704,-4.170400783843359e-08
2705,-2.5021727053002477e-06
2706,-4.152588112202712e-08
2707,-2.498590460879449e-06
2708,-4.134832173196578e-08
2709,-2.4950159750654734e-06
2710,-4.1171327610742665e-08
2711,-2.491449225360039e-06
2712,-4.099489671752192e-08
2713,-2.4878901893361135e-06
2714,-4.081902703836973e-08
2715,-2.484338844673612e-06
2716,-4.0643716498146176e-08
2717,-2.4807951690846065e-06
2718,-4.046896309569448e-08
2719,-2.4772591404046518e-06
2720,-4.029476482651116e-08
2721,-2.473730736525423e-06
2722,-4.012111967281319e-08
2723,-2.4702099354081854e-06
2724,-3.994802561668249e-08
2725,-2.4666967151378873e-06
2726,-3.97754807193792e-08
2727,-2.463191053867251e-06
2728,-3.9603483002393536e-08
2729,-2.459692929796567e-06
2730,-3.9432030426544936e-08
2731,-2.4562023212213354e-06
2732,-3.926112108592119e-08
2733,-2.452719206500232e-06
2734,-3.9090752986034657e-08
2735,-2.449243564090567e-06
2736,-3.892092424174375e-08
2737,-2.4457753725818582e-06
2738,-3.8751632871616064e-08
2739,-2.442314610524337e-06
2740,-3.858287694003345e-08
2741,-2.4388612566058265e-06
2742,-3.841465454987864e-08
2743,-2.435415289613853e-06
2744,-3.824696376207304e-08
2745,-2.4319766883634494e-06
2746,-3.807980268927803e-08
2747,-2.4285454317677556e-06
2748,-3.7913169404127335e-08
2749,-2.4251214988045404e-06
2750,-3.7747062060777784e-08
2751,-2.421704868603713e-06
2752,-3.7581478784947726e-08
2753,-2.418295520259862e-06
2754,-3.741641763387436e-08
2755,-2.4148934329661028e-06
2756,-3.725187677755632e-08
2757,-2.4114985860092677e-06
2758,-3.708785433626048e-08
2759,-2.4081109587960636e-06
2760,-3.6924348523357424e-08
2761,-2.4047305307700775e-06
2762,-3.6761357443699296e-08
2763,-2.4013572814085515e-06
2764,-3.659887928039641e-08
2765,-2.3979911902852995e-06
2766,-3.64369121811173e-08
2767,-2.3946322370674864e-06
2768,-3.627545433230957e-08
2769,-2.3912804014926177e-06
2770,-3.611450395398364e-08
2771,-2.387935663358438e-06
2772,-3.5954059200727996e-08
2773,-2.3845980025255553e-06
2774,-3.5794118296662616e-08
2775,-2.381267398956234e-06
2776,-3.563467943801461e-08
2777,-2.3779438326518557e-06
2778,-3.547574084944772e-08
2779,-2.374627283713925e-06
2780,-3.531730076416288e-08
2781,-2.371317732275496e-06
2782,-3.515935739906985e-08
2783,-2.3680151585825373e-06
2784,-3.500190899366401e-08
2785,-2.3647195429268585e-06
2786,-3.484495382167666e-08
2787,-2.361430865683163e-06
2788,-3.4688490104687386e-08
2789,-2.3581491072452184e-06
2790,-3.453251607698297e-08
2791,-2.35487424815967e-06
2792,-3.437703007732131e-08
2793,-2.3516062690037873e-06
2794,-3.422203032638217e-08
2795,-2.348345150408756e-06
2796,-3.406751515473125e-08
2797,-2.34509087308309e-06
2798,-3.391348280381006e-08
2799,-2.3418434178056084e-06
2800,-3.3759931596997854e-08
2801,-2.338602765424107e-06
2802,-3.3606859811429184e-08
2803,-2.33536889684262e-06
2804,-3.3454265800794886e-08
2805,-2.3321417930620976e-06
2806,-3.33021478349277e-08
2807,-2.328921435103987e-06
2808,-3.315050426168331e-08
2809,-2.3257078041199818e-06
2810,-3.2999333434127706e-08
2811,-2.322500881273957e-06
2812,-3.284863364683549e-08
2813,-2.3193006477729344e-06
2814,-3.2698403245981814e-08
2815,-2.3161070849760374e-06
2816,-3.254864060916827e-08
2817,-2.312920174268177e-06
2818,-3.2399344137602185e-08
2819,-2.30973989705338e-06
2820,-3.225051209274286e-08
2821,-2.3065662348481114e-06
2822,-3.210214290218318e-08
2823,-2.3033991692491434e-06
2824,-3.195423495484837e-08
2825,-2.300238681878715e-06
2826,-3.180678662288917e-08
2827,-2.297084754444025e-06
2828,-3.1659796285858864e-08
2829,-2.2939373686893482e-06
2830,-3.151326234953907e-08
2831,-2.290796506452467e-06
2832,-3.136718322592925e-08
2833,-2.287662149626214e-06
2834,-3.122155731405597e-08
2835,-2.284534280165879e-06
2836,-3.107638304518252e-08
2837,-2.2814128801050126e-06
2838,-3.0931658831893986e-08
2839,-2.278297931484019e-06
2840,-3.0787383109008167e-08
2841,-2.2751894164820985e-06
2842,-3.064355431134252e-08
2843,-2.272087317280187e-06
2844,-3.0500170887290686e-08
2845,-2.2689916161506947e-06
2846,-3.035723127330491e-08
2847,-2.2659022954254623e-06
2848,-3.021473394125301e-08
2849,-2.2628193374711624e-06
2850,-3.007267732662534e-08
2851,-2.2597427247492715e-06
2852,-2.9931059943677554e-08
2853,-2.2566724398016748e-06
2854,-2.9789880236849975e-08
2855,-2.253608465147434e-06
2856,-2.9649136672855564e-08
2857,-2.2505507834316586e-06
2858,-2.9508827754876736e-08
2859,-2.247499377357404e-06
2860,-2.9368951981133586e-08
2861,-2.2444542296648304e-06
2862,-2.9229507841885508e-08
2863,-2.2414153231689344e-06
2864,-2.9090493831419698e-08
2865,-2.238382640717669e-06
2866,-2.895190848772129e-08
2867,-2.235356165271829e-06
2868,-2.88137503166039e-08
2869,-2.2323358797872972e-06
2870,-2.8676017828211763e-08
2871,-2.229321767308416e-06
2872,-2.8538709551179994e-08
2873,-2.2263138109700426e-06
2874,-2.8401824060912993e-08
2875,-2.2233119939116575e-06
2876,-2.8265359845437978e-08
2877,-2.2203162993435685e-06
2878,-2.8129315460241018e-08
2879,-2.2173267105381315e-06
2880,-2.799368946905567e-08
2881,-2.214343210857315e-06
2882,-2.7858480462476162e-08
2883,-2.2113657836550332e-06
2884,-2.772368696692633e-08
2885,-2.2083944124034117e-06
2886,-2.7589307531436573e-08
2887,-2.2054290805800284e-06
2888,-2.745534076049328e-08
2889,-2.2024697717830106e-06
2890,-2.7321785251647605e-08
2891,-2.1995164696076405e-06
2892,-2.718863955261421e-08
2893,-2.196569157705588e-06
2894,-2.7055902266254616e-08
2895,-2.193627819811374e-06
2896,-2.6923572019177004e-08
2897,-2.1906924397483746e-06
2898,-2.6791647388982533e-08
2899,-2.1877630013127834e-06
2900,-2.6660126988309853e-08
2901,-2.1848394884027742e-06
2902,-2.6529009426421666e-08
2903,-2.1819218849621066e-06
2904,-2.6398293324038324e-08
2905,-2.179010175016222e-06
2906,-2.6267977338362567e-08
2907,-2.1761043426134446e-06
2908,-2.6138060080381188e-08
2909,-2.173204371845242e-06
2910,-2.6008540158768217e-08
2911,-2.1703102468798948e-06
2912,-2.5879416238195594e-08
2913,-2.1674219519305986e-06
2914,-2.57506869588973e-08
2915,-2.1645394712839643e-06
2916,-2.562235098342856e-08
2917,-2.1616627892639173e-06
2918,-2.5494406987453418e-08
2919,-2.1587918902644555e-06
2920,-2.5366853621449188e-08
2921,-2.155926758669703e-06
2922,-2.5239689503465326e-08
2923,-2.1530673789649673e-06
2924,-2.511291336264614e-08
2925,-2.1502137357246724e-06
2926,-2.4986523881953585e-08
2927,-2.1473658135167527e-06
2928,-2.486051972671169e-08
2929,-2.144523596984841e-06
2930,-2.473489958290109e-08
2931,-2.14168707079704e-06
2932,-2.4609662156270516e-08
2933,-2.138856219727979e-06
2934,-2.448480614499801e-08
2935,-2.136031028547014e-06
2936,-2.4360330247580356e-08
2937,-2.133211482099759e-06
2938,-2.423623317209405e-08
2939,-2.130397565295898e-06
2940,-2.4112513652760305e-08
2941,-2.127589263070618e-06
2942,-2.398917039689014e-08
2943,-2.1247865604179577e-06
2944,-2.3866202108653596e-08
2945,-2.1219894423685735e-06
2946,-2.374360754785245e-08
2947,-2.119197894041055e-06
2948,-2.3621385423479092e-08
2949,-2.1164119005787447e-06
2950,-2.349953452062067e-08
2951,-2.1136314471902802e-06
2952,-2.337805355416542e-08
2953,-2.1108565191044463e-06
2954,-2.3256941279902294e-08
2955,-2.108087101609769e-06
2956,-2.31361964369998e-08
2957,-2.10532318007223e-06
2958,-2.3015817827448987e-08
2959,-2.1025647398634464e-06
2960,-2.289580415987024e-08
2961,-2.0998117663993675e-06
2962,-2.2776154211131443e-08
2963,-2.0970642452130157e-06
2964,-2.2656866800299836e-08
2965,-2.0943221618565394e-06
2966,-2.253794069513941e-08
2967,-2.0915855018881063e-06
2968,-2.2419374659901966e-08
2969,-2.08885425092605e-06
2970,-2.2301167470665794e-08
2971,-2.0861283946486978e-06
2972,-2.2183317939877353e-08
2973,-2.083407918839575e-06
2974,-2.2065824896507494e-08
2975,-2.0806928092320687e-06
2976,-2.1948687107466342e-08
2977,-2.077983051656964e-06
2978,-2.183190336570957e-08
2979,-2.0752786319580298e-06
2980,-2.1715472496096154e-08
2981,-2.072579536093233e-06
2982,-2.1599393323364628e-08
2983,-2.0698857500161754e-06
2984,-2.1483664690035292e-08
2985,-2.06719725972994e-06
2986,-2.1368285384563018e-08
2987,-2.0645140512987753e-06
2988,-2.1253254265660786e-08
2989,-2.061836110824102e-06
2990,-2.1138570132946963e-08
2991,-2.0591634244144287e-06
2992,-2.1024231843853647e-08
2993,-2.056495978313046e-06
2994,-2.091023827319548e-08
2995,-2.0538337587624245e-06
2996,-2.0796588244476825e-08
2997,-2.0511767520206175e-06
2998,-2.0683280601983067e-08
2999,-2.048524944401053e-06
3000,-2.057031418351837e-08
3001,-2.0458783223044348e-06
3002,-2.0457687899258153e-08
3003,-2.0432368721736736e-06
3004,-2.0345400606511976e-08
3005,-2.0406005804399536e-06
3006,-2.023345114500094e-08
3007,-2.0379694335765637e-06
3008,-2.0121838393668996e-08
3009,-2.0353434181820595e-06
3010,-2.001056126263003e-08
3011,-2.0327225208824355e-06
3012,-1.989961863350893e-08
3013,-2.030106728289741e-06
3014,-1.978900937140465e-08
3015,-2.027496027044403e-06
3016,-1.9678732371503546e-08
3017,-2.0248904039197947e-06
3018,-1.9568786529108183e-08
3019,-2.0222898456747905e-06
3020,-1.9459170749264295e-08
3021,-2.019694339116335e-06
3022,-1.9349883937632882e-08
3023,-2.017103871112402e-06
3024,-1.9240925023614255e-08
3025,-2.014518428571197e-06
3026,-1.913229289360378e-08
3027,-2.011937998421752e-06
3028,-1.9023986448986527e-08
3029,-2.009362567634494e-06
3030,-1.8916004654957417e-08
3031,-2.006792123268964e-06
3032,-1.88083464196073e-08
3033,-2.0042266523831756e-06
3034,-1.8701010671218057e-08
3035,-2.0016661420618262e-06
3036,-1.859399632710668e-08
3037,-1.9991105795033917e-06
3038,-1.848730236814981e-08
3039,-1.996559951875878e-06
3040,-1.838092767886552e-08
3041,-1.994014246404344e-06
3042,-1.8274871253019748e-08
3043,-1.991473450403074e-06
3044,-1.816913201967891e-08
3045,-1.9889375511640212e-06
3046,-1.806370895091127e-08
3047,-1.986406536071994e-06
3048,-1.795860096373503e-08
3049,-1.9838803924708324e-06
3050,-1.785380704792539e-08
3051,-1.981359107851914e-06
3052,-1.7749326184286517e-08
3053,-1.9788426697089527e-06
3054,-1.7645157336769947e-08
3055,-1.976331065551351e-06
3056,-1.7541299453640295e-08
3057,-1.9738242829206264e-06
3058,-1.7437751551212e-08
3059,-1.971322309427874e-06
3060,-1.733451256726711e-08
3061,-1.9688251327221864e-06
3062,-1.7231581527724658e-08
3063,-1.9663327405145525e-06
3064,-1.7128957383909078e-08
3065,-1.963845120444911e-06
3066,-1.7026639133677755e-08
3067,-1.9613622603635583e-06
3068,-1.6924625822396336e-08
3069,-1.9588841480374034e-06
3070,-1.6822916401992143e-08
3071,-1.9564107713313858e-06
3072,-1.672150995182633e-08
3073,-1.9539421180583438e-06
3074,-1.6620405331556012e-08
3075,-1.9514781761969338e-06
3076,-1.6519601674603112e-08
3077,-1.949018933681043e-06
3078,-1.641909796236195e-08
3079,-1.946564378525627e-06
3080,-1.6318893235054982e-08
3081,-1.944114498742216e-06
3082,-1.621898648615879e-08
3083,-1.9416692824153605e-06
3084,-1.6119376765552885e-08
3085,-1.9392287176499753e-06
3086,-1.6020063083812766e-08
3087,-1.9367927925941923e-06
3088,-1.5921044479614845e-08
3089,-1.9343614954396442e-06
3090,-1.582232000808296e-08
3091,-1.93193481442253e-06
3092,-1.5723888711136758e-08
3093,-1.9295127377971087e-06
3094,-1.5625749615550324e-08
3095,-1.9270952538316116e-06
3096,-1.5527901767597096e-08
3097,-1.9246823508862397e-06
3098,-1.5430344213045092e-08
3099,-1.922274017331333e-06
3100,-1.5333076043993624e-08
3101,-1.919870241600062e-06
3102,-1.5236096309580314e-08
3103,-1.9174710121198727e-06
3104,-1.5139404051811037e-08
3105,-1.9150763173565022e-06
3106,-1.5042998332779767e-08
3107,-1.9126861458532823e-06
3108,-1.4946878253852302e-08
3109,-1.9103004861663594e-06
3110,-1.485104287575562e-08
3111,-1.907919326879774e-06
3112,-1.4755491273685332e-08
3113,-1.9055426566398588e-06
3114,-1.4660222528988222e-08
3115,-1.9031704641119632e-06
3116,-1.4565235721819515e-08
3117,-1.9008027379602471e-06
3118,-1.4470529935428291e-08
3119,-1.898439466944974e-06
3120,-1.4376104251599207e-08
3121,-1.8960806398461636e-06
3122,-1.4281957804150207e-08
3123,-1.8937262454790628e-06
3124,-1.4188089669597254e-08
3125,-1.891376272673774e-06
3126,-1.4094498929202112e-08
3127,-1.8890307102829224e-06
3128,-1.400118469036401e-08
3129,-1.886689547252604e-06
3130,-1.3908146081695315e-08
3131,-1.884352772535278e-06
3132,-1.3815382229890392e-08
3133,-1.882020375116293e-06
3134,-1.3722892210583672e-08
3135,-1.8796923439712483e-06
3136,-1.3630675171521606e-08
3137,-1.8773686682205037e-06
3138,-1.3538730178250837e-08
3139,-1.8750493368675477e-06
3140,-1.3447056404344483e-08
3141,-1.8727343390929024e-06
3142,-1.3355652984005737e-08
3143,-1.8704236640519826e-06
3144,-1.3264519011575735e-08
3145,-1.86811730091313e-06
3146,-1.317365367828833e-08
3147,-1.8658152389320801e-06
3148,-1.3083056060447812e-08
3149,-1.8635174672845126e-06
3150,-1.2992725302264643e-08
3151,-1.861223975326106e-06
3152,-1.290266056314807e-08
3153,-1.8589347523844146e-06
3154,-1.2812861011553017e-08
3155,-1.8566497878021946e-06
3156,-1.2723325773965735e-08
3157,-1.854369070972132e-06
3158,-1.263405401763296e-08
3159,-1.852092591319009e-06
3160,-1.2545044864809332e-08
3161,-1.8498203382840385e-06
3162,-1.2456297507150023e-08
3163,-1.8475523013610575e-06
3164,-1.2367811092320397e-08
3165,-1.8452884701191649e-06
3166,-1.2279584838436466e-08
3167,-1.8430288340624777e-06
3168,-1.2191617789594506e-08
3169,-1.8407733827502804e-06
3170,-1.2103909227765177e-08
3171,-1.8385221058920833e-06
3172,-1.2016458302535187e-08
3173,-1.8362749930833086e-06
3174,-1.1929264182327502e-08
3175,-1.8340320339938549e-06
3176,-1.1842326011004623e-08
3177,-1.8317932183553106e-06
3178,-1.175564304292808e-08
3179,-1.8295585359512231e-06
3180,-1.166921443059412e-08
3181,-1.8273279765211157e-06
3182,-1.1583039337577764e-08
3183,-1.825101529876662e-06
3184,-1.1497116986047153e-08
3185,-1.8228791858831474e-06
3186,-1.14114465777683e-08
3187,-1.8206609344027986e-06
3188,-1.1326027297941315e-08
3189,-1.8184467653461999e-06
3190,-1.1240858358953578e-08
3191,-1.8162366686550753e-06
3192,-1.1155938950451287e-08
3193,-1.8140306342878018e-06
3194,-1.1071268291886356e-08
3195,-1.8118286522424358e-06
3196,-1.0986845562843105e-08
3197,-1.8096307125364853e-06
3198,-1.0902669995638886e-08
3199,-1.8074368052605586e-06
3200,-1.0818740852588526e-08
3201,-1.8052469204989698e-06
3202,-1.0735057286783321e-08
3203,-1.8030610483742608e-06
3204,-1.0651618560871402e-08
3205,-1.8008791790253104e-06
3206,-1.0568423858303149e-08
3207,-1.7987013026254067e-06
3208,-1.0485472430016478e-08
3209,-1.7965274093992175e-06
3210,-1.0402763509301393e-08
3211,-1.7943574896106688e-06
3212,-1.0320296315033997e-08
3213,-1.79219153351489e-06
3214,-1.023807012632662e-08
3215,-1.790029531429281e-06
3216,-1.0156084132151265e-08
3217,-1.7878714736443403e-06
3218,-1.0074337584799977e-08
3219,-1.7857173505559375e-06
3220,-9.992829748108835e-09
3221,-1.7835671525618886e-06
3222,-9.911559853859439e-09
3223,-1.7814208700671677e-06
3224,-9.830527135175398e-09
3225,-1.7792784935114591e-06
3226,-9.74973086207156e-09
3227,-1.7771400133944013e-06
3228,-9.669170300858911e-09
3229,-1.7750054202284663e-06
3230,-9.588844696323997e-09
3231,-1.7728747045271287e-06
3232,-9.508753285369713e-09
3233,-1.7707478568700098e-06
3234,-9.428895388481253e-09
3235,-1.7686248678554277e-06
3236,-9.349270208877368e-09
3237,-1.7665057280981378e-06
3238,-9.26987705933054e-09
3239,-1.7643904282741928e-06
3240,-9.19071520800594e-09
3241,-1.7622789590449307e-06
3242,-9.111783898937478e-09
3243,-1.7601713111046358e-06
3244,-9.03308240926747e-09
3245,-1.7580674752089086e-06
3246,-8.954610050501255e-09
3247,-1.7559674421243572e-06
3248,-8.876366093225601e-09
3249,-1.7538712026596758e-06
3250,-8.798349812308361e-09
3251,-1.7517787476018978e-06
3252,-8.72056047115886e-09
3253,-1.7496900678004286e-06
3254,-8.642997412288793e-09
3255,-1.7476051541750644e-06
3256,-8.565659893152926e-09
3257,-1.7455239975828124e-06
3258,-8.488547201377428e-09
3259,-1.743446588988884e-06
3260,-8.411658654307031e-09
3261,-1.7413729193445578e-06
3262,-8.334993547586021e-09
3263,-1.7393029796122635e-06
3264,-8.2585511518886e-09
3265,-1.7372367608371472e-06
3266,-8.18233084687946e-09
3267,-1.7351742540683235e-06
3268,-8.106331886385945e-09
3269,-1.7331154503435277e-06
3270,-8.030553558184929e-09
3271,-1.7310603407526853e-06
3272,-7.954995201858227e-09
3273,-1.729008916438754e-06
3274,-7.8796561294966e-09
3275,-1.7269611685447018e-06
3276,-7.80453566150544e-09
3277,-1.7249170882729751e-06
3278,-7.729633135974119e-09
3279,-1.722876666785892e-06
3280,-7.654947835748395e-09
3281,-1.7208398953158087e-06
3282,-7.58047907556304e-09
3283,-1.7188067651210078e-06
3284,-7.506226230832013e-09
3285,-1.7167772675276414e-06
3286,-7.432188629412918e-09
3287,-1.7147513937992112e-06
3288,-7.358365560738994e-09
3289,-1.7127291352462533e-06
3290,-7.284756350121245e-09
3291,-1.710710483239241e-06
3292,-7.211360372215027e-09
3293,-1.7086954292072578e-06
3294,-7.138176978860736e-09
3295,-1.706683964546985e-06
3296,-7.065205486232918e-09
3297,-1.704676080677604e-06
3298,-6.992445232650561e-09
3299,-1.7026717690619422e-06
3300,-6.91989555652341e-09
3301,-1.7006710211780053e-06
3302,-6.847555814689684e-09
3303,-1.698673828556935e-06
3304,-6.775425372426878e-09
3305,-1.6966801827504779e-06
3306,-6.7035035641145945e-09
3307,-1.6946900752822555e-06
3308,-6.63178974074121e-09
3309,-1.6927034977629734e-06
3310,-6.560283266647617e-09
3311,-1.6907204418174852e-06
3312,-6.488983511278356e-09
3313,-1.6887408990733821e-06
3314,-6.41788984359487e-09
3315,-1.686764861199551e-06
3316,-6.347001581444072e-09
3317,-1.6847923198680922e-06
3318,-6.27631812522606e-09
3319,-1.6828232667978842e-06
3320,-6.2058388427013224e-09
3321,-1.6808576937481997e-06
3322,-6.135563122245197e-09
3323,-1.678895592456344e-06
3324,-6.065490281648992e-09
3325,-1.6769369547183127e-06
3326,-5.995619748343584e-09
3327,-1.6749817723683945e-06
3328,-5.925950847787368e-09
3329,-1.6730300371877168e-06
3330,-5.856483052024674e-09
3331,-1.6710817410952312e-06
3332,-5.787215641584407e-09
3333,-1.6691368759239197e-06
3334,-5.718148034354643e-09
3335,-1.6671954336131656e-06
3336,-5.649279627359464e-09
3337,-1.6652574060811318e-06
3338,-5.580609815838449e-09
3339,-1.6633227852995689e-06
3340,-5.512137971372008e-09
3341,-1.6613915632375475e-06
3342,-5.443863482053544e-09
3343,-1.6594637318577437e-06
3344,-5.375785728591846e-09
3345,-1.6575392832470104e-06
3346,-5.307904179058889e-09
3347,-1.6556182094488802e-06
3348,-5.240218169039658e-09
3349,-1.6537005025175779e-06
3350,-5.1727271140700205e-09
3351,-1.6517861545433964e-06
3352,-5.1054304174766e-09
3353,-1.6498751576590933e-06
3354,-5.038327481894778e-09
3355,-1.647967504005846e-06
3356,-4.971417706907618e-09
3357,-1.6460631857426569e-06
3358,-4.904700523071564e-09
3359,-1.6441621950608297e-06
3360,-4.838175314702389e-09
3361,-1.6422645241951327e-06
3362,-4.7718415439684715e-09
3363,-1.6403701653656189e-06
3364,-4.705698576424665e-09
3365,-1.6384791107893791e-06
3366,-4.639745814296423e-09
3367,-1.6365913527805814e-06
3368,-4.573982736575484e-09
3369,-1.6347068836824954e-06
3370,-4.508408748004495e-09
3371,-1.632825695765515e-06
3372,-4.443023239884893e-09
3373,-1.630947781393548e-06
3374,-4.3778256629622364e-09
3375,-1.6290731329428768e-06
3376,-4.312815456766395e-09
3377,-1.6272017428096418e-06
3378,-4.247992013318748e-09
3379,-1.6253336033681205e-06
3380,-4.183354772868352e-09
3381,-1.6234687071048179e-06
3382,-4.118903209934235e-09
3383,-1.621607046482491e-06
3384,-4.054636733331376e-09
3385,-1.6197486139410227e-06
3386,-3.990554760047823e-09
3387,-1.617893402006156e-06
3388,-3.9266567545026964e-09
3389,-1.616041403200626e-06
3390,-3.862942156203892e-09
3391,-1.6141926100599647e-06
3392,-3.799410380088416e-09
3393,-1.6123470151692435e-06
3394,-3.736060924797929e-09
3395,-1.6105046111071532e-06
3396,-3.672893190124832e-09
3397,-1.6086653904948989e-06
3398,-3.609906645197443e-09
3399,-1.6068293459607516e-06
3400,-3.5471007440022616e-09
3401,-1.6049964701565552e-06
3402,-3.4844749257055644e-09
3403,-1.6031667557388937e-06
3404,-3.422028654862376e-09
3405,-1.601340195441222e-06
3406,-3.359761372458367e-09
3407,-1.5995167819462807e-06
3408,-3.2976725508254603e-09
3409,-1.597696508027613e-06
3410,-3.2357616813555162e-09
3411,-1.595879366429751e-06
3412,-3.174028174597256e-09
3413,-1.5940653499147048e-06
3414,-3.112471497484237e-09
3415,-1.5922544512934927e-06
3416,-3.0510911446517215e-09
3417,-1.5904466634136445e-06
3418,-2.989886594300836e-09
3419,-1.5886419790758686e-06
3420,-2.9288572652170806e-09
3421,-1.5868403911846158e-06
3422,-2.8680026746005363e-09
3423,-1.5850418926038915e-06
3424,-2.8073222597733896e-09
3425,-1.5832464762326041e-06
3426,-2.746815531487257e-09
3427,-1.5814541350302782e-06
3428,-2.6864819477176125e-09
3429,-1.5796648618871071e-06
3430,-2.626320991095517e-09
3431,-1.577878649806532e-06
3432,-2.5663321264341736e-09
3433,-1.576095491745054e-06
3434,-2.506514847227747e-09
3435,-1.5743153807520867e-06
3436,-2.4468686733376497e-09
3437,-1.5725383098481927e-06
3438,-2.3873930340793115e-09
3439,-1.5707642720339326e-06
3440,-2.3280874294972838e-09
3441,-1.5689932604061915e-06
3442,-2.2689513670774938e-09
3443,-1.567225268040544e-06
3444,-2.209984336532793e-09
3445,-1.5654602880681023e-06
3446,-2.1511858341389576e-09
3447,-1.5636983135953128e-06
3448,-2.09255532815396e-09
3449,-1.561939337746628e-06
3450,-2.0340923292457777e-09
3451,-1.560183353730484e-06
3452,-1.9757963480099575e-09
3453,-1.5584303547142522e-06
3454,-1.917666876277921e-09
3455,-1.5566803338775386e-06
3456,-1.8597034135973125e-09
3457,-1.5549332844567212e-06
3458,-1.8019054375886448e-09
3459,-1.553189199732004e-06
3460,-1.7442725020931981e-09
3461,-1.5514480729113037e-06
3462,-1.686804092356313e-09
3463,-1.549709897308452e-06
3464,-1.629499704382788e-09
3465,-1.5479746661907872e-06
3466,-1.5723588507046305e-09
3467,-1.5462423729155004e-06
3468,-1.5153810544917466e-09
3469,-1.544513010802558e-06
3470,-1.4585658362516066e-09
3471,-1.542786573203807e-06
3472,-1.4019126961713571e-09
3473,-1.5410630534958273e-06
3474,-1.345421131447807e-09
3475,-1.539342445099215e-06
3476,-1.2890907083650388e-09
3477,-1.53762474138868e-06
3478,-1.2329209008343266e-09
3479,-1.5359099358206137e-06
3480,-1.176911269570001e-09
3481,-1.534198021853627e-06
3482,-1.1210613078103808e-09
3483,-1.5324889929138315e-06
3484,-1.0653705355816937e-09
3485,-1.530782842542686e-06
3486,-1.0098385249778548e-09
3487,-1.5290795642208552e-06
3488,-9.544647608205197e-10
3489,-1.5273791514663552e-06
3490,-8.99248761585609e-10
3491,-1.5256815978035898e-06
3492,-8.441900969547081e-10
3493,-1.5239868968600148e-06
3494,-7.892883134370621e-10
3495,-1.5222950421716432e-06
3496,-7.345428920905346e-10
3497,-1.520606027326036e-06
3498,-6.799533904073779e-10
3499,-1.5189198459412066e-06
3500,-6.255193311346568e-10
3501,-1.517236491655385e-06
3502,-5.712402856061461e-10
3503,-1.5155559581490317e-06
3504,-5.171157895557667e-10
3505,-1.5138782390512105e-06
3506,-4.631453595777145e-10
3507,-1.5122033280547597e-06
3508,-4.09328563904391e-10
3509,-1.5105312189096777e-06
3510,-3.5566495131520116e-10
3511,-1.508861905280675e-06
3512,-3.0215403354963446e-10
3513,-1.5071953809140783e-06
3514,-2.4879537625642695e-10
3515,-1.5055316396002979e-06
3516,-1.9558854213799417e-10
3517,-1.503870675092058e-06
3518,-1.4253307681346843e-10
3519,-1.502212481194162e-06
3520,-8.96285273390177e-11
3521,-1.5005570516994434e-06
3522,-3.687445336349241e-11
3523,-1.4989043804592523e-06
3524,1.5729579904210007e-11
3525,-1.4972544612852834e-06
3526,6.818405526535299e-11
3527,-1.4956072880575249e-06
3528,1.2048938388349763e-10
3529,-1.4939628546626277e-06
3530,1.726459958112456e-10
3531,-1.49232115500152e-06
3532,2.2465431627533684e-10
3533,-1.4906821829571012e-06
3534,2.7651484519819763e-10
3535,-1.4890459324803158e-06
3536,3.282279545906886e-10
3537,-1.4874123975212197e-06
3538,3.7979412736231876e-10
3539,-1.4857815720330162e-06
3540,4.312137576339639e-10
3541,-1.484153449998798e-06
3542,4.824872939942077e-10
3543,-1.4825280254222746e-06
3544,5.336151656150802e-10
3545,-1.4809052923179031e-06
3546,5.845977927523497e-10
3547,-1.4792852446920486e-06
3548,6.354356301794377e-10
3549,-1.4776678766035878e-06
3550,6.861290596087255e-10
3551,-1.4760531821518134e-06
3552,7.366785061903428e-10
3553,-1.4744411554013548e-06
3554,7.870844144011653e-10
3555,-1.4728317904062362e-06
3556,8.373472445130088e-10
3557,-1.471225081301512e-06
3558,8.874673507800197e-10
3559,-1.469621022254164e-06
3560,9.374451575051636e-10
3561,-1.4680196073824776e-06
3562,9.872811091945655e-10
3563,-1.4664208308288573e-06
3564,1.0369756188508404e-09
3565,-1.464824686796878e-06
3566,1.086529094244449e-09
3567,-1.4632311694699761e-06
3568,1.135941945654553e-09
3569,-1.461640273058601e-06
3570,1.1852145824184168e-09
3571,-1.4600519917907157e-06
3572,1.2343474212712373e-09
3573,-1.4584663199182184e-06
3574,1.2833408442315444e-09
3575,-1.456883251699505e-06
3576,1.3321952875476317e-09
3577,-1.455302781385642e-06
3578,1.380911176453494e-09
3579,-1.4537249032825884e-06
3580,1.4294888823912794e-09
3581,-1.4521496116895718e-06
3582,1.4779288085082961e-09
3583,-1.450576900940944e-06
3584,1.5262313023499844e-09
3585,-1.4490067653598193e-06
3586,1.5743969387618565e-09
3587,-1.4474391993039276e-06
3588,1.6224259534890374e-09
3589,-1.4458741971296484e-06
3590,1.6703187940955214e-09
3591,-1.4443117532454374e-06
3592,1.7180758465989076e-09
3593,-1.4427518620378557e-06
3594,1.7656975267898801e-09
3595,-1.4411945179095389e-06
3596,1.8131842192129057e-09
3597,-1.4396397152923057e-06
3598,1.8605363262704582e-09
3599,-1.4380874486373942e-06
3600,1.9077542228363915e-09
3601,-1.4365377124132813e-06
3602,1.9548382949840666e-09
3603,-1.4349905010730595e-06
3604,2.001788979480232e-09
3605,-1.4334458091148917e-06
3606,2.0486065928865137e-09
3607,-1.4319036310697967e-06
3608,2.0952915483042258e-09
3609,-1.4303639614474277e-06
3610,2.141844244997494e-09
3611,-1.4288267947554833e-06
3612,2.188265078694278e-09
3613,-1.4272921255551962e-06
3614,2.2345543945223534e-09
3615,-1.4257599484120304e-06
3616,2.2807125870066325e-09
3617,-1.4242302579132013e-06
3618,2.3267400612856563e-09
3619,-1.4227030486501344e-06
3620,2.372637172983973e-09
3621,-1.4211783152327264e-06
3622,2.418404287554432e-09
3623,-1.4196560523072652e-06
3624,2.4640417890989824e-09
3625,-1.4181362544764173e-06
3626,2.5095500790731568e-09
3627,-1.4166189164082137e-06
3628,2.554929509945637e-09
3629,-1.4151040327625423e-06
3630,2.6001804411923324e-09
3631,-1.4135915982347242e-06
3632,2.6453032677371708e-09
3633,-1.4120816075055921e-06
3634,2.6902983497707605e-09
3635,-1.4105740553083976e-06
3636,2.735166046485924e-09
3637,-1.4090689363571666e-06
3638,2.779906733805727e-09
3639,-1.4075662453857377e-06
3640,2.8245207957050234e-09
3641,-1.4060659771382984e-06
3642,2.8690085788822748e-09
3643,-1.4045681264292336e-06
3644,2.9133704313605507e-09
3645,-1.4030726879924423e-06
3646,2.957606749005054e-09
3647,-1.401579656633211e-06
3648,3.0017178860635142e-09
3649,-1.4000890271728947e-06
3650,3.0457041869785654e-09
3651,-1.3986007944306351e-06
3652,3.0895660306468954e-09
3653,-1.397114953248392e-06
3654,3.133303758161031e-09
3655,-1.3956314984729056e-06
3656,3.176917733698436e-09
3657,-1.3941504249916008e-06
3658,3.2204082942804997e-09
3659,-1.3926717276610667e-06
3660,3.2637758130166063e-09
3661,-1.3911954013791542e-06
3662,3.3070206669342026e-09
3663,-1.3897214410449344e-06
3664,3.3501431865022677e-09
3665,-1.3882498416044156e-06
3666,3.3931436915029953e-09
3667,-1.3867805979894618e-06
3668,3.4360225755076613e-09
3669,-1.3853137051205944e-06
3670,3.478780176395999e-09
3671,-1.3838491579848205e-06
3672,3.521416839459013e-09
3673,-1.3823869515383795e-06
3674,3.5639329199522046e-09
3675,-1.380927080790635e-06
3676,3.6063287452072153e-09
3677,-1.3794695407490322e-06
3678,3.6486046441357434e-09
3679,-1.37801432642831e-06
3680,3.6907609895497638e-09
3681,-1.3765614328179303e-06
3682,3.73279815615401e-09
3683,-1.375110854989953e-06
3684,3.7747164275684596e-09
3685,-1.373662588012079e-06
3686,3.816516167350589e-09
3687,-1.3722166269337294e-06
3688,3.858197701478955e-09
3689,-1.3707729668486932e-06
3690,3.899761386698284e-09
3691,-1.369331602855566e-06
3692,3.9412075337323835e-09
3693,-1.3678925300661675e-06
3694,3.98253649782038e-09
3695,-1.3664557435703374e-06
3696,4.023748623318474e-09
3697,-1.36502123854077e-06
3698,4.064844202412517e-09
3699,-1.3635890101035581e-06
3700,4.105823642424803e-09
3701,-1.3621590534051124e-06
3702,4.146687201964355e-09
3703,-1.360731363668329e-06
3704,4.1874352350331995e-09
3705,-1.3593059360370132e-06
3706,4.228068082292919e-09
3707,-1.357882765734458e-06
3708,4.26858604132051e-09
3709,-1.356461847957585e-06
3710,4.308989472259838e-09
3711,-1.355043177929905e-06
3712,4.349278705002363e-09
3713,-1.353626750893198e-06
3714,4.38945401749462e-09
3715,-1.352212562109256e-06
3716,4.429515783509079e-09
3717,-1.3508006068203155e-06
3718,4.4694643088587595e-09
3719,-1.3493908803229587e-06
3720,4.509299893823394e-09
3721,-1.3479833778982814e-06
3722,4.549022882469792e-09
3723,-1.3465780948301506e-06
3724,4.588633593806645e-09
3725,-1.3451750264436948e-06
3726,4.6281323604642104e-09
3727,-1.343774168051593e-06
3728,4.66751947797575e-09
3729,-1.342375515015102e-06
3730,4.706795257225778e-09
3731,-1.3409790626781253e-06
3732,4.745960040448485e-09
3733,-1.3395848063761174e-06
3734,4.785014135406319e-09
3735,-1.3381927415046167e-06
3736,4.823957820100496e-09
3737,-1.3368028634881836e-06
3738,4.862791408719721e-09
3739,-1.3354151676836935e-06
3740,4.901515264220377e-09
3741,-1.3340296494584455e-06
3742,4.940129714209816e-09
3743,-1.3326463042886892e-06
3744,4.978635000078339e-09
3745,-1.3312651276177906e-06
3746,5.017031442424829e-09
3747,-1.329886114886437e-06
3748,5.055319353265e-09
3749,-1.3285092615412518e-06
3750,5.0934990696231295e-09
3751,-1.3271345630457799e-06
3752,5.131570871260504e-09
3753,-1.3257620149011367e-06
3754,5.169535068694048e-09
3755,-1.3243916125904203e-06
3756,5.207391957410406e-09
3757,-1.3230233516258565e-06
3758,5.245141857685617e-09
3759,-1.3216572275288202e-06
3760,5.282785060937788e-09
3761,-1.3202932358205638e-06
3762,5.320321863673141e-09
3763,-1.3189313720399855e-06
3764,5.357752571681017e-09
3765,-1.31757163174958e-06
3766,5.3950774844788926e-09
3767,-1.316214010519978e-06
3768,5.432296904634545e-09
3769,-1.3148585039103182e-06
3770,5.46941111235112e-09
3771,-1.3135051075260907e-06
3772,5.506420421913062e-09
3773,-1.3121538169656329e-06
3774,5.54332512345594e-09
3775,-1.3108046278350427e-06
3776,5.580125498076263e-09
3777,-1.3094575357386465e-06
3778,5.616821868055673e-09
3779,-1.308112536326123e-06
3780,5.65341450675884e-09
3781,-1.3067696252637575e-06
3782,5.689903688419572e-09
3783,-1.3054287982007848e-06
3784,5.7262897148095505e-09
3785,-1.3040900507900872e-06
3786,5.762572909226966e-09
3787,-1.302753378682065e-06
3788,5.798753538751242e-09
3789,-1.3014187776242262e-06
3790,5.834831858871223e-09
3791,-1.3000862432976718e-06
3792,5.870808211719937e-09
3793,-1.2987557714116291e-06
3794,5.9066828526404236e-09
3795,-1.2974273576844493e-06
3796,5.942456060224818e-09
3797,-1.296100997876881e-06
3798,5.978128116448653e-09
3799,-1.294776687718164e-06
3800,6.013699325312465e-09
3801,-1.293454422947753e-06
3802,6.0491699753349065e-09
3803,-1.2921341993544701e-06
3804,6.084540317267327e-09
3805,-1.29081601273648e-06
3806,6.119810635893408e-09
3807,-1.2894998588625885e-06
3808,6.154981242854678e-09
3809,-1.288185733506071e-06
3810,6.190052416020072e-09
3811,-1.2868736325113398e-06
3812,6.225024392508803e-09
3813,-1.285563551717893e-06
3814,6.259897461623744e-09
3815,-1.284255486948615e-06
3816,6.294671896426624e-09
3817,-1.282949434034581e-06
3818,6.329348024132486e-09
3819,-1.2816453888049505e-06
3820,6.363926084162877e-09
3821,-1.280343347179826e-06
3822,6.398406317503533e-09
3823,-1.279043305024231e-06
3824,6.432789034433015e-09
3825,-1.2777452581924414e-06
3826,6.467074491382081e-09
3827,-1.2764492026249802e-06
3828,6.5012629673323315e-09
3829,-1.2751551341955102e-06
3830,6.535354744286522e-09
3831,-1.2738630488401762e-06
3832,6.569350084634071e-09
3833,-1.272572942488866e-06
3834,6.60324922469718e-09
3835,-1.2712848110712533e-06
3836,6.637052482506479e-09
3837,-1.2699986505439128e-06
3838,6.670760076162289e-09
3839,-1.26871445691176e-06
3840,6.704372288226728e-09
3841,-1.267432226072934e-06
3842,6.737889452175044e-09
3843,-1.2661519540061387e-06
3844,6.771311748093063e-09
3845,-1.2648736367790347e-06
3846,6.8046394319408436e-09
3847,-1.2635972703242128e-06
3848,6.837872830323877e-09
3849,-1.2623228506959903e-06
3850,6.87101215654442e-09
3851,-1.2610503739090728e-06
3852,6.904057687331089e-09
3853,-1.2597798359932253e-06
3854,6.937009690266138e-09
3855,-1.258511232962492e-06
3856,6.969868433128913e-09
3857,-1.2572445609029533e-06
3858,7.002634131594731e-09
3859,-1.2559798158956722e-06
3860,7.0353070891133305e-09
3861,-1.254716993959787e-06
3862,7.067887554706101e-09
3863,-1.2534560912260966e-06
3864,7.100375761261918e-09
3865,-1.2521971037585464e-06
3866,7.132771982857559e-09
3867,-1.2509400276706908e-06
3868,7.165076460404509e-09
3869,-1.2496848590794018e-06
3870,7.197289475517928e-09
3871,-1.2484315941005708e-06
3872,7.229411247066867e-09
3873,-1.2471802288711238e-06
3874,7.26144205862782e-09
3875,-1.2459307595387499e-06
3876,7.2933821286346855e-09
3877,-1.2446831822540139e-06
3878,7.325231735120926e-09
3879,-1.2434374931704895e-06
3880,7.356991109468842e-09
3881,-1.2421936884742969e-06
3882,7.388660516051101e-09
3883,-1.240951764339776e-06
3884,7.420240211672101e-09
3885,-1.2397117169404813e-06
3886,7.451730422502154e-09
3887,-1.2384735424890836e-06
3888,7.483131412610152e-09
3889,-1.2372372372230855e-06
3890,7.514443387230711e-09
3891,-1.2360027973519405e-06
3892,7.545666622359314e-09
3893,-1.2347702190890838e-06
3894,7.57680139339203e-09
3895,-1.233539498661591e-06
3896,7.607847901332782e-09
3897,-1.2323106323575323e-06
3898,7.638806402642385e-09
3899,-1.2310836164011872e-06
3900,7.669677134972685e-09
3901,-1.2298584470971742e-06
3902,7.700460326863262e-09
3903,-1.2286351206949532e-06
3904,7.731156262263994e-09
3905,-1.227413633477661e-06
3906,7.76176514459452e-09
3907,-1.226193981746795e-06
3908,7.792287235981126e-09
3909,-1.2249761618178187e-06
3910,7.822722751501664e-09
3911,-1.223760170012859e-06
3912,7.853071929511825e-09
3913,-1.2225460026563673e-06
3914,7.883335010890534e-09
3915,-1.2213336560534503e-06
3916,7.913512261574907e-09
3917,-1.2201231265552504e-06
3918,7.943603893532891e-09
3919,-1.2189144105295469e-06
3920,7.973610138604167e-09
3921,-1.2177075043444855e-06
3922,8.003531218222469e-09
3923,-1.2165024043479056e-06
3924,8.033367400716728e-09
3925,-1.2152991069127335e-06
3926,8.063118916991541e-09
3927,-1.2140976084372777e-06
3928,8.092785970494778e-09
3929,-1.2128979053461692e-06
3930,8.122368791013952e-09
3931,-1.211699994025503e-06
3932,8.151867614138699e-09
3933,-1.2105038708876737e-06
3934,8.181282702536691e-09
3935,-1.2093095323355975e-06
3936,8.210614256388237e-09
3937,-1.2081169748319599e-06
3938,8.239862524751379e-09
3939,-1.2069261948185836e-06
3940,8.269027712376984e-09
3941,-1.2057371887418132e-06
3942,8.298110043418685e-09
3943,-1.2045499530807937e-06
3944,8.327109748233301e-09
3945,-1.2033644842722642e-06
3946,8.356027073129401e-09
3947,-1.202180778808227e-06
3948,8.384862227445713e-09
3949,-1.2009988331673304e-06
3950,8.413615450847338e-09
3951,-1.199818643849105e-06
3952,8.442286952726897e-09
3953,-1.1986402073566838e-06
3954,8.470876959273269e-09
3955,-1.1974635202237046e-06
3956,8.499385677227216e-09
3957,-1.1962885789594958e-06
3958,8.527813343583662e-09
3959,-1.1951153800888668e-06
3960,8.556160163810839e-09
3961,-1.1939439201475993e-06
3962,8.584426412161588e-09
3963,-1.1927741956730021e-06
3964,8.612612259112955e-09
3965,-1.191606203249416e-06
3966,8.64071791977758e-09
3967,-1.1904399394409524e-06
3968,8.668743636380051e-09
3969,-1.1892754008130734e-06
3970,8.696689590381445e-09
3971,-1.188112583923086e-06
3972,8.72455605217598e-09
3973,-1.1869514853904916e-06
3974,8.75234321506713e-09
3975,-1.1857921017927627e-06
3976,8.780051297260464e-09
3977,-1.1846344297513935e-06
3978,8.807680488478902e-09
3979,-1.1834784658960909e-06
3980,8.83523100877895e-09
3981,-1.1823242068322918e-06
3982,8.862703093370231e-09
3983,-1.1811716491954558e-06
3984,8.890096956712533e-09
3985,-1.180020789629065e-06
3986,8.917412789776728e-09
3987,-1.1788716247654735e-06
3988,8.944650840304032e-09
3989,-1.1777241512740226e-06
3990,8.971811272935433e-09
3991,-1.1765783658300322e-06
3992,8.998894316168158e-09
3993,-1.1754342650978832e-06
3994,9.025900212534442e-09
3995,-1.1742918457541635e-06
3996,9.052829117078778e-09
3997,-1.173151104515142e-06
3998,9.079681264319086e-09
3999,-1.1720120380525696e-06
4000,9.106456865916485e-09
4001,-1.1708746430781349e-06
4002,9.133156125975023e-09
4003,-1.1697389163075157e-06
4004,9.15977925680818e-09
4005,-1.16860485446603e-06
4006,9.186326447925478e-09
4007,-1.1674724542823826e-06
4008,9.212797927573182e-09
4009,-1.1663417124917819e-06
4010,9.239193896115444e-09
4011,-1.1652126258271163e-06
4012,9.265514535897742e-09
4013,-1.1640851910940755e-06
4014,9.291760049881374e-09
4015,-1.1629594050221518e-06
4016,9.31793068020169e-09
4017,-1.1618352643707193e-06
4018,9.344026593310166e-09
4019,-1.1607127659266661e-06
4020,9.370047998672513e-09
4021,-1.1595919064949884e-06
4022,9.395995098128072e-09
4023,-1.1584726828531837e-06
4024,9.421868093182261e-09
4025,-1.1573550917991251e-06
4026,9.447667204239297e-09
4027,-1.1562391301479467e-06
4028,9.473392616544639e-09
4029,-1.1551247947235888e-06
4030,9.49904450322106e-09
4031,-1.1540120823541113e-06
4032,9.524623100822138e-09
4033,-1.1529009898568821e-06
4034,9.55012858385102e-09
4035,-1.1517915140799538e-06
4036,9.575561153087758e-09
4037,-1.1506836518749068e-06
4038,9.600921024911638e-09
4039,-1.149577400113164e-06
4040,9.626208345210881e-09
4041,-1.1484727556550138e-06
4042,9.651423343690948e-09
4043,-1.1473697153567857e-06
4044,9.676566228059752e-09
4045,-1.146268276085713e-06
4046,9.70163719104373e-09
4047,-1.145168434747727e-06
4048,9.72663639869418e-09
4049,-1.1440701882690442e-06
4050,9.751564035329316e-09
4051,-1.1429735335105943e-06
4052,9.776420337805262e-09
4053,-1.1418784673711355e-06
4054,9.801205473615455e-09
4055,-1.1407849867949848e-06
4056,9.82591963818447e-09
4057,-1.1396930886963888e-06
4058,9.850563027188048e-09
4059,-1.1386027700219169e-06
4060,9.875135806588119e-09
4061,-1.1375140277149412e-06
4062,9.899638181377676e-09
4063,-1.136426858701244e-06
4064,9.924070373672971e-09
4065,-1.1353412599273308e-06
4066,9.948432497549694e-09
4067,-1.1342572283984436e-06
4068,9.972724789052606e-09
4069,-1.1331747610536075e-06
4070,9.996947444456481e-09
4071,-1.1320938548552429e-06
4072,1.0021100637683266e-08
4073,-1.1310145068211366e-06
4074,1.0045184533424773e-08
4075,-1.1299367139394329e-06
4076,1.006919934384639e-08
4077,-1.1288604731849691e-06
4078,1.0093145258708896e-08
4079,-1.12778578156203e-06
4080,1.0117022437883528e-08
4081,-1.1267126361189097e-06
4082,1.0140831092612333e-08
4083,-1.1256410338381162e-06
4084,1.0164571376505903e-08
4085,-1.1245709717750028e-06
4086,1.0188243491727254e-08
4087,-1.1235024469549366e-06
4088,1.0211847605144251e-08
4089,-1.1224354564389764e-06
4090,1.0235383899007769e-08
4091,-1.1213699972467562e-06
4092,1.0258852585851736e-08
4093,-1.1203060664091502e-06
4094,1.0282253841168756e-08
4095,-1.1192436610082066e-06
4096,1.0305587715901205e-08
4097,-1.1181827782319542e-06
4098,1.032885470389785e-08
4099,-1.1171234149540853e-06
4100,1.0352054666733735e-08
4101,-1.1160655684184148e-06
4102,1.0375187889827957e-08
4103,-1.115009235636918e-06
4104,1.0398254576381423e-08
4105,-1.1139544137296352e-06
4106,1.0421254899244628e-08
4107,-1.1129010998131565e-06
4108,1.0444188998491664e-08
4109,-1.1118492909952258e-06
4110,1.046705708163722e-08
4111,-1.1107989843823222e-06
4112,1.0489859339487794e-08
4113,-1.1097501770903807e-06
4114,1.0512595918518476e-08
4115,-1.1087028662946551e-06
4116,1.0535266997240882e-08
4117,-1.1076570490856066e-06
4118,1.055787275266977e-08
4119,-1.1066127226641997e-06
4120,1.0580413351614668e-08
4121,-1.1055698841404813e-06
4122,1.0602888991162644e-08
4123,-1.1045285306733134e-06
4124,1.0625299844308489e-08
4125,-1.1034886594558136e-06
4126,1.0647646043435105e-08
4127,-1.1024502676649701e-06
4128,1.066992778229434e-08
4129,-1.101413352460606e-06
4130,1.0692145254339106e-08
4131,-1.1003779110291878e-06
4132,1.0714298598209012e-08
4133,-1.0993439405877453e-06
4134,1.0736387993956727e-08
4135,-1.0983114383242094e-06
4136,1.0758413617391498e-08
4137,-1.0972804014402422e-06
4138,1.0780375643515606e-08
4139,-1.0962508271548258e-06
4140,1.0802274212951838e-08
4141,-1.0952227126891934e-06
4142,1.0824109536737673e-08
4143,-1.0941960552890985e-06
4144,1.084588172413488e-08
4145,-1.0931708521622834e-06
4146,1.0867591015997404e-08
4147,-1.092147100515322e-06
4148,1.088923754987746e-08
4149,-1.0911247976684973e-06
4150,1.0910821450193326e-08
4151,-1.0901039408677216e-06
4152,1.0932342917177206e-08
4153,-1.089084527338304e-06
4154,1.0953802109471635e-08
4155,-1.0880665543501103e-06
4156,1.0975199212727068e-08
4157,-1.0870500191903999e-06
4158,1.0996534368368727e-08
4159,-1.0860349191271763e-06
4160,1.1017807765244799e-08
4161,-1.0850212514411863e-06
4162,1.1039019530886267e-08
4163,-1.0840090134698158e-06
4164,1.106016985039668e-08
4165,-1.0829982024612845e-06
4166,1.108125888447507e-08
4167,-1.0819888157616768e-06
4168,1.1102286770287004e-08
4169,-1.0809808506501159e-06
4170,1.1123253719474822e-08
4171,-1.0799743044396997e-06
4172,1.1144159852599735e-08
4173,-1.0789691744844556e-06
4174,1.116500534383844e-08
4175,-1.0779654580964082e-06
4176,1.1185790352282752e-08
4177,-1.0769631526297118e-06
4178,1.1206515043248844e-08
4179,-1.075962255399521e-06
4180,1.1227179571399485e-08
4181,-1.0749627637782429e-06
4182,1.1247784091957634e-08
4183,-1.0739646751232267e-06
4184,1.1268328748048473e-08
4185,-1.072967986784087e-06
4186,1.1288813728017242e-08
4187,-1.071972696138658e-06
4188,1.1309239180359853e-08
4189,-1.0709788005565444e-06
4190,1.1329605257319085e-08
4191,-1.0699862974138703e-06
4192,1.1349912103046831e-08
4193,-1.0689951841016107e-06
4194,1.1370159907741815e-08
4195,-1.0680054580179034e-06
4196,1.1390348800619851e-08
4197,-1.0670171165751544e-06
4198,1.141047891720289e-08
4199,-1.0660301571565925e-06
4200,1.1430550447304157e-08
4201,-1.0650445771655109e-06
4202,1.145056354869624e-08
4203,-1.0640603740258624e-06
4204,1.1470518351054933e-08
4205,-1.063077545184761e-06
4206,1.149041500528645e-08
4207,-1.0620960880551308e-06
4208,1.151025367668342e-08
4209,-1.0611160000761543e-06
4210,1.153003453678155e-08
4211,-1.0601372786697692e-06
4212,1.1549757702966261e-08
4213,-1.0591599213225706e-06
4214,1.1569423329180393e-08
4215,-1.0581839254601578e-06
4216,1.1589031602861404e-08
4217,-1.0572092885293126e-06
4218,1.1608582641141076e-08
4219,-1.0562360080307385e-06
4220,1.1628076596080677e-08
4221,-1.055264081417402e-06
4222,1.1647513634092239e-08
4223,-1.0542935061746615e-06
4224,1.1666893890273337e-08
4225,-1.0533242797640858e-06
4226,1.1686217519438818e-08
4227,-1.0523563997015745e-06
4228,1.1705484656388487e-08
4229,-1.0513898634781636e-06
4230,1.1724695459892313e-08
4231,-1.0504246685775285e-06
4232,1.1743850092238367e-08
4233,-1.0494608125186158e-06
4234,1.176294868531566e-08
4235,-1.0484982928157664e-06
4236,1.1781991398886337e-08
4237,-1.0475371069661735e-06
4238,1.1800978358810435e-08
4239,-1.0465772525291543e-06
4240,1.1819909696673699e-08
4241,-1.0456187270221944e-06
4242,1.1838785595768987e-08
4243,-1.044661527951513e-06
4244,1.1857606208726993e-08
4245,-1.0437056528763346e-06
4246,1.1876371644988895e-08
4247,-1.0427510993741683e-06
4248,1.189508205063714e-08
4249,-1.041797864968846e-06
4250,1.1913737591127478e-08
4251,-1.0408459472136359e-06
4252,1.1932338407462002e-08
4253,-1.0398953436776036e-06
4254,1.195088460390809e-08
4255,-1.0389460519560207e-06
4256,1.1969376356094916e-08
4257,-1.0379980695823884e-06
4258,1.1987813846088937e-08
4259,-1.0370513941561917e-06
4260,1.200619714996197e-08
4261,-1.0361060232643576e-06
4262,1.2024526430594454e-08
4263,-1.0351619544972284e-06
4264,1.2042801826019256e-08
4265,-1.034219185472962e-06
4266,1.2061023492365646e-08
4267,-1.0332777137724727e-06
4268,1.207919153920907e-08
4269,-1.032337537005284e-06
4270,1.2097306142394122e-08
4271,-1.031398652788392e-06
4272,1.211536741605405e-08
4273,-1.0304610587464407e-06
4274,1.2133375513770176e-08
4275,-1.0295247524836773e-06
4276,1.2151330590795232e-08
4277,-1.02858973164449e-06
4278,1.2169232729752318e-08
4279,-1.0276559938910954e-06
4280,1.2187082100954676e-08
4281,-1.0267235368459814e-06
4282,1.2204878845248413e-08
4283,-1.0257923581347e-06
4284,1.2222623113134919e-08
4285,-1.024862455426994e-06
4286,1.2240315015981487e-08
4287,-1.0239338263974782e-06
4288,1.2257954703246122e-08
4289,-1.023006468692102e-06
4290,1.2275542280900909e-08
4291,-1.0220803799671725e-06
4292,1.2293077933532568e-08
4293,-1.021155557913929e-06
4294,1.23105617643968e-08
4295,-1.0202320002122656e-06
4296,1.232799390622992e-08
4297,-1.0193097045524645e-06
4298,1.2345374504271785e-08
4299,-1.0183886685989506e-06
4300,1.2362703708879084e-08
4301,-1.0174688900602639e-06
4302,1.2379981619307545e-08
4303,-1.0165503666628874e-06
4304,1.2397208375130637e-08
4305,-1.0156330960776681e-06
4306,1.2414384127265309e-08
4307,-1.0147170760181372e-06
4308,1.2431509014009418e-08
4309,-1.0138023042179378e-06
4310,1.2448583134422104e-08
4311,-1.0128887784022958e-06
4312,1.2465606643318763e-08
4313,-1.0119764962719335e-06
4314,1.2482579666287692e-08
4315,-1.0110654555766135e-06
4316,1.2499502329445955e-08
4317,-1.0101556540556386e-06
4318,1.2516374768070734e-08
4319,-1.00924708944939e-06
4320,1.2533197114311405e-08
4321,-1.0083397594882148e-06
4322,1.254996951174364e-08
4323,-1.0074336619394933e-06
4324,1.2566692052403507e-08
4325,-1.0065287945809524e-06
4326,1.258336488645903e-08
4327,-1.0056251551330992e-06
4328,1.259998816060543e-08
4329,-1.00472274139954e-06
4330,1.26165619838932e-08
4331,-1.003821551130028e-06
4332,1.2633086472801061e-08
4333,-1.002921582120281e-06
4334,1.264956176986521e-08
4335,-1.0020228321415412e-06
4336,1.2665988000720266e-08
4337,-1.0011252989914388e-06
4338,1.268236528775562e-08
4339,-1.0002289804607093e-06
4340,1.2698693750925515e-08
4341,-9.993338743454744e-07
4342,1.2714973542173327e-08
4343,-9.984399784290588e-07
4344,1.2731204781604473e-08
4345,-9.975472905308345e-07
4346,1.2747387596388082e-08
4347,-9.966558084851726e-07
4348,1.2763522053050267e-08
4349,-9.95765530143513e-07
4350,1.2779608328884836e-08
4351,-9.948764532445715e-07
4352,1.2795646518661137e-08
4353,-9.939885756401397e-07
4354,1.2811636866956041e-08
4355,-9.931018951817316e-07
4356,1.2827579348919796e-08
4357,-9.92216409717262e-07
4358,1.2843474110750374e-08
4359,-9.91332117090069e-07
4360,1.2859321321145482e-08
4361,-9.904490151104327e-07
4362,1.2875121091941408e-08
4363,-9.895671016579085e-07
4364,1.2890873522633649e-08
4365,-9.886863745925278e-07
4366,1.2906578783799432e-08
4367,-9.878068317423115e-07
4368,1.2922236958131961e-08
4369,-9.86928471036583e-07
4370,1.2937848134408031e-08
4371,-9.860512903220242e-07
4372,1.2953412481795253e-08
4373,-9.851752874285825e-07
4374,1.2968930146075923e-08
4375,-9.843004602706647e-07
4376,1.2984401197019597e-08
4377,-9.834268067694587e-07
4378,1.2999825734621643e-08
4379,-9.825543248140264e-07
4380,1.3015203928112049e-08
4381,-9.816830122219843e-07
4382,1.303053591592725e-08
4383,-9.808128669401815e-07
4384,1.3045821767568095e-08
4385,-9.799438868997534e-07
4386,1.3061061595597426e-08
4387,-9.790760699831787e-07
4388,1.3076255566328554e-08
4389,-9.782094140999078e-07
4390,1.3091403753202086e-08
4391,-9.773439171960323e-07
4392,1.3106506286093376e-08
4393,-9.764795771724235e-07
4394,1.3121563302445177e-08
4395,-9.75616391965638e-07
4396,1.3136574907050205e-08
4397,-9.747543594889694e-07
4398,1.3151541201855853e-08
4399,-9.738934777335657e-07
4400,1.3166462294876965e-08
4401,-9.73033744600918e-07
4402,1.3181338352295314e-08
4403,-9.72175158024659e-07
4404,1.3196169457171255e-08
4405,-9.713177159809678e-07
4406,1.3210955721265704e-08
4407,-9.704614164254815e-07
4408,1.3225697256167666e-08
4409,-9.69606257323503e-07
4410,1.3240394181320407e-08
4411,-9.687522366352147e-07
4412,1.32550466266116e-08
4413,-9.67899352319616e-07
4414,1.3269654691866558e-08
4415,-9.670476023345311e-07
4416,1.3284218505668773e-08
4417,-9.661969847143376e-07
4418,1.3298738146315101e-08
4419,-9.653474974210026e-07
4420,1.3313213737230291e-08
4421,-9.644991384355419e-07
4422,1.332764541732974e-08
4423,-9.636519057360247e-07
4424,1.3342033285304272e-08
4425,-9.628057973244736e-07
4426,1.3356377471978522e-08
4427,-9.6196081120186e-07
4428,1.3370678067206743e-08
4429,-9.611169454151371e-07
4430,1.3384935140341591e-08
4431,-9.60274197943037e-07
4432,1.3399148872989669e-08
4433,-9.594325667844167e-07
4434,1.3413319352303457e-08
4435,-9.585920499759229e-07
4436,1.3427446679443717e-08
4437,-9.577526455325197e-07
4438,1.3441530971872066e-08
4439,-9.569143515083152e-07
4440,1.3455572342936675e-08
4441,-9.560771658937963e-07
4442,1.3469570903014347e-08
4443,-9.552410867626426e-07
4444,1.3483526737638117e-08
4445,-9.544061121494827e-07
4446,1.349743997277929e-08
4447,-9.535722400830416e-07
4448,1.3511310746321028e-08
4449,-9.527394686155131e-07
4450,1.3525139126578986e-08
4451,-9.519077958197279e-07
4452,1.3538925224724133e-08
4453,-9.510772197445947e-07
4454,1.3552669163841453e-08
4455,-9.50247738453373e-07
4456,1.3566371042718156e-08
4457,-9.49419350002281e-07
4458,1.3580030972403152e-08
4459,-9.485920524793938e-07
4460,1.3593649053763424e-08
4461,-9.477658439532231e-07
4462,1.3607225391643611e-08
4463,-9.469407224969785e-07
4464,1.3620760116452038e-08
4465,-9.461166862072418e-07
4466,1.3634253298152376e-08
4467,-9.45293733156119e-07
4468,1.364770507856902e-08
4469,-9.444718614362364e-07
4470,1.3661115537000465e-08
4471,-9.436510691825826e-07
4472,1.3674484780914728e-08
4473,-9.428313544389815e-07
4474,1.368781293331041e-08
4475,-9.420127153585054e-07
4476,1.3701100066949162e-08
4477,-9.411951500321198e-07
4478,1.3714346312659234e-08
4479,-9.403786565662861e-07
4480,1.3727551774628806e-08
4481,-9.395632330746666e-07
4482,1.3740716552711541e-08
4483,-9.387488777043736e-07
4484,1.375384072945405e-08
4485,-9.379355885827682e-07
4486,1.3766924412582209e-08
4487,-9.371233637983712e-07
4488,1.3779967740509537e-08
4489,-9.363122015088507e-07
4490,1.379297080009409e-08
4491,-9.355020998744177e-07
4492,1.3805933650155838e-08
4493,-9.346930570086962e-07
4494,1.3818856468401957e-08
4495,-9.338850710480024e-07
4496,1.38317393038462e-08
4497,-9.330781401833823e-07
4498,1.384458225982926e-08
4499,-9.32272262528864e-07
4500,1.3857385456766969e-08
4501,-9.314674362807449e-07
4502,1.3870148982210221e-08
4503,-9.306636595742307e-07
4504,1.3882872946197457e-08
4505,-9.298609305894598e-07
4506,1.3895557426349071e-08
4507,-9.290592474939324e-07
4508,1.3908202556467772e-08
4509,-9.282586084451617e-07
4510,1.3920808429448122e-08
4511,-9.274590116429389e-07
4512,1.3933375120135489e-08
4513,-9.266604552613424e-07
4514,1.3945902731887412e-08
4515,-9.258629375205892e-07
4516,1.395839137447723e-08
4517,-9.250664565698019e-07
4518,1.3970841162060607e-08
4519,-9.24271010577385e-07
4520,1.3983252203252239e-08
4521,-9.234765977831671e-07
4522,1.3995624529361037e-08
4523,-9.226832164251756e-07
4524,1.4007958280730125e-08
4525,-9.218908646610067e-07
4526,1.4020253558233794e-08
4527,-9.210995406918537e-07
4528,1.4032510481536464e-08
4529,-9.203092427382478e-07
4530,1.404472909109926e-08
4531,-9.195199690593451e-07
4532,1.4056909517371912e-08
4533,-9.187317178294107e-07
4534,1.4069051852998509e-08
4535,-9.179444873035973e-07
4536,1.4081156186922068e-08
4537,-9.17158275710178e-07
4538,1.409322263078043e-08
4539,-9.16373081253295e-07
4540,1.4105251276990607e-08
4541,-9.155889021809361e-07
4542,1.4117242220807112e-08
4543,-9.148057367457255e-07
4544,1.41291955374093e-08
4545,-9.140235832113151e-07
4546,1.4141111324349166e-08
4547,-9.132424397981225e-07
4548,1.415298971559344e-08
4549,-9.124623047500006e-07
4550,1.4164830772202136e-08
4551,-9.116831763515361e-07
4552,1.4176634585362693e-08
4553,-9.109050528580956e-07
4554,1.4188401235790148e-08
4555,-9.10127932513435e-07
4556,1.4200130885174823e-08
4557,-9.093518135873017e-07
4558,1.4211823558718741e-08
4559,-9.085766943847423e-07
4560,1.422347934875348e-08
4561,-9.078025731477191e-07
4562,1.4235098407498683e-08
4563,-9.07029448165269e-07
4564,1.42466807734217e-08
4565,-9.062573177271773e-07
4566,1.4258226556569657e-08
4567,-9.054861801064859e-07
4568,1.4269735847355704e-08
4569,-9.047160335782608e-07
4570,1.428120875265769e-08
4571,-9.039468764829457e-07
4572,1.4292645345767007e-08
4573,-9.031787070667497e-07
4574,1.4304045727801036e-08
4575,-9.024115237041959e-07
4576,1.4315409959907745e-08
4577,-9.016453246231953e-07
4578,1.4326738170676642e-08
4579,-9.008801081487899e-07
4580,1.4338030451182226e-08
4581,-9.001158726033073e-07
4582,1.434928687972455e-08
4583,-8.993526163109784e-07
4584,1.4360507526925926e-08
4585,-8.985903375966199e-07
4586,1.4371692504413367e-08
4587,-8.978290347739948e-07
4588,1.4382841895388367e-08
4589,-8.970687061639679e-07
4590,1.439395579891574e-08
4591,-8.963093500781624e-07
4592,1.4405034322942865e-08
4593,-8.955509648677998e-07
4594,1.4416077498557013e-08
4595,-8.94793548903628e-07
4596,1.442708543270433e-08
4597,-8.940371004954241e-07
4598,1.4438058255522765e-08
4599,-8.932816179608146e-07
4600,1.4448996043298997e-08
4601,-8.925270996892433e-07
4602,1.4459898835941232e-08
4603,-8.917735440239815e-07
4604,1.4470766749408315e-08
4605,-8.910209493032851e-07
4606,1.448159990997596e-08
4607,-8.90269313896067e-07
4608,1.4492398342788221e-08
4609,-8.89518636166715e-07
4610,1.4503162171046e-08
4611,-8.887689145044342e-07
4612,1.4513891465870884e-08
4613,-8.880201472411305e-07
4614,1.4524586328888284e-08
4615,-8.872723327543957e-07
4616,1.4535246832801781e-08
4617,-8.865254694212126e-07
4618,1.4545873068791631e-08
4619,-8.85779555632162e-07
4620,1.4556465133708211e-08
4621,-8.850345897583032e-07
4622,1.4567023099065863e-08
4623,-8.842905702058672e-07
4624,1.4577547033988214e-08
4625,-8.835474953585218e-07
4626,1.4588037066406766e-08
4627,-8.828053635566167e-07
4628,1.4598493261293936e-08
4629,-8.820641732962985e-07
4630,1.4608915670069254e-08
4631,-8.813239229154767e-07
4632,1.4619304427977316e-08
4633,-8.805846108061462e-07
4634,1.4629659610151354e-08
4635,-8.798462353952857e-07
4636,1.4639981276491823e-08
4637,-8.791087951201455e-07
4638,1.4650269500568072e-08
4639,-8.783722883583446e-07
4640,1.4660524415370983e-08
4641,-8.776367135131236e-07
4642,1.4670746074468544e-08
4643,-8.769020690465251e-07
4644,1.4680934546905384e-08
4645,-8.761683533822541e-07
4646,1.4691089932994075e-08
4647,-8.754355649025464e-07
4648,1.4701212349198569e-08
4649,-8.747037020559467e-07
4650,1.4711301828386075e-08
4651,-8.73972763305949e-07
4652,1.4721358459913456e-08
4653,-8.7324274706571e-07
4654,1.4731382327549506e-08
4655,-8.725136517722884e-07
4656,1.4741373534602961e-08
4657,-8.717854758869347e-07
4658,1.4751332127331787e-08
4659,-8.710582178410914e-07
4660,1.4761258225837657e-08
4661,-8.703318760836234e-07
4662,1.4771151879234727e-08
4663,-8.696064490901126e-07
4664,1.478101318677711e-08
4665,-8.68881935285846e-07
4666,1.4790842230427267e-08
4667,-8.681583331300102e-07
4668,1.4800639094604496e-08
4669,-8.674356411260055e-07
4670,1.4810403814855057e-08
4671,-8.667138577376315e-07
4672,1.4820136505492711e-08
4673,-8.659929813880999e-07
4674,1.4829837284431472e-08
4675,-8.65273010577542e-07
4676,1.4839506172419926e-08
4677,-8.645539437793487e-07
4678,1.4849143284109988e-08
4679,-8.638357794755173e-07
4680,1.4858748658924114e-08
4681,-8.631185161553068e-07
4682,1.4868322423423126e-08
4683,-8.624021522829165e-07
4684,1.4877864624095785e-08
4685,-8.616866863709394e-07
4686,1.4887375349878384e-08
4687,-8.609721169125783e-07
4688,1.4896854678583896e-08
4689,-8.602584423944173e-07
4690,1.490630268313901e-08
4691,-8.595456613098228e-07
4692,1.491571944017443e-08
4693,-8.588337721533532e-07
4694,1.4925105057507485e-08
4695,-8.581227734467355e-07
4696,1.4934459583192045e-08
4697,-8.574126636873081e-07
4698,1.4943783089378465e-08
4699,-8.567034413941132e-07
4700,1.4953075681615998e-08
4701,-8.559951050879659e-07
4702,1.496233740007097e-08
4703,-8.552876532966385e-07
4704,1.4971568348947873e-08
4705,-8.545810844980193e-07
4706,1.498076858252876e-08
4707,-8.538753972364802e-07
4708,1.4989938212433223e-08
4709,-8.531705900560131e-07
4710,1.499907728558371e-08
4711,-8.524666614658569e-07
4712,1.5008185879189674e-08
4713,-8.517636100113731e-07
4714,1.5017264084438742e-08
4715,-8.510614342144309e-07
4716,1.5026311966857025e-08
4717,-8.503601326259765e-07
4718,1.503532960189887e-08
4719,-8.496597037794836e-07
4720,1.5044317057788853e-08
4721,-8.489601462235082e-07
4722,1.5053274423755284e-08
4723,-8.482614585298297e-07
4724,1.506220175164478e-08
4725,-8.475636392198375e-07
4726,1.5071099158974503e-08
4727,-8.468666868373603e-07
4728,1.5079966684022316e-08
4729,-8.461705999616755e-07
4730,1.5088804411546582e-08
4731,-8.454753771577764e-07
4732,1.5097612405396784e-08
4733,-8.447810169912745e-07
4734,1.5106390747814064e-08
4735,-8.440875180074637e-07
4736,1.5115139523465552e-08
4737,-8.433948787753971e-07
4738,1.5123858788451412e-08
4739,-8.427030979042341e-07
4740,1.5132548605652313e-08
4741,-8.420121739247834e-07
4742,1.5141209086136524e-08
4743,-8.413221054108179e-07
4744,1.5149840285382994e-08
4745,-8.406328910022158e-07
4746,1.5158442250010914e-08
4747,-8.399445292447451e-07
4748,1.5167015072532094e-08
4749,-8.392570187174824e-07
4750,1.517555883337763e-08
4751,-8.385703580365332e-07
4752,1.5184073578327894e-08
4753,-8.378845457699855e-07
4754,1.5192559441945254e-08
4755,-8.371995804977142e-07
4756,1.5201016431785636e-08
4757,-8.365154608600399e-07
4758,1.5209444633905545e-08
4759,-8.358321854452965e-07
4760,1.5217844117436212e-08
4761,-8.351497528613835e-07
4762,1.5226214970272567e-08
4763,-8.344681617050112e-07
4764,1.523455725310839e-08
4765,-8.337874105836789e-07
4766,1.5242871030576948e-08
4767,-8.33107498129264e-07
4768,1.5251156385523647e-08
4769,-8.324284229339841e-07
4770,1.5259413378022586e-08
4771,-8.317501836319126e-07
4772,1.5267642095536687e-08
4773,-8.3107277884771e-07
4774,1.527584257967674e-08
4775,-8.303962071904556e-07
4776,1.5284014947113123e-08
4777,-8.297204672856357e-07
4778,1.529215919764847e-08
4779,-8.29045557800279e-07
4780,1.5300275437837706e-08
4781,-8.283714773352042e-07
4782,1.5308363754899774e-08
4783,-8.27698224537617e-07
4784,1.5316424188397772e-08
4785,-8.270257980371712e-07
4786,1.5324456837200306e-08
4787,-8.263541964710709e-07
4788,1.5332461733095593e-08
4789,-8.256834185021505e-07
4790,1.5340438983091182e-08
4791,-8.250134627611686e-07
4792,1.5348388621145533e-08
4793,-8.243443279165439e-07
4794,1.5356310720842493e-08
4795,-8.236760126094676e-07
4796,1.5364205374248406e-08
4797,-8.230085154763738e-07
4798,1.5372072631938655e-08
4799,-8.223418352127966e-07
4800,1.537991255566126e-08
4801,-8.216759704543339e-07
4802,1.5387725224239e-08
4803,-8.210109198823802e-07
4804,1.5395510716844473e-08
4805,-8.203466821378027e-07
4806,1.5403269070602713e-08
4807,-8.196832559193536e-07
4808,1.5411000358883186e-08
4809,-8.190206398725423e-07
4810,1.5418704664046642e-08
4811,-8.183588326958557e-07
4812,1.542638204990155e-08
4813,-8.176978330408704e-07
4814,1.5434032586145838e-08
4815,-8.170376396021723e-07
4816,1.5441656310918835e-08
4817,-8.163782510889028e-07
4818,1.544925329834045e-08
4819,-8.157196661421165e-07
4820,1.5456823654598216e-08
4821,-8.150618834508203e-07
4822,1.546436741849469e-08
4823,-8.144049017474058e-07
4824,1.5471884619905652e-08
4825,-8.137487197134247e-07
4826,1.5479375362985378e-08
4827,-8.13093336017433e-07
4828,1.548683972071985e-08
4829,-8.124387493611429e-07
4830,1.5494277752421407e-08
4831,-8.117849584649215e-07
4832,1.5501689506882636e-08
4833,-8.111319620230955e-07
4834,1.550907506156896e-08
4835,-8.1047975874632e-07
4836,1.5516434463817988e-08
4837,-8.098283473624399e-07
4838,1.5523767796914672e-08
4839,-8.091777265568105e-07
4840,1.553107512110146e-08
4841,-8.08527895054887e-07
4842,1.5538356477621432e-08
4843,-8.078788515694037e-07
4844,1.55456119627635e-08
4845,-8.07230594817605e-07
4846,1.5552841639344908e-08
4847,-8.065831235204684e-07
4848,1.5560045551875118e-08
4849,-8.05936436409099e-07
4850,1.5567223775423847e-08
4851,-8.052905322332749e-07
4852,1.5574376342457808e-08
4853,-8.046454096973206e-07
4854,1.5581503368659788e-08
4855,-8.040010675218593e-07
4856,1.5588604891876484e-08
4857,-8.033575044738068e-07
4858,1.5595680945375378e-08
4859,-8.027147192798691e-07
4860,1.560273163523584e-08
4861,-8.020727106688451e-07
4862,1.560975700150403e-08
4863,-8.014314773989197e-07
4864,1.5616757140304875e-08
4865,-8.007910182022623e-07
4866,1.5623732041927342e-08
4867,-8.001513318628364e-07
4868,1.5630681813997796e-08
4869,-7.995124170704944e-07
4870,1.5637606552987492e-08
4871,-7.988742726017522e-07
4872,1.564450626978672e-08
4873,-7.982368972414265e-07
4874,1.565138103788733e-08
4875,-7.976002897430195e-07
4876,1.565823088784403e-08
4877,-7.969644488540234e-07
4878,1.5665055957757027e-08
4879,-7.963293732972468e-07
4880,1.5671856238119216e-08
4881,-7.956950619273902e-07
4882,1.5678631818887894e-08
4883,-7.950615134464691e-07
4884,1.5685382756550787e-08
4885,-7.944287266245175e-07
4886,1.569210912326603e-08
4887,-7.937967002586555e-07
4888,1.5698810958030053e-08
4889,-7.931654331296214e-07
4890,1.5705488328212433e-08
4891,-7.925349240143034e-07
4892,1.5712141291423658e-08
4893,-7.919051716632583e-07
4894,1.5718769926661647e-08
4895,-7.912761749030807e-07
4896,1.572537424447362e-08
4897,-7.906479324854633e-07
4898,1.573195437868226e-08
4899,-7.900204432174948e-07
4900,1.5738510318679936e-08
4901,-7.893937058846334e-07
4902,1.5745042175620423e-08
4903,-7.887677192627055e-07
4904,1.5751549983670535e-08
4905,-7.881424821649097e-07
4906,1.575803380131257e-08
4907,-7.87517993395044e-07
4908,1.57644936798379e-08
4909,-7.86894251755105e-07
4910,1.5770929691764476e-08
4911,-7.862712560258832e-07
4912,1.5777341893631107e-08
4913,-7.856490050239305e-07
4914,1.578373034348585e-08
4915,-7.850274975632477e-07
4916,1.579009508864668e-08
4917,-7.84406732445302e-07
4918,1.5796436204750344e-08
4919,-7.837867084898241e-07
4920,1.5802753735059503e-08
4921,-7.831674245124713e-07
4922,1.5809047753323146e-08
4923,-7.825488793009867e-07
4924,1.581531830847614e-08
4925,-7.819310717118806e-07
4926,1.5821565444080115e-08
4927,-7.813140005594955e-07
4928,1.582778921710956e-08
4929,-7.806976646566831e-07
4930,1.5833989711112162e-08
4931,-7.800820628541524e-07
4932,1.584016697447753e-08
4933,-7.794671939226137e-07
4934,1.5846321062247444e-08
4935,-7.788530567585256e-07
4936,1.5852451989566123e-08
4937,-7.78239650165778e-07
4938,1.5858559898168877e-08
4939,-7.77626972975973e-07
4940,1.5864644781488154e-08
4941,-7.77015024026489e-07
4942,1.5870706709064752e-08
4943,-7.764038021889549e-07
4944,1.5876745729548973e-08
4945,-7.757933062881368e-07
4946,1.5882761901313248e-08
4947,-7.751835351523019e-07
4948,1.588875530122877e-08
4949,-7.745744876424003e-07
4950,1.589472596546937e-08
4951,-7.73966162605818e-07
4952,1.5900673953866175e-08
4953,-7.733585588850854e-07
4954,1.590659933562304e-08
4955,-7.727516753580306e-07
4956,1.591250213007131e-08
4957,-7.721455108923227e-07
4958,1.5918382406543786e-08
4959,-7.715400643015538e-07
4960,1.592424026229317e-08
4961,-7.709353344588325e-07
4962,1.593007569510961e-08
4963,-7.703313202303316e-07
4964,1.593588879335663e-08
4965,-7.69728020502717e-07
4966,1.594167958232405e-08
4967,-7.691254341299297e-07
4968,1.5947448152054866e-08
4969,-7.685235599753353e-07
4970,1.5953194532135012e-08
4971,-7.679223969285946e-07
4972,1.595891877811833e-08
4973,-7.673219438460682e-07
4974,1.5964620959411957e-08
4975,-7.667221996168244e-07
4976,1.5970301109084165e-08
4977,-7.661231631071549e-07
4978,1.5975959299187813e-08
4979,-7.655248332156e-07
4980,1.5981595565671823e-08
4981,-7.649272088148183e-07
4982,1.598720998029787e-08
4983,-7.643302887777381e-07
4984,1.5992802587597406e-08
4985,-7.637340720214633e-07
4986,1.5998373428451574e-08
4987,-7.631385574255786e-07
4988,1.6003922579224208e-08
4989,-7.625437438666954e-07
4990,1.6009450072384378e-08
4991,-7.619496302447663e-07
4992,1.6014956023648644e-08
4993,-7.61356215460473e-07
4994,1.602044034327985e-08
4995,-7.607634984583419e-07
4996,1.6025903193647997e-08
4997,-7.601714780636778e-07
4998,1.603134463393304e-08
4999,-7.595801532119217e-07
5000,1.6036764681959055e-08
5001,-7.589895228089953e-07
5002,1.6042163384763996e-08
5003,-7.583995857534828e-07
5004,1.6047540813787044e-08
5005,-7.578103409715703e-07
5006,1.605289701240677e-08
5007,-7.572217873711402e-07
5008,1.605823202444703e-08
5009,-7.566339238600021e-07
5010,1.6063545908007687e-08
5011,-7.560467493707252e-07
5012,1.606883871441669e-08
5013,-7.554602627950734e-07
5014,1.607411049561326e-08
5015,-7.548744630632812e-07
5016,1.6079361315963734e-08
5017,-7.5428934908393e-07
5018,1.6084591196602885e-08
5019,-7.537049198141928e-07
5020,1.608980021624062e-08
5021,-7.531211741710508e-07
5022,1.6094988405802913e-08
5023,-7.52538111076092e-07
5024,1.610015583117412e-08
5025,-7.51955729444101e-07
5026,1.610530252760223e-08
5027,-7.513740282535322e-07
5028,1.611042854967452e-08
5029,-7.507930063981315e-07
5030,1.6115533953855945e-08
5031,-7.502126628291773e-07
5032,1.6120618798346403e-08
5033,-7.496329964781622e-07
5034,1.6125683122725803e-08
5035,-7.490540062971919e-07
5036,1.613072696194696e-08
5037,-7.484756912264775e-07
5038,1.613575040295832e-08
5039,-7.478980502054987e-07
5040,1.6140753468643983e-08
5041,-7.473210822036089e-07
5042,1.6145736190547013e-08
5043,-7.467447861389536e-07
5044,1.6150698643626998e-08
5045,-7.461691609978013e-07
5046,1.615564087636882e-08
5047,-7.455942057085546e-07
5048,1.616056296215472e-08
5049,-7.450199191956779e-07
5050,1.6165464916630473e-08
5051,-7.44446300494966e-07
5052,1.6170346765824232e-08
5053,-7.438733485254581e-07
5054,1.6175208586704056e-08
5055,-7.433010622523293e-07
5056,1.6180050438795247e-08
5057,-7.427294406188129e-07
5058,1.6184872373484637e-08
5059,-7.421584826058413e-07
5060,1.6189674411658668e-08
5061,-7.415881871995373e-07
5062,1.6194456626411863e-08
5063,-7.410185533475847e-07
5064,1.6199219059968416e-08
5065,-7.404495800276154e-07
5066,1.6203961726850154e-08
5067,-7.398812662284858e-07
5068,1.620868471559946e-08
5069,-7.393136109011066e-07
5070,1.621338807122416e-08
5071,-7.3874661304266e-07
5072,1.621807181930839e-08
5073,-7.381802716358848e-07
5074,1.6222736020964123e-08
5075,-7.376145856450938e-07
5076,1.622738073674665e-08
5077,-7.370495540516746e-07
5078,1.623200600569466e-08
5079,-7.36485175832121e-07
5080,1.6236611846277937e-08
5081,-7.359214500381102e-07
5082,1.624119832395433e-08
5083,-7.353583755994989e-07
5084,1.6245765514703643e-08
5085,-7.347959515028808e-07
5086,1.625031342515409e-08
5087,-7.342341767878444e-07
5088,1.6254842125979662e-08
5089,-7.336730504244993e-07
5090,1.6259351637575572e-08
5091,-7.331125714172486e-07
5092,1.6263842035291825e-08
5093,-7.325527387470831e-07
5094,1.6268313349475978e-08
5095,-7.319935514348344e-07
5096,1.6272765628363276e-08
5097,-7.314350084754601e-07
5098,1.6277198931989013e-08
5099,-7.308771088650285e-07
5100,1.628161328357067e-08
5101,-7.303198516403882e-07
5102,1.6286008736359785e-08
5103,-7.297632357998074e-07
5104,1.6290385341794555e-08
5105,-7.292072603375758e-07
5106,1.629474314905522e-08
5107,-7.286519242570476e-07
5108,1.629908221450844e-08
5109,-7.280972265994394e-07
5110,1.6303402533234113e-08
5111,-7.275431663957926e-07
5112,1.630770418149756e-08
5113,-7.269897426424125e-07
5114,1.6311987236514618e-08
5115,-7.264369543663978e-07
5116,1.6316251691065362e-08
5117,-7.258848005614343e-07
5118,1.6320497633615753e-08
5119,-7.253332802459965e-07
5120,1.632472506489416e-08
5121,-7.247823925468067e-07
5122,1.6328934064783157e-08
5123,-7.242321364058379e-07
5124,1.6333124665151413e-08
5125,-7.236825108507103e-07
5126,1.6337296924248396e-08
5127,-7.231335149459495e-07
5128,1.63414508604135e-08
5129,-7.225851476909079e-07
5130,1.63455865303346e-08
5131,-7.220374081580173e-07
5132,1.6349703970440677e-08
5133,-7.214902953807391e-07
5134,1.6353803231141116e-08
5135,-7.20943808368743e-07
5136,1.635788438462992e-08
5137,-7.203979461745276e-07
5138,1.636194743635924e-08
5139,-7.198527078577769e-07
5140,1.636599243099837e-08
5141,-7.193080924615015e-07
5142,1.6370019425588038e-08
5143,-7.187640990122939e-07
5144,1.6374028475752043e-08
5145,-7.182207265673241e-07
5146,1.6378019600989956e-08
5147,-7.176779741910234e-07
5148,1.638199283843302e-08
5149,-7.171358409263785e-07
5150,1.6385948263686427e-08
5151,-7.165943258067583e-07
5152,1.6389885913073995e-08
5153,-7.160534279172789e-07
5154,1.6393805795028468e-08
5155,-7.155131463267335e-07
5156,1.6397707974893568e-08
5157,-7.149734800492287e-07
5158,1.6401592523751797e-08
5159,-7.1443442817307e-07
5160,1.6405459424131844e-08
5161,-7.138959897610749e-07
5162,1.6409308776775228e-08
5163,-7.133581638746941e-07
5164,1.6413140597609817e-08
5165,-7.128209495823835e-07
5166,1.6416954924306515e-08
5167,-7.12284345949901e-07
5168,1.6420751807051833e-08
5169,-7.117483520454931e-07
5170,1.6424531281611094e-08
5171,-7.112129669504484e-07
5172,1.6428293392871507e-08
5173,-7.10678189730663e-07
5174,1.643203819705596e-08
5175,-7.101440194570141e-07
5176,1.6435765710629548e-08
5177,-7.096104552277692e-07
5178,1.6439475977833054e-08
5179,-7.090774961074427e-07
5180,1.644316907007829e-08
5181,-7.085451411576399e-07
5182,1.6446845008963202e-08
5183,-7.080133894881384e-07
5184,1.6450503813025868e-08
5185,-7.074822401596985e-07
5186,1.6454145591395376e-08
5187,-7.069516922906066e-07
5188,1.6457770308365558e-08
5189,-7.064217449620184e-07
5190,1.6461378029160323e-08
5191,-7.058923972408196e-07
5192,1.646496882807543e-08
5193,-7.053636482240592e-07
5194,1.6468542696380593e-08
5195,-7.048354970332183e-07
5196,1.647209970743266e-08
5197,-7.043079427153834e-07
5198,1.6475639894323368e-08
5199,-7.037809844112432e-07
5200,1.6479163272496277e-08
5201,-7.032546211882706e-07
5202,1.6482669943828305e-08
5203,-7.027288521562024e-07
5204,1.6486159911738086e-08
5205,-7.022036764170028e-07
5206,1.648963320914988e-08
5207,-7.01679093079451e-07
5208,1.6493089856836936e-08
5209,-7.011551012533153e-07
5210,1.649652994028049e-08
5211,-7.00631700026332e-07
5212,1.6499953496931556e-08
5213,-7.001088885114971e-07
5214,1.6503360519777647e-08
5215,-6.995866658419431e-07
5216,1.6506751083413022e-08
5217,-6.990650310909963e-07
5218,1.6510125243979655e-08
5219,-6.98543983399073e-07
5220,1.6513483009585593e-08
5221,-6.980235218675551e-07
5222,1.651682443571968e-08
5223,-6.975036456284974e-07
5224,1.652014952361779e-08
5225,-6.969843538109268e-07
5226,1.6523458361217282e-08
5227,-6.964656454968996e-07
5228,1.6526750975482002e-08
5229,-6.959475198215961e-07
5230,1.653002740366486e-08
5231,-6.954299759187143e-07
5232,1.6533287691893816e-08
5233,-6.94913012907827e-07
5234,1.6536531855769858e-08
5235,-6.943966299098519e-07
5236,1.6539759959942373e-08
5237,-6.938808260465383e-07
5238,1.6542972041802173e-08
5239,-6.933656004741165e-07
5240,1.6546168097636458e-08
5241,-6.928509523268626e-07
5242,1.654934820301159e-08
5243,-6.923368807143699e-07
5244,1.655251239522717e-08
5245,-6.918233847693026e-07
5246,1.6555660708883177e-08
5247,-6.913104636628701e-07
5248,1.6558793161301185e-08
5249,-6.907981164765673e-07
5250,1.6561909846334586e-08
5251,-6.902863423696436e-07
5252,1.6565010761315906e-08
5253,-6.897751405029546e-07
5254,1.656809594456813e-08
5255,-6.89264510042241e-07
5256,1.6571165421715972e-08
5257,-6.88754450085324e-07
5258,1.6574219272190885e-08
5259,-6.882449597770238e-07
5260,1.657725750510906e-08
5261,-6.877360383040557e-07
5262,1.6580280136805294e-08
5263,-6.872276847928169e-07
5264,1.6583287246922928e-08
5265,-6.867198983795584e-07
5266,1.658627886451981e-08
5267,-6.862126782368444e-07
5268,1.658925499723981e-08
5269,-6.857060235248831e-07
5270,1.659221572048793e-08
5271,-6.851999333884116e-07
5272,1.6595161037910673e-08
5273,-6.846944069923197e-07
5274,1.6598091026058912e-08
5275,-6.841894434614971e-07
5276,1.660100569023498e-08
5277,-6.836850419927769e-07
5278,1.6603905067395788e-08
5279,-6.831812017502839e-07
5280,1.6606789207982452e-08
5281,-6.826779218904154e-07
5282,1.6609658116110897e-08
5283,-6.821752015715128e-07
5284,1.6612511883340072e-08
5285,-6.816730399476727e-07
5286,1.6615350522146984e-08
5287,-6.811714362137697e-07
5288,1.66181740407629e-08
5289,-6.806703895363173e-07
5290,1.6620982511235597e-08
5291,-6.801698990517081e-07
5292,1.6623775975275772e-08
5293,-6.796699639740766e-07
5294,1.662655442374268e-08
5295,-6.791705834780776e-07
5296,1.662931793329444e-08
5297,-6.78671756698481e-07
5298,1.6632066543846058e-08
5299,-6.781734828442384e-07
5300,1.6634800247743243e-08
5301,-6.776757611121005e-07
5302,1.6637519113267316e-08
5303,-6.771785906561237e-07
5304,1.664022317538962e-08
5305,-6.766819706343662e-07
5306,1.664291247004099e-08
5307,-6.761859002706966e-07
5308,1.6645587033450558e-08
5309,-6.756903787443336e-07
5310,1.6648246867546775e-08
5311,-6.75195405247947e-07
5312,1.6650892057516786e-08
5313,-6.74700978932349e-07
5314,1.6653522590842037e-08
5315,-6.742070990225305e-07
5316,1.6656138547561704e-08
5317,-6.73713764709822e-07
5318,1.6658739932137527e-08
5319,-6.732209751572686e-07
5320,1.666132680931774e-08
5321,-6.727287295786891e-07
5322,1.6663899177375363e-08
5323,-6.722370271933931e-07
5324,1.6666457094321763e-08
5325,-6.717458671557452e-07
5326,1.666900059130891e-08
5327,-6.712552486822318e-07
5328,1.667152969511099e-08
5329,-6.707651709689442e-07
5330,1.6674044472179335e-08
5331,-6.702756332120229e-07
5332,1.6676544909199482e-08
5333,-6.697866346501531e-07
5334,1.667903105479958e-08
5335,-6.692981744548671e-07
5336,1.6681502956519536e-08
5337,-6.688102518381756e-07
5338,1.6683960651280493e-08
5339,-6.683228660087912e-07
5340,1.6686404163012647e-08
5341,-6.678360161839522e-07
5342,1.6688833510064233e-08
5343,-6.673497015639216e-07
5344,1.669124876397609e-08
5345,-6.668639213515345e-07
5346,1.669364994636728e-08
5347,-6.663786747726133e-07
5348,1.669603706837287e-08
5349,-6.658939610491597e-07
5350,1.6698410166102585e-08
5351,-6.654097793886344e-07
5352,1.6700769300979563e-08
5353,-6.649261289970371e-07
5354,1.6703114496272574e-08
5355,-6.64443009111624e-07
5356,1.670544577882626e-08
5357,-6.639604189428327e-07
5358,1.6707763186097414e-08
5359,-6.634783577179505e-07
5360,1.671006674147554e-08
5361,-6.629968246817914e-07
5362,1.6712356462853165e-08
5363,-6.625158190334034e-07
5364,1.67146324335306e-08
5365,-6.620353399681977e-07
5366,1.6716894666633726e-08
5367,-6.61555386754112e-07
5368,1.671914318051951e-08
5369,-6.610759586204816e-07
5370,1.67213780119979e-08
5371,-6.605970548009097e-07
5372,1.6723599192777528e-08
5373,-6.601186745166111e-07
5374,1.6725806758194654e-08
5375,-6.596408169870879e-07
5376,1.672800077974e-08
5377,-6.591634814947953e-07
5378,1.6730181191470136e-08
5379,-6.586866671985426e-07
5380,1.6732348136792283e-08
5381,-6.582103734028747e-07
5382,1.6734501584091008e-08
5383,-6.577345993261633e-07
5384,1.6736641560796504e-08
5385,-6.572593442100984e-07
5386,1.6738768145217265e-08
5387,-6.567846072803397e-07
5388,1.674088133169855e-08
5389,-6.56310387795637e-07
5390,1.6742981170084666e-08
5391,-6.558366849983979e-07
5392,1.674506768596682e-08
5393,-6.553634981443386e-07
5394,1.6747140892378382e-08
5395,-6.548908264690729e-07
5396,1.6749200868605686e-08
5397,-6.544186692111854e-07
5398,1.6751247601633723e-08
5399,-6.539470256358342e-07
5400,1.6753281149130356e-08
5401,-6.534758949792157e-07
5402,1.6755301532419017e-08
5403,-6.530052765232651e-07
5404,1.6757308778415167e-08
5405,-6.525351695171806e-07
5406,1.6759302917180383e-08
5407,-6.52065573176681e-07
5408,1.6761284005050846e-08
5409,-6.515964867821462e-07
5410,1.6763252056938687e-08
5411,-6.511279096079588e-07
5412,1.6765207084906687e-08
5413,-6.506598409140776e-07
5414,1.6767149133780157e-08
5415,-6.501922799395122e-07
5416,1.676907826409241e-08
5417,-6.497252259386296e-07
5418,1.6770994472276375e-08
5419,-6.492586781995628e-07
5420,1.677289779049185e-08
5421,-6.487926359857638e-07
5422,1.677478825529383e-08
5423,-6.483270985627556e-07
5424,1.6776665910941716e-08
5425,-6.478620651778093e-07
5426,1.677853078407708e-08
5427,-6.473975351281148e-07
5428,1.678038288725631e-08
5429,-6.469335076591669e-07
5430,1.6782222272849875e-08
5431,-6.464699820519236e-07
5432,1.6784048955376675e-08
5433,-6.46006957589021e-07
5434,1.6785862957461686e-08
5435,-6.455444335439104e-07
5436,1.6787664329472765e-08
5437,-6.450824091659792e-07
5438,1.6789453106090924e-08
5439,-6.446208837516263e-07
5440,1.679122932356791e-08
5441,-6.441598565861729e-07
5442,1.679299296275711e-08
5443,-6.436993269543296e-07
5444,1.679474408465272e-08
5445,-6.432392941260929e-07
5446,1.6796482730777462e-08
5447,-6.427797573621415e-07
5448,1.6798208928811847e-08
5449,-6.423207159678085e-07
5450,1.6799922701043374e-08
5451,-6.418621692343551e-07
5452,1.68016240794816e-08
5453,-6.414041164277535e-07
5454,1.680331307458776e-08
5455,-6.409465568569642e-07
5456,1.6804989739938893e-08
5457,-6.404894898019161e-07
5458,1.6806654096901954e-08
5459,-6.400329145477464e-07
5460,1.6808306186305518e-08
5461,-6.395768303725614e-07
5462,1.6809946041397474e-08
5463,-6.391212365878663e-07
5464,1.6811573658560144e-08
5465,-6.386661325060725e-07
5466,1.6813189075950315e-08
5467,-6.382115173965218e-07
5468,1.6814792346490055e-08
5469,-6.377573905421263e-07
5470,1.6816383480959554e-08
5471,-6.373037512631837e-07
5472,1.68179625067648e-08
5473,-6.368505988542464e-07
5474,1.6819529470196995e-08
5475,-6.36397932627963e-07
5476,1.6821084388836204e-08
5477,-6.359457518415474e-07
5478,1.6822627313144565e-08
5479,-6.354940558360629e-07
5480,1.682415821950636e-08
5481,-6.350428439175396e-07
5482,1.6825677188334216e-08
5483,-6.34592115381665e-07
5484,1.6827184211415858e-08
5485,-6.341418695566868e-07
5486,1.682867932880966e-08
5487,-6.336921056941023e-07
5488,1.6830162603397444e-08
5489,-6.332428231245572e-07
5490,1.6831634028143372e-08
5491,-6.327940211724617e-07
5492,1.683309363542411e-08
5493,-6.323456991682621e-07
5494,1.6834541437121372e-08
5495,-6.318978564050379e-07
5496,1.683597749138581e-08
5497,-6.314504921770462e-07
5498,1.6837401824682182e-08
5499,-6.310036058096644e-07
5500,1.6838814453597743e-08
5501,-6.305571966491933e-07
5502,1.6840215405193023e-08
5503,-6.301112639675478e-07
5504,1.6841604740850746e-08
5505,-6.29665807099795e-07
5506,1.6842982411854572e-08
5507,-6.292208253981235e-07
5508,1.684434850301343e-08
5509,-6.287763181567638e-07
5510,1.684570302795668e-08
5511,-6.2833228469045e-07
5512,1.684704604403917e-08
5513,-6.278887243049614e-07
5514,1.6848377553907585e-08
5515,-6.274456363763134e-07
5516,1.6849697556083818e-08
5517,-6.270030201998073e-07
5518,1.6851006132193843e-08
5519,-6.26560875092009e-07
5520,1.6852303287584856e-08
5521,-6.26119200422059e-07
5522,1.6853589018563314e-08
5523,-6.25677995484958e-07
5524,1.685486339780877e-08
5525,-6.252372596049185e-07
5526,1.6856126440098873e-08
5527,-6.247969921408765e-07
5528,1.6857378173103814e-08
5529,-6.243571924277778e-07
5530,1.6858618587779137e-08
5531,-6.239178597842872e-07
5532,1.6859847749041116e-08
5533,-6.234789935418941e-07
5534,1.686106568940204e-08
5535,-6.230405930358148e-07
5536,1.686227242241786e-08
5537,-6.226026576068854e-07
5538,1.6863468000769325e-08
5539,-6.22165186596875e-07
5540,1.6864652409005675e-08
5541,-6.217281793869698e-07
5542,1.686582564814298e-08
5543,-6.212916352787298e-07
5544,1.686698781831657e-08
5545,-6.208555535916132e-07
5546,1.6868138931621807e-08
5547,-6.204199336635117e-07
5548,1.686927901502928e-08
5549,-6.199847748967288e-07
5550,1.6870408042591546e-08
5551,-6.195500766220358e-07
5552,1.6871526067790695e-08
5553,-6.191158381753702e-07
5554,1.6872633163342982e-08
5555,-6.186820589008269e-07
5556,1.6873729291081535e-08
5557,-6.18248738161999e-07
5558,1.687481450932883e-08
5559,-6.178158752895446e-07
5560,1.6875888850617696e-08
5561,-6.173834696276388e-07
5562,1.6876952334465515e-08
5563,-6.169515205729264e-07
5564,1.6878004945695234e-08
5565,-6.165200274701777e-07
5566,1.6879046766050665e-08
5567,-6.160889896205966e-07
5568,1.688007783578701e-08
5569,-6.15658406410992e-07
5570,1.688109812202397e-08
5571,-6.152282772499304e-07
5572,1.6882107660109455e-08
5573,-6.147986014419389e-07
5574,1.6883106500867142e-08
5575,-6.143693783363478e-07
5576,1.6884094679358048e-08
5577,-6.139406073382862e-07
5578,1.6885072177338625e-08
5579,-6.135122877764546e-07
5580,1.6886039066950512e-08
5581,-6.130844190135521e-07
5582,1.688699534504832e-08
5583,-6.12657000446404e-07
5584,1.688794103091942e-08
5585,-6.122300314114816e-07
5586,1.688887619686376e-08
5587,-6.118035112702038e-07
5588,1.6889800817271178e-08
5589,-6.113774394209888e-07
5590,1.6890714927901807e-08
5591,-6.109518152172997e-07
5592,1.6891618557225102e-08
5593,-6.105266380320243e-07
5594,1.6892511747648756e-08
5595,-6.101019072179919e-07
5596,1.689339450099374e-08
5597,-6.096776221642199e-07
5598,1.6894266862123787e-08
5599,-6.092537822382421e-07
5600,1.6895128848716986e-08
5601,-6.088303868222115e-07
5602,1.6895980483305182e-08
5603,-6.084074352719624e-07
5604,1.6896821780579184e-08
5605,-6.079849270100749e-07
5606,1.6897652761255805e-08
5607,-6.075628613744584e-07
5608,1.689847348333492e-08
5609,-6.071412377249637e-07
5610,1.6899283969102583e-08
5611,-6.067200554815639e-07
5612,1.6900084200102735e-08
5613,-6.062993140324001e-07
5614,1.6900874234250316e-08
5615,-6.058790127341441e-07
5616,1.6901654091878074e-08
5617,-6.054591509568093e-07
5618,1.690242380516899e-08
5619,-6.050397280944223e-07
5620,1.6903183373311624e-08
5621,-6.046207435828415e-07
5622,1.69039328367029e-08
5623,-6.04202196744602e-07
5624,1.690467222274009e-08
5625,-6.037840869797337e-07
5626,1.6905401563304078e-08
5627,-6.033664137027938e-07
5628,1.690612085249816e-08
5629,-6.029491762903907e-07
5630,1.6906830120787046e-08
5631,-6.025323741518402e-07
5632,1.6907529483434403e-08
5633,-6.021160066172525e-07
5634,1.6908218765791044e-08
5635,-6.017000731168334e-07
5636,1.690889816557282e-08
5637,-6.012845730502975e-07
5638,1.6909567657145632e-08
5639,-6.008695058345308e-07
5640,1.6910227238782446e-08
5641,-6.004548708243219e-07
5642,1.6910876988073424e-08
5643,-6.000406674273102e-07
5644,1.6911516877030693e-08
5645,-5.996268950673676e-07
5646,1.69121469441602e-08
5647,-5.992135531145631e-07
5648,1.6912767210542208e-08
5649,-5.98800640983822e-07
5650,1.6913377729114693e-08
5651,-5.98388158058899e-07
5652,1.6913978489320374e-08
5653,-5.979761037571896e-07
5654,1.6914569521436177e-08
5655,-5.975644774813018e-07
5656,1.6915150850717803e-08
5657,-5.971532786393555e-07
5658,1.6915722501301635e-08
5659,-5.967425066258032e-07
5660,1.6916284507465927e-08
5661,-5.963321608557216e-07
5662,1.6916836870723353e-08
5663,-5.959222407321011e-07
5664,1.6917379653335154e-08
5665,-5.955127456566525e-07
5666,1.6917912826020487e-08
5667,-5.951036750546652e-07
5668,1.6918436452849396e-08
5669,-5.946950283251167e-07
5670,1.6918950526737905e-08
5671,-5.942868048794489e-07
5672,1.6919455089169104e-08
5673,-5.938790041496137e-07
5674,1.6919950134879656e-08
5675,-5.934716255404525e-07
5676,1.6920435733337583e-08
5677,-5.930646684447859e-07
5678,1.6920911893677934e-08
5679,-5.926581322935175e-07
5680,1.6921378617787098e-08
5681,-5.922520165001692e-07
5682,1.6921835952208053e-08
5683,-5.918463204867315e-07
5684,1.692228390653666e-08
5685,-5.914410436818663e-07
5686,1.69227224932264e-08
5687,-5.910361854843523e-07
5688,1.6923151758972008e-08
5689,-5.906317453277503e-07
5690,1.692357169495817e-08
5691,-5.902277226529595e-07
5692,1.6923982331856713e-08
5693,-5.898241168535532e-07
5694,1.6924383714418388e-08
5695,-5.894209273318635e-07
5696,1.6924775869652544e-08
5697,-5.890181535493486e-07
5698,1.692515879877867e-08
5699,-5.886157949486184e-07
5700,1.6925532512699317e-08
5701,-5.882138509215641e-07
5702,1.6925897058322866e-08
5703,-5.878123209172555e-07
5704,1.6926252438943302e-08
5705,-5.874112043219917e-07
5706,1.6926598709582592e-08
5707,-5.870105006277807e-07
5708,1.6926935833324975e-08
5709,-5.866102092414129e-07
5710,1.6927263875766804e-08
5711,-5.862103295685614e-07
5712,1.6927582879679374e-08
5713,-5.85810861043732e-07
5714,1.6927892821872892e-08
5715,-5.854118031379008e-07
5716,1.692819373416348e-08
5717,-5.850131552727214e-07
5718,1.6928485640081656e-08
5719,-5.846149168867292e-07
5720,1.692876855681581e-08
5721,-5.842170873927846e-07
5722,1.6929042540028713e-08
5723,-5.838196662595609e-07
5724,1.692930756541484e-08
5725,-5.834226528932405e-07
5726,1.6929563694697953e-08
5727,-5.830260467262774e-07
5728,1.692981092954615e-08
5729,-5.826298472520983e-07
5730,1.693004925587992e-08
5731,-5.822340538869322e-07
5732,1.6930278765008986e-08
5733,-5.818386660519734e-07
5734,1.693049943033142e-08
5735,-5.814436832091274e-07
5736,1.693071129055775e-08
5737,-5.81049104801581e-07
5738,1.6930914356877047e-08
5739,-5.806549302774587e-07
5740,1.693110866825338e-08
5741,-5.802611590778027e-07
5742,1.693129422643197e-08
5743,-5.798677906508507e-07
5744,1.6931471070380096e-08
5745,-5.794748244345768e-07
5746,1.6931639195476007e-08
5747,-5.790822599039933e-07
5748,1.6931798635989217e-08
5749,-5.786900964895621e-07
5750,1.69319494335598e-08
5751,-5.782983336368157e-07
5752,1.693209157796722e-08
5753,-5.779069708143714e-07
5754,1.693222510446389e-08
5755,-5.775160074762834e-07
5756,1.6932350030359757e-08
5757,-5.771254430548603e-07
5758,1.693246638521446e-08
5759,-5.767352770208413e-07
5760,1.693257416519691e-08
5761,-5.763455088231691e-07
5762,1.6932673441988725e-08
5763,-5.759561379319414e-07
5764,1.6932764181327365e-08
5765,-5.755671638011572e-07
5766,1.6932846413122546e-08
5767,-5.751785858773391e-07
5768,1.6932920183273205e-08
5769,-5.747904036177457e-07
5770,1.6932985504670646e-08
5771,-5.744026164886739e-07
5772,1.6933042384861474e-08
5773,-5.740152239503842e-07
5774,1.6933090856122086e-08
5775,-5.736282254715228e-07
5776,1.693313092789273e-08
5777,-5.732416205231222e-07
5778,1.693316263704832e-08
5779,-5.728554085476559e-07
5780,1.693318599252399e-08
5781,-5.724695890250047e-07
5782,1.693320098897495e-08
5783,-5.720841614214219e-07
5784,1.693320768882919e-08
5785,-5.716991251871254e-07
5786,1.693320610334201e-08
5787,-5.713144797992204e-07
5788,1.6933196243968226e-08
5789,-5.709302247182783e-07
5790,1.6933178142480624e-08
5791,-5.70546359432016e-07
5792,1.6933151797054892e-08
5793,-5.701628834207419e-07
5794,1.6933117219127282e-08
5795,-5.697797961183984e-07
5796,1.6933074466610996e-08
5797,-5.693970970239004e-07
5798,1.693302353812879e-08
5799,-5.690147856046463e-07
5800,1.6932964460296707e-08
5801,-5.686328613223183e-07
5802,1.6932897250396227e-08
5803,-5.682513236549385e-07
5804,1.6932821931978688e-08
5805,-5.678701720953164e-07
5806,1.6932738504895924e-08
5807,-5.674894061085566e-07
5808,1.693264701336462e-08
5809,-5.671090251679148e-07
5810,1.6932547462323117e-08
5811,-5.667290287697113e-07
5812,1.6932439874265804e-08
5813,-5.663494163666366e-07
5814,1.6932324281232905e-08
5815,-5.659701874657223e-07
5816,1.6932200675217413e-08
5817,-5.655913415271347e-07
5818,1.693206909627782e-08
5819,-5.652128780380413e-07
5820,1.6931929569095308e-08
5821,-5.648347964848729e-07
5822,1.6931782100596507e-08
5823,-5.644570963607867e-07
5824,1.6931626703544102e-08
5825,-5.640797771363727e-07
5826,1.693146340105577e-08
5827,-5.637028382921633e-07
5828,1.693129222964964e-08
5829,-5.633262793169383e-07
5830,1.693111320848336e-08
5831,-5.629500997121958e-07
5832,1.693092633364742e-08
5833,-5.625742989606732e-07
5834,1.6930731621940822e-08
5835,-5.621988765515399e-07
5836,1.6930529106291005e-08
5837,-5.618238319707582e-07
5838,1.6930318816435644e-08
5839,-5.6144916469581e-07
5840,1.6930100750514078e-08
5841,-5.610748742406634e-07
5842,1.6929874944507758e-08
5843,-5.607009600840667e-07
5844,1.6929641404666065e-08
5845,-5.603274217466713e-07
5846,1.6929400141658284e-08
5847,-5.599542586881206e-07
5848,1.692915120778434e-08
5849,-5.595814704049621e-07
5850,1.6928894599979435e-08
5851,-5.592090563923151e-07
5852,1.6928630324654246e-08
5853,-5.588370161758859e-07
5854,1.6928358404793637e-08
5855,-5.584653492454351e-07
5856,1.6928078899701664e-08
5857,-5.580940550533033e-07
5858,1.6927791770061042e-08
5859,-5.577231331584704e-07
5860,1.6927497061237117e-08
5861,-5.573525830501844e-07
5862,1.6927194779061484e-08
5863,-5.569824042011552e-07
5864,1.692688498376271e-08
5865,-5.566125961041855e-07
5866,1.6926567644342368e-08
5867,-5.562431583055955e-07
5868,1.6926242779048505e-08
5869,-5.558740903164441e-07
5870,1.692591043118913e-08
5871,-5.555053915718009e-07
5872,1.692557063269088e-08
5873,-5.551370616333474e-07
5874,1.6925223377536428e-08
5875,-5.547690999880647e-07
5876,1.692486869767396e-08
5877,-5.544015061398566e-07
5878,1.6924506568150462e-08
5879,-5.540342796149991e-07
5880,1.6924137056477398e-08
5881,-5.536674199126743e-07
5882,1.6923760161209527e-08
5883,-5.53300926527212e-07
5884,1.6923375907739788e-08
5885,-5.529347989824241e-07
5886,1.6922984305675103e-08
5887,-5.525690367997235e-07
5888,1.6922585355864315e-08
5889,-5.522036394490462e-07
5890,1.6922179141577522e-08
5891,-5.518386064974491e-07
5892,1.6921765611778058e-08
5893,-5.514739374159105e-07
5894,1.6921344817115472e-08
5895,-5.511096317441104e-07
5896,1.6920916759250376e-08
5897,-5.507456889767466e-07
5898,1.6920481467562302e-08
5899,-5.503821086411049e-07
5900,1.692003894030081e-08
5901,-5.500188902713268e-07
5902,1.691958922068498e-08
5903,-5.496560333541688e-07
5904,1.6919132317510644e-08
5905,-5.492935374279077e-07
5906,1.691866822441801e-08
5907,-5.489314020022047e-07
5908,1.6918197007863394e-08
5909,-5.485696265811777e-07
5910,1.69177186500876e-08
5911,-5.48208210696455e-07
5912,1.691723318806476e-08
5913,-5.478471539075001e-07
5914,1.6916740584498184e-08
5915,-5.474864557184169e-07
5916,1.691624091677528e-08
5917,-5.471261155992872e-07
5918,1.6915734216628777e-08
5919,-5.467661330908109e-07
5920,1.6915220448609458e-08
5921,-5.464065077992273e-07
5922,1.6914699639978562e-08
5923,-5.460472391591486e-07
5924,1.6914171842860708e-08
5925,-5.456883267186289e-07
5926,1.691363703865805e-08
5927,-5.453297700326686e-07
5928,1.691309524962434e-08
5929,-5.449715686166011e-07
5930,1.691254649336865e-08
5931,-5.446137219717668e-07
5932,1.6911990814462326e-08
5933,-5.442562296386477e-07
5934,1.6911428207621942e-08
5935,-5.438990911747521e-07
5936,1.69108586595947e-08
5937,-5.435423061033292e-07
5938,1.6910282241354846e-08
5939,-5.431858739189959e-07
5940,1.6909698952261442e-08
5941,-5.428297941904289e-07
5942,1.6909108779472184e-08
5943,-5.424740664575681e-07
5944,1.6908511771235938e-08
5945,-5.421186902135317e-07
5946,1.6907907947107718e-08
5947,-5.417636650318279e-07
5948,1.6907297295028602e-08
5949,-5.414089904402914e-07
5950,1.6906679856227587e-08
5951,-5.410546659428164e-07
5952,1.690605565924176e-08
5953,-5.407006911118157e-07
5954,1.6905424695964973e-08
5955,-5.403470654733154e-07
5956,1.6904786971101558e-08
5957,-5.399937885742829e-07
5958,1.6904142525885043e-08
5959,-5.396408599378598e-07
5960,1.6903491371180915e-08
5961,-5.392882791242286e-07
5962,1.690283351811669e-08
5963,-5.389360456596565e-07
5964,1.6902168994323862e-08
5965,-5.385841590762014e-07
5966,1.6901497818955598e-08
5967,-5.382326189374137e-07
5968,1.6900819973092687e-08
5969,-5.378814248066364e-07
5970,1.6900135494576128e-08
5971,-5.375305761878693e-07
5972,1.6899444422006446e-08
5973,-5.371800726183633e-07
5974,1.6898746747938973e-08
5975,-5.368299136535862e-07
5976,1.6898042510383127e-08
5977,-5.364800988607549e-07
5978,1.6897331684343192e-08
5979,-5.361306277862715e-07
5980,1.6896614318674873e-08
5981,-5.357814999537832e-07
5982,1.6895890430164742e-08
5983,-5.354327149290393e-07
5984,1.68951599978105e-08
5985,-5.350842722732446e-07
5986,1.6894423073970128e-08
5987,-5.347361714771464e-07
5988,1.6893679697476534e-08
5989,-5.343884121528886e-07
5990,1.6892929822639657e-08
5991,-5.340409938463512e-07
5992,1.6892173484403196e-08
5993,-5.336939160940859e-07
5994,1.6891410723024396e-08
5995,-5.333471784385793e-07
5996,1.6890641554343747e-08
5997,-5.330007804464912e-07
5998,1.6889865957912248e-08
5999,-5.326547216809772e-07
6000,1.688908397974801e-08
6001,-5.323090016784086e-07
6002,1.6888295640713493e-08
6003,-5.319636199999099e-07
6004,1.68875009270072e-08
6005,-5.316185762195892e-07
6006,1.6886699867248286e-08
6007,-5.312738698713899e-07
6008,1.688589249057593e-08
6009,-5.309295005180354e-07
6010,1.688507879098114e-08
6011,-5.305854677245474e-07
6012,1.688425881246758e-08
6013,-5.302417710428015e-07
6014,1.6883432534820277e-08
6015,-5.298984100416552e-07
6016,1.688259997371013e-08
6017,-5.295553842864741e-07
6018,1.6881761235908584e-08
6019,-5.292126933115787e-07
6020,1.6880916219877065e-08
6021,-5.288703367186142e-07
6022,1.688006496755602e-08
6023,-5.285283140341242e-07
6024,1.6879207518355816e-08
6025,-5.28186624856623e-07
6026,1.687834388963274e-08
6027,-5.278452687242081e-07
6028,1.6877474086305115e-08
6029,-5.275042452066796e-07
6030,1.687659812044492e-08
6031,-5.271635538749337e-07
6032,1.6875716005986707e-08
6033,-5.268231942958627e-07
6034,1.687482777727689e-08
6035,-5.264831660304889e-07
6036,1.6873933428349013e-08
6037,-5.26143468640519e-07
6038,1.6873032989772744e-08
6039,-5.258041017181423e-07
6040,1.6872126460505814e-08
6041,-5.254650648037715e-07
6042,1.6871213871852152e-08
6043,-5.251263575079972e-07
6044,1.6870295211801624e-08
6045,-5.247879793821792e-07
6046,1.686937050957116e-08
6047,-5.244499299678156e-07
6048,1.686843980634097e-08
6049,-5.241122088430033e-07
6050,1.6867503095185724e-08
6051,-5.237748156397009e-07
6052,1.686656036823847e-08
6053,-5.234377498862015e-07
6054,1.686561168158338e-08
6055,-5.231010111412969e-07
6056,1.6864657015556133e-08
6057,-5.227645990084058e-07
6058,1.686369640770595e-08
6059,-5.224285130618713e-07
6060,1.6862729872454973e-08
6061,-5.220927528658994e-07
6062,1.686175741208234e-08
6063,-5.217573179995614e-07
6064,1.6860779034763817e-08
6065,-5.214222080557194e-07
6066,1.6859794783489744e-08
6067,-5.210874225927253e-07
6068,1.6858804641290093e-08
6069,-5.207529612028698e-07
6070,1.6857808651873786e-08
6071,-5.204188234492562e-07
6072,1.685680681596491e-08
6073,-5.200850089349923e-07
6074,1.6855799129567253e-08
6075,-5.197515172233888e-07
6076,1.6854785645993183e-08
6077,-5.194183478967677e-07
6078,1.6853766346773887e-08
6079,-5.190855005510958e-07
6080,1.685274122648454e-08
6081,-5.187529747801893e-07
6082,1.685171036630922e-08
6083,-5.184207701432491e-07
6084,1.6850673755052463e-08
6085,-5.180888862083313e-07
6086,1.6849631384417674e-08
6087,-5.177573225967065e-07
6088,1.6848583282891733e-08
6089,-5.174260788845506e-07
6090,1.6847529453326814e-08
6091,-5.170951546658499e-07
6092,1.6846469912420643e-08
6093,-5.167645495007915e-07
6094,1.6845404701803493e-08
6095,-5.164342629999104e-07
6096,1.6844333804294883e-08
6097,-5.161042947532363e-07
6098,1.6843257247777423e-08
6099,-5.157746443260771e-07
6100,1.6842175042350995e-08
6101,-5.15445311337635e-07
6102,1.6841087201648743e-08
6103,-5.151162953672941e-07
6104,1.683999373396595e-08
6105,-5.147875960176203e-07
6106,1.6838894663436133e-08
6107,-5.144592128366126e-07
6108,1.6837790013593596e-08
6109,-5.141311454525247e-07
6110,1.6836679785013474e-08
6111,-5.138033934641674e-07
6112,1.6835563961634562e-08
6113,-5.134759564572293e-07
6114,1.683444262469465e-08
6115,-5.131488340195867e-07
6116,1.683331572826161e-08
6117,-5.128220257590354e-07
6118,1.6832183313651817e-08
6119,-5.124955312572916e-07
6120,1.6831045385729968e-08
6121,-5.121693501125841e-07
6122,1.6829901968330356e-08
6123,-5.118434819258933e-07
6124,1.6828753070725516e-08
6125,-5.115179262983616e-07
6126,1.6827598705096465e-08
6127,-5.111926828193e-07
6128,1.6826438870068662e-08
6129,-5.108677511093476e-07
6130,1.682527360063254e-08
6131,-5.105431307493194e-07
6132,1.68241029061205e-08
6133,-5.102188213332118e-07
6134,1.682292679086595e-08
6135,-5.098948224790117e-07
6136,1.6821745275799326e-08
6137,-5.095711337675708e-07
6138,1.6820558404588705e-08
6139,-5.092477548279937e-07
6140,1.6819366109939765e-08
6141,-5.08924685245195e-07
6142,1.681816848732505e-08
6143,-5.086019246913816e-07
6144,1.681696541784123e-08
6145,-5.082794725853483e-07
6146,1.681575718160924e-08
6147,-5.07957328718056e-07
6148,1.6814543546740605e-08
6149,-5.07635492622095e-07
6150,1.6813324616091453e-08
6151,-5.073139639046111e-07
6152,1.681210036704867e-08
6153,-5.069927421956966e-07
6154,1.6810870839777795e-08
6155,-5.066718270962931e-07
6156,1.6809636054443082e-08
6157,-5.06351218179174e-07
6158,1.6808396027291095e-08
6159,-5.060309150758333e-07
6160,1.680715074152123e-08
6161,-5.057109174066355e-07
6162,1.6805900227346085e-08
6163,-5.053912247852315e-07
6164,1.6804644491942276e-08
6165,-5.050718367977041e-07
6166,1.6803383559438803e-08
6167,-5.047527530790456e-07
6168,1.6802117424209765e-08
6169,-5.044339732218263e-07
6170,1.6800846141275533e-08
6171,-5.041154968378738e-07
6172,1.679956968980929e-08
6173,-5.03797323548312e-07
6174,1.6798288070937446e-08
6175,-5.034794529802731e-07
6176,1.6797001317031934e-08
6177,-5.031618847226677e-07
6178,1.67957094434638e-08
6179,-5.028446184020671e-07
6180,1.6794412461432918e-08
6181,-5.025276536273752e-07
6182,1.679311037730837e-08
6183,-5.022109900355501e-07
6184,1.6791803206144164e-08
6185,-5.018946272294541e-07
6186,1.6790490946319073e-08
6187,-5.01578564824169e-07
6188,1.6789173632069628e-08
6189,-5.012628024333225e-07
6190,1.678785128005254e-08
6191,-5.009473396780654e-07
6192,1.678652389072079e-08
6193,-5.006321761686033e-07
6194,1.6785191480193277e-08
6195,-5.003173115604811e-07
6196,1.67838540453445e-08
6197,-5.000027454432498e-07
6198,1.6782511624661343e-08
6199,-4.996884774542712e-07
6200,1.6781164183650334e-08
6201,-4.993745071967978e-07
6202,1.6779811813268842e-08
6203,-4.990608342909085e-07
6204,1.6778454480564744e-08
6205,-4.987474583683232e-07
6206,1.6777092190428427e-08
6207,-4.984343790694436e-07
6208,1.677572496562087e-08
6209,-4.981215960039932e-07
6210,1.6774352803897243e-08
6211,-4.978091087761092e-07
6212,1.6772975742946904e-08
6213,-4.974969170420259e-07
6214,1.6771593766623013e-08
6215,-4.971850204321514e-07
6216,1.6770206916498116e-08
6217,-4.968734185316829e-07
6218,1.676881520082506e-08
6219,-4.965621109999347e-07
6220,1.676741860999084e-08
6221,-4.962510974627287e-07
6222,1.676601717827709e-08
6223,-4.959403775408979e-07
6224,1.6764610918215333e-08
6225,-4.95629950852394e-07
6226,1.6763199817022437e-08
6227,-4.953198170501034e-07
6228,1.676178388543587e-08
6229,-4.950099757552329e-07
6230,1.6760363174282114e-08
6231,-4.947004265746862e-07
6232,1.6758937677591733e-08
6233,-4.943911691765802e-07
6234,1.6757507410587682e-08
6235,-4.940822031740328e-07
6236,1.6756072371055866e-08
6237,-4.937735281994817e-07
6238,1.6754632572218688e-08
6239,-4.934651438884686e-07
6240,1.675318802849666e-08
6241,-4.931570498689916e-07
6242,1.6751738771330045e-08
6243,-4.92849245786732e-07
6244,1.675028478065519e-08
6245,-4.925417312704479e-07
6246,1.6748826097661397e-08
6247,-4.92234505937875e-07
6248,1.6747362724206424e-08
6249,-4.919275694541929e-07
6250,1.6745894648050915e-08
6251,-4.916209214527905e-07
6252,1.674442191746464e-08
6253,-4.913145615264623e-07
6254,1.674294453824144e-08
6255,-4.910084893543179e-07
6256,1.6741462513118735e-08
6257,-4.90702704582751e-07
6258,1.6739975836582677e-08
6259,-4.903972068276765e-07
6260,1.6738484542324004e-08
6261,-4.900919957299302e-07
6262,1.673698863778376e-08
6263,-4.897870709434652e-07
6264,1.673548812414166e-08
6265,-4.894824320776483e-07
6266,1.673398305533282e-08
6267,-4.891780787953372e-07
6268,1.6732473390634743e-08
6269,-4.888740107562021e-07
6270,1.673095915519259e-08
6271,-4.885702275602127e-07
6272,1.6729440400441816e-08
6273,-4.882667288722528e-07
6274,1.6727917067281047e-08
6275,-4.879635143603385e-07
6276,1.6726389205698767e-08
6277,-4.876605836350455e-07
6278,1.6724856836166758e-08
6279,-4.873579363434122e-07
6280,1.6723319949284835e-08
6281,-4.870555721343933e-07
6282,1.672177858512947e-08
6283,-4.867534906463778e-07
6284,1.672023273030205e-08
6285,-4.864516915401639e-07
6286,1.6718682400916897e-08
6287,-4.861501744606009e-07
6288,1.671712760183442e-08
6289,-4.858489390359209e-07
6290,1.671556837359537e-08
6291,-4.85547984927067e-07
6292,1.671400469849112e-08
6293,-4.852473117842482e-07
6294,1.6712436592901174e-08
6295,-4.84946919257676e-07
6296,1.6710864072060686e-08
6297,-4.846468069895405e-07
6298,1.67092871482456e-08
6299,-4.843469746308681e-07
6300,1.6707705834295698e-08
6301,-4.840474218291682e-07
6302,1.6706120119838313e-08
6303,-4.837481482702188e-07
6304,1.670453005388e-08
6305,-4.834491535383595e-07
6306,1.6702935627170613e-08
6307,-4.83150437323499e-07
6308,1.6701336841903636e-08
6309,-4.828519992905716e-07
6310,1.6699733718244144e-08
6311,-4.825538390673204e-07
6312,1.66981262847054e-08
6313,-4.82255956331322e-07
6314,1.6696514517264298e-08
6315,-4.819583507227589e-07
6316,1.669489844627289e-08
6317,-4.81661021899669e-07
6318,1.6693278086093172e-08
6319,-4.813639695020128e-07
6320,1.669165345591451e-08
6321,-4.81067193198764e-07
6322,1.669002454129611e-08
6323,-4.807706926482447e-07
6324,1.6688391365330226e-08
6325,-4.804744674918984e-07
6326,1.6686753960661527e-08
6327,-4.801785174113426e-07
6328,1.6685112287164435e-08
6329,-4.798828420713722e-07
6330,1.6683466380528944e-08
6331,-4.79587441107236e-07
6332,1.6681816275617058e-08
6333,-4.792923141626115e-07
6334,1.6680161963479685e-08
6335,-4.789974609267891e-07
6336,1.6678503453179968e-08
6337,-4.787028810462964e-07
6338,1.6676840751390212e-08
6339,-4.7840857419838e-07
6340,1.6675173874413847e-08
6341,-4.781145400192599e-07
6342,1.6673502849886093e-08
6343,-4.778207781725727e-07
6344,1.6671827656579283e-08
6345,-4.775272883470407e-07
6346,1.6670148321932786e-08
6347,-4.772340701899894e-07
6348,1.666846485242687e-08
6349,-4.769411233544744e-07
6350,1.666677728554439e-08
6351,-4.766484475080817e-07
6352,1.6665085603294612e-08
6353,-4.763560423118084e-07
6354,1.6663389803377825e-08
6355,-4.7606390745386887e-07
6356,1.6661689910334754e-08
6357,-4.7577204258659014e-07
6358,1.6659985950223242e-08
6359,-4.754804473749647e-07
6360,1.6658277914436036e-08
6361,-4.751891214667861e-07
6362,1.6656565824721618e-08
6363,-4.748980645629516e-07
6364,1.665484967833104e-08
6365,-4.7460727630361865e-07
6366,1.665312951939728e-08
6367,-4.743167563409594e-07
6368,1.6651405322869707e-08
6369,-4.7402650440141414e-07
6370,1.6649677104106325e-08
6371,-4.7373652010924235e-07
6372,1.664794488191939e-08
6373,-4.7344680314721675e-07
6374,1.664620866812932e-08
6375,-4.731573531902639e-07
6376,1.664446846399683e-08
6377,-4.7286816990144904e-07
6378,1.6642724274912464e-08
6379,-4.7257925293622864e-07
6380,1.6640976141831073e-08
6381,-4.722906019788377e-07
6382,1.66392240444953e-08
6383,-4.720022167235912e-07
6384,1.6637467997306454e-08
6385,-4.7171409681215913e-07
6386,1.6635708029390264e-08
6387,-4.714262419199532e-07
6388,1.6633944132238136e-08
6389,-4.7113865174762167e-07
6390,1.663217629978363e-08
6391,-4.708513259589613e-07
6392,1.6630404578865192e-08
6393,-4.705642642079902e-07
6394,1.6628628959594606e-08
6395,-4.702774661749621e-07
6396,1.6626849464348215e-08
6397,-4.6999093155006963e-07
6398,1.6625066094937705e-08
6399,-4.697046599826262e-07
6400,1.662327890089053e-08
6401,-4.694186511675389e-07
6402,1.6621487783330948e-08
6403,-4.691329048090784e-07
6404,1.6619692848250776e-08
6405,-4.688474205474388e-07
6406,1.6617894089629992e-08
6407,-4.6856219805630645e-07
6408,1.6616091514120753e-08
6409,-4.6827723704573405e-07
6410,1.661428510072612e-08
6411,-4.679925371740787e-07
6412,1.661247490146691e-08
6413,-4.677080981157376e-07
6414,1.6610660901235505e-08
6415,-4.6742391955900396e-07
6416,1.6608843114555124e-08
6417,-4.6714000120345614e-07
6418,1.660702154317193e-08
6419,-4.668563426995368e-07
6420,1.6605196239094192e-08
6421,-4.6657294372125767e-07
6422,1.6603367159806637e-08
6423,-4.6628980398766916e-07
6424,1.6601534341026564e-08
6425,-4.660069231633453e-07
6426,1.6599697785838128e-08
6427,-4.6572430091851723e-07
6428,1.659785750310563e-08
6429,-4.6544193696751094e-07
6430,1.6596013500184022e-08
6431,-4.6515983096017827e-07
6432,1.6594165795917284e-08
6433,-4.6487798258968756e-07
6434,1.6592314407137253e-08
6435,-4.6459639156120565e-07
6436,1.6590459309286744e-08
6437,-4.643150575520505e-07
6438,1.658860053764348e-08
6439,-4.640339802288109e-07
6440,1.6586738115252664e-08
6441,-4.637531592679329e-07
6442,1.6584872039133883e-08
6443,-4.6347259440174047e-07
6444,1.6583002298071527e-08
6445,-4.631922853031063e-07
6446,1.658112891595521e-08
6447,-4.629122316552835e-07
6448,1.657925189789063e-08
6449,-4.626324331262049e-07
6450,1.6577371288689865e-08
6451,-4.6235288942438125e-07
6452,1.6575487037375737e-08
6453,-4.620736002323376e-07
6454,1.6573599210790748e-08
6455,-4.6179456523495423e-07
6456,1.6571707783340322e-08
6457,-4.6151578412866174e-07
6458,1.6569812786134486e-08
6459,-4.6123725662030575e-07
6460,1.6567914191852806e-08
6461,-4.6095898238723713e-07
6462,1.6566012040259527e-08
6463,-4.6068096112753125e-07
6464,1.656410637441615e-08
6465,-4.604031924881526e-07
6466,1.6562197115382695e-08
6467,-4.601256762064138e-07
6468,1.6560284331235594e-08
6469,-4.5984841199257913e-07
6470,1.6558368016734125e-08
6471,-4.595713995107477e-07
6472,1.655644819323644e-08
6473,-4.592946384498047e-07
6474,1.655452486766546e-08
6475,-4.59018128498391e-07
6476,1.655259804694292e-08
6477,-4.5874186938175425e-07
6478,1.655066772483105e-08
6479,-4.5846586076486283e-07
6480,1.654873392917125e-08
6481,-4.581901023726181e-07
6482,1.654679666472599e-08
6483,-4.579145938859781e-07
6484,1.6544855935946158e-08
6485,-4.5763933499511885e-07
6486,1.6542911762908142e-08
6487,-4.573643253995049e-07
6488,1.6540964133222888e-08
6489,-4.570895648198518e-07
6490,1.653901305291232e-08
6491,-4.5681505292159835e-07
6492,1.653705858125032e-08
6493,-4.565407894079801e-07
6494,1.6535100690465204e-08
6495,-4.5626677400067577e-07
6496,1.653313936718849e-08
6497,-4.5599300639039907e-07
6498,1.653117466140256e-08
6499,-4.557194862562604e-07
6500,1.6529206573923328e-08
6501,-4.554462133110357e-07
6502,1.6527235099684388e-08
6503,-4.551731872663854e-07
6504,1.6525260257077108e-08
6505,-4.5490040781145383e-07
6506,1.652328205589391e-08
6507,-4.546278746470005e-07
6508,1.6521300493881985e-08
6509,-4.543555875108225e-07
6510,1.651931555691396e-08
6511,-4.540835460475586e-07
6512,1.651732733518615e-08
6513,-4.538117499900344e-07
6514,1.6515335763773096e-08
6515,-4.535401990256659e-07
6516,1.651334090027572e-08
6517,-4.53268892890698e-07
6518,1.651134268483281e-08
6519,-4.529978312725563e-07
6520,1.6509341192857737e-08
6521,-4.5272701386912534e-07
6522,1.650733640047958e-08
6523,-4.5245644039002566e-07
6524,1.6505328333840285e-08
6525,-4.5218611054033084e-07
6526,1.6503316985515635e-08
6527,-4.519160240388731e-07
6528,1.6501302360874573e-08
6529,-4.5164618055270966e-07
6530,1.6499284517368577e-08
6531,-4.5137657982270567e-07
6532,1.6497263406039583e-08
6533,-4.511072215599384e-07
6534,1.6495239046824967e-08
6535,-4.5083810546357424e-07
6536,1.6493211463361832e-08
6537,-4.505692312369126e-07
6538,1.6491180657581832e-08
6539,-4.5030059861565425e-07
6540,1.6489146623110695e-08
6541,-4.500322072654611e-07
6542,1.6487109399206058e-08
6543,-4.49764056907792e-07
6544,1.6485068993769928e-08
6545,-4.494961472662518e-07
6546,1.648302537449983e-08
6547,-4.4922847808400327e-07
6548,1.648097858534128e-08
6549,-4.489610489852841e-07
6550,1.6478928641750388e-08
6551,-4.4869385973615406e-07
6552,1.64768755204031e-08
6553,-4.4842691004610566e-07
6554,1.6474819237783442e-08
6555,-4.481601996596698e-07
6556,1.6472759812644816e-08
6557,-4.47893728224825e-07
6558,1.6470697266944066e-08
6559,-4.476274954814978e-07
6560,1.646863160166581e-08
6561,-4.473615011463631e-07
6562,1.646656277841992e-08
6563,-4.4709574496801386e-07
6564,1.6464490835557254e-08
6565,-4.4683022660693993e-07
6566,1.6462415827445173e-08
6567,-4.4656494576880965e-07
6568,1.6460337718565718e-08
6569,-4.4629990221747373e-07
6570,1.6458256510282386e-08
6571,-4.460350956589824e-07
6572,1.645617223432518e-08
6573,-4.4577052578695533e-07
6574,1.6454084880047244e-08
6575,-4.4550619233050545e-07
6576,1.6451994466828308e-08
6577,-4.4524209501396277e-07
6578,1.644990099746052e-08
6579,-4.449782335489394e-07
6580,1.6447804484834936e-08
6581,-4.447146076273415e-07
6582,1.6445704952576646e-08
6583,-4.4445121699931227e-07
6584,1.644360237656959e-08
6585,-4.441880613925661e-07
6586,1.644149676468479e-08
6587,-4.43925140516917e-07
6588,1.6439388147639236e-08
6589,-4.4366245406762695e-07
6590,1.6437276527822684e-08
6591,-4.434000017855346e-07
6592,1.6435161916484805e-08
6593,-4.4313778337869116e-07
6594,1.6433044324007896e-08
6595,-4.4287579858568015e-07
6596,1.6430923742633058e-08
6597,-4.4261404711019293e-07
6598,1.6428800191093803e-08
6599,-4.4235252868575756e-07
6600,1.6426673675704656e-08
6601,-4.420912430322196e-07
6602,1.642454419523939e-08
6603,-4.4183018987112307e-07
6604,1.6422411770540553e-08
6605,-4.415693689176602e-07
6606,1.642027642329389e-08
6607,-4.413087799055226e-07
6608,1.6418138114860708e-08
6609,-4.410484225705619e-07
6610,1.6415996904080462e-08
6611,-4.4078829660123355e-07
6612,1.6413852773551926e-08
6613,-4.405284017386413e-07
6614,1.6411705739320122e-08
6615,-4.4026873771431165e-07
6616,1.64095557997748e-08
6617,-4.400093042556955e-07
6618,1.640740296167125e-08
6619,-4.3975010108208723e-07
6620,1.6405247240473686e-08
6621,-4.3949112792970393e-07
6622,1.6403088643798188e-08
6623,-4.392323845198112e-07
6624,1.640092717168948e-08
6625,-4.389738705635702e-07
6626,1.6398762843204266e-08
6627,-4.3871558579661874e-07
6628,1.6396595682925807e-08
6629,-4.384575299376176e-07
6630,1.639442567915419e-08
6631,-4.3819970273954825e-07
6632,1.6392252798577567e-08
6633,-4.3794210395544434e-07
6634,1.6390077081556982e-08
6635,-4.376847332561993e-07
6636,1.6387898583808282e-08
6637,-4.374275903687891e-07
6638,1.6385717266718847e-08
6639,-4.3717067506009805e-07
6640,1.6383533129993948e-08
6641,-4.3691398706638004e-07
6642,1.638134618658761e-08
6643,-4.3665752608066297e-07
6644,1.63791564762895e-08
6645,-4.3640129185156006e-07
6646,1.637696397008011e-08
6647,-4.3614528412926135e-07
6648,1.6374768681197374e-08
6649,-4.35889502602532e-07
6650,1.6372570642495692e-08
6651,-4.356339470422948e-07
6652,1.6370369823807812e-08
6653,-4.353786171765384e-07
6654,1.6368166249937037e-08
6655,-4.351235127274531e-07
6656,1.636595996714009e-08
6657,-4.3486863341995766e-07
6658,1.6363750899420204e-08
6659,-4.3461397900519155e-07
6660,1.6361539105297445e-08
6661,-4.343595492375213e-07
6662,1.6359324593264207e-08
6663,-4.3410534378073045e-07
6664,1.6357107388355944e-08
6665,-4.33851362416735e-07
6666,1.6354887477004394e-08
6667,-4.335976049059318e-07
6668,1.635266483437696e-08
6669,-4.333440709491339e-07
6670,1.635043951324588e-08
6671,-4.3309076027204546e-07
6672,1.6348211532658184e-08
6673,-4.3283767263099706e-07
6674,1.634598083206067e-08
6675,-4.325848077899645e-07
6676,1.634374747114326e-08
6677,-4.3233216543262284e-07
6678,1.634151146656902e-08
6679,-4.3207974532428663e-07
6680,1.6339272779543674e-08
6681,-4.3182754721782793e-07
6682,1.633703145449828e-08
6683,-4.3157557081914876e-07
6684,1.6334787495334927e-08
6685,-4.3132381586853355e-07
6686,1.6332540913425084e-08
6687,-4.3107228212224133e-07
6688,1.6330291704310928e-08
6689,-4.3082096932950017e-07
6690,1.6328039839019187e-08
6691,-4.3056987721865563e-07
6692,1.632578538486301e-08
6693,-4.3031900551824546e-07
6694,1.632352833863263e-08
6695,-4.300683539805341e-07
6696,1.6321268681438347e-08
6697,-4.298179223524923e-07
6698,1.6319006422554387e-08
6699,-4.295677103686471e-07
6700,1.6316741587556143e-08
6701,-4.2931771776019906e-07
6702,1.6314474190884104e-08
6703,-4.290679442836282e-07
6704,1.6312204220895836e-08
6705,-4.2881838967829634e-07
6706,1.630993168294939e-08
6707,-4.285690536940716e-07
6708,1.63076565862144e-08
6709,-4.283199360696008e-07
6710,1.630537893960536e-08
6711,-4.280710365516454e-07
6712,1.6303098769228738e-08
6713,-4.278223548488612e-07
6714,1.630081606365414e-08
6715,-4.275738907526577e-07
6716,1.6298530831686945e-08
6717,-4.2732564399725194e-07
6718,1.6296243076709716e-08
6719,-4.2707761432466414e-07
6720,1.6293952799899843e-08
6721,-4.2682980147752365e-07
6722,1.6291660028610356e-08
6723,-4.265822051968068e-07
6724,1.6289364765556714e-08
6725,-4.263348252401116e-07
6726,1.6287067004703363e-08
6727,-4.2608766135003627e-07
6728,1.6284766742688783e-08
6729,-4.258407132679475e-07
6730,1.6282464035415515e-08
6731,-4.255939807342529e-07
6732,1.62801588577335e-08
6733,-4.25347463530092e-07
6734,1.627785119036429e-08
6735,-4.2510116138234627e-07
6736,1.6275541097956305e-08
6737,-4.2485507401082866e-07
6738,1.6273228563742258e-08
6739,-4.246092012048322e-07
6740,1.627091355825122e-08
6741,-4.243635427264462e-07
6742,1.6268596107927266e-08
6743,-4.241180982988427e-07
6744,1.6266276243179738e-08
6745,-4.238728676577086e-07
6746,1.6263953971947226e-08
6747,-4.236278505710697e-07
6748,1.626162927680899e-08
6749,-4.233830467997534e-07
6750,1.6259302176613987e-08
6751,-4.231384560733193e-07
6752,1.6256972669420262e-08
6753,-4.2289407816002905e-07
6754,1.6254640774833808e-08
6755,-4.226499128248098e-07
6756,1.6252306475770933e-08
6757,-4.2240595978943284e-07
6758,1.6249969806894336e-08
6759,-4.2216221881070975e-07
6760,1.6247630768813434e-08
6761,-4.2191868965280895e-07
6762,1.6245289367778195e-08
6763,-4.2167537207271407e-07
6764,1.6242945608725817e-08
6765,-4.2143226580412855e-07
6766,1.6240599490048252e-08
6767,-4.2118937063366166e-07
6768,1.6238250994140094e-08
6769,-4.20946686287465e-07
6770,1.6235900207833104e-08
6771,-4.207042125164731e-07
6772,1.62335470797008e-08
6773,-4.204619491039862e-07
6774,1.623119159853489e-08
6775,-4.2021989580008644e-07
6776,1.622883380778691e-08
6777,-4.1997805234976114e-07
6778,1.6226473719540282e-08
6779,-4.1973641848592475e-07
6780,1.6224111321002193e-08
6781,-4.1949499400522266e-07
6782,1.622174660074685e-08
6783,-4.192537786765332e-07
6784,1.6219379630361165e-08
6785,-4.190127721867147e-07
6786,1.6217010316094096e-08
6787,-4.187719743611473e-07
6788,1.621463876162754e-08
6789,-4.185313849175611e-07
6790,1.6212264923611933e-08
6791,-4.1829100365537994e-07
6792,1.620988880298599e-08
6793,-4.180508302938999e-07
6794,1.6207510442623305e-08
6795,-4.1781086459753036e-07
6796,1.6205129820334714e-08
6797,-4.1757110634904506e-07
6798,1.6202746942514145e-08
6799,-4.1733155530036447e-07
6800,1.6200361823627758e-08
6801,-4.1709221119725106e-07
6802,1.6197974484356728e-08
6803,-4.1685307379583934e-07
6804,1.619558492510115e-08
6805,-4.1661414287784865e-07
6806,1.619319310443094e-08
6807,-4.1637541821682e-07
6808,1.6190799094668364e-08
6809,-4.161368995237088e-07
6810,1.6188402891692036e-08
6811,-4.1589858660227083e-07
6812,1.6186004446064373e-08
6813,-4.156604792070859e-07
6814,1.6183603832246757e-08
6815,-4.1542257708445234e-07
6816,1.618120103272475e-08
6817,-4.151848800186949e-07
6818,1.6178796029723514e-08
6819,-4.149473877710358e-07
6820,1.617638886548086e-08
6821,-4.147101000880599e-07
6822,1.617397950962558e-08
6823,-4.144730167582641e-07
6824,1.6171568003649232e-08
6825,-4.1423613751097374e-07
6826,1.6169154338804557e-08
6827,-4.139994621408227e-07
6828,1.6166738522395385e-08
6829,-4.1376299039842594e-07
6830,1.6164320562315578e-08
6831,-4.1352672205081805e-07
6832,1.616190046486312e-08
6833,-4.1329065686882553e-07
6834,1.615947822754946e-08
6835,-4.130547946195368e-07
6836,1.615705386223118e-08
6837,-4.1281913507214e-07
6838,1.6154627372322313e-08
6839,-4.125836779579127e-07
6840,1.6152198785678862e-08
6841,-4.123484230934549e-07
6842,1.614976808274356e-08
6843,-4.121133702282096e-07
6844,1.6147335260817657e-08
6845,-4.118785191421527e-07
6846,1.61449003322669e-08
6847,-4.116438695683441e-07
6848,1.614246334735646e-08
6849,-4.1140942128607486e-07
6850,1.6140024296359363e-08
6851,-4.111751740757243e-07
6852,1.6137583146180137e-08
6853,-4.109411277209777e-07
6854,1.613513989160196e-08
6855,-4.107072819674613e-07
6856,1.6132694605415652e-08
6857,-4.104736365656549e-07
6858,1.613024727072977e-08
6859,-4.1024019133319317e-07
6860,1.6127797848513457e-08
6861,-4.100069460338946e-07
6862,1.6125346383161225e-08
6863,-4.097739004063189e-07
6864,1.6122892888598952e-08
6865,-4.095410542234205e-07
6866,1.612043736967918e-08
6867,-4.0930840729291987e-07
6868,1.611797980095239e-08
6869,-4.090759593624903e-07
6870,1.6115520217944545e-08
6871,-4.088437101923178e-07
6872,1.6113058629023315e-08
6873,-4.086116595671784e-07
6874,1.6110595014665986e-08
6875,-4.0837980726240154e-07
6876,1.6108129398640048e-08
6877,-4.0814815305070893e-07
6878,1.610566178422149e-08
6879,-4.0791669671453867e-07
6880,1.6103192173016323e-08
6881,-4.0768543801387936e-07
6882,1.6100720580525733e-08
6883,-4.0745437673105604e-07
6884,1.6098246984688634e-08
6885,-4.072235126259899e-07
6886,1.609577144120518e-08
6887,-4.069928454821747e-07
6888,1.6093293919714553e-08
6889,-4.067623750768624e-07
6890,1.6090814424452023e-08
6891,-4.065321011809242e-07
6892,1.6088332981792407e-08
6893,-4.063020235571446e-07
6894,1.608584960241511e-08
6895,-4.0607214201005303e-07
6896,1.6083364248184633e-08
6897,-4.0584245630501995e-07
6898,1.608087696436156e-08
6899,-4.0561296623855757e-07
6900,1.6078387729239772e-08
6901,-4.053836715272007e-07
6902,1.607589659482577e-08
6903,-4.0515457198749325e-07
6904,1.6073403539965157e-08
6905,-4.049256674045399e-07
6906,1.6070908537952927e-08
6907,-4.0469695757636637e-07
6908,1.606841161791611e-08
6909,-4.0446844222166337e-07
6910,1.606591283869855e-08
6911,-4.0424012112154683e-07
6912,1.606341213114568e-08
6913,-4.0401199410844267e-07
6914,1.6060909544297974e-08
6915,-4.0378406094138457e-07
6916,1.6058405035033436e-08
6917,-4.0355632136873434e-07
6918,1.6055898677183934e-08
6919,-4.0332877521262645e-07
6920,1.6053390418329803e-08
6921,-4.0310142224586473e-07
6922,1.605088029734437e-08
6923,-4.0287426222651684e-07
6924,1.6048368312746925e-08
6925,-4.0264729493908055e-07
6926,1.6045854470337775e-08
6927,-4.024205201721217e-07
6928,1.6043338765194902e-08
6929,-4.021939377182925e-07
6930,1.6040821223642626e-08
6931,-4.019675473352669e-07
6932,1.6038301836644652e-08
6933,-4.0174134882335495e-07
6934,1.6035780597881112e-08
6935,-4.01515341965278e-07
6936,1.6033257521383985e-08
6937,-4.012895265246862e-07
6938,1.6030732651115947e-08
6939,-4.0106390228328094e-07
6940,1.602820593916016e-08
6941,-4.0083846905357397e-07
6942,1.6025677413102465e-08
6943,-4.006132265928578e-07
6944,1.6023147089534405e-08
6945,-4.003881747049641e-07
6946,1.602061493601657e-08
6947,-4.00163313172779e-07
6948,1.6018080996126324e-08
6949,-3.999386417659775e-07
6950,1.60155452548453e-08
6951,-3.997141602656466e-07
6952,1.6013007750347807e-08
6953,-3.9948986844872553e-07
6954,1.6010468456732556e-08
6955,-3.9926576613379525e-07
6956,1.600792737068469e-08
6957,-3.990418531035243e-07
6958,1.6005384510590303e-08
6959,-3.988181291363809e-07
6960,1.600283989951049e-08
6961,-3.985945939893742e-07
6962,1.6000293524505405e-08
6963,-3.9837124747148486e-07
6964,1.5997745376121976e-08
6965,-3.9814808938273465e-07
6966,1.5995195500250113e-08
6967,-3.9792511947859007e-07
6968,1.599264388238769e-08
6969,-3.9770233757735854e-07
6970,1.599009052773896e-08
6971,-3.974797434536388e-07
6972,1.5987535415963214e-08
6973,-3.972573369004821e-07
6974,1.5984978597342415e-08
6975,-3.970351176873798e-07
6976,1.598242002668196e-08
6977,-3.96813085629977e-07
6978,1.5979859781048094e-08
6979,-3.965912405020772e-07
6980,1.597729779862868e-08
6981,-3.9636958210031905e-07
6982,1.5974734108680545e-08
6983,-3.9614811020598797e-07
6984,1.5972168726878405e-08
6985,-3.95926824609423e-07
6986,1.5969601634815002e-08
6987,-3.957057251020562e-07
6988,1.5967032865017316e-08
6989,-3.954848114719713e-07
6990,1.596446240951338e-08
6991,-3.9526408351370573e-07
6992,1.5961890255041262e-08
6993,-3.9504354104240935e-07
6994,1.5959316441010545e-08
6995,-3.9482318380132667e-07
6996,1.595674095483543e-08
6997,-3.9460301161147617e-07
6998,1.5954163802115704e-08
6999,-3.943830242522803e-07
7000,1.595158500033239e-08
7001,-3.941632215214975e-07
7002,1.5949004547249638e-08
7003,-3.9394360321466974e-07
7004,1.594642244223977e-08
7005,-3.9372416912381064e-07
7006,1.594383866770029e-08
7007,-3.9350491905613184e-07
7008,1.5941253259431456e-08
7009,-3.932858527776209e-07
7010,1.593866625204021e-08
7011,-3.9306697007215e-07
7012,1.5936077599276504e-08
7013,-3.9284827078198e-07
7014,1.593348731131334e-08
7015,-3.926297546725149e-07
7016,1.593089539755891e-08
7017,-3.924114215471905e-07
7018,1.5928301888472465e-08
7019,-3.921932711797429e-07
7020,1.592570676620101e-08
7021,-3.919753033760431e-07
7022,1.5923110053566465e-08
7023,-3.9175751791823163e-07
7024,1.592051174233442e-08
7025,-3.9153991463283947e-07
7026,1.591791182195784e-08
7027,-3.9132249332689757e-07
7028,1.5915310310955228e-08
7029,-3.911052537442555e-07
7030,1.5912707239242362e-08
7031,-3.90888195697976e-07
7032,1.591010258337903e-08
7033,-3.9067131901041545e-07
7034,1.5907496347941965e-08
7035,-3.9045462346409046e-07
7036,1.5904888545123703e-08
7037,-3.90238108852816e-07
7038,1.5902279194053354e-08
7039,-3.90021774954708e-07
7040,1.5899668300211376e-08
7041,-3.898056216177645e-07
7042,1.5897055793299676e-08
7043,-3.8958964861728567e-07
7044,1.5894441760837113e-08
7045,-3.893738557284809e-07
7046,1.5891826207153447e-08
7047,-3.8915824276823586e-07
7048,1.5889209122862746e-08
7049,-3.8894280953174305e-07
7050,1.5886590477837918e-08
7051,-3.887275558306611e-07
7052,1.588397031100588e-08
7053,-3.8851248145885376e-07
7054,1.588134862919252e-08
7055,-3.882975862153562e-07
7056,1.587872544430487e-08
7057,-3.880828698799986e-07
7058,1.5876100729636105e-08
7059,-3.8786833226780236e-07
7060,1.5873474501450534e-08
7061,-3.8765397320929995e-07
7062,1.5870846776347033e-08
7063,-3.874397924591561e-07
7064,1.5868217568141767e-08
7065,-3.8722578984298363e-07
7066,1.586558683455293e-08
7067,-3.8701196516159076e-07
7068,1.586295462946656e-08
7069,-3.8679831820837983e-07
7070,1.5860320951135855e-08
7071,-3.8658484878166887e-07
7072,1.5857685793925038e-08
7073,-3.863715567149989e-07
7074,1.5855049135687906e-08
7075,-3.861584417762603e-07
7076,1.5852411021307545e-08
7077,-3.8594550378070077e-07
7078,1.5849771454450937e-08
7079,-3.857327425291319e-07
7080,1.5847130434127025e-08
7081,-3.855201578260229e-07
7082,1.584448792333497e-08
7083,-3.8530774947249773e-07
7084,1.584184399282933e-08
7085,-3.8509551728047677e-07
7086,1.5839198598346464e-08
7087,-3.8488346105602434e-07
7088,1.583655178160938e-08
7089,-3.8467158058901446e-07
7090,1.5833903512029078e-08
7091,-3.8445987569600037e-07
7092,1.5831253825044295e-08
7093,-3.842483461834532e-07
7094,1.582860269951187e-08
7095,-3.840369918564281e-07
7096,1.5825950167896084e-08
7097,-3.838258124904904e-07
7098,1.5823296225775435e-08
7099,-3.8361480792880757e-07
7100,1.582064083848669e-08
7101,-3.8340397798397454e-07
7102,1.5817984056673398e-08
7103,-3.8319332243514625e-07
7104,1.5815325871639086e-08
7105,-3.8298284110251083e-07
7106,1.5812666290792727e-08
7107,-3.827725337766898e-07
7108,1.5810005326843722e-08
7109,-3.825624002784986e-07
7110,1.5807342967158998e-08
7111,-3.823524404258261e-07
7112,1.580467921069232e-08
7113,-3.8214265401411136e-07
7114,1.5802014094471003e-08
7115,-3.8193304083102174e-07
7116,1.5799347596671435e-08
7117,-3.8172360072947085e-07
7118,1.5796679721634334e-08
7119,-3.8151433348866646e-07
7120,1.5794010471301403e-08
7121,-3.8130523893564954e-07
7122,1.5791339864150743e-08
7123,-3.810963168490212e-07
7124,1.578866792516345e-08
7125,-3.8088756705298517e-07
7126,1.5785994619248392e-08
7127,-3.806789893713982e-07
7128,1.578331995510573e-08
7129,-3.8047058361094286e-07
7130,1.5780643942250488e-08
7131,-3.802623495645538e-07
7132,1.577796661180325e-08
7133,-3.8005428705935695e-07
7134,1.5775287938510205e-08
7135,-3.798463958810307e-07
7136,1.577260796979968e-08
7137,-3.7963867585990323e-07
7138,1.576992662792395e-08
7139,-3.794311268313132e-07
7140,1.576724396780845e-08
7141,-3.7922374857858647e-07
7142,1.5764559992715978e-08
7143,-3.790165409022426e-07
7144,1.576187471544205e-08
7145,-3.788095036233871e-07
7146,1.57591881405617e-08
7147,-3.7860263656237545e-07
7148,1.575650024152386e-08
7149,-3.7839593955910785e-07
7150,1.575381105630318e-08
7151,-3.781894123607193e-07
7152,1.5751120591597835e-08
7153,-3.779830548334964e-07
7154,1.574842881662662e-08
7155,-3.7777686675877577e-07
7156,1.57457357610587e-08
7157,-3.7757084797445504e-07
7158,1.5743041425078353e-08
7159,-3.7736499828141003e-07
7160,1.5740345820970582e-08
7161,-3.7715931748787354e-07
7162,1.5737648930157077e-08
7163,-3.76953805436518e-07
7164,1.5734950775162538e-08
7165,-3.7674846191102725e-07
7166,1.5732251386375315e-08
7167,-3.7654328670123186e-07
7168,1.5729550731598554e-08
7169,-3.763382797294591e-07
7170,1.57268487721735e-08
7171,-3.7613344070615036e-07
7172,1.5724145588906587e-08
7173,-3.7592876946019235e-07
7174,1.5721441166381495e-08
7175,-3.7572426585813103e-07
7176,1.5718735495900602e-08
7177,-3.7551992966695784e-07
7178,1.571602859826518e-08
7179,-3.7531576074721236e-07
7180,1.571332044887991e-08
7181,-3.751117588742806e-07
7182,1.5710611094417647e-08
7183,-3.749079238699967e-07
7184,1.5707900512709032e-08
7185,-3.7470425557378903e-07
7186,1.570518869575033e-08
7187,-3.7450075378999804e-07
7188,1.5702475665901546e-08
7189,-3.742974183422921e-07
7190,1.5699761436775208e-08
7191,-3.7409424904263555e-07
7192,1.5697045988706466e-08
7193,-3.738912456939837e-07
7194,1.5694329348299214e-08
7195,-3.7368840815063084e-07
7196,1.5691611499587825e-08
7197,-3.7348573620668227e-07
7198,1.568889246724566e-08
7199,-3.732832296957596e-07
7200,1.568617222183913e-08
7201,-3.7308088841745754e-07
7202,1.5683450814282643e-08
7203,-3.7287871220127787e-07
7204,1.568072821023023e-08
7205,-3.7267670086642367e-07
7206,1.5678004430771868e-08
7207,-3.7247485423650555e-07
7208,1.5675279482136685e-08
7209,-3.7227317213005127e-07
7210,1.5672553353883977e-08
7211,-3.7207165436410673e-07
7212,1.5669826071111088e-08
7213,-3.718703007455978e-07
7214,1.5667097642014828e-08
7215,-3.71669111127975e-07
7216,1.566436801699137e-08
7217,-3.7146808531398576e-07
7218,1.5661637278630136e-08
7219,-3.712672231239393e-07
7220,1.5658905347368295e-08
7221,-3.710665243899711e-07
7222,1.565617229709562e-08
7223,-3.708659889283637e-07
7224,1.565343810067617e-08
7225,-3.706656165454324e-07
7226,1.565070277959765e-08
7227,-3.7046540706399373e-07
7228,1.5647966322312016e-08
7229,-3.7026536033600727e-07
7230,1.5645228743930048e-08
7231,-3.700654761589553e-07
7232,1.564249001055543e-08
7233,-3.698657543778659e-07
7234,1.5639750188847987e-08
7235,-3.6966619478596294e-07
7236,1.5637009239857045e-08
7237,-3.6946679723030695e-07
7238,1.563426718021437e-08
7239,-3.692675615299547e-07
7240,1.5631523992183876e-08
7241,-3.690684875084561e-07
7242,1.5628779723732353e-08
7243,-3.688695749851676e-07
7244,1.5626034359957647e-08
7245,-3.686708237828987e-07
7246,1.562328788026971e-08
7247,-3.6847223373436287e-07
7248,1.562054030075955e-08
7249,-3.682738046693113e-07
7250,1.5617791658103837e-08
7251,-3.680755363787782e-07
7252,1.56150419365676e-08
7253,-3.6787742872607995e-07
7254,1.56122911134763e-08
7255,-3.676794815496476e-07
7256,1.560953921117364e-08
7257,-3.674816946388753e-07
7258,1.560678625264403e-08
7259,-3.6728406780986056e-07
7260,1.5604032214924587e-08
7261,-3.6708660092094074e-07
7262,1.5601277121787996e-08
7263,-3.6688929378835204e-07
7264,1.559852095891763e-08
7265,-3.666921462402974e-07
7266,1.5595763742796474e-08
7267,-3.664951581228136e-07
7268,1.5593005468740715e-08
7269,-3.662983292180455e-07
7270,1.559024616341659e-08
7271,-3.661016593888865e-07
7272,1.5587485806569285e-08
7273,-3.659051484481731e-07
7274,1.5584724400669333e-08
7275,-3.6570879622475764e-07
7276,1.5581961967148546e-08
7277,-3.655126025633284e-07
7278,1.557919848325427e-08
7279,-3.6531656726762025e-07
7280,1.5576433984774784e-08
7281,-3.6512069019596816e-07
7282,1.557366844672473e-08
7283,-3.6492497113985027e-07
7284,1.557090190562407e-08
7285,-3.6472940996355544e-07
7286,1.556813433294738e-08
7287,-3.645340064735517e-07
7288,1.556536574357e-08
7289,-3.643387605007994e-07
7290,1.5562596170395704e-08
7291,-3.641436718981637e-07
7292,1.5559825548574018e-08
7293,-3.639487404793137e-07
7294,1.5557053966116676e-08
7295,-3.6375396604800776e-07
7296,1.5554281422291553e-08
7297,-3.635593484823513e-07
7298,1.555150777157562e-08
7299,-3.6336488760214486e-07
7300,1.554873317684485e-08
7301,-3.6317058320962725e-07
7302,1.5545957618566766e-08
7303,-3.629764351660487e-07
7304,1.5543181041498173e-08
7305,-3.627824433032371e-07
7306,1.5540403510584924e-08
7307,-3.6258860740992276e-07
7308,1.5537625012781634e-08
7309,-3.6239492735449926e-07
7310,1.5534845532371606e-08
7311,-3.6220140296955256e-07
7312,1.5532065062703285e-08
7313,-3.6200803410921575e-07
7314,1.5529283628305268e-08
7315,-3.618148205655153e-07
7316,1.552650124752331e-08
7317,-3.616217621729258e-07
7318,1.5523717932808873e-08
7319,-3.614288587658514e-07
7320,1.5520933651490503e-08
7321,-3.6123611020173677e-07
7322,1.5518148404300364e-08
7323,-3.6104351631788464e-07
7324,1.5515362195935052e-08
7325,-3.6085107692818145e-07
7326,1.5512575061113137e-08
7327,-3.606587918580679e-07
7328,1.5509786983612258e-08
7329,-3.604666609437234e-07
7330,1.550699799087091e-08
7331,-3.602746840235944e-07
7332,1.5504208062558285e-08
7333,-3.600828609472638e-07
7334,1.5501417195202073e-08
7335,-3.598911915405667e-07
7336,1.5498625396543293e-08
7337,-3.596996756459583e-07
7338,1.5495832677129257e-08
7339,-3.59508313102198e-07
7340,1.549303904197958e-08
7341,-3.5931710370352306e-07
7342,1.549024451242189e-08
7343,-3.5912604732121164e-07
7344,1.5487449052508693e-08
7345,-3.5893514379579854e-07
7346,1.5484652699636933e-08
7347,-3.58744392940547e-07
7348,1.548185543951348e-08
7349,-3.585537946202406e-07
7350,1.5479057273488775e-08
7351,-3.583633486579668e-07
7352,1.5476258199584595e-08
7353,-3.581730548784017e-07
7354,1.5473458257472846e-08
7355,-3.579829131156556e-07
7356,1.547065742671204e-08
7357,-3.5779292322023936e-07
7358,1.5467855701324024e-08
7359,-3.5760308504806165e-07
7360,1.546505308495331e-08
7361,-3.5741339842289874e-07
7362,1.546224959773761e-08
7363,-3.5722386316856125e-07
7364,1.545944524635094e-08
7365,-3.5703447912443937e-07
7366,1.5456640017671498e-08
7367,-3.5684524614938187e-07
7368,1.5453833919162607e-08
7369,-3.566561640698121e-07
7370,1.5451026951605903e-08
7371,-3.564672327028642e-07
7372,1.544821913843895e-08
7373,-3.562784519155443e-07
7374,1.5445410474610188e-08
7375,-3.5608982154339397e-07
7376,1.5442600941626516e-08
7377,-3.55901341428888e-07
7378,1.5439790551848686e-08
7379,-3.557130114141606e-07
7380,1.54369793200461e-08
7381,-3.555248313165377e-07
7382,1.5434167246297836e-08
7383,-3.553368010026727e-07
7384,1.5431354325869865e-08
7385,-3.5514892029866636e-07
7386,1.5428540579562817e-08
7387,-3.5496118903133706e-07
7388,1.542572600040516e-08
7389,-3.54773607075921e-07
7390,1.542291059345688e-08
7391,-3.5458617422701626e-07
7392,1.542009437602259e-08
7393,-3.543988903884173e-07
7394,1.5417277306766783e-08
7395,-3.5421175534444315e-07
7396,1.5414459438945777e-08
7397,-3.5402476895742736e-07
7398,1.541164073235725e-08
7399,-3.538379310833232e-07
7400,1.5408821223444607e-08
7401,-3.536512415497419e-07
7402,1.5406000897075573e-08
7403,-3.5346470019844097e-07
7404,1.5403179790149176e-08
7405,-3.5327830686003167e-07
7406,1.5400357872574766e-08
7407,-3.5309206138774257e-07
7408,1.539753514907764e-08
7409,-3.5290596364831385e-07
7410,1.5394711631909532e-08
7411,-3.52720013452455e-07
7412,1.5391887333701762e-08
7413,-3.525342106504459e-07
7414,1.538906222455584e-08
7415,-3.523485551150933e-07
7416,1.5386236331180372e-08
7417,-3.5216304665045697e-07
7418,1.538340967136457e-08
7419,-3.519776851006817e-07
7420,1.538058223586849e-08
7421,-3.5179247032814005e-07
7422,1.537775401568063e-08
7423,-3.516074021794617e-07
7424,1.5374925018156703e-08
7425,-3.5142248051748716e-07
7426,1.5372095247206444e-08
7427,-3.5123770515097907e-07
7428,1.5369264732412616e-08
7429,-3.5105307590413376e-07
7430,1.5366433452539468e-08
7431,-3.508685926701292e-07
7432,1.536360139060081e-08
7433,-3.506842552907925e-07
7434,1.5360768597710334e-08
7435,-3.505000635878638e-07
7436,1.5357935045299673e-08
7437,-3.5031601743022596e-07
7438,1.5355100735089896e-08
7439,-3.501321166525257e-07
7440,1.535226566890359e-08
7441,-3.4994836109935285e-07
7442,1.5349429882648775e-08
7443,-3.4976475060470895e-07
7444,1.5346593357543474e-08
7445,-3.495812850395164e-07
7446,1.5343756079741498e-08
7447,-3.493979642432571e-07
7448,1.5340918063957256e-08
7449,-3.4921478806249207e-07
7450,1.5338079334577118e-08
7451,-3.490317563227667e-07
7452,1.5335239892447236e-08
7453,-3.4884886887725813e-07
7454,1.5332399714803196e-08
7455,-3.486661256190005e-07
7456,1.532955879474e-08
7457,-3.4848352634888973e-07
7458,1.5326717196630508e-08
7459,-3.4830107092939905e-07
7460,1.5323874865531583e-08
7461,-3.4811875920193183e-07
7462,1.532103183594472e-08
7463,-3.479365910187273e-07
7464,1.5318188090418132e-08
7465,-3.477545662467561e-07
7466,1.531534361946013e-08
7467,-3.4757268472642e-07
7468,1.5312498454629567e-08
7469,-3.473909462900272e-07
7470,1.530965260818011e-08
7471,-3.472093507803208e-07
7472,1.5306806081747263e-08
7473,-3.4702789808818455e-07
7474,1.530395881665912e-08
7475,-3.468465880344555e-07
7476,1.530111087646542e-08
7477,-3.4666542046188085e-07
7478,1.5298262268863524e-08
7479,-3.4648439523185883e-07
7480,1.5295412965421748e-08
7481,-3.4630351220596914e-07
7482,1.5292562979607466e-08
7483,-3.4612277121937097e-07
7484,1.5289712320224294e-08
7485,-3.4594217210655577e-07
7486,1.5286861009715695e-08
7487,-3.4576171474615446e-07
7488,1.5284009018141906e-08
7489,-3.4558139898209303e-07
7490,1.5281156341365276e-08
7491,-3.454012246559801e-07
7492,1.5278303027003953e-08
7493,-3.4522119162319755e-07
7494,1.527544903175665e-08
7495,-3.4504129975863905e-07
7496,1.5272594373974403e-08
7497,-3.448615488915409e-07
7498,1.526973906893661e-08
7499,-3.4468193885900965e-07
7500,1.5266883134068116e-08
7501,-3.4450246953509353e-07
7502,1.5264026525546398e-08
7503,-3.443231407827007e-07
7504,1.526116926579927e-08
7505,-3.4414395242541256e-07
7506,1.5258311385994426e-08
7507,-3.4396490433092293e-07
7508,1.5255452865688618e-08
7509,-3.437859963477363e-07
7510,1.5252593695253914e-08
7511,-3.4360722834600575e-07
7512,1.524973388567487e-08
7513,-3.4342860016083547e-07
7514,1.5246873469011358e-08
7515,-3.4325011162681527e-07
7516,1.524401241687034e-08
7517,-3.430717626438791e-07
7518,1.5241150722396905e-08
7519,-3.428935530560306e-07
7520,1.5238288392721657e-08
7521,-3.427154826934826e-07
7522,1.5235425496014676e-08
7523,-3.425375513910591e-07
7524,1.523256196446762e-08
7525,-3.423597590581694e-07
7526,1.5229697810275288e-08
7527,-3.4218210553168197e-07
7528,1.5226833046514223e-08
7529,-3.4200459065728687e-07
7530,1.522396767961465e-08
7531,-3.418272142751187e-07
7532,1.522110172637468e-08
7533,-3.416499762655911e-07
7534,1.5218235139347557e-08
7535,-3.41472876484367e-07
7536,1.5215367978384595e-08
7537,-3.412959147766927e-07
7538,1.5212500201760636e-08
7539,-3.4111909099716166e-07
7540,1.5209631843017617e-08
7541,-3.409424050068738e-07
7542,1.520676290596317e-08
7543,-3.407658566504999e-07
7544,1.5203893374008226e-08
7545,-3.4058944580503155e-07
7546,1.520102325364389e-08
7547,-3.4041317232266834e-07
7548,1.519815256339445e-08
7549,-3.402370360391098e-07
7550,1.519528129647059e-08
7551,-3.400610368284437e-07
7552,1.5192409422181824e-08
7553,-3.398851745487283e-07
7554,1.518953701567195e-08
7555,-3.3970944905315346e-07
7556,1.518666402889234e-08
7557,-3.3953386019378425e-07
7558,1.5183790480710012e-08
7559,-3.393584078332646e-07
7560,1.518091636737023e-08
7561,-3.391830918254968e-07
7562,1.5178041697673012e-08
7563,-3.390079120459376e-07
7564,1.5175166444150638e-08
7565,-3.388328683599274e-07
7566,1.5172290630427288e-08
7567,-3.386579605744588e-07
7568,1.5169414306500954e-08
7569,-3.3848318858987784e-07
7570,1.51665374147441e-08
7571,-3.3830855223286704e-07
7572,1.5163659989711114e-08
7573,-3.381340513939458e-07
7574,1.5160781997811028e-08
7575,-3.3795968595571036e-07
7576,1.515790347151123e-08
7577,-3.37785455717289e-07
7578,1.5155024420905167e-08
7579,-3.3761136056742025e-07
7580,1.5152144813907932e-08
7581,-3.37437400361894e-07
7582,1.514926468970987e-08
7583,-3.372635749785106e-07
7584,1.5146384025278784e-08
7585,-3.370898842358956e-07
7586,1.514350285779361e-08
7587,-3.369163280234665e-07
7588,1.5140621151390885e-08
7589,-3.367429062052709e-07
7590,1.5137738922844724e-08
7591,-3.3656961863584926e-07
7592,1.513485616796368e-08
7593,-3.363964651816113e-07
7594,1.5131972899970495e-08
7595,-3.36223445682359e-07
7596,1.512908912419169e-08
7597,-3.360505600180892e-07
7598,1.5126204850615167e-08
7599,-3.35877808045693e-07
7600,1.5123320048281555e-08
7601,-3.3570518964091044e-07
7602,1.512043473862036e-08
7603,-3.3553270461477763e-07
7604,1.5117548972667258e-08
7605,-3.353603528734715e-07
7606,1.5114662657529593e-08
7607,-3.3518813430983966e-07
7608,1.5111775850538136e-08
7609,-3.3501604871741743e-07
7610,1.5108888568408253e-08
7611,-3.3484409597587336e-07
7612,1.5106000802897855e-08
7613,-3.346722759572284e-07
7614,1.5103112532471204e-08
7615,-3.3450058858030857e-07
7616,1.5100223755108976e-08
7617,-3.343290336316918e-07
7618,1.509733450872044e-08
7619,-3.341576109690908e-07
7620,1.5094444809260005e-08
7621,-3.3398632048267874e-07
7622,1.5091554623674148e-08
7623,-3.338151620581562e-07
7624,1.508866393680106e-08
7625,-3.336441355454556e-07
7626,1.5085772790283345e-08
7627,-3.334732407851659e-07
7628,1.5082881184824388e-08
7629,-3.3330247766182817e-07
7630,1.5079989105862062e-08
7631,-3.331318460357705e-07
7632,1.5077096555021215e-08
7633,-3.329613457718322e-07
7634,1.5074203552302763e-08
7635,-3.327909767387817e-07
7636,1.507131008061475e-08
7637,-3.326207387902254e-07
7638,1.506841615270066e-08
7639,-3.324506318023413e-07
7640,1.5065521783148283e-08
7641,-3.3228065561990953e-07
7642,1.506262696762834e-08
7643,-3.321108101252542e-07
7644,1.5059731699017305e-08
7645,-3.3194109518172117e-07
7646,1.5056835971559437e-08
7647,-3.3177151067711595e-07
7648,1.505393978718846e-08
7649,-3.316020564616861e-07
7650,1.5051043167767932e-08
7651,-3.3143273237523587e-07
7652,1.5048146130909075e-08
7653,-3.312635382922444e-07
7654,1.5045248651589306e-08
7655,-3.310944740912835e-07
7656,1.504235074402523e-08
7657,-3.309255396453496e-07
7658,1.5039452396981997e-08
7659,-3.307567347988902e-07
7660,1.5036553640072723e-08
7661,-3.305880594354104e-07
7662,1.503365443434364e-08
7663,-3.3041951343517715e-07
7664,1.5030754814050267e-08
7665,-3.3025109666063825e-07
7666,1.50278547572544e-08
7667,-3.300828089520589e-07
7668,1.5024954296825778e-08
7669,-3.299146501873456e-07
7670,1.5022053423265875e-08
7671,-3.29746620238361e-07
7672,1.5019152146803624e-08
7673,-3.295787189721253e-07
7674,1.5016250447316082e-08
7675,-3.294109462697053e-07
7676,1.5013348334746476e-08
7677,-3.2924330198935234e-07
7678,1.5010445832528848e-08
7679,-3.29075785991501e-07
7680,1.5007542850404655e-08
7681,-3.28908398142301e-07
7682,1.5004639596613395e-08
7683,-3.287411383310948e-07
7684,1.5001735877952905e-08
7685,-3.2857400641763347e-07
7686,1.4998831772240312e-08
7687,-3.284070022594936e-07
7688,1.4995927275710138e-08
7689,-3.2824012573811474e-07
7690,1.4993022388051576e-08
7691,-3.280733767189261e-07
7692,1.49901170929972e-08
7693,-3.279067550784425e-07
7694,1.4987211434647418e-08
7695,-3.277402606666692e-07
7696,1.4984305395057703e-08
7697,-3.2757389336984725e-07
7698,1.4981398963448915e-08
7699,-3.2740765306525494e-07
7700,1.4978492143935827e-08
7701,-3.2724153961053143e-07
7702,1.4975584969902227e-08
7703,-3.270755528583909e-07
7704,1.497267741556772e-08
7705,-3.269096927075474e-07
7706,1.496976951124285e-08
7707,-3.267439590144725e-07
7708,1.4966861212107667e-08
7709,-3.2657835166987617e-07
7710,1.4963952551994982e-08
7711,-3.2641287053079447e-07
7712,1.4961043503130488e-08
7713,-3.2624751546873187e-07
7714,1.4958134135864545e-08
7715,-3.2608228635340734e-07
7716,1.4955224400140382e-08
7717,-3.259171830445397e-07
7718,1.4952314303091346e-08
7719,-3.2575220543170963e-07
7720,1.4949403853222346e-08
7721,-3.2558735337646715e-07
7722,1.4946493046517926e-08
7723,-3.254226267624722e-07
7724,1.494358190180602e-08
7725,-3.2525802544083885e-07
7726,1.4940670403744953e-08
7727,-3.250935493097095e-07
7728,1.4937758555186538e-08
7729,-3.249291982310765e-07
7730,1.4934846372830275e-08
7731,-3.2476497207772384e-07
7732,1.493193384995712e-08
7733,-3.2460087071871684e-07
7734,1.492902098315777e-08
7735,-3.2443689403665246e-07
7736,1.4926107776056462e-08
7737,-3.2427304189043507e-07
7738,1.492319426611796e-08
7739,-3.2410931413618385e-07
7740,1.4920280419954806e-08
7741,-3.2394571068914033e-07
7742,1.491736623053413e-08
7743,-3.237822314190636e-07
7744,1.4914451695220988e-08
7745,-3.2361887618771503e-07
7746,1.491153687248914e-08
7747,-3.234556448528813e-07
7748,1.4908621719975146e-08
7749,-3.232925373070784e-07
7750,1.4905706250647174e-08
7751,-3.2312955341797325e-07
7752,1.490279044502779e-08
7753,-3.2296669306543865e-07
7754,1.4899874348684963e-08
7755,-3.22803956112995e-07
7756,1.4896957942656848e-08
7757,-3.226413424542139e-07
7758,1.4894041215845792e-08
7759,-3.224788519416105e-07
7760,1.4891124189211076e-08
7761,-3.2231648445534e-07
7762,1.4888206855886571e-08
7763,-3.2215423990003813e-07
7764,1.4885289215759794e-08
7765,-3.2199211811428316e-07
7766,1.4882371284552145e-08
7767,-3.2183011899072443e-07
7768,1.4879453050865793e-08
7769,-3.2166824239576373e-07
7770,1.4876534518996076e-08
7771,-3.2150648822934957e-07
7772,1.4873615692046622e-08
7773,-3.213448563276092e-07
7774,1.487069658425596e-08
7775,-3.2118334658745714e-07
7776,1.48677771928938e-08
7777,-3.2102195890437343e-07
7778,1.4864857489415991e-08
7779,-3.208606931234636e-07
7780,1.4861937511513622e-08
7781,-3.206995491359031e-07
7782,1.4859017260482278e-08
7783,-3.205385268216432e-07
7784,1.48560967287872e-08
7785,-3.203776260494288e-07
7786,1.485317591910696e-08
7787,-3.20216846692588e-07
7788,1.485025484537085e-08
7789,-3.200561886311877e-07
7790,1.4847333481387997e-08
7791,-3.19895651764538e-07
7792,1.4844411835043132e-08
7793,-3.1973523595205524e-07
7794,1.484148994325678e-08
7795,-3.1957494105364744e-07
7796,1.4838567798363277e-08
7797,-3.194147669773656e-07
7798,1.483564535977113e-08
7799,-3.192547136070895e-07
7800,1.4832722645196628e-08
7801,-3.1909478080155835e-07
7802,1.4829799693148284e-08
7803,-3.189349684172713e-07
7804,1.4826876511250741e-08
7805,-3.1877527633106427e-07
7806,1.482395305331716e-08
7807,-3.186157044840331e-07
7808,1.482102935644606e-08
7809,-3.1845625272275724e-07
7810,1.4818105358381466e-08
7811,-3.1829692091882464e-07
7812,1.4815181131979266e-08
7813,-3.1813770894960044e-07
7814,1.4812256670673034e-08
7815,-3.1797861669907795e-07
7816,1.480933197693027e-08
7817,-3.1781964403290676e-07
7818,1.480640702426114e-08
7819,-3.1766079085326585e-07
7820,1.480348183805243e-08
7821,-3.1750205702177105e-07
7822,1.4800556411953416e-08
7823,-3.1734344243827406e-07
7824,1.4797630744916514e-08
7825,-3.1718494696452577e-07
7826,1.479470485172355e-08
7827,-3.1702657050414784e-07
7828,1.4791778717761723e-08
7829,-3.168683129124622e-07
7830,1.4788852361065133e-08
7831,-3.167101740714e-07
7832,1.478592576918985e-08
7833,-3.165521538595726e-07
7834,1.4782998981833637e-08
7835,-3.1639425216328403e-07
7836,1.4780071951212691e-08
7837,-3.162364688883438e-07
7838,1.4777144675330546e-08
7839,-3.1607880390674523e-07
7840,1.4774217186548561e-08
7841,-3.1592125705753476e-07
7842,1.4771289524986028e-08
7843,-3.1576382825061056e-07
7844,1.4768361622964269e-08
7845,-3.156065173843587e-07
7846,1.4765433485997087e-08
7847,-3.154493243235293e-07
7848,1.4762505161712988e-08
7849,-3.1529224894224227e-07
7850,1.4759576635393824e-08
7851,-3.1513529114256646e-07
7852,1.4756647894162386e-08
7853,-3.149784507855223e-07
7854,1.4753718945746224e-08
7855,-3.1482172776875114e-07
7856,1.4750789778380367e-08
7857,-3.14665121965181e-07
7858,1.4747860449854526e-08
7859,-3.145086332602684e-07
7860,1.47449309052791e-08
7861,-3.143522615459043e-07
7862,1.4742001154185369e-08
7863,-3.1419600668102906e-07
7864,1.4739071224990832e-08
7865,-3.140398685731937e-07
7866,1.4736141092807902e-08
7867,-3.138838471125202e-07
7868,1.4733210774251669e-08
7869,-3.1372794214085834e-07
7870,1.473028026729434e-08
7871,-3.135721535835603e-07
7872,1.4727349592344229e-08
7873,-3.134164813058969e-07
7874,1.4724418704038044e-08
7875,-3.132609251803228e-07
7876,1.4721487652474902e-08
7877,-3.131054851093311e-07
7878,1.4718556423763936e-08
7879,-3.129501609703651e-07
7880,1.4715624999234241e-08
7881,-3.127949526678468e-07
7882,1.4712693386953357e-08
7883,-3.1263986006196416e-07
7884,1.4709761635691597e-08
7885,-3.1248488302403973e-07
7886,1.470682970034454e-08
7887,-3.123300214649953e-07
7888,1.4703897602466036e-08
7889,-3.121752752542489e-07
7890,1.4700965337548156e-08
7891,-3.1202064430474304e-07
7892,1.4698032878054605e-08
7893,-3.118661284742786e-07
7894,1.4695100284067928e-08
7895,-3.117117276302537e-07
7896,1.4692167529266154e-08
7897,-3.1155744169665506e-07
7898,1.4689234607751727e-08
7899,-3.1140327055796903e-07
7900,1.4686301523240824e-08
7901,-3.1124921408149605e-07
7902,1.4683368275199631e-08
7903,-3.1109527215586955e-07
7904,1.4680434905494305e-08
7905,-3.10941444665262e-07
7906,1.4677501349626703e-08
7907,-3.1078773148670245e-07
7908,1.4674567665333711e-08
7909,-3.1063413252603306e-07
7910,1.4671633820151805e-08
7911,-3.10480647673735e-07
7912,1.4668699830201166e-08
7913,-3.10327276795924e-07
7914,1.4665765703155732e-08
7915,-3.1017401979423225e-07
7916,1.4662831423975505e-08
7917,-3.100208765466834e-07
7918,1.4659897020961503e-08
7919,-3.0986784695048466e-07
7920,1.4656962450310769e-08
7921,-3.0971493088003613e-07
7922,1.4654027780735823e-08
7923,-3.095621281960482e-07
7924,1.4651092972387811e-08
7925,-3.0940943885297736e-07
7926,1.4648158001887557e-08
7927,-3.092568627139841e-07
7928,1.4645222913296414e-08
7929,-3.091043996274911e-07
7930,1.4642287698085944e-08
7931,-3.0895204952110414e-07
7932,1.4639352364988797e-08
7933,-3.0879981226472264e-07
7934,1.4636416891699921e-08
7935,-3.0864768775546765e-07
7936,1.4633481287834301e-08
7937,-3.0849567585223037e-07
7938,1.4630545616155916e-08
7939,-3.0834377651361966e-07
7940,1.4627609766217992e-08
7941,-3.0819198959689234e-07
7942,1.4624673806144596e-08
7943,-3.0804031493519433e-07
7944,1.4621737763106457e-08
7945,-3.078887524446933e-07
7946,1.4618801604612263e-08
7947,-3.077373020470689e-07
7948,1.4615865316265102e-08
7949,-3.075859636325441e-07
7950,1.4612928903033636e-08
7951,-3.0743473706585377e-07
7952,1.4609992405196341e-08
7953,-3.072836222356476e-07
7954,1.4607055791369337e-08
7955,-3.071326190282883e-07
7956,1.4604119086308756e-08
7957,-3.0698172734340206e-07
7958,1.460118228015319e-08
7959,-3.0683094706863206e-07
7960,1.4598245352662184e-08
7961,-3.066802781214341e-07
7962,1.4595308316213484e-08
7963,-3.0652972034972256e-07
7964,1.4592371223491577e-08
7965,-3.063792736343722e-07
7966,1.458943402407452e-08
7967,-3.0622893792084675e-07
7968,1.4586496688760007e-08
7969,-3.060787130801989e-07
7970,1.4583559292118198e-08
7971,-3.059285990047658e-07
7972,1.4580621771790815e-08
7973,-3.057785956265811e-07
7974,1.4577684073461247e-08
7975,-3.0562870296011277e-07
7976,1.4574746048233128e-08
7977,-3.0547892112655224e-07
7978,1.457180731245811e-08
7979,-3.053292507121948e-07
7980,1.4568866812176493e-08
7981,-3.0517969335638057e-07
7982,1.4565921847776886e-08
7983,-3.050302534057971e-07
7984,1.4562965611749105e-08
7985,-3.04880941799295e-07
7986,1.455998122244578e-08
7987,-3.0473178532643683e-07
7988,1.4556928528605364e-08
7989,-3.045828465307904e-07
7990,1.4553716614190512e-08
7991,-3.04434262677028e-07
7992,1.4550157053084412e-08
7993,-3.0428630290293417e-07
7994,1.4545924432602079e-08
7995,-3.041393723790002e-07
7996,1.4540726753671649e-08
7997,-3.0399356003498644e-07
7998,1.4535655565652127e-08
7999,-3.038460545169485e-07
8000,1.4539873386021547e-08


==> anc/input_csv/Z_c6p1_solve_rhs_Psi_Lambda_g.csv <==
m,z_m
0,0.06048664309811172
1,-0.3743206611248724
2,-0.17503417851590136
3,0.10449823356669906
4,0.10178589254968025
5,0.12637799091341423
6,0.05285389355023386
7,0.05163481907850184
8,0.006336823530461222
9,0.016523909869148305
10,-0.006634879975137355
11,0.0072160716928102
12,-0.006628768294665582
13,0.005632233618287237
14,-0.0045070866236171505
15,0.005240313319687248
16,-0.002970779158738333
17,0.004738438661283748
18,-0.0021170734863913375
19,0.004134112533635708
20,-0.0016491723967421881
21,0.003556155314080927
22,-0.0013648506429531587
23,0.003060398760479394
24,-0.0011683394168596512
25,0.0026519858923965845
26,-0.001019260964116343
27,0.002318138286076957
28,-0.0009001959964511204
29,0.0020436608273171728
30,-0.0008024903017828363
31,0.0018157039042911857
32,-0.0007209746332686765
33,0.0016243676890895242
34,-0.0006521161607403406
35,0.0014621836766077053
36,-0.0005933310509345726
37,0.0013234902214624058
38,-0.0005426718670662287
39,0.0012039404135555144
40,-0.0004986467474709433
41,0.001100150794509215
42,-0.00046009813873014433
43,0.0010094546226616509
44,-0.00042611685538932533
45,0.000929726592519396
46,-0.0003959802199306961
47,0.0008592560418989795
48,-0.00036910723488782856
49,0.0007966536336887053
50,-0.00034502584178911454
51,0.0007407816558424263
52,-0.00032334875910212826
53,0.0006907013106286236
54,-0.00030375543780832703
55,0.0006456324185693823
56,-0.00028597841875771475
57,0.0006049223120051953
58,-0.00026979289377921365
59,0.0005680216065064829
60,-0.0002550086276459792
61,0.0005344651709246139
62,-0.00024146364127250531
63,0.0005038570627254496
64,-0.0002290192242875901
65,0.00047585851372268826
66,-0.00021755596204666198
67,0.0004501782813410563
68,-0.0002069705446528487
69,0.00042656484833423266
70,-0.00019717318449495843
71,0.0004048000773491862
72,-0.0001880855114495336
73,0.0003846940184282907
74,-0.00017963884607539676
75,0.00036608063612526907
76,-0.00017177277419670433
77,0.0003488142746822821
78,-0.00016443396349308112
79,0.0003327667190285082
80,-0.00015757517570007447
81,0.0003178247394629034
82,-0.00015115443790078686
83,0.0003038880310797007
84,-0.0001451343439628747
85,0.0002908674769688011
86,-0.00013948146302659976
87,0.00027868367828035853
88,-0.00013416583650025164
89,0.0002672657052349953
90,-0.0001291605485953023
91,0.00025655003189289336
92,-0.0001244413582452756
93,0.00024647962436699113
94,-0.00011998638248678992
95,0.00023700315770725598
96,-0.00011577582316613607
97,0.0002280743410757004
98,-0.00011179173026413893
99,0.00021965133440958034
100,-0.00010801779628868822
101,0.0002116962426430121
102,-0.00010443917712290211
103,0.00020417467590509185
104,-0.00010104233547301742
105,0.00019705536601794267
106,-9.781490369128842e-05
107,0.0001903098311981822
108,-9.474556326037507e-05
109,0.00018391208214358886
110,-9.182393864594835e-05
111,0.00017783836375848185
112,-8.904050357945532e-05
113,0.00017206692765676902
114,-8.638649812102457e-05
115,0.0001665778313101681
116,-8.385385510129893e-05
117,0.00016135276032989623
118,-8.143513473480566e-05
119,0.00015637487087675838
120,-7.912346638362284e-05
121,0.00015162864963720257
122,-7.691249658073073e-05
123,0.0001470997891516951
124,-7.479634254999773e-05
125,0.00014277507659920638
126,-7.2769550567285e-05
127,0.00013864229440422858
128,-7.082705859030709e-05
129,0.0001346901312439796
130,-6.896416265790693e-05
131,0.00013090810222666968
132,-6.717648663069536e-05
133,0.00012728647718268565
134,-6.545995489715805e-05
135,0.00012381621612512166
136,-6.38107677118313e-05
137,0.00012048891108338745
138,-6.222537888236452e-05
139,0.00011729673358926679
140,-6.0700475546564493e-05
141,0.00011423238720031504
142,-5.923295982155602e-05
143,0.00011128906451336145
144,-5.781993212628297e-05
145,0.00010846040818628619
146,-5.645867600531754e-05
147,0.00010574047554922905
148,-5.514664430004298e-05
149,0.00010312370643016149
150,-5.3881446528829714e-05
151,0.00010060489386047419
152,-5.2660837362690763e-05
153,9.817915737915227e-05
154,-5.148270608368096e-05
155,9.584191866177021e-05
156,-5.0345066928618694e-05
157,9.35888792562355e-05
158,-4.9246050240951376e-05
159,9.141600021602659e-05
160,-4.818389434738158e-05
161,8.931948344068245e-05
162,-4.7156938094387016e-05
163,8.729575457693693e-05
164,-4.6163613986054624e-05
165,8.534144731456719e-05
166,-4.520244186244614e-05
167,8.345338896392064e-05
168,-4.4272023076792124e-05
169,8.162858718764556e-05
170,-4.337103511956957e-05
171,7.986421778088331e-05
172,-4.249822665952686e-05
173,7.815761341959117e-05
174,-4.1652412955129456e-05
175,7.650625326504057e-05
176,-4.083247161123382e-05
177,7.490775338260086e-05
178,-4.0037338652729004e-05
179,7.335985787192241e-05
180,-3.926600487996596e-05
181,7.186043066827544e-05
182,-3.851751249421405e-05
183,7.040744795624193e-05
184,-3.779095196033218e-05
185,6.899899112784774e-05
186,-3.708545909293967e-05
187,6.763324026744118e-05
188,-3.6400212350235144e-05
189,6.63084680875402e-05
190,-3.57344303093012e-05
191,6.502303430938304e-05
192,-3.508736932358868e-05
193,6.377538043432385e-05
194,-3.4458321329055684e-05
195,6.256402487259731e-05
196,-3.384661180924431e-05
197,6.138755842388945e-05
198,-3.3251597886892505e-05
199,6.024464004480307e-05
200,-3.267266654619155e-05
201,5.913399292373042e-05
202,-3.21092329724423e-05
203,5.8054400801875694e-05
204,-3.15607389941607e-05
205,5.700470454845814e-05
206,-3.102665162913252e-05
207,5.598379895658471e-05
208,-3.0506461722028597e-05
209,5.499062974671087e-05
210,-2.9999682667193572e-05
211,5.402419076511327e-05
212,-2.9505849211201755e-05
213,5.3083521360212645e-05
214,-2.9024516329524274e-05
215,5.216770392484564e-05
216,-2.855525817190912e-05
217,5.127586159254756e-05
218,-2.8097667071717148e-05
219,5.0407156076819716e-05
220,-2.7651352614821792e-05
221,4.9560785643339e-05
222,-2.7215940763968696e-05
223,4.8735983205806396e-05
224,-2.679107303487014e-05
225,4.793201453689039e-05
226,-2.637640572055444e-05
227,4.7148176586336174e-05
228,-2.5971609160667386e-05
229,4.63837958989733e-05
230,-2.5576367052898327e-05
231,4.563822712589058e-05
232,-2.5190375803666338e-05
233,4.4910851622504e-05
234,-2.4813343915531474e-05
235,4.42010761277993e-05
236,-2.4444991408990075e-05
237,4.3508331519393566e-05
238,-2.408504927645525e-05
239,4.283207163947085e-05
240,-2.3733258966362234e-05
241,4.217177218699049e-05
242,-2.338937189548354e-05
243,4.1526929671950414e-05
244,-2.305314898780903e-05
245,4.0897060427750496e-05
246,-2.272436023817039e-05
247,4.028169967792064e-05
248,-2.240278429923771e-05
249,3.9680400653947505e-05
250,-2.2088208090418655e-05
251,3.909273376087626e-05
252,-2.1780426427293546e-05
253,3.851828578781955e-05
254,-2.147924167044464e-05
255,3.795665916064778e-05
256,-2.118446339241887e-05
257,3.740747123424035e-05
258,-2.0895908061861936e-05
259,3.6870353621948405e-05
260,-2.0613398743740796e-05
261,3.634495156003159e-05
262,-2.033676481474156e-05
263,3.583092330502471e-05
264,-2.0065841692986147e-05
265,3.532793956206964e-05
266,-1.9800470581208878e-05
267,3.483568294237775e-05
268,-1.9540498222671147e-05
269,3.4353847448198985e-05
270,-1.9285776669082894e-05
271,3.388213798365352e-05
272,-1.9036163059810075e-05
273,3.342026988998357e-05
274,-1.879151941182371e-05
275,3.2967968503810304e-05
276,-1.8551712419727536e-05
277,3.252496873714388e-05
278,-1.8316613265352392e-05
279,3.209101467787451e-05
280,-1.8086097436366703e-05
281,3.166585920964627e-05
282,-1.78600445534487e-05
283,3.1249263650029534e-05
284,-1.7638338205516384e-05
285,3.0840997406015435e-05
286,-1.742086579266223e-05
287,3.0440837645811353e-05
288,-1.72075183762527e-05
289,3.004856898617811e-05
290,-1.6998190535996183e-05
291,2.9663983194380366e-05
292,-1.6792780233411064e-05
293,2.9286878903967336e-05
294,-1.6591188681574963e-05
295,2.8917061343765118e-05
296,-1.6393320220622578e-05
297,2.8554342079227874e-05
298,-1.61990821988739e-05
299,2.8198538765627957e-05
300,-1.600838485918135e-05
301,2.784947491241171e-05
302,-1.5821141230307752e-05
303,2.7506979658137785e-05
304,-1.5637267023059178e-05
305,2.717088755550822e-05
306,-1.5456680530914785e-05
307,2.6841038365920615e-05
308,-1.527930253494776e-05
309,2.6517276863110942e-05
310,-1.51050562128442e-05
311,2.6199452645367543e-05
312,-1.4933867051793514e-05
313,2.5887419955962293e-05
314,-1.4765662765063322e-05
315,2.5581037511339708e-05
316,-1.4600373212101584e-05
317,2.528016833669018e-05
318,-1.4437930321961878e-05
319,2.4984679608575894e-05
320,-1.427826801994235e-05
321,2.4694442504215485e-05
322,-1.412132215722154e-05
323,2.4409332057145567e-05
324,-1.3967030443427822e-05
325,2.4129227018948842e-05
326,-1.3815332381920265e-05
327,2.385400972673036e-05
328,-1.3666169207731115e-05
329,2.3583565976097004e-05
330,-1.3519483827987374e-05
331,2.3317784899391193e-05
332,-1.3375220764738297e-05
333,2.3056558848877908e-05
334,-1.3233326100066685e-05
335,2.2799783284702016e-05
336,-1.309374742334228e-05
337,2.254735666740332e-05
338,-1.2956433780613572e-05
339,2.229918035472054e-05
340,-1.2821335625918818e-05
341,2.205515850255717e-05
342,-1.268840477453028e-05
343,2.181519796986097e-05
344,-1.2557594358021945e-05
345,2.1579208227284517e-05
346,-1.2428858781019865e-05
347,2.134710126943136e-05
348,-1.2302153679661897e-05
349,2.1118791530521147e-05
350,-1.2177435881599483e-05
351,2.0894195803357235e-05
352,-1.2054663367538792e-05
353,2.067323316141313e-05
354,-1.1933795234224207e-05
355,2.045582488390719e-05
356,-1.181479165878587e-05
357,2.0241894383754403e-05
358,-1.1697613864459446e-05
359,2.003136713825432e-05
360,-1.158222408754649e-05
361,1.9824170622396185e-05
362,-1.146858554557451e-05
363,1.9620234244680434e-05
364,-1.1356662406671353e-05
365,1.9419489285326236e-05
366,-1.1246419760023722e-05
367,1.922186883678697e-05
368,-1.1137823587399954e-05
369,1.902730774645375e-05
370,-1.1030840735736335e-05
371,1.883574256150701e-05
372,-1.0925438890645587e-05
373,1.8647111475733097e-05
374,-1.0821586550946402e-05
375,1.8461354278297964e-05
376,-1.0719253004042592e-05
377,1.827841230439712e-05
378,-1.0618408302185421e-05
379,1.8098228387657356e-05
380,-1.0519023239558771e-05
381,1.7920746814246716e-05
382,-1.0421069330206341e-05
383,1.7745913278642538e-05
384,-1.0324518786674686e-05
385,1.757367484092276e-05
386,-1.022934449943321e-05
387,1.7403979885631474e-05
388,-1.0135520016955343e-05
389,1.7236778082012505e-05
390,-1.0043019526555218e-05
391,1.707202034569893e-05
392,-9.95181783580209e-06
393,1.6909658801699775e-05
394,-9.861890354610452e-06
395,1.6749646748644452e-05
396,-9.773213077921526e-06
397,1.659193862431901e-05
398,-9.685762568967422e-06
399,1.6436489972326926e-05
400,-9.599515943075356e-06
401,1.6283257409915563e-05
402,-9.514450852039151e-06
403,1.6132198596872275e-05
404,-9.430545468999292e-06
405,1.598327220549162e-05
406,-9.347778473807317e-06
407,1.5836437891527813e-05
408,-9.266129038882794e-06
409,1.5691656266142767e-05
410,-9.185576815522481e-06
411,1.554888886875318e-05
412,-9.106101920656045e-06
413,1.5408098140818618e-05
414,-9.027684924036412e-06
415,1.5269247400444538e-05
416,-8.950306835836359e-06
417,1.5132300817858399e-05
418,-8.87394909463839e-06
419,1.4997223391660465e-05
420,-8.798593555806222e-06
421,1.4863980925859833e-05
422,-8.724222480238864e-06
423,1.4732540007632134e-05
424,-8.650818523451092e-06
425,1.4602867985822513e-05
426,-8.578364725033817e-06
427,1.4474932950115005e-05
428,-8.506844498407725e-06
429,1.434870371085828e-05
430,-8.436241620923273e-06
431,1.4224149779556372e-05
432,-8.366540224250031e-06
433,1.4101241349957246e-05
434,-8.29772478505966e-06
435,1.3979949279732955e-05
436,-8.229780116026237e-06
437,1.3860245072751026e-05
438,-8.162691357048712e-06
439,1.3742100861876393e-05
440,-8.096443966788315e-06
441,1.3625489392325634e-05
442,-8.031023714436627e-06
443,1.3510384005515628e-05
444,-7.96641667174008e-06
445,1.3396758623411826e-05
446,-7.902609205256055e-06
447,1.328458773338113e-05
448,-7.839587968849444e-06
449,1.3173846373468797e-05
450,-7.777339896430566e-06
451,1.3064510118141671e-05
452,-7.715852194829217e-06
453,1.2956555064464558e-05
454,-7.655112336987357e-06
455,1.284995781867542e-05
456,-7.595108055283435e-06
457,1.2744695483178952e-05
458,-7.535827335074763e-06
459,1.2640745643916194e-05
460,-7.477258408399888e-06
461,1.2538086358115696e-05
462,-7.4193897479070645e-06
463,1.2436696142401068e-05
464,-7.362210060923587e-06
465,1.2336553961260517e-05
466,-7.305708283715753e-06
467,1.2237639215831125e-05
468,-7.249873575889974e-06
469,1.213993173301974e-05
470,-7.194695314985916e-06
471,1.2043411754960084e-05
472,-7.140163091195263e-06
473,1.1948059928750098e-05
474,-7.086266702234451e-06
475,1.1853857296481116e-05
476,-7.0329961483827245e-06
477,1.1760785285581134e-05
478,-6.980341627624757e-06
479,1.1668825699396081e-05
480,-6.9282935309542456e-06
481,1.157796070808103e-05
482,-6.876842437811335e-06
483,1.1488172839717023e-05
484,-6.825979111616083e-06
485,1.1399444971672256e-05
486,-6.775694495462998e-06
487,1.1311760322252278e-05
488,-6.725979707896725e-06
489,1.1225102442533547e-05
490,-6.676826038841986e-06
491,1.1139455208451367e-05
492,-6.62822494560737e-06
493,1.1054802813090777e-05
494,-6.580168049029777e-06
495,1.0971129759211767e-05
496,-6.53264712969449e-06
497,1.0888420851957851e-05
498,-6.48565412427393e-06
499,1.0806661191789658e-05
500,-6.439181121959533e-06
501,1.0725836167578137e-05
502,-6.393220361000992e-06
503,1.0645931449915505e-05
504,-6.347764225301025e-06
505,1.056693298459091e-05
506,-6.302805241161154e-06
507,1.0488826986252998e-05
508,-6.25833607405446e-06
509,1.041159993221268e-05
510,-6.214349525492597e-06
511,1.0335238556480414e-05
512,-6.1708385300361955e-06
513,1.0259729843899529e-05
514,-6.1277961522692595e-06
515,1.0185061024403062e-05
516,-6.085215583992317e-06
517,1.0111219567559438e-05
518,-6.043090141373715e-06
519,1.0038193177102501e-05
520,-6.00141326220136e-06
521,9.96596978573134e-06
522,-5.960178503246494e-06
523,9.89453754995872e-06
524,-5.919379537660653e-06
525,9.823884845134408e-06
526,-5.879010152452013e-06
527,9.754000260608311e-06
528,-5.839064245992417e-06
529,9.684872594974092e-06
530,-5.799535825641178e-06
531,9.616490851494132e-06
532,-5.760419005402878e-06
533,9.548844233571408e-06
534,-5.721708003618868e-06
535,9.481922140430128e-06
536,-5.683397140772876e-06
537,9.415714162797615e-06
538,-5.645480837288727e-06
539,9.3502100787784e-06
540,-5.607953611436724e-06
541,9.285399849796063e-06
542,-5.570810077264839e-06
543,9.221273616669717e-06
544,-5.534044942559914e-06
545,9.157821695729154e-06
546,-5.497653006911248e-06
547,9.095034575099208e-06
548,-5.461629159796402e-06
549,9.032902911003027e-06
550,-5.425968378688854e-06
551,8.971417524228386e-06
552,-5.3906657272620565e-06
553,8.91056939662596e-06
554,-5.355716353547814e-06
555,8.850349667732137e-06
556,-5.321115488295788e-06
557,8.790749631468874e-06
558,-5.286858443197372e-06
559,8.731760732856181e-06
560,-5.252940609286466e-06
561,8.673374564934683e-06
562,-5.219357455260715e-06
563,8.615582865652646e-06
564,-5.186104525955167e-06
565,8.558377514886939e-06
566,-5.1531774408017094e-06
567,8.501750531473449e-06
568,-5.120571892313254e-06
569,8.44569407040887e-06
570,-5.088283644593197e-06
571,8.39020042002908e-06
572,-5.056308531952529e-06
573,8.335261999285117e-06
574,-5.02464245747086e-06
575,8.280871355099225e-06
576,-4.993281391639567e-06
577,8.227021159774136e-06
578,-4.962221371006393e-06
579,8.173704208450162e-06
580,-4.931458496949742e-06
581,8.12091341660666e-06
582,-4.900988934303446e-06
583,8.068641817719222e-06
584,-4.870808910159232e-06
585,8.016882560845583e-06
586,-4.840914712649741e-06
587,7.96562890833681e-06
588,-4.811302689772994e-06
589,7.914874233555156e-06
590,-4.781969248194302e-06
591,7.864612018744128e-06
592,-4.752910852135326e-06
593,7.814835852837336e-06
594,-4.724124022261257e-06
595,7.765539429361838e-06
596,-4.695605334598732e-06
597,7.716716544391738e-06
598,-4.667351419466626e-06
599,7.668361094562913e-06
600,-4.639358960443772e-06
601,7.62046707508821e-06
602,-4.611624693361376e-06
603,7.5730285778674794e-06
604,-4.584145405301872e-06
605,7.526039789609636e-06
606,-4.556917933631222e-06
607,7.479494990004254e-06
608,-4.529939165058989e-06
609,7.433388549935049e-06
610,-4.5032060347147594e-06
611,7.387714929733782e-06
612,-4.476715525223685e-06
613,7.3424686774864995e-06
614,-4.450464665832752e-06
615,7.297644427337978e-06
616,-4.424450531542906e-06
617,7.253236897888787e-06
618,-4.398670242260537e-06
619,7.209240890575674e-06
620,-4.3731209619607825e-06
621,7.165651288127339e-06
622,-4.347799897890873e-06
623,7.122463053020025e-06
624,-4.322704299751685e-06
625,7.0796712260084625e-06
626,-4.29783145894888e-06
627,7.0372709246514305e-06
628,-4.273178707806112e-06
629,6.995257341874493e-06
630,-4.248743418837729e-06
631,6.953625744589016e-06
632,-4.224523004008178e-06
633,6.912371472318595e-06
634,-4.200514914025168e-06
635,6.871489935860401e-06
636,-4.176716637645028e-06
637,6.830976615969008e-06
638,-4.153125700986758e-06
639,6.790827062089254e-06
640,-4.129739666843783e-06
641,6.751036891094352e-06
642,-4.106556134075316e-06
643,6.7116017860614545e-06
644,-4.08357273689245e-06
645,6.672517495069023e-06
646,-4.060787144313211e-06
647,6.633779830012043e-06
648,-4.038197059483057e-06
649,6.595384665469725e-06
650,-4.015800219105792e-06
651,6.5573279375707044e-06
652,-3.9935943928331824e-06
653,6.519605642885976e-06
654,-3.971577382711629e-06
655,6.482213837351806e-06
656,-3.949747022595e-06
657,6.445148635211132e-06
658,-3.928101177586071e-06
659,6.408406207976415e-06
660,-3.9066377435292146e-06
661,6.3719827834332015e-06
662,-3.885354646430543e-06
663,6.335874644616948e-06
664,-3.864249841967889e-06
665,6.300078128863405e-06
666,-3.843321314971085e-06
667,6.2645896268471985e-06
668,-3.822567078926858e-06
669,6.229405581647142e-06
670,-3.8019851754757097e-06
671,6.194522487843531e-06
672,-3.7815736739389255e-06
673,6.159936890603944e-06
674,-3.7613306708425483e-06
675,6.12564538482648e-06
676,-3.74125428947622e-06
677,6.091644614263777e-06
678,-3.7213426794158396e-06
679,6.057931270680191e-06
680,-3.7015940160805873e-06
681,6.024502093046692e-06
682,-3.6820065003147e-06
683,5.991353866716223e-06
684,-3.66257835795277e-06
685,5.958483422629828e-06
686,-3.643307839393155e-06
687,5.925887636539629e-06
688,-3.6241932192106563e-06
689,5.893563428259964e-06
690,-3.6052327957281797e-06
691,5.861507760905536e-06
692,-3.586424890635049e-06
693,5.829717640171471e-06
694,-3.567767848610153e-06
695,5.798190113613039e-06
696,-3.5492600369253347e-06
697,5.766922269937121e-06
698,-3.5308998450796627e-06
699,5.735911238316193e-06
700,-3.5126856844482456e-06
701,5.705154187721398e-06
702,-3.494615987904354e-06
703,5.674648326244339e-06
704,-3.4766892094780114e-06
705,5.644390900466662e-06
706,-3.458903824014326e-06
707,5.6143791947914715e-06
708,-3.4412583268380377e-06
709,5.584610530852846e-06
710,-3.423751233414127e-06
711,5.555082266888351e-06
712,-3.4063810790225643e-06
713,5.525791797139393e-06
714,-3.3891464184511284e-06
715,5.496736551256764e-06
716,-3.3720458256727523e-06
717,5.467913993723899e-06
718,-3.355077893545903e-06
719,5.43932162329514e-06
720,-3.3382412335031774e-06
721,5.410956972434725e-06
722,-3.3215344752665067e-06
723,5.38281760678503e-06
724,-3.3049562665489626e-06
725,5.354901124600194e-06
726,-3.288505272771604e-06
727,5.327205156248002e-06
728,-3.2721801768021168e-06
729,5.299727363686051e-06
730,-3.2559796786407436e-06
731,5.272465439950314e-06
732,-3.239902495197113e-06
733,5.245417108664091e-06
734,-3.2239473599913967e-06
735,5.218580123553597e-06
736,-3.208113022916377e-06
737,5.191952267968086e-06
738,-3.192398249962072e-06
739,5.1655313543973634e-06
740,-3.176801822986428e-06
741,5.13931522403436e-06
742,-3.1613225394683603e-06
743,5.113301746303211e-06
744,-3.1459592122391046e-06
745,5.087488818426775e-06
746,-3.1307106692861154e-06
747,5.061874364985986e-06
748,-3.115575753494346e-06
749,5.036456337493714e-06
750,-3.100553322416354e-06
751,5.011232713979976e-06
752,-3.085642248063589e-06
753,4.986201498562043e-06
754,-3.070841416678665e-06
755,4.961360721062732e-06
756,-3.056149728518069e-06
757,4.9367084365972745e-06
758,-3.041566097637787e-06
759,4.9122427251876864e-06
760,-3.0270894516920418e-06
761,4.887961691382924e-06
762,-3.012718731719832e-06
763,4.863863463874946e-06
764,-2.99845289195569e-06
765,4.839946195138386e-06
766,-2.9842908996143484e-06
767,4.8162080610506e-06
768,-2.9702317347167064e-06
769,4.792647260568682e-06
770,-2.9562743898465524e-06
771,4.769262015341909e-06
772,-2.94241787008087e-06
773,4.746050569374915e-06
774,-2.9286611926715754e-06
775,4.72301118871806e-06
776,-2.9150033869396626e-06
777,4.700142161103152e-06
778,-2.9014434940739797e-06
779,4.677441795637159e-06
780,-2.8879805669662115e-06
781,4.654908422467253e-06
782,-2.874613670035065e-06
783,4.6325403924716424e-06
784,-2.861341879057148e-06
785,4.61033607696476e-06
786,-2.8481642809942538e-06
787,4.588293867362098e-06
788,-2.835079973843648e-06
789,4.566412174914493e-06
790,-2.8220880664659335e-06
791,4.544689430392441e-06
792,-2.809187678435916e-06
793,4.523124083805255e-06
794,-2.7963779398796324e-06
795,4.501714604121001e-06
796,-2.7836579913302585e-06
797,4.480459478978273e-06
798,-2.7710269835699333e-06
799,4.459357214423668e-06
800,-2.758484077490605e-06
801,4.438406334636089e-06
802,-2.746028443924824e-06
803,4.417605381672449e-06
804,-2.7336592635526864e-06
805,4.3969529151722145e-06
806,-2.72137572672338e-06
807,4.3764475121581755e-06
808,-2.7091770333149673e-06
809,4.356087766741166e-06
810,-2.697062392624379e-06
811,4.335872289887972e-06
812,-2.6850310232155874e-06
813,4.31579970917954e-06
814,-2.6730821527864565e-06
815,4.295868668565665e-06
816,-2.6612150180504845e-06
817,4.2760778281551375e-06
818,-2.6494288646187212e-06
819,4.2564258639329805e-06
820,-2.63772294685044e-06
821,4.236911467586987e-06
822,-2.6260965277407036e-06
823,4.2175333462593e-06
824,-2.61454887881628e-06
825,4.198290222329657e-06
826,-2.603079279987539e-06
827,4.179180833190664e-06
828,-2.5916870194569558e-06
829,4.160203931066023e-06
830,-2.5803713935946148e-06
831,4.141358282762392e-06
832,-2.5691317068249577e-06
833,4.122642669482835e-06
834,-2.557967271508717e-06
835,4.104055886640899e-06
836,-2.546877407849679e-06
837,4.085596743637492e-06
838,-2.535861443772575e-06
839,4.067264063661356e-06
840,-2.5249187148327177e-06
841,4.049056683523897e-06
842,-2.5140485640996386e-06
843,4.030973453448926e-06
844,-2.5032503420494344e-06
845,4.013013236896142e-06
846,-2.492523406472498e-06
847,3.9951749103720915e-06
848,-2.4818671223828554e-06
849,3.977457363255438e-06
850,-2.471280861908331e-06
851,3.959859497611995e-06
852,-2.46076400419614e-06
853,3.942380228034208e-06
854,-2.4503159353210343e-06
855,3.925018481457112e-06
856,-2.439936048188188e-06
857,3.907773196981084e-06
858,-2.4296237424411355e-06
859,3.890643325742676e-06
860,-2.419378424388128e-06
861,3.873627830705985e-06
862,-2.409199506895204e-06
863,3.856725686533763e-06
864,-2.3990864092966845e-06
865,3.8399358794082585e-06
866,-2.389038557314281e-06
867,3.823257406897093e-06
868,-2.379055382984759e-06
869,3.8066892777726523e-06
870,-2.3691363245637326e-06
871,3.7902305118904573e-06
872,-2.3592808264435006e-06
873,3.7738801400188528e-06
874,-2.349488339071984e-06
875,3.7576372037001797e-06
876,-2.3397583188806265e-06
877,3.7415007551156246e-06
878,-2.3300902281969683e-06
879,3.7254698569156978e-06
880,-2.3204835351714756e-06
881,3.7095435821197947e-06
882,-2.3109377137133225e-06
883,3.693721013948195e-06
884,-2.3014522433941147e-06
885,3.678001245704344e-06
886,-2.2920266093791198e-06
887,3.66238338062034e-06
888,-2.2826603023681654e-06
889,3.6468665317615872e-06
890,-2.2733528185149125e-06
891,3.6314498218607615e-06
892,-2.264103659353891e-06
893,3.6161323832153906e-06
894,-2.2549123317387027e-06
895,3.6009133575472995e-06
896,-2.2457783477698484e-06
897,3.585791895887563e-06
898,-2.236701224723146e-06
899,3.5707671584589757e-06
900,-2.22768048498774e-06
901,3.5558383145441426e-06
902,-2.2187156560074243e-06
903,3.5410045423790615e-06
904,-2.2098062702039394e-06
905,3.526265029035492e-06
906,-2.2009518649212394e-06
907,3.5116189702988057e-06
908,-2.1921519823556963e-06
909,3.4970655705618016e-06
910,-2.1834061695081456e-06
911,3.482604042715847e-06
912,-2.174713978119258e-06
913,3.4682336080474326e-06
914,-2.166074964583714e-06
915,3.453953496099566e-06
916,-2.1574886899493114e-06
917,3.439762944610782e-06
918,-2.1489547197971646e-06
919,3.425661199380004e-06
920,-2.1404726242189587e-06
921,3.411647514179278e-06
922,-2.132041977736363e-06
923,3.3977211506383807e-06
924,-2.123662359294714e-06
925,3.383881378157712e-06
926,-2.1153333521537485e-06
927,3.3701274738070625e-06
928,-2.107054543860403e-06
929,3.3564587222158786e-06
930,-2.098825526186428e-06
931,3.3428744155124687e-06
932,-2.0906458951005886e-06
933,3.329373853181e-06
934,-2.0825152506721736e-06
935,3.3159563420140573e-06
936,-2.0744331970544215e-06
937,3.3026211959892204e-06
938,-2.066399342426301e-06
939,3.2893677362098876e-06
940,-2.058413298951088e-06
941,3.276195290774072e-06
942,-2.050474682707727e-06
943,3.263103194728456e-06
944,-2.0425831136668557e-06
945,3.2500907899698637e-06
946,-2.034738215606213e-06
947,3.2371574251602533e-06
948,-2.0269396161131875e-06
949,3.2243024556159567e-06
950,-2.019186946506227e-06
951,3.2115252432612727e-06
952,-2.011479841818832e-06
953,3.198825156547e-06
954,-2.0038179406889665e-06
955,3.1862015703415763e-06
956,-1.9962008853910296e-06
957,3.173653865900736e-06
958,-1.988628321763283e-06
959,3.1611814307160885e-06
960,-1.981099899154514e-06
961,3.1487836585001306e-06
962,-1.9736152703923856e-06
963,3.136459949094945e-06
964,-1.966174091748683e-06
965,3.1242097084043e-06
966,-1.9587760228721384e-06
967,3.1120323482752976e-06
968,-1.951420726786396e-06
969,3.0999272865048933e-06
970,-1.944107869829255e-06
971,3.087893946693459e-06
972,-1.9368371215788967e-06
973,3.0759317582194326e-06
974,-1.929608154903396e-06
975,3.0640401561691357e-06
976,-1.922420645829478e-06
977,3.052218581205189e-06
978,-1.91527427355606e-06
979,3.0404664796135246e-06
980,-1.908168720423836e-06
981,3.0287833031373407e-06
982,-1.9011036718330643e-06
983,3.0171685089540435e-06
984,-1.8940788162494773e-06
985,3.0056215596078482e-06
986,-1.8870938451502534e-06
987,2.994141922939691e-06
988,-1.8801484529934305e-06
989,2.9827290720226254e-06
990,-1.8732423371860983e-06
991,2.971382485114721e-06
992,-1.8663751980386902e-06
993,2.960101645574802e-06
994,-1.8595467387565896e-06
995,2.948886041823593e-06
996,-1.8527566653600732e-06
997,2.937735167279318e-06
998,-1.8460046867081954e-06
999,2.926648520283378e-06
1000,-1.8392905144225657e-06
1001,2.9156256040648436e-06
1002,-1.8326138628810747e-06
1003,2.9046659266684002e-06
1004,-1.8259744491717568e-06
1005,2.8937690009008305e-06
1006,-1.8193719930710108e-06
1007,2.8829343442856894e-06
1008,-1.812806217003745e-06
1009,2.8721614789925626e-06
1010,-1.8062768460230739e-06
1011,2.86144993179273e-06
1012,-1.7997836077745096e-06
1013,2.8507992340088543e-06
1014,-1.7933262324681686e-06
1015,2.840208921456338e-06
1016,-1.7869044528435362e-06
1017,2.8296785343849477e-06
1018,-1.7805180041569531e-06
1019,2.819207617446505e-06
1020,-1.7741666241305396e-06
1021,2.8087957196270474e-06
1022,-1.7678500529483471e-06
1023,2.798442394197709e-06
1024,-1.7615680332218269e-06
1025,2.788147198700995e-06
1026,-1.755320309902611e-06
1027,2.7779096948483576e-06
1028,-1.7491066303989873e-06
1029,2.7677294484847907e-06
1030,-1.7429267444096443e-06
1031,2.7576060295755706e-06
1032,-1.7367804039489393e-06
1033,2.7475390121379817e-06
1034,-1.730667363331075e-06
1035,2.7375279741877598e-06
1036,-1.7245873791311845e-06
1037,2.7275724977065098e-06
1038,-1.718540210164769e-06
1039,2.7176721685825356e-06
1040,-1.7125256174657552e-06
1041,2.707826576591812e-06
1042,-1.7065433642516023e-06
1043,2.6980353153266224e-06
1044,-1.7005932159103892e-06
1045,2.688297982172865e-06
1046,-1.694674939963507e-06
1047,2.6786141782513634e-06
1048,-1.688788306064911e-06
1049,2.6689835083900698e-06
1050,-1.6829330859550492e-06
1051,2.659405581072465e-06
1052,-1.677109053441019e-06
1053,2.6498800084134e-06
1054,-1.6713159843886576e-06
1055,2.6404064060916573e-06
1056,-1.6655536566914182e-06
1057,2.6309843933346398e-06
1058,-1.6598218502435506e-06
1059,2.6216135928635753e-06
1060,-1.654120346919359e-06
1061,2.6122936308715934e-06
1062,-1.6484489305639118e-06
1063,2.603024136960786e-06
1064,-1.6428073869522146e-06
1065,2.5938047441332035e-06
1066,-1.6371955037862038e-06
1067,2.5846350887331744e-06
1068,-1.6316130706641943e-06
1069,2.5755148104115236e-06
1070,-1.6260598790634631e-06
1071,2.566443552101899e-06
1072,-1.620535722322994e-06
1073,2.55742095997974e-06
1074,-1.61504039561037e-06
1075,2.548446683416667e-06
1076,-1.6095736959147312e-06
1077,2.539520374956952e-06
1078,-1.604135422032777e-06
1079,2.530641690283616e-06
1080,-1.5987253745361144e-06
1081,2.5218102881722e-06
1082,-1.593343355744891e-06
1083,2.513025830474483e-06
1084,-1.5879891697384212e-06
1085,2.5042879820730974e-06
1086,-1.5826626223142582e-06
1087,2.49559641085567e-06
1088,-1.5773635209650631e-06
1089,2.4869507876670435e-06
1090,-1.5720916748974064e-06
1091,2.478350786301487e-06
1092,-1.5668468949595677e-06
1093,2.469796083456574e-06
1094,-1.561628993655488e-06
1095,2.461286358710475e-06
1096,-1.5564377851395641e-06
1097,2.452821294465226e-06
1098,-1.5512730851667583e-06
1099,2.4444005759535388e-06
1100,-1.5461347111021676e-06
1101,2.436023891190761e-06
1102,-1.5410224818928626e-06
1103,2.4276909309405606e-06
1104,-1.535936218049298e-06
1105,2.4194013886926667e-06
1106,-1.5308757416363888e-06
1107,2.411154960636572e-06
1108,-1.5258408762527363e-06
1109,2.402951345628929e-06
1110,-1.5208314470118239e-06
1111,2.394790245154933e-06
1112,-1.51584728053312e-06
1113,2.38667136332291e-06
1114,-1.5108882049273393e-06
1115,2.3785944068242992e-06
1116,-1.5059540497704702e-06
1117,2.370559084902756e-06
1118,-1.5010446460966669e-06
1119,2.3625651093343845e-06
1120,-1.4961598263896518e-06
1121,2.354612194395139e-06
1122,-1.4912994245362276e-06
1123,2.3467000568468433e-06
1124,-1.48646327587137e-06
1125,2.3388284158940897e-06
1126,-1.48165121709872e-06
1127,2.3309969931701094e-06
1128,-1.4768630863208403e-06
1129,2.3232055127129812e-06
1130,-1.4720987230002594e-06
1131,2.3154537009296664e-06
1132,-1.4673579679617939e-06
1133,2.307741286590357e-06
1134,-1.4626406633658121e-06
1135,2.300068000771673e-06
1136,-1.4579466527057266e-06
1137,2.2924335768798297e-06
1138,-1.4532757807929384e-06
1139,2.2848377505752993e-06
1140,-1.448627893726924e-06
1141,2.277280259790245e-06
1142,-1.4440028389090576e-06
1143,2.269760844687643e-06
1144,-1.4394004650065844e-06
1145,2.2622792476325614e-06
1146,-1.4348206219499137e-06
1147,2.254835213187666e-06
1148,-1.4302631609281618e-06
1149,2.247428488071285e-06
1150,-1.4257279343564307e-06
1151,2.2400588211507396e-06
1152,-1.421214795876378e-06
1153,2.232725963410226e-06
1154,-1.4167236003575872e-06
1155,2.225429667942814e-06
1156,-1.4122542038390185e-06
1157,2.2181696899025562e-06
1158,-1.4078064635746277e-06
1159,2.210945786516096e-06
1160,-1.4033802379860903e-06
1161,2.203757717037899e-06
1162,-1.3989753866631067e-06
1163,2.196605242750685e-06
1164,-1.3945917703314713e-06
1165,2.189488126915875e-06
1166,-1.390229250888777e-06
1167,2.1824061347806e-06
1168,-1.3858876913421497e-06
1169,2.175359033544307e-06
1170,-1.381566955820416e-06
1171,2.1683465923445693e-06
1172,-1.3772669095617292e-06
1173,2.1613685822357123e-06
1174,-1.3729874189046063e-06
1175,2.1544247761709767e-06
1176,-1.3687283512800792e-06
1177,2.1475149489740097e-06
1178,-1.3644895751836706e-06
1179,2.140638877335736e-06
1180,-1.3602709601786691e-06
1181,2.133796339794111e-06
1182,-1.3560723768858232e-06
1183,2.126987116702111e-06
1184,-1.3518936969764917e-06
1185,2.120210990211926e-06
1186,-1.3477347931484996e-06
1187,2.1134677442766618e-06
1188,-1.343595539130634e-06
1189,2.1067571646131315e-06
1190,-1.33947580965225e-06
1191,2.100079038692394e-06
1192,-1.3353754804646026e-06
1193,2.0934331557189703e-06
1194,-1.3312944283117494e-06
1195,2.0868193066102415e-06
1196,-1.327232530917233e-06
1197,2.0802372839932578e-06
1198,-1.323189666980093e-06
1199,2.0736868821744784e-06
1200,-1.3191657161655002e-06
1201,2.067167897134205e-06
1202,-1.3151605591062576e-06
1203,2.060680126500396e-06
1204,-1.3111740773692769e-06
1205,2.05422336953034e-06
1206,-1.3072061534787031e-06
1207,2.0477974271164397e-06
1208,-1.3032566708713807e-06
1209,2.0414021017395732e-06
1210,-1.2993255139051152e-06
1211,2.035037197482078e-06
1212,-1.2954125678644872e-06
1213,2.0287025199938162e-06
1214,-1.2915177189318505e-06
1215,2.022397876479957e-06
1216,-1.287640854185393e-06
1217,2.0161230756900053e-06
1218,-1.2837818615700539e-06
1219,2.0098779279052966e-06
1220,-1.2799406299503366e-06
1221,2.00366224491904e-06
1222,-1.2761170490291634e-06
1223,1.997475840020961e-06
1224,-1.2723110093782768e-06
1225,1.9913185279913537e-06
1226,-1.2685224024190932e-06
1227,1.9851901250741706e-06
1228,-1.2647511204359995e-06
1229,1.979090448969091e-06
1230,-1.26099705653683e-06
1231,1.973019318827961e-06
1232,-1.2572601046532713e-06
1233,1.966976555220633e-06
1234,-1.2535401595592347e-06
1235,1.9609619801411145e-06
1236,-1.24983711682601e-06
1237,1.9549754169716333e-06
1238,-1.2461508728449828e-06
1239,1.949016690502563e-06
1240,-1.2424813247917668e-06
1241,1.94308562688171e-06
1242,-1.2388283706365661e-06
1243,1.9371820536338003e-06
1244,-1.235191909152244e-06
1245,1.9313057996179025e-06
1246,-1.2315718398733983e-06
1247,1.925456695039012e-06
1248,-1.2279680631059378e-06
1249,1.91963457143503e-06
1250,-1.2243804799181635e-06
1251,1.9138392616371333e-06
1252,-1.2208089921394289e-06
1253,1.908070599790018e-06
1254,-1.217253502347302e-06
1255,1.9023284213144043e-06
1256,-1.2137139138558233e-06
1257,1.896612562913653e-06
1258,-1.2101901307214464e-06
1259,1.8909228625606868e-06
1260,-1.2066820577249321e-06
1261,1.8852591594711595e-06
1262,-1.203189600364871e-06
1263,1.8796212940976412e-06
1264,-1.1997126648649044e-06
1265,1.8740091081315874e-06
1266,-1.1962511581643406e-06
1267,1.8684224444795709e-06
1268,-1.1928049878743367e-06
1269,1.8628611472456435e-06
1270,-1.189374062326957e-06
1271,1.8573250617412226e-06
1272,-1.1859582905428078e-06
1273,1.8518140344470308e-06
1274,-1.1825575822147667e-06
1275,1.8463279130303748e-06
1276,-1.1791718477266805e-06
1277,1.8408665463112209e-06
1278,-1.1758009981266603e-06
1279,1.8354297842631808e-06
1280,-1.1724449451116253e-06
1281,1.8300174780135529e-06
1282,-1.1691036010709005e-06
1283,1.8246294798083267e-06
1284,-1.1657768790260564e-06
1285,1.819265643002275e-06
1286,-1.1624646926419056e-06
1287,1.813925822081658e-06
1288,-1.1591669562359235e-06
1289,1.8086098726160233e-06
1290,-1.1558835847575452e-06
1291,1.8033176512804386e-06
1292,-1.1526144937868484e-06
1293,1.798049015822127e-06
1294,-1.14935959952623e-06
1295,1.7928038250546618e-06
1296,-1.1461188187936246e-06
1297,1.7875819388508274e-06
1298,-1.142892069030943e-06
1299,1.7823832181471158e-06
1300,-1.1396792682842594e-06
1301,1.7772075249078466e-06
1302,-1.136480335186864e-06
1303,1.7720547221425667e-06
1304,-1.1332951890002707e-06
1305,1.7669246738777934e-06
1306,-1.1301237495409405e-06
1307,1.761817245144089e-06
1308,-1.1269659372403818e-06
1309,1.7567323019874566e-06
1310,-1.1238216731024295e-06
1311,1.7516697114431552e-06
1312,-1.1206908787104039e-06
1313,1.7466293415365392e-06
1314,-1.1175734761981725e-06
1315,1.7416110612802779e-06
1316,-1.1144693883016109e-06
1317,1.7366147406445636e-06
1318,-1.1113785382824789e-06
1319,1.7316402505585585e-06
1320,-1.1083008499862587e-06
1321,1.7266874629039285e-06
1322,-1.1052362478021731e-06
1323,1.7217562505180624e-06
1324,-1.1021846566548975e-06
1325,1.7168464871525885e-06
1326,-1.099146002021559e-06
1327,1.7119580475102914e-06
1328,-1.0961202099184644e-06
1329,1.707090807193403e-06
1330,-1.0931072068812004e-06
1331,1.7022446427274939e-06
1332,-1.0901069199888114e-06
1333,1.697419431528477e-06
1334,-1.0871192768364569e-06
1335,1.6926150519183885e-06
1336,-1.0841442055317328e-06
1337,1.6878313830880044e-06
1338,-1.0811816347181056e-06
1339,1.6830683051495976e-06
1340,-1.0782314935305782e-06
1341,1.6783256990324317e-06
1342,-1.0752937116065358e-06
1343,1.6736034465567238e-06
1344,-1.0723682190849264e-06
1345,1.6689014304072013e-06
1346,-1.0694549466336926e-06
1347,1.664219534105014e-06
1348,-1.0665538253691416e-06
1349,1.6595576420057478e-06
1350,-1.0636647869127246e-06
1351,1.6549156393096017e-06
1352,-1.0607877633802797e-06
1353,1.6502934120594475e-06
1354,-1.0579226873607637e-06
1355,1.645690847079444e-06
1356,-1.0550694919196572e-06
1357,1.6411078320286135e-06
1358,-1.0522281105804395e-06
1359,1.6365442553795623e-06
1360,-1.0493984773574955e-06
1361,1.6320000063983503e-06
1362,-1.0465805267193874e-06
1363,1.6274749751233274e-06
1364,-1.0437741935891438e-06
1365,1.6229690523940392e-06
1366,-1.040979413353349e-06
1367,1.618482129839956e-06
1368,-1.0381961218547298e-06
1369,1.6140140998393825e-06
1370,-1.0354242553642844e-06
1371,1.609564855548298e-06
1372,-1.0326637506236963e-06
1373,1.6051342908768358e-06
1374,-1.0299145447966958e-06
1375,1.6007223004898391e-06
1376,-1.0271765754932194e-06
1377,1.596328779790084e-06
1378,-1.0244497807547598e-06
1379,1.5919536249294618e-06
1380,-1.021734099055381e-06
1381,1.5875967327888435e-06
1382,-1.0190294692882034e-06
1383,1.583258000976642e-06
1384,-1.016335830777163e-06
1385,1.5789373278188986e-06
1386,-1.013653123261535e-06
1387,1.574634612356215e-06
1388,-1.0109812868984858e-06
1389,1.57034975434124e-06
1390,-1.0083202622537655e-06
1391,1.5660826542246987e-06
1392,-1.0056699903051122e-06
1393,1.5618332131572963e-06
1394,-1.003030412432113e-06
1395,1.5576013329733161e-06
1396,-1.0004014704228016e-06
1397,1.5533869162075582e-06
1398,-9.977831064613298e-07
1399,1.549189866057361e-06
1400,-9.951752631276728e-07
1401,1.5450100863991446e-06
1402,-9.92577883390347e-07
1403,1.5408474817768856e-06
1404,-9.899909106064922e-07
1405,1.5367019573995635e-06
1406,-9.874142885266159e-07
1407,1.5325734191330204e-06
1408,-9.848479612770432e-07
1409,1.5284617734837918e-06
1410,-9.822918733779994e-07
1411,1.5243669276177777e-06
1412,-9.797459697001436e-07
1413,1.5202887893349615e-06
1414,-9.772101955046681e-07
1415,1.516227267070723e-06
1416,-9.74684496422156e-07
1417,1.5121822698916693e-06
1418,-9.721688184498363e-07
1419,1.5081537074823056e-06
1420,-9.696631079452391e-07
1421,1.504141490156478e-06
1422,-9.671673116332416e-07
1423,1.500145528836374e-06
1424,-9.646813765919596e-07
1425,1.4961657350567644e-06
1426,-9.622052502529773e-07
1427,1.4922020209525527e-06
1428,-9.597388804100788e-07
1429,1.4882542992603423e-06
1430,-9.572822152002054e-07
1431,1.4843224833104213e-06
1432,-9.548352031113186e-07
1433,1.4804064870254802e-06
1434,-9.523977929599809e-07
1435,1.4765062249083241e-06
1436,-9.499699339272315e-07
1437,1.4726216120447334e-06
1438,-9.47551575523068e-07
1439,1.4687525640936133e-06
1440,-9.451426675853771e-07
1441,1.4648989972855647e-06
1442,-9.42743160300173e-07
1443,1.4610608284145782e-06
1444,-9.403530041732294e-07
1445,1.4572379748415057e-06
1446,-9.379721500379305e-07
1447,1.4534303544801583e-06
1448,-9.35600549058778e-07
1449,1.4496378857977457e-06
1450,-9.332381527204446e-07
1451,1.4458604878025583e-06
1452,-9.308849128288762e-07
1453,1.442098080053514e-06
1454,-9.285407815039436e-07
1455,1.4383505826499199e-06
1456,-9.262057111878526e-07
1457,1.4346179162247708e-06
1458,-9.238796546212191e-07
1459,1.4309000019350204e-06
1460,-9.215625648754791e-07
1461,1.4271967614683938e-06
1462,-9.192543953109639e-07
1463,1.4235081170305155e-06
1464,-9.16955099603697e-07
1465,1.419833991346374e-06
1466,-9.14664631734045e-07
1467,1.416174307661676e-06
1468,-9.123829459675467e-07
1469,1.412528989726211e-06
1470,-9.101099968797601e-07
1471,1.4088979617914823e-06
1472,-9.078457393460905e-07
1473,1.405281148608781e-06
1474,-9.055901285405539e-07
1475,1.4016784754350783e-06
1476,-9.03343119896922e-07
1477,1.3980898680177071e-06
1478,-9.011046691711496e-07
1479,1.3945152525913268e-06
1480,-8.988747323883722e-07
1481,1.3909545558727712e-06
1482,-8.966532658627333e-07
1483,1.3874077050693042e-06
1484,-8.944402261929272e-07
1485,1.383874627863971e-06
1486,-8.922355702529945e-07
1487,1.3803552524032642e-06
1488,-8.90039255198012e-07
1489,1.3768495073195366e-06
1490,-8.878512384579589e-07
1491,1.3733573216973842e-06
1492,-8.856714777358531e-07
1493,1.3698786250969671e-06
1494,-8.834999310102719e-07
1495,1.3664133475301177e-06
1496,-8.813365565133971e-07
1497,1.362961419466127e-06
1498,-8.791813127644419e-07
1499,1.359522771828781e-06
1500,-8.770341585402328e-07
1501,1.3560973359879148e-06
1502,-8.748950528763399e-07
1503,1.3526850437554048e-06
1504,-8.727639550679723e-07
1505,1.3492858273915118e-06
1506,-8.7064082468729e-07
1507,1.3458996195939754e-06
1508,-8.685256215359323e-07
1509,1.3425263534863823e-06
1510,-8.664183056962353e-07
1511,1.3391659626391202e-06
1512,-8.6431883748231e-07
1513,1.3358183810338475e-06
1514,-8.622271774818327e-07
1515,1.332483543086881e-06
1516,-8.601432865093339e-07
1517,1.3291613836360562e-06
1518,-8.580671256391072e-07
1519,1.325851837936551e-06
1520,-8.559986561875038e-07
1521,1.3225548416576538e-06
1522,-8.539378397190956e-07
1523,1.3192703308742606e-06
1524,-8.5188463803643e-07
1525,1.3159982420826238e-06
1526,-8.498390131805153e-07
1527,1.3127385121740565e-06
1528,-8.478009274349757e-07
1529,1.3094910784454628e-06
1530,-8.457703433104533e-07
1531,1.3062558785941804e-06
1532,-8.437472235635605e-07
1533,1.3030328507193175e-06
1534,-8.417315311777683e-07
1535,1.2998219333126622e-06
1536,-8.397232293701421e-07
1537,1.2966230652132642e-06
1538,-8.377222815902643e-07
1539,1.2934361857224571e-06
1540,-8.357286515022381e-07
1541,1.290261234474369e-06
1542,-8.337423030018598e-07
1543,1.287098151501242e-06
1544,-8.317632002215743e-07
1545,1.283946877206367e-06
1546,-8.297913074987565e-07
1547,1.280807352375467e-06
1548,-8.27826589405694e-07
1549,1.2776795181656054e-06
1550,-8.258690107218406e-07
1551,1.2745633161012168e-06
1552,-8.239185364510695e-07
1553,1.2714586880726518e-06
1554,-8.219751318089418e-07
1555,1.2683655763351856e-06
1556,-8.200387622333481e-07
1557,1.2652839235139737e-06
1558,-8.181093933685272e-07
1559,1.2622136725797881e-06
1560,-8.161869910697045e-07
1561,1.2591547668731804e-06
1562,-8.142715214010847e-07
1563,1.2561071500757614e-06
1564,-8.123629506385682e-07
1565,1.253070766225559e-06
1566,-8.104612452643243e-07
1567,1.2500455597104507e-06
1568,-8.085663719622576e-07
1569,1.2470314752620665e-06
1570,-8.066782976243204e-07
1571,1.2440284579539002e-06
1572,-8.047969893343146e-07
1573,1.2410364532019801e-06
1574,-8.02922414391131e-07
1575,1.2380554067589916e-06
1576,-8.010545402775163e-07
1577,1.2350852647085026e-06
1578,-7.991933346925229e-07
1579,1.232125973485587e-06
1580,-7.973387655147199e-07
1581,1.229177479824578e-06
1582,-7.954908008177932e-07
1583,1.2262397308146243e-06
1584,-7.936494088857187e-07
1585,1.22331267386199e-06
1586,-7.918145581652095e-07
1587,1.22039625669082e-06
1588,-7.899862173220674e-07
1589,1.217490427357625e-06
1590,-7.881643551985866e-07
1591,1.2145951342153724e-06
1592,-7.863489408269826e-07
1593,1.2117103259605411e-06
1594,-7.845399434260841e-07
1595,1.2088359515861701e-06
1596,-7.827373323854361e-07
1597,1.205971960399052e-06
1598,-7.809410773026385e-07
1599,1.2031183020167959e-06
1600,-7.791511479413803e-07
1601,1.2002749263663164e-06
1602,-7.773675142552042e-07
1603,1.1974417836815513e-06
1604,-7.755901463736564e-07
1605,1.1946188244814782e-06
1606,-7.738190145983316e-07
1607,1.1918059996061218e-06
1608,-7.720540894147707e-07
1609,1.1890032601873683e-06
1610,-7.702953414812651e-07
1611,1.1862105576481425e-06
1612,-7.685427416379101e-07
1613,1.1834278436979476e-06
1614,-7.66796260892032e-07
1615,1.1806550703578871e-06
1616,-7.65055870419544e-07
1617,1.177892189924455e-06
1618,-7.633215415729761e-07
1619,1.1751391549925584e-06
1620,-7.615932458736078e-07
1621,1.1723959184233077e-06
1622,-7.598709550095651e-07
1623,1.1696624333787298e-06
1624,-7.581546408355412e-07
1625,1.1669386532914146e-06
1626,-7.564442753765876e-07
1627,1.1642245318819688e-06
1628,-7.547398308231363e-07
1629,1.1615200231375314e-06
1630,-7.530412795158325e-07
1631,1.1588250813294199e-06
1632,-7.513485939691302e-07
1633,1.1561396610010031e-06
1634,-7.49661746870571e-07
1635,1.1534637169587332e-06
1636,-7.479807110410739e-07
1637,1.1507972042890395e-06
1638,-7.463054594777229e-07
1639,1.1481400783369097e-06
1640,-7.446359653334043e-07
1641,1.145492294715812e-06
1642,-7.429722019166703e-07
1643,1.1428538093030696e-06
1644,-7.413141426922482e-07
1645,1.1402245782405344e-06
1646,-7.396617612768528e-07
1647,1.1376045579211753e-06
1648,-7.380150314461972e-07
1649,1.1349937050103434e-06
1650,-7.363739271237903e-07
1651,1.1323919764144569e-06
1652,-7.347384223824786e-07
1653,1.129799329300287e-06
1654,-7.331084914509093e-07
1655,1.127215721088342e-06
1656,-7.314841087089379e-07
1657,1.1246411094464202e-06
1658,-7.298652486764915e-07
1659,1.1220754522869272e-06
1660,-7.282518860296329e-07
1661,1.1195187077859558e-06
1662,-7.266439955822697e-07
1663,1.1169708343501026e-06
1664,-7.250415523002219e-07
1665,1.114431790638318e-06
1666,-7.234445312791889e-07
1667,1.1119015355322216e-06
1668,-7.218529077814351e-07
1669,1.1093800281858484e-06
1670,-7.202666571969806e-07
1671,1.106867227963417e-06
1672,-7.186857550603399e-07
1673,1.1043630944814655e-06
1674,-7.171101770422955e-07
1675,1.1018675875810788e-06
1676,-7.155398989576324e-07
1677,1.0993806673465357e-06
1678,-7.139748967567919e-07
1679,1.0969022940921535e-06
1680,-7.124151465310686e-07
1681,1.0944324283573725e-06
1682,-7.108606244971607e-07
1683,1.091971030905191e-06
1684,-7.093113070234589e-07
1685,1.0895180627554625e-06
1686,-7.077671706067551e-07
1687,1.0870734851122014e-06
1688,-7.062281918667498e-07
1689,1.08463725942892e-06
1690,-7.046943475730572e-07
1691,1.0822093473750053e-06
1692,-7.031656146134371e-07
1693,1.0797897108410427e-06
1694,-7.016419700165074e-07
1695,1.077378311939683e-06
1696,-7.001233909350757e-07
1697,1.0749751129933283e-06
1698,-6.986098546448025e-07
1699,1.0725800765507227e-06
1700,-6.971013385653163e-07
1701,1.0701931653721302e-06
1702,-6.955978202336654e-07
1703,1.0678143424203057e-06
1704,-6.940992773125603e-07
1705,1.0654435708848344e-06
1706,-6.926056875947618e-07
1707,1.0630808141605419e-06
1708,-6.911170289951055e-07
1709,1.0607260358535157e-06
1710,-6.896332795587044e-07
1711,1.0583791997646613e-06
1712,-6.881544174325114e-07
1713,1.0560402699145813e-06
1714,-6.866804209139499e-07
1715,1.053709210530438e-06
1716,-6.852112684061164e-07
1717,1.051385986033258e-06
1718,-6.837469384373081e-07
1719,1.049070561043103e-06
1720,-6.822874096518273e-07
1721,1.0467629003867264e-06
1722,-6.80832660819734e-07
1723,1.0444629690990556e-06
1724,-6.793826708190274e-07
1725,1.0421707324002911e-06
1726,-6.779374186477843e-07
1727,1.0398861557108068e-06
1728,-6.764968834381012e-07
1729,1.0376092046425346e-06
1730,-6.750610444073417e-07
1731,1.0353398449960074e-06
1732,-6.736298809123094e-07
1733,1.033078042784962e-06
1734,-6.72203372415703e-07
1735,1.0308237642027201e-06
1736,-6.707814984991913e-07
1737,1.0285769756285772e-06
1738,-6.693642388390566e-07
1739,1.0263376436239836e-06
1740,-6.679515732412521e-07
1741,1.02410573495774e-06
1742,-6.665434816254661e-07
1743,1.021881216568818e-06
1744,-6.651399440095691e-07
1745,1.019664055587146e-06
1746,-6.637409405296344e-07
1747,1.0174542193266033e-06
1748,-6.623464514216516e-07
1749,1.0152516752790889e-06
1750,-6.609564570404633e-07
1751,1.0130563911197558e-06
1752,-6.595709378448717e-07
1753,1.0108683347090301e-06
1754,-6.581898743931207e-07
1755,1.0086874740720353e-06
1756,-6.568132473616341e-07
1757,1.0065137774309017e-06
1758,-6.554410375354007e-07
1759,1.0043472131633422e-06
1760,-6.540732257798043e-07
1761,1.0021877498365535e-06
1762,-6.527097930875287e-07
1763,1.0000353561930313e-06
1764,-6.513507205540856e-07
1765,9.97890001131713e-07
1766,-6.4999598936193e-07
1767,9.957516537412412e-07
1768,-6.486455808086142e-07
1769,9.936202832743352e-07
1770,-6.472994762881472e-07
1771,9.91495859144117e-07
1772,-6.459576573008072e-07
1773,9.8937835094296e-07
1774,-6.446201054394568e-07
1775,9.872677284286835e-07
1776,-6.432868024009589e-07
1777,9.851639615310026e-07
1778,-6.419577299784949e-07
1779,9.830670203244619e-07
1780,-6.406328700668474e-07
1781,9.80976875065373e-07
1782,-6.393122046561107e-07
1783,9.788934961665845e-07
1784,-6.37995715832677e-07
1785,9.768168542088845e-07
1786,-6.366833857844724e-07
1787,9.747469199215714e-07
1788,-6.353751967809258e-07
1789,9.726836642045077e-07
1790,-6.340711312032082e-07
1791,9.706270581090855e-07
1792,-6.327711715257947e-07
1793,9.685770728477762e-07
1794,-6.314753002915073e-07
1795,9.665336797950328e-07
1796,-6.30183500176413e-07
1797,9.644968504654118e-07
1798,-6.288957539210333e-07
1799,9.624665565391607e-07
1800,-6.276120443653817e-07
1801,9.604427698492231e-07
1802,-6.26332354438354e-07
1803,9.584254623774244e-07
1804,-6.250566671675263e-07
1805,9.564146062631048e-07
1806,-6.237849656660794e-07
1807,9.544101737860937e-07
1808,-6.225172331292943e-07
1809,9.524121373862388e-07
1810,-6.212534528526946e-07
1811,9.504204696472195e-07
1812,-6.199936082171482e-07
1813,9.484351432967667e-07
1814,-6.187376826942399e-07
1815,9.464561312119139e-07
1816,-6.17485659832336e-07
1817,9.444834064159091e-07
1818,-6.162375232780415e-07
1819,9.425169420851545e-07
1820,-6.149932567571307e-07
1821,9.4055671152216e-07
1822,-6.137528440834797e-07
1823,9.386026881806469e-07
1824,-6.125162691613688e-07
1825,9.366548456601436e-07
1826,-6.112835159753322e-07
1827,9.347131577004651e-07
1828,-6.100545685860101e-07
1829,9.327775981747446e-07
1830,-6.088294111454717e-07
1831,9.30848141105562e-07
1832,-6.076080278997388e-07
1833,9.28924760638311e-07
1834,-6.063904031549064e-07
1835,9.270074310681899e-07
1836,-6.051765213166577e-07
1837,9.250961268311166e-07
1838,-6.039663668612422e-07
1839,9.231908224845651e-07
1840,-6.027599243516252e-07
1841,9.212914927289417e-07
1842,-6.01557178435476e-07
1843,9.193981123966662e-07
1844,-6.00358113828606e-07
1845,9.175106564535207e-07
1846,-5.99162715338417e-07
1847,9.156291000026571e-07
1848,-5.979709678349343e-07
1849,9.137534182720069e-07
1850,-5.967828562952415e-07
1851,9.118835866170854e-07
1852,-5.95598365743732e-07
1853,9.100195805294642e-07
1854,-5.944174812950294e-07
1855,9.081613756325537e-07
1856,-5.932401881448023e-07
1857,9.063089476720291e-07
1858,-5.920664715599352e-07
1859,9.04462272517664e-07
1860,-5.908963168829954e-07
1861,9.026213261749816e-07
1862,-5.897297095383647e-07
1863,9.007860847693411e-07
1864,-5.885666350193454e-07
1865,8.989565245499415e-07
1866,-5.874070788953657e-07
1867,8.971326218938129e-07
1868,-5.862510268094267e-07
1869,8.953143533031347e-07
1870,-5.850984644743916e-07
1871,8.935016953923277e-07
1872,-5.839493776885528e-07
1873,8.916946249095056e-07
1874,-5.828037523176585e-07
1875,8.898931187151884e-07
1876,-5.816615742903354e-07
1877,8.880971537956694e-07
1878,-5.805228296165412e-07
1879,8.863067072548528e-07
1880,-5.793875043775177e-07
1881,8.845217563174003e-07
1882,-5.782555847228276e-07
1883,8.827422783191294e-07
1884,-5.771270568687e-07
1885,8.809682507177752e-07
1886,-5.760019071157515e-07
1887,8.791996510928575e-07
1888,-5.748801218176311e-07
1889,8.774364571325696e-07
1890,-5.737616874107297e-07
1891,8.756786466423716e-07
1892,-5.726465903851104e-07
1893,8.739261975403645e-07
1894,-5.715348173176435e-07
1895,8.721790878620843e-07
1896,-5.704263548387632e-07
1897,8.704372957501748e-07
1898,-5.693211896534371e-07
1899,8.687007994634443e-07
1900,-5.682193085289867e-07
1901,8.669695773791329e-07
1902,-5.671206983103199e-07
1903,8.652436079703529e-07
1904,-5.660253458905453e-07
1905,8.635228698328099e-07
1906,-5.649332382466778e-07
1907,8.618073416705184e-07
1908,-5.638443624091531e-07
1909,8.600970022833009e-07
1910,-5.627587054864341e-07
1911,8.58391830596773e-07
1912,-5.616762546361953e-07
1913,8.566918056332856e-07
1914,-5.605969970922436e-07
1915,8.54996906525452e-07
1916,-5.595209201427732e-07
1917,8.533071125135087e-07
1918,-5.584480111491619e-07
1919,8.51622402941097e-07
1920,-5.573782575403821e-07
1921,8.499427572548455e-07
1922,-5.563116467770339e-07
1923,8.482681550121103e-07
1924,-5.55248166425943e-07
1925,8.465985758648187e-07
1926,-5.541878040875701e-07
1927,8.449339995744826e-07
1928,-5.531305474290771e-07
1929,8.432744060082818e-07
1930,-5.520763841860084e-07
1931,8.41619775122129e-07
1932,-5.510253021530615e-07
1933,8.399700869861472e-07
1934,-5.499772891757987e-07
1935,8.383253217630571e-07
1936,-5.489323331705427e-07
1937,8.36685459724707e-07
1938,-5.478904221082135e-07
1939,8.350504812267636e-07
1940,-5.468515440251483e-07
1941,8.33420366740211e-07
1942,-5.458156870094873e-07
1943,8.317950968251207e-07
1944,-5.447828392168852e-07
1945,8.301746521379826e-07
1946,-5.437529888489677e-07
1947,8.285590134340891e-07
1948,-5.427261241750975e-07
1949,8.269481615730276e-07
1950,-5.41702233523742e-07
1951,8.253420774948253e-07
1952,-5.406813052787946e-07
1953,8.237407422458491e-07
1954,-5.396633278720416e-07
1955,8.221441369657677e-07
1956,-5.386482898025178e-07
1957,8.205522428863945e-07
1958,-5.376361796226577e-07
1959,8.1896504132996e-07
1960,-5.366269859493399e-07
1961,8.173825137185253e-07
1962,-5.356206974387587e-07
1963,8.158046415585321e-07
1964,-5.346173028132371e-07
1965,8.142314064618762e-07
1966,-5.336167908432372e-07
1967,8.12662790111966e-07
1968,-5.326191503673101e-07
1969,8.110987742992669e-07
1970,-5.3162437026537e-07
1971,8.09539340892244e-07
1972,-5.306324394742657e-07
1973,8.079844718650156e-07
1974,-5.296433469886806e-07
1975,8.064341492638445e-07
1976,-5.286570818537815e-07
1977,8.048883552331096e-07
1978,-5.276736331733229e-07
1979,8.033470720032369e-07
1980,-5.266929900957715e-07
1981,8.018102818935489e-07
1982,-5.257151418201843e-07
1983,8.00277967299232e-07
1984,-5.24740077614708e-07
1985,7.987501107221909e-07
1986,-5.237677867744403e-07
1987,7.972266947397216e-07
1988,-5.227982586726981e-07
1989,7.957077020115745e-07
1990,-5.218314827123825e-07
1991,7.941931152833984e-07
1992,-5.208674483626412e-07
1993,7.926829173871025e-07
1994,-5.199061451377982e-07
1995,7.911770912385559e-07
1996,-5.18947562596696e-07
1997,7.89675619841333e-07
1998,-5.179916903573382e-07
1999,7.88178486275604e-07
2000,-5.170385180831559e-07
2001,7.866856737062476e-07
2002,-5.160880354906182e-07
2003,7.851971653810379e-07
2004,-5.151402323357615e-07
2005,7.837129446258674e-07
2006,-5.141950984360434e-07
2007,7.822329948543205e-07
2008,-5.132526236546707e-07
2009,7.807572995528049e-07
2010,-5.123127978958646e-07
2011,7.792858422985913e-07
2012,-5.113756111181582e-07
2013,7.778186067298885e-07
2014,-5.10441053330606e-07
2015,7.763555765841715e-07
2016,-5.095091145882596e-07
2017,7.748967356708911e-07
2018,-5.08579784983792e-07
2019,7.734420678710382e-07
2020,-5.076530546697796e-07
2021,7.719915571504111e-07
2022,-5.067289138416099e-07
2023,7.705451875478946e-07
2024,-5.058073527370242e-07
2025,7.691029431871742e-07
2026,-5.048883616474551e-07
2027,7.676648082599797e-07
2028,-5.039719308998495e-07
2029,7.662307670329774e-07
2030,-5.030580508824288e-07
2031,7.648008038607673e-07
2032,-5.02146712008478e-07
2033,7.633749031578452e-07
2034,-5.012379047594647e-07
2035,7.619530494270859e-07
2036,-5.003316196467576e-07
2037,7.605352272262578e-07
2038,-4.994278472249318e-07
2039,7.591214212105454e-07
2040,-4.985265781024104e-07
2041,7.577116160960655e-07
2042,-4.976278029235954e-07
2043,7.563057966689356e-07
2044,-4.967315123855458e-07
2045,7.549039478055208e-07
2046,-4.958376972236085e-07
2047,7.53506054418521e-07
2048,-4.94946348220125e-07
2049,7.521121015294216e-07
2050,-4.940574561722295e-07
2051,7.507220742249385e-07
2052,-4.931710119884237e-07
2053,7.493359576389116e-07
2054,-4.922870065493662e-07
2055,7.479537369957632e-07
2056,-4.914054308023377e-07
2057,7.465753975866417e-07
2058,-4.905262757591569e-07
2059,7.45200924774759e-07
2060,-4.896495324461519e-07
2061,7.438303039830417e-07
2062,-4.887751919366912e-07
2063,7.424635207090583e-07
2064,-4.879032453532216e-07
2065,7.411005605271973e-07
2066,-4.870336838564292e-07
2067,7.397414090651095e-07
2068,-4.861664986386811e-07
2069,7.383860520252112e-07
2070,-4.853016809574349e-07
2071,7.37034475183699e-07
2072,-4.844392220790042e-07
2073,7.356866643708591e-07
2074,-4.835791133388527e-07
2075,7.343426054932872e-07
2076,-4.827213460934313e-07
2077,7.330022845195688e-07
2078,-4.81865911739433e-07
2079,7.316656874777039e-07
2080,-4.81012801731377e-07
2081,7.303328004912592e-07
2082,-4.801620075462336e-07
2083,7.290036097047636e-07
2084,-4.79313520704605e-07
2085,7.276781013534206e-07
2086,-4.784673327718241e-07
2087,7.263562617379515e-07
2088,-4.776234353393926e-07
2089,7.250380772147182e-07
2090,-4.7678182004160414e-07
2091,7.237235342062409e-07
2092,-4.7594247857315787e-07
2093,7.22412619200284e-07
2094,-4.7510540263690993e-07
2095,7.21105318743241e-07
2096,-4.742705839833375e-07
2097,7.19801619447186e-07
2098,-4.734380144065898e-07
2099,7.185015079909421e-07
2100,-4.7260768572982864e-07
2101,7.172049711000868e-07
2102,-4.7177958982669124e-07
2103,7.159119955908845e-07
2104,-4.7095371859482455e-07
2105,7.14622568303645e-07
2106,-4.701300639700248e-07
2107,7.13336676168019e-07
2108,-4.693086179353036e-07
2109,7.120543061579173e-07
2110,-4.684893724992115e-07
2111,7.107754453171557e-07
2112,-4.676723197138828e-07
2113,7.095000807488806e-07
2114,-4.6685745166184963e-07
2115,7.082281996054051e-07
2116,-4.660447604643495e-07
2117,7.069597891086985e-07
2118,-4.652342382802259e-07
2119,7.056948365375865e-07
2120,-4.6442587730297136e-07
2121,7.044333292353897e-07
2122,-4.636196697547402e-07
2123,7.031752545852031e-07
2124,-4.628156078979147e-07
2125,7.019206000450677e-07
2126,-4.620136840412483e-07
2127,7.006693531207292e-07
2128,-4.612138905081549e-07
2129,6.994215013839539e-07
2130,-4.604162196735104e-07
2131,6.981770324566284e-07
2132,-4.596206639296614e-07
2133,6.969359340236105e-07
2134,-4.588272157220347e-07
2135,6.956981938200108e-07
2136,-4.58035867508054e-07
2137,6.944637996364242e-07
2138,-4.572466118067771e-07
2139,6.932327393219486e-07
2140,-4.564594411504784e-07
2141,6.920050007806278e-07
2142,-4.556743481063922e-07
2143,6.90780571977104e-07
2144,-4.5489132528214705e-07
2145,6.895594409277686e-07
2146,-4.5411036531432253e-07
2147,6.883415956855146e-07
2148,-4.533314608688871e-07
2149,6.87127024385989e-07
2150,-4.5255460466382415e-07
2151,6.859157152051375e-07
2152,-4.517797894188243e-07
2153,6.847076563681413e-07
2154,-4.510070079078575e-07
2155,6.835028361643379e-07
2156,-4.5023625293819497e-07
2157,6.823012429258736e-07
2158,-4.4946751733509746e-07
2159,6.81102865044699e-07
2160,-4.4870079396158077e-07
2161,6.799076909647292e-07
2162,-4.479360757146023e-07
2163,6.787157091749262e-07
2164,-4.4717335552772217e-07
2165,6.775269082225495e-07
2166,-4.464126263584417e-07
2167,6.763412767070555e-07
2168,-4.4565388119411874e-07
2169,6.751588032749066e-07
2170,-4.44897113057672e-07
2171,6.739794766275365e-07
2172,-4.4414231499838983e-07
2173,6.728032855142505e-07
2174,-4.4338948010727246e-07
2175,6.716302187389316e-07
2176,-4.426386014982774e-07
2177,6.704602651456531e-07
2178,-4.41889672295528e-07
2179,6.692934136456599e-07
2180,-4.411426856984078e-07
2181,6.681296531855107e-07
2182,-4.4039763489671725e-07
2183,6.669689727630895e-07
2184,-4.396545131340962e-07
2185,6.658113614294218e-07
2186,-4.389133136690466e-07
2187,6.646568082813304e-07
2188,-4.3817402979749345e-07
2189,6.63505302465981e-07
2190,-4.374366548372861e-07
2191,6.623568331813677e-07
2192,-4.3670118214512383e-07
2193,6.612113896734917e-07
2194,-4.359676051050104e-07
2195,6.600689612246182e-07
2196,-4.3523591712412255e-07
2197,6.589295371785038e-07
2198,-4.345061116393097e-07
2199,6.577931069221322e-07
2200,-4.3377818212447534e-07
2201,6.566596598885498e-07
2202,-4.330521220741254e-07
2203,6.555291855509352e-07
2204,-4.3232792501247764e-07
2205,6.544016734449183e-07
2206,-4.3160558449402615e-07
2207,6.532771131421882e-07
2208,-4.3088509409097717e-07
2209,6.521554942583476e-07
2210,-4.30166447426783e-07
2211,6.510368064571526e-07
2212,-4.2944963812862013e-07
2213,6.499210394497614e-07
2214,-4.287346598665636e-07
2215,6.48808182994495e-07
2216,-4.2802150632823723e-07
2217,6.476982268922974e-07
2218,-4.273101712376498e-07
2219,6.465911609861543e-07
2220,-4.266006483362933e-07
2221,6.454869751664873e-07
2222,-4.2589293140536747e-07
2223,6.443856593701468e-07
2224,-4.2518701424080033e-07
2225,6.432872035720349e-07
2226,-4.2448289066241e-07
2227,6.421915978011699e-07
2228,-4.237805545346971e-07
2229,6.410988321198232e-07
2230,-4.2307999973642775e-07
2231,6.400088966386806e-07
2232,-4.223812201729983e-07
2233,6.389217815097485e-07
2234,-4.2168420978078816e-07
2235,6.378374769261349e-07
2236,-4.209889625091624e-07
2237,6.367559731361481e-07
2238,-4.2029547235627006e-07
2239,6.356772604173858e-07
2240,-4.196037333275745e-07
2241,6.346013290926546e-07
2242,-4.1891373945720207e-07
2243,6.335281695220358e-07
2244,-4.1822548480616555e-07
2245,6.324577721207672e-07
2246,-4.1753896346949995e-07
2247,6.313901273372855e-07
2248,-4.1685416955755887e-07
2249,6.30325225661734e-07
2250,-4.1617109720406893e-07
2251,6.292630576263499e-07
2252,-4.1548974057301766e-07
2253,6.282036138061812e-07
2254,-4.1481009385795016e-07
2255,6.271468848090575e-07
2256,-4.1413215126886905e-07
2257,6.260928612970769e-07
2258,-4.134559070441248e-07
2259,6.250415339597641e-07
2260,-4.1278135543844184e-07
2261,6.239928935363902e-07
2262,-4.1210849074970783e-07
2263,6.229469308001483e-07
2264,-4.1143730728078476e-07
2265,6.219036365674087e-07
2266,-4.1076779937223294e-07
2267,6.208630016913109e-07
2268,-4.100999613736844e-07
2269,6.198250170657216e-07
2270,-4.0943378768031543e-07
2271,6.187896736214706e-07
2272,-4.087692726904777e-07
2273,6.177569623335185e-07
2274,-4.081064108346535e-07
2275,6.167268742154072e-07
2276,-4.074451965679495e-07
2277,6.15699400308692e-07
2278,-4.067856243694732e-07
2279,6.146745317036607e-07
2280,-4.0612768873816934e-07
2281,6.136522595276996e-07
2282,-4.054713841945986e-07
2283,6.126325749460213e-07
2284,-4.0481670528588654e-07
2285,6.116154691585585e-07
2286,-4.04163646588527e-07
2287,6.106009334009089e-07
2288,-4.035122026920083e-07
2289,6.095889589547474e-07
2290,-4.02862368206408e-07
2291,6.085795371249755e-07
2292,-4.022141377725135e-07
2293,6.075726592711224e-07
2294,-4.0156750605527093e-07
2295,6.065683167742262e-07
2296,-4.009224677293199e-07
2297,6.055665010641038e-07
2298,-4.002790175060724e-07
2299,6.04567203598719e-07
2300,-3.9963715010830357e-07
2301,6.035704158746698e-07
2302,-3.9899686028600274e-07
2303,6.025761294222359e-07
2304,-3.983581428060031e-07
2305,6.015843358082644e-07
2306,-3.97720992481953e-07
2307,6.005950266406241e-07
2308,-3.9708540410584944e-07
2309,5.996081935587812e-07
2310,-3.964513725155748e-07
2311,5.986238282351513e-07
2312,-3.958188925763114e-07
2313,5.976419223849679e-07
2314,-3.951879591648519e-07
2315,5.966624677481308e-07
2316,-3.945585671782432e-07
2317,5.956854561059045e-07
2318,-3.9393071154463845e-07
2319,5.947108792713602e-07
2320,-3.933043872007611e-07
2321,5.937387290963087e-07
2322,-3.9267958910937364e-07
2323,5.927689974617105e-07
2324,-3.9205631225785885e-07
2325,5.918016762842465e-07
2326,-3.914345516527341e-07
2327,5.908367575181047e-07
2328,-3.9081430231675097e-07
2329,5.898742331436742e-07
2330,-3.9019555929530594e-07
2331,5.889140951802151e-07
2332,-3.8957831765829453e-07
2333,5.879563356851804e-07
2334,-3.889625724904534e-07
2335,5.870009467364243e-07
2336,-3.883483189029031e-07
2337,5.860479204541054e-07
2338,-3.8773555201195647e-07
2339,5.850972489971894e-07
2340,-3.8712426697461904e-07
2341,5.841489245357143e-07
2342,-3.8651445895611164e-07
2343,5.832029392901281e-07
2344,-3.859061231446738e-07
2345,5.822592855132766e-07
2346,-3.852992547438792e-07
2347,5.81317955487709e-07
2348,-3.846938489827112e-07
2349,5.803789415197173e-07
2350,-3.840899011099094e-07
2351,5.794422359583231e-07
2352,-3.834874063863199e-07
2353,5.78507831177796e-07
2354,-3.8288636009870357e-07
2355,5.775757195919283e-07
2356,-3.8228675754742326e-07
2357,5.766458936351734e-07
2358,-3.8168859406032776e-07
2359,5.757183457772765e-07
2360,-3.8109186497987664e-07
2361,5.747930685234512e-07
2362,-3.804965656673961e-07
2363,5.738700544081982e-07
2364,-3.79902691498815e-07
2365,5.7294929599635e-07
2366,-3.7931023787585154e-07
2367,5.720307858755349e-07
2368,-3.7871920021392797e-07
2369,5.711145166769205e-07
2370,-3.7812957395546836e-07
2371,5.702004810538149e-07
2372,-3.77541354550049e-07
2373,5.692886716949938e-07
2374,-3.769545374717629e-07
2375,5.683790813092931e-07
2376,-3.76369118211268e-07
2377,5.674717026497854e-07
2378,-3.7578509228375364e-07
2379,5.665665284908126e-07
2380,-3.7520245521072897e-07
2381,5.656635516347192e-07
2382,-3.746212025367814e-07
2383,5.647627649156442e-07
2384,-3.7404132983307224e-07
2385,5.638641612015579e-07
2386,-3.734628326771052e-07
2387,5.629677333835142e-07
2388,-3.728857066661249e-07
2389,5.620734743846211e-07
2390,-3.7230994742486225e-07
2391,5.611813771510884e-07
2392,-3.7173555058078913e-07
2393,5.602914346690105e-07
2394,-3.7116251179315053e-07
2395,5.594036399455259e-07
2396,-3.70590826726784e-07
2397,5.585179860152977e-07
2398,-3.700204910655451e-07
2399,5.57634465944948e-07
2400,-3.694515005224035e-07
2401,5.567530728272289e-07
2402,-3.688838508218443e-07
2403,5.558737997845345e-07
2404,-3.683175376877567e-07
2405,5.549966399630722e-07
2406,-3.67752556890118e-07
2407,5.541215865481955e-07
2408,-3.671889041971522e-07
2409,5.532486327391331e-07
2410,-3.666265753975643e-07
2411,5.523777717656818e-07
2412,-3.6606556629835884e-07
2413,5.515089968937211e-07
2414,-3.655058727256931e-07
2415,5.506423014036756e-07
2416,-3.6494749051680063e-07
2417,5.497776786221223e-07
2418,-3.643904155316712e-07
2419,5.489151218718961e-07
2420,-3.6383464363401046e-07
2421,5.480546245354554e-07
2422,-3.6328017072554787e-07
2423,5.471961800020072e-07
2424,-3.6272699270288945e-07
2425,5.463397816946732e-07
2426,-3.621751054968059e-07
2427,5.454854230586491e-07
2428,-3.616245050326733e-07
2429,5.44633097572597e-07
2430,-3.610751872769184e-07
2431,5.437827987403377e-07
2432,-3.6052714818732403e-07
2433,5.429345200648954e-07
2434,-3.5998038377075994e-07
2435,5.420882551253678e-07
2436,-3.5943489001168634e-07
2437,5.412439974940978e-07
2438,-3.5889066292966167e-07
2439,5.404017407686597e-07
2440,-3.583476985585055e-07
2441,5.395614785804694e-07
2442,-3.578059929576986e-07
2443,5.387232045862936e-07
2444,-3.572655421852483e-07
2445,5.378869124663203e-07
2446,-3.567263423105265e-07
2447,5.370525959233469e-07
2448,-3.5618838944001577e-07
2449,5.362202486921038e-07
2450,-3.5565167968951625e-07
2451,5.353898645247544e-07
2452,-3.55116209178492e-07
2453,5.345614372032638e-07
2454,-3.5458197404706645e-07
2455,5.337349605336309e-07
2456,-3.5404897045342446e-07
2457,5.329104283527321e-07
2458,-3.5351719457139164e-07
2459,5.320878344949877e-07
2460,-3.529866425841371e-07
2461,5.312671728560205e-07
2462,-3.5245731069456395e-07
2463,5.30448437333617e-07
2464,-3.5192919512082633e-07
2465,5.296316218571405e-07
2466,-3.51402292088308e-07
2467,5.288167203758112e-07
2468,-3.508765978490935e-07
2469,5.28003726862934e-07
2470,-3.503521086607818e-07
2471,5.2719263532014e-07
2472,-3.4982882079946645e-07
2473,5.263834397729033e-07
2474,-3.49306730552021e-07
2475,5.25576134261718e-07
2476,-3.487858342222432e-07
2477,5.247707128575039e-07
2478,-3.482661281326643e-07
2479,5.23967169653685e-07
2480,-3.4774760861672694e-07
2481,5.231654987654743e-07
2482,-3.472302720120789e-07
2483,5.223656943373295e-07
2484,-3.4671411468607245e-07
2485,5.215677505308909e-07
2486,-3.4619913300917786e-07
2487,5.20771661524337e-07
2488,-3.4568532337799856e-07
2489,5.199774215312736e-07
2490,-3.451726821926683e-07
2491,5.191850247840639e-07
2492,-3.4466120586622004e-07
2493,5.183944655306149e-07
2494,-3.4415089082953507e-07
2495,5.176057380472476e-07
2496,-3.436417335330686e-07
2497,5.168188366412261e-07
2498,-3.4313373043316043e-07
2499,5.16033755626819e-07
2500,-3.426268779937889e-07
2501,5.152504893457435e-07
2502,-3.421211727070456e-07
2503,5.144690321633954e-07
2504,-3.4161661107500456e-07
2505,5.136893784683209e-07
2506,-3.411131896027354e-07
2507,5.1291152267202e-07
2508,-3.4061090481553484e-07
2509,5.121354591964421e-07
2510,-3.4010975325785435e-07
2511,5.113611825024414e-07
2512,-3.3960973148586163e-07
2513,5.105886870569808e-07
2514,-3.391108360520298e-07
2515,5.098179673575136e-07
2516,-3.386130635460277e-07
2517,5.090490179235753e-07
2518,-3.381164105525367e-07
2519,5.082818332929908e-07
2520,-3.3762087368039183e-07
2521,5.075164080162153e-07
2522,-3.3712644954141513e-07
2523,5.067527366819668e-07
2524,-3.3663313478039666e-07
2525,5.05990813891358e-07
2526,-3.36140926023168e-07
2527,5.052306342606497e-07
2528,-3.3564981993434415e-07
2529,5.044721924332605e-07
2530,-3.3515981318912456e-07
2531,5.037154830789358e-07
2532,-3.346709024561865e-07
2533,5.029605008728565e-07
2534,-3.3418308443854507e-07
2535,5.022072405280698e-07
2536,-3.3369635583818224e-07
2537,5.014556967589426e-07
2538,-3.33210713373357e-07
2539,5.00705864320691e-07
2540,-3.327261537836158e-07
2541,4.999577379688754e-07
2542,-3.322426738062122e-07
2543,4.992113124982482e-07
2544,-3.317602702023475e-07
2545,4.984665827103249e-07
2546,-3.3127893973303227e-07
2547,4.977235434232166e-07
2548,-3.3079867918500835e-07
2549,4.969821894946799e-07
2550,-3.303194853487832e-07
2551,4.962425157814693e-07
2552,-3.2984135503104327e-07
2553,4.955045171688056e-07
2554,-3.2936428505299315e-07
2555,4.947681885622745e-07
2556,-3.2888827223284074e-07
2557,4.940335248836046e-07
2558,-3.284133134194534e-07
2559,4.933005210755183e-07
2560,-3.2793940547453223e-07
2561,4.92569172105464e-07
2562,-3.274665452307554e-07
2563,4.918394729460084e-07
2564,-3.269947296017492e-07
2565,4.911114186044559e-07
2566,-3.2652395545742594e-07
2567,4.90385004091639e-07
2568,-3.2605421969888063e-07
2569,4.896602244591365e-07
2570,-3.255855192393025e-07
2571,4.889370747528194e-07
2572,-3.251178510021348e-07
2573,4.882155500540685e-07
2574,-3.246512119201383e-07
2575,4.874956454554018e-07
2576,-3.241855989456385e-07
2577,4.867773560736889e-07
2578,-3.23721009027377e-07
2579,4.860606770341807e-07
2580,-3.232574391359697e-07
2581,4.85345603490603e-07
2582,-3.227948862545776e-07
2583,4.846321306140176e-07
2584,-3.2233334737137516e-07
2585,4.839202535865393e-07
2586,-3.218728194964839e-07
2587,4.832099676122812e-07
2588,-3.214132996363631e-07
2589,4.825012679245456e-07
2590,-3.2095478481699723e-07
2591,4.817941497499823e-07
2592,-3.2049727206978937e-07
2593,4.810886083534531e-07
2594,-3.2004075845516665e-07
2595,4.803846390162604e-07
2596,-3.195852410154494e-07
2597,4.79682237029052e-07
2598,-3.1913071682882553e-07
2599,4.789813977045811e-07
2600,-3.1867718297002974e-07
2601,4.782821163698168e-07
2602,-3.1822463653489123e-07
2603,4.775843883740463e-07
2604,-3.1777307461795855e-07
2605,4.768882090838989e-07
2606,-3.1732249433650277e-07
2607,4.7619357388089883e-07
2608,-3.168728928081517e-07
2609,4.7550047816377533e-07
2610,-3.164242671718585e-07
2611,4.748089173476044e-07
2612,-3.1597661456521455e-07
2613,4.741188868648138e-07
2614,-3.15529932146733e-07
2615,4.7343038217318873e-07
2616,-3.150842170774403e-07
2617,4.72743398736559e-07
2618,-3.146394665365733e-07
2619,4.7205793203601173e-07
2620,-3.1419567771014457e-07
2621,4.7137397757826986e-07
2622,-3.1375284778750375e-07
2623,4.7069153088297645e-07
2624,-3.1331097397976325e-07
2625,4.700105874815561e-07
2626,-3.12870053500508e-07
2627,4.693311429188192e-07
2628,-3.1243008358103976e-07
2629,4.686531927727566e-07
2630,-3.1199106145429306e-07
2631,4.6797673262443125e-07
2632,-3.115529843702296e-07
2633,4.6730175807756215e-07
2634,-3.1111584957654184e-07
2635,4.666282647452856e-07
2636,-3.106796543514125e-07
2637,4.6595624826369816e-07
2638,-3.1024439596451124e-07
2639,4.6528570428143124e-07
2640,-3.098100717047753e-07
2641,4.6461662846463144e-07
2642,-3.0937667887161363e-07
2643,4.6394901649519844e-07
2644,-3.089442147737926e-07
2645,4.6328286406763417e-07
2646,-3.0851267671604414e-07
2647,4.6261816689766764e-07
2648,-3.080820620346299e-07
2649,4.6195492071799207e-07
2650,-3.0765236806327224e-07
2651,4.6129312126779816e-07
2652,-3.07223592142873e-07
2653,4.606327643122064e-07
2654,-3.0679573163250866e-07
2655,4.599738456271614e-07
2656,-3.063687839018154e-07
2657,4.5931636100153297e-07
2658,-3.059427463145494e-07
2659,4.5866030624281073e-07
2660,-3.0551761626486983e-07
2661,4.5800567717789635e-07
2662,-3.0509339113504554e-07
2663,4.5735246964226867e-07
2664,-3.0467006833228787e-07
2665,4.5670067948902773e-07
2666,-3.0424764527374016e-07
2667,4.5605030258197394e-07
2668,-3.0382611938169744e-07
2669,4.5540133481314113e-07
2670,-3.0340548807864e-07
2671,4.5475377207502466e-07
2672,-3.029857487991735e-07
2673,4.541076102874385e-07
2674,-3.025668990095432e-07
2675,4.534628453744354e-07
2676,-3.0214893615929126e-07
2677,4.5281947327760567e-07
2678,-3.0173185771668014e-07
2679,4.521774899573741e-07
2680,-3.0131566115391937e-07
2681,4.515368913882724e-07
2682,-3.00900343962347e-07
2683,4.5089767355917676e-07
2684,-3.004859036325756e-07
2685,4.502598324625572e-07
2686,-3.0007233767520873e-07
2687,4.496233641258832e-07
2688,-2.9965964360429993e-07
2689,4.489882645753087e-07
2690,-2.9924781892292483e-07
2691,4.4835452985711876e-07
2692,-2.988368611734709e-07
2693,4.4772215603564974e-07
2694,-2.9842676790230357e-07
2695,4.470911391788714e-07
2696,-2.9801753664857e-07
2697,4.464614753722863e-07
2698,-2.9760916496839113e-07
2699,4.4583316072930033e-07
2700,-2.9720165043400564e-07
2701,4.452061913589968e-07
2702,-2.9679499060926963e-07
2703,4.4458056339060417e-07
2704,-2.963891830873983e-07
2705,4.439562729797912e-07
2706,-2.959842254518947e-07
2707,4.43333316273072e-07
2708,-2.955801153045897e-07
2709,4.4271168944467923e-07
2710,-2.951768502596782e-07
2711,4.420913886847392e-07
2712,-2.9477442793092325e-07
2713,4.4147241019094447e-07
2714,-2.9437284593660875e-07
2715,4.4085475017850966e-07
2716,-2.939721019208719e-07
2717,4.4023840487729877e-07
2718,-2.9357219351934916e-07
2719,4.3962337052021043e-07
2720,-2.931731183820636e-07
2721,4.3900964336577375e-07
2722,-2.927748741767315e-07
2723,4.3839721968031736e-07
2724,-2.9237745856469184e-07
2725,4.3778609574859753e-07
2726,-2.919808692163081e-07
2727,4.371762678630992e-07
2728,-2.9158510381793737e-07
2729,4.3656773232912744e-07
2730,-2.9119016006243623e-07
2731,4.359604854727189e-07
2732,-2.9079603565863747e-07
2733,4.353545236228681e-07
2734,-2.904027283030021e-07
2735,4.347498431253721e-07
2736,-2.900102357104086e-07
2737,4.3414644034727685e-07
2738,-2.8961855561260787e-07
2739,4.3354431166170206e-07
2740,-2.8922768574025e-07
2741,4.3294345344649064e-07
2742,-2.8883762382773133e-07
2743,4.323438621054754e-07
2744,-2.884483676318637e-07
2745,4.317455340545414e-07
2746,-2.880599149026889e-07
2747,4.3114846570157784e-07
2748,-2.8767226340275653e-07
2749,4.305526535013067e-07
2750,-2.872854109064788e-07
2751,4.299580939052809e-07
2752,-2.868993551877047e-07
2753,4.293647833674576e-07
2754,-2.8651409404547986e-07
2755,4.287727183569513e-07
2756,-2.861296252708077e-07
2757,4.2818189536650746e-07
2758,-2.8574594665945923e-07
2759,4.2759231090417077e-07
2760,-2.853630560307334e-07
2761,4.270039614778898e-07
2762,-2.849809511860152e-07
2763,4.2641684360911644e-07
2764,-2.8459962997044737e-07
2765,4.258309538329645e-07
2766,-2.842190902023535e-07
2767,4.252462887041564e-07
2768,-2.8383932973742575e-07
2769,4.246628447812418e-07
2770,-2.834603464072406e-07
2771,4.240806186347562e-07
2772,-2.830821380832306e-07
2773,4.234996068583557e-07
2774,-2.8270470261325934e-07
2775,4.229198060371303e-07
2776,-2.8232803787762845e-07
2777,4.223412127972535e-07
2778,-2.819521417554035e-07
2779,4.2176382374399725e-07
2780,-2.8157701212559627e-07
2781,4.211876355200055e-07
2782,-2.812026468817984e-07
2783,4.206126447680999e-07
2784,-2.808290439242979e-07
2785,4.20038848146774e-07
2786,-2.8045620116403645e-07
2787,4.194662423211022e-07
2788,-2.8008411651198044e-07
2789,4.188948239684922e-07
2790,-2.7971278788647504e-07
2791,4.1832458978841893e-07
2792,-2.793422132297793e-07
2793,4.177555364846914e-07
2794,-2.7897239045880403e-07
2795,4.171876607642805e-07
2796,-2.7860331752808564e-07
2797,4.1662095936038903e-07
2798,-2.782349923839109e-07
2799,4.1605542900597277e-07
2800,-2.7786741298734594e-07
2801,4.1549106645527706e-07
2802,-2.775005772988083e-07
2803,4.14927868466961e-07
2804,-2.7713448328706286e-07
2805,4.143658318051738e-07
2806,-2.7676912893225703e-07
2807,4.1380495326808633e-07
2808,-2.7640451222963023e-07
2809,4.132452296405238e-07
2810,-2.7604063115111146e-07
2811,4.1268665772494905e-07
2812,-2.7567748371045234e-07
2813,4.121292343495199e-07
2814,-2.7531506791546226e-07
2815,4.1157295633488866e-07
2816,-2.749533817611044e-07
2817,4.1101782051440726e-07
2818,-2.7459242328373955e-07
2819,4.1046382373385096e-07
2820,-2.7423219050443146e-07
2821,4.0991096287060396e-07
2822,-2.7387268145657033e-07
2823,4.0935923478877824e-07
2824,-2.7351389417192054e-07
2825,4.088086363659819e-07
2826,-2.7315582670668074e-07
2827,4.0825916450198917e-07
2828,-2.7279847711007367e-07
2829,4.0771081609435236e-07
2830,-2.7244184343733157e-07
2831,4.0716358805898424e-07
2832,-2.720859237611267e-07
2833,4.06617477321726e-07
2834,-2.717307161504454e-07
2835,4.060724808172267e-07
2836,-2.7137621868803415e-07
2837,4.05528595493741e-07
2838,-2.710224294545308e-07
2839,4.0498581830507813e-07
2840,-2.706693465456683e-07
2841,4.044441462170605e-07
2842,-2.703169680552702e-07
2843,4.0390357621376863e-07
2844,-2.699652920955795e-07
2845,4.033641052761432e-07
2846,-2.696143167714177e-07
2847,4.0282573040904903e-07
2848,-2.692640402072922e-07
2849,4.022884486088074e-07
2850,-2.689144605176746e-07
2851,4.0175225690729615e-07
2852,-2.6856557584831606e-07
2853,4.012171523295758e-07
2854,-2.682173843205624e-07
2855,4.006831319115221e-07
2856,-2.678698840841411e-07
2857,4.001501927024612e-07
2858,-2.675230732910794e-07
2859,3.996183317642376e-07
2860,-2.671769500945436e-07
2861,3.9908754616783153e-07
2862,-2.6683151265516235e-07
2863,3.9855783298710516e-07
2864,-2.664867591449998e-07
2865,3.980291893195092e-07
2866,-2.661426877320374e-07
2867,3.975016122553884e-07
2868,-2.657992965990926e-07
2869,3.9697509890779454e-07
2870,-2.6545658393593984e-07
2871,3.964496463933709e-07
2872,-2.6511454793127863e-07
2873,3.9592525184626925e-07
2874,-2.6477318678754934e-07
2875,3.9540191240115825e-07
2876,-2.644324987053627e-07
2877,3.94879625207959e-07
2878,-2.640924818993382e-07
2879,3.9435838742070646e-07
2880,-2.6375313458376807e-07
2881,3.9383819621209785e-07
2882,-2.6341445497714384e-07
2883,3.9331904875302316e-07
2884,-2.6307644131307704e-07
2885,3.9280094223341046e-07
2886,-2.627390918258403e-07
2887,3.9228387385322506e-07
2888,-2.6240240475692135e-07
2889,3.917678408145047e-07
2890,-2.6206637834822314e-07
2891,3.9125284033403193e-07
2892,-2.617310108542216e-07
2893,3.9073886963235127e-07
2894,-2.613963005386143e-07
2895,3.902259259462358e-07
2896,-2.610622456541522e-07
2897,3.8971400651707607e-07
2898,-2.607288444745369e-07
2899,3.8920310860224235e-07
2900,-2.603960952775069e-07
2901,3.8869322945709385e-07
2902,-2.6006399634198564e-07
2903,3.88184366356408e-07
2904,-2.5973254595818927e-07
2905,3.876765165817933e-07
2906,-2.5940174241080476e-07
2907,3.8716967742018984e-07
2908,-2.5907158400168695e-07
2909,3.8666384616854216e-07
2910,-2.5874206903612144e-07
2911,3.861590201356364e-07
2912,-2.5841319582280727e-07
2913,3.856551966372148e-07
2914,-2.58084962676133e-07
2915,3.851523730002609e-07
2916,-2.577573679172035e-07
2917,3.8465054656067923e-07
2918,-2.5743040986691567e-07
2919,3.8414971465868985e-07
2920,-2.571040868624667e-07
2921,3.836498746475958e-07
2922,-2.5677839724115267e-07
2923,3.831510238876199e-07
2924,-2.5645333934237123e-07
2925,3.826531597474934e-07
2926,-2.5612891151497774e-07
2927,3.8215627961395233e-07
2928,-2.558051121122509e-07
2929,3.8166038086575194e-07
2930,-2.5548193949255707e-07
2931,3.811654609002028e-07
2932,-2.551593920193608e-07
2933,3.8067151712594e-07
2934,-2.548374680642503e-07
2935,3.8017854695395013e-07
2936,-2.545161659994385e-07
2937,3.79686547805123e-07
2938,-2.5419548420819383e-07
2939,3.7919551711689483e-07
2940,-2.538754210767253e-07
2941,3.7870545232061907e-07
2942,-2.535559749884547e-07
2943,3.7821635086261126e-07
2944,-2.532371443405824e-07
2945,3.7772821020126143e-07
2946,-2.529189275527446e-07
2947,3.7724102780554064e-07
2948,-2.5260132300939614e-07
2949,3.767548011472181e-07
2950,-2.5228432913021656e-07
2951,3.7626952770404754e-07
2952,-2.519679443332213e-07
2953,3.7578520497003904e-07
2954,-2.516521670378517e-07
2955,3.753018304373595e-07
2956,-2.513369956706421e-07
2957,3.748194016198766e-07
2958,-2.5102242866978993e-07
2959,3.743379160236141e-07
2960,-2.5070846446312854e-07
2961,3.7385737117462535e-07
2962,-2.503951015065352e-07
2963,3.733777646048028e-07
2964,-2.500823382342709e-07
2965,3.7289909385652734e-07
2966,-2.4977017310752166e-07
2967,3.7242135647308854e-07
2968,-2.494586045778753e-07
2969,3.7194455000545195e-07
2970,-2.491476311166809e-07
2971,3.7146867202259564e-07
2972,-2.48837251184548e-07
2973,3.70993720093922e-07
2974,-2.485274632522662e-07
2975,3.7051969180464043e-07
2976,-2.4821826580156384e-07
2977,3.700465847284776e-07
2978,-2.4790965731472465e-07
2979,3.695743964702284e-07
2980,-2.476016362843273e-07
2981,3.6910312462931e-07
2982,-2.472942011929555e-07
2983,3.6863276682056615e-07
2984,-2.469873505422704e-07
2985,3.681633206599697e-07
2986,-2.466810828281214e-07
2987,3.6769478377321346e-07
2988,-2.4637539656888463e-07
2989,3.672271537946051e-07
2990,-2.460702902714796e-07
2991,3.667604283640206e-07
2992,-2.4576576245153695e-07
2993,3.662946051345129e-07
2994,-2.4546181162784616e-07
2995,3.6582968176482384e-07
2996,-2.451584363259083e-07
2997,3.653656559168223e-07
2998,-2.4485563508182294e-07
2999,3.649025252607871e-07
3000,-2.4455340642856677e-07
3001,3.644402874775368e-07
3002,-2.4425174890631924e-07
3003,3.6397894026027144e-07
3004,-2.4395066105867236e-07
3005,3.6351848130126946e-07
3006,-2.4365014143573135e-07
3007,3.630589082978614e-07
3008,-2.4335018859636356e-07
3009,3.6260021896333716e-07
3010,-2.4305080109045956e-07
3011,3.6214241102180014e-07
3012,-2.4275197748707714e-07
3013,3.6168548219160444e-07
3014,-2.4245371634824657e-07
3015,3.6122943020400917e-07
3016,-2.42156016257907e-07
3017,3.607742528009128e-07
3018,-2.418588757849026e-07
3019,3.603199477279066e-07
3020,-2.4156229351159647e-07
3021,3.5986651273965305e-07
3022,-2.412662680277471e-07
3023,3.5941394559971365e-07
3024,-2.4097079791678627e-07
3025,3.58962244076474e-07
3026,-2.406758817806299e-07
3027,3.585114059437626e-07
3028,-2.403815182154703e-07
3029,3.5806142898202926e-07
3030,-2.4008770582912187e-07
3031,3.5761231099012185e-07
3032,-2.3979444322778037e-07
3033,3.571640497581961e-07
3034,-2.395017290201586e-07
3035,3.567166430926653e-07
3036,-2.3920956183166605e-07
3037,3.562700888055667e-07
3038,-2.389179402800193e-07
3039,3.558243847141358e-07
3040,-2.3862686298830434e-07
3041,3.55379528645925e-07
3042,-2.383363285941984e-07
3043,3.549355184272936e-07
3044,-2.3804633572521654e-07
3045,3.544923519116292e-07
3046,-2.377568830278558e-07
3047,3.54050026930361e-07
3048,-2.3746796913690237e-07
3049,3.536085413425855e-07
3050,-2.3717959270793377e-07
3051,3.531678930086541e-07
3052,-2.3689175238768836e-07
3053,3.527280797997439e-07
3054,-2.3660444683415645e-07
3055,3.522890995848577e-07
3056,-2.363176747088752e-07
3057,3.5185095024653304e-07
3058,-2.3603143467456604e-07
3059,3.514136296635766e-07
3060,-2.3574572539887942e-07
3061,3.5097713574638904e-07
3062,-2.354605455600274e-07
3063,3.505414663820452e-07
3064,-2.35175893830924e-07
3065,3.501066194826545e-07
3066,-2.3489176889911104e-07
3067,3.4967259296613416e-07
3068,-2.3460816944228697e-07
3069,3.4923938474894924e-07
3070,-2.3432509415280472e-07
3071,3.488069927616643e-07
3072,-2.3404254173145827e-07
3073,3.483754149400196e-07
3074,-2.337605108553376e-07
3075,3.479446492130816e-07
3076,-2.3347900025507004e-07
3077,3.4751469354385264e-07
3078,-2.3319800861560962e-07
3079,3.470855458690769e-07
3080,-2.3291753465410526e-07
3081,3.4665720416548475e-07
3082,-2.3263757708705502e-07
3083,3.462296663917602e-07
3084,-2.3235813462786013e-07
3085,3.45802930519999e-07
3086,-2.320792060033157e-07
3087,3.453769945324058e-07
3088,-2.3180078993940104e-07
3089,3.449518564144861e-07
3090,-2.3152288515812767e-07
3091,3.44527514158164e-07
3092,-2.3124549040060437e-07
3093,3.4410396576240933e-07
3094,-2.3096860440311465e-07
3095,3.436812092307801e-07
3096,-2.306922259116643e-07
3097,3.4325924257559475e-07
3098,-2.3041635366980276e-07
3099,3.4283806381257393e-07
3100,-2.3014098642361015e-07
3101,3.424176709694307e-07
3102,-2.2986612293011568e-07
3103,3.4199806207652125e-07
3104,-2.2959176194660883e-07
3105,3.415792351622963e-07
3106,-2.2931790223106956e-07
3107,3.4116118827486197e-07
3108,-2.290445425552566e-07
3109,3.4074391946073457e-07
3110,-2.287716816811643e-07
3111,3.4032742677612243e-07
3112,-2.28499318387756e-07
3113,3.399117082859359e-07
3114,-2.2822745144498618e-07
3115,3.3949676204960913e-07
3116,-2.2795607963950196e-07
3117,3.390825861449053e-07
3118,-2.2768520175438528e-07
3119,3.3866917864505274e-07
3120,-2.2741481657298086e-07
3121,3.382565376402614e-07
3122,-2.2714492289658117e-07
3123,3.37844661218239e-07
3124,-2.2687551950904592e-07
3125,3.3743354748095714e-07
3126,-2.2660660521886573e-07
3127,3.3702319452631766e-07
3128,-2.2633817882700452e-07
3129,3.3661360046117114e-07
3130,-2.2607023913466054e-07
3131,3.362047634069262e-07
3132,-2.2580278495425748e-07
3133,3.3579668148049633e-07
3134,-2.2553581510167819e-07
3135,3.353893528108536e-07
3136,-2.2526932839240975e-07
3137,3.3498277552644575e-07
3138,-2.2500332365511662e-07
3139,3.3457694776245084e-07
3140,-2.2473779970421077e-07
3141,3.341718676691968e-07
3142,-2.2447275537162365e-07
3143,3.337675333956475e-07
3144,-2.24208189490663e-07
3145,3.3336394310292157e-07
3146,-2.2394410089683962e-07
3147,3.3296109493445547e-07
3148,-2.2368048842509762e-07
3149,3.325589870702833e-07
3150,-2.2341735092775444e-07
3151,3.3215761767555607e-07
3152,-2.2315468724465167e-07
3153,3.3175698494188933e-07
3154,-2.2289249622241e-07
3155,3.31357087041549e-07
3156,-2.226307767168689e-07
3157,3.309579221659358e-07
3158,-2.223695275877507e-07
3159,3.3055948850818563e-07
3160,-2.2210874769015768e-07
3161,3.3016178427480814e-07
3162,-2.2184843589967616e-07
3163,3.297648076672231e-07
3164,-2.2158859106228285e-07
3165,3.293685568977578e-07
3166,-2.213292120676267e-07
3167,3.289730301868915e-07
3168,-2.2107029778228532e-07
3169,3.28578225752797e-07
3170,-2.2081184708852768e-07
3171,3.2818414182778005e-07
3172,-2.2055385885715064e-07
3173,3.2779077664254634e-07
3174,-2.2029633198049925e-07
3175,3.273981284336572e-07
3176,-2.2003926534304298e-07
3177,3.2700619545134254e-07
3178,-2.197826578426813e-07
3179,3.266149759442896e-07
3180,-2.1952650836289794e-07
3181,3.262244681646637e-07
3182,-2.1927081580836457e-07
3183,3.2583467037606336e-07
3184,-2.19015579078688e-07
3185,3.2544558084373667e-07
3186,-2.187607970837022e-07
3187,3.2505719783697414e-07
3188,-2.1850646871834637e-07
3189,3.246695196345922e-07
3190,-2.1825259290554682e-07
3191,3.242825445210937e-07
3192,-2.1799916855390898e-07
3193,3.238962707775179e-07
3194,-2.1774619458003579e-07
3195,3.235106966992257e-07
3196,-2.1749366991411194e-07
3197,3.2312582058312484e-07
3198,-2.1724159346926415e-07
3199,3.227416407324694e-07
3200,-2.1698996418325752e-07
3201,3.223581554581254e-07
3202,-2.1673878096738862e-07
3203,3.2197536306933546e-07
3204,-2.164880427725354e-07
3205,3.2159326188282663e-07
3206,-2.162377485352342e-07
3207,3.212118502244925e-07
3208,-2.1598789719270467e-07
3209,3.208311264248827e-07
3210,-2.157384876902913e-07
3211,3.204510888153536e-07
3212,-2.1548951896987507e-07
3213,3.2007173573791205e-07
3214,-2.152409899827124e-07
3215,3.196930655269209e-07
3216,-2.1499289968135272e-07
3217,3.193150765412703e-07
3218,-2.147452470248726e-07
3219,3.189377671270933e-07
3220,-2.1449803096932968e-07
3221,3.18561135651452e-07
3222,-2.1425125048000114e-07
3223,3.1818518047315547e-07
3224,-2.140049045167934e-07
3225,3.1780989995548066e-07
3226,-2.137589920576479e-07
3227,3.1743529248138755e-07
3228,-2.1351351206594415e-07
3229,3.17061356427899e-07
3230,-2.1326846351827014e-07
3231,3.166880901722507e-07
3232,-2.130238453947575e-07
3233,3.1631549210696546e-07
3234,-2.127796566719544e-07
3235,3.1594356062592056e-07
3236,-2.1253589633656985e-07
3237,3.1557229412591216e-07
3238,-2.1229256337694923e-07
3239,3.1520169101147323e-07
3240,-2.1204965677631575e-07
3241,3.1483174968806235e-07
3242,-2.1180717553460758e-07
3243,3.1446246856997443e-07
3244,-2.1156511864393724e-07
3245,3.140938460714006e-07
3246,-2.1132348510596158e-07
3247,3.1372588061909524e-07
3248,-2.110822739121831e-07
3249,3.13358570636574e-07
3250,-2.1084148408773232e-07
3251,3.129919145557736e-07
3252,-2.106011146266192e-07
3253,3.1262591081158753e-07
3254,-2.1036116453662616e-07
3255,3.1226055784604126e-07
3256,-2.101216328402994e-07
3257,3.1189585411066335e-07
3258,-2.0988251854339683e-07
3259,3.1153179804689354e-07
3260,-2.096438206727386e-07
3261,3.111683881122261e-07
3262,-2.0940553825236998e-07
3263,3.1080562276616583e-07
3264,-2.0916767030608354e-07
3265,3.1044350047698533e-07
3266,-2.089302158571371e-07
3267,3.100820197096015e-07
3268,-2.0869317393869548e-07
3269,3.09721178939398e-07
3270,-2.084565435851102e-07
3271,3.0936097663760517e-07
3272,-2.0822032383630496e-07
3273,3.090014112932399e-07
3274,-2.079845137321013e-07
3275,3.0864248139089373e-07
3276,-2.0774911230206637e-07
3277,3.0828418542243756e-07
3278,-2.0751411860683719e-07
3279,3.079265218910496e-07
3280,-2.0727953168297898e-07
3281,3.075694892827169e-07
3282,-2.0704535059494153e-07
3283,3.0721308611327417e-07
3284,-2.0681157438210313e-07
3285,3.0685731088910917e-07
3286,-2.0657820210647948e-07
3287,3.0650216212848395e-07
3288,-2.0634523282603413e-07
3289,3.061476383372807e-07
3290,-2.0611266560954666e-07
3291,3.057937380437452e-07
3292,-2.0588049951269218e-07
3293,3.0544045977983447e-07
3294,-2.0564873360248194e-07
3295,3.050878020766276e-07
3296,-2.054173669545705e-07
3297,3.047357634686465e-07
3298,-2.05186398637133e-07
3299,3.0438434249122845e-07
3300,-2.049558277281724e-07
3301,3.0403353768845723e-07
3302,-2.0472565330710039e-07
3303,3.0368334761630524e-07
3304,-2.0449587445190944e-07
3305,3.033337708213465e-07
3306,-2.042664902468213e-07
3307,3.0298480586656e-07
3308,-2.0403749977913762e-07
3309,3.02636451305754e-07
3310,-2.038089021402497e-07
3311,3.0228870571219446e-07
3312,-2.035806964094835e-07
3313,3.0194156765201026e-07
3314,-2.03352881696251e-07
3315,3.015950357015741e-07
3316,-2.031254570918792e-07
3317,3.012491084349463e-07
3318,-2.02898421693693e-07
3319,3.0090378443809933e-07
3320,-2.0267177460078242e-07
3321,3.0055906229839666e-07
3322,-2.02445514925904e-07
3323,3.002149406057852e-07
3324,-2.0221964177051153e-07
3325,2.998714179519407e-07
3326,-2.0199415424724342e-07
3327,2.995284929460713e-07
3328,-2.017690514741823e-07
3329,2.991861641814258e-07
3330,-2.0154433254446553e-07
3331,2.988444302645637e-07
3332,-2.0131999660108747e-07
3333,2.9850328981494956e-07
3334,-2.0109604275347436e-07
3335,2.9816274144286367e-07
3336,-2.008724701186606e-07
3337,2.9782278376902623e-07
3338,-2.0064927783285265e-07
3339,2.9748341541907213e-07
3340,-2.0042646501793885e-07
3341,2.97144635018537e-07
3342,-2.0020403080657954e-07
3343,2.9680644119593786e-07
3344,-1.9998197432549958e-07
3345,2.9646883259052443e-07
3346,-1.9976029471698874e-07
3347,2.9613180784679274e-07
3348,-1.995389911116869e-07
3349,2.9579536560043456e-07
3350,-1.9931806265952092e-07
3351,2.9545950450371676e-07
3352,-1.9909750849769357e-07
3353,2.9512422320543363e-07
3354,-1.9887732776672023e-07
3355,2.94789520360668e-07
3356,-1.9865751961938372e-07
3357,2.944553946302781e-07
3358,-1.9843808320831802e-07
3359,2.941218446804252e-07
3360,-1.9821901767698454e-07
3361,2.9378886917480845e-07
3362,-1.980003221932807e-07
3363,2.934564667856503e-07
3364,-1.977819959032165e-07
3365,2.9312463617941524e-07
3366,-1.9756403797147136e-07
3367,2.9279337604663534e-07
3368,-1.9734644756000335e-07
3369,2.9246268506903653e-07
3370,-1.9712922382938944e-07
3371,2.921325619273885e-07
3372,-1.9691236595293574e-07
3373,2.9180300531524756e-07
3374,-1.9669587309746045e-07
3375,2.914740139267942e-07
3376,-1.9647974443392436e-07
3377,2.9114558645801786e-07
3378,-1.9626397913371722e-07
3379,2.908177216061487e-07
3380,-1.9604857637845285e-07
3381,2.904904180832208e-07
3382,-1.9583353534512517e-07
3383,2.901636746014487e-07
3384,-1.9561885521390332e-07
3385,2.8983748986599643e-07
3386,-1.9540453516504935e-07
3387,2.8951186259305963e-07
3388,-1.951905743900832e-07
3389,2.891867915089623e-07
3390,-1.9497697207638664e-07
3391,2.8886227533074027e-07
3392,-1.94763727406105e-07
3393,2.8853831279422286e-07
3394,-1.945508395894947e-07
3395,2.8821490262299586e-07
3396,-1.9433830780448434e-07
3397,2.878920435537483e-07
3398,-1.9412613125647975e-07
3399,2.8756973432882916e-07
3400,-1.9391430914336955e-07
3401,2.8724797368391e-07
3402,-1.9370284066186728e-07
3403,2.8692676037299026e-07
3404,-1.9349172502550504e-07
3405,2.866060931379202e-07
3406,-1.9328096143521084e-07
3407,2.862859707311046e-07
3408,-1.9307054910324024e-07
3409,2.859663919163566e-07
3410,-1.9286048723119835e-07
3411,2.856473554509188e-07
3412,-1.9265077503877135e-07
3413,2.853288600952424e-07
3414,-1.9244141174748914e-07
3415,2.850109046174953e-07
3416,-1.9223239656370652e-07
3417,2.8469348778740007e-07
3418,-1.920237287116279e-07
3419,2.843766083836311e-07
3420,-1.9181540741060943e-07
3421,2.840602651814173e-07
3422,-1.9160743189300627e-07
3423,2.8374445696315014e-07
3424,-1.9139980137625775e-07
3425,2.834291825121517e-07
3426,-1.911925150933582e-07
3427,2.831144406128898e-07
3428,-1.9098557226977655e-07
3429,2.8280023006386163e-07
3430,-1.907789721464214e-07
3431,2.824865496542684e-07
3432,-1.905727139514313e-07
3433,2.8217339818504105e-07
3434,-1.90366796925942e-07
3435,2.8186077445783164e-07
3436,-1.9016122030298467e-07
3437,2.815486772803199e-07
3438,-1.8995598333518004e-07
3439,2.8123710546084916e-07
3440,-1.897510852573028e-07
3441,2.809260578024467e-07
3442,-1.8954652531605366e-07
3443,2.8061553313290823e-07
3444,-1.8934230276112103e-07
3445,2.8030553026608485e-07
3446,-1.8913841683933552e-07
3447,2.7999604802185597e-07
3448,-1.8893486680445036e-07
3449,2.7968708522865035e-07
3450,-1.887316519145334e-07
3451,2.793786407130341e-07
3452,-1.8852877141883386e-07
3453,2.7907071331160094e-07
3454,-1.8832622457688508e-07
3455,2.7876330185582774e-07
3456,-1.8812401065471794e-07
3457,2.7845640518319835e-07
3458,-1.8792212891053146e-07
3459,2.781500221354862e-07
3460,-1.877205786058361e-07
3461,2.7784415156357245e-07
3462,-1.8751935901020368e-07
3463,2.775387923115139e-07
3464,-1.8731846939289702e-07
3465,2.772339432329019e-07
3466,-1.8711790902330342e-07
3467,2.769296031820825e-07
3468,-1.8691767717481505e-07
3469,2.7662577101845205e-07
3470,-1.867177731182595e-07
3471,2.7632244559541234e-07
3472,-1.8651819613766318e-07
3473,2.760196257917003e-07
3474,-1.8631894550507897e-07
3475,2.757173104653585e-07
3476,-1.8612002050182824e-07
3477,2.7541549849109344e-07
3478,-1.859214204133182e-07
3479,2.7511418874167103e-07
3480,-1.8572314452203545e-07
3481,2.7481338009293046e-07
3482,-1.8552519211484374e-07
3483,2.7451307142774413e-07
3484,-1.8532756248249493e-07
3485,2.7421326162881994e-07
3486,-1.8513025491251064e-07
3487,2.7391394958952527e-07
3488,-1.8493326869907654e-07
3489,2.7361513418499693e-07
3490,-1.8473660313479612e-07
3491,2.7331681431865856e-07
3492,-1.8454025751647002e-07
3493,2.730189888885867e-07
3494,-1.8434423114336595e-07
3495,2.7272165678736296e-07
3496,-1.8414852330931084e-07
3497,2.724248169195434e-07
3498,-1.8395313333635034e-07
3499,2.721284681953884e-07
3500,-1.837580605093924e-07
3501,2.718326095122892e-07
3502,-1.8356330413830863e-07
3503,2.715372397934488e-07
3504,-1.8336886353259392e-07
3505,2.712423579466652e-07
3506,-1.8317473800391525e-07
3507,2.709479628907548e-07
3508,-1.8298092686157276e-07
3509,2.7065405354736253e-07
3510,-1.8278742941559553e-07
3511,2.703606288379975e-07
3512,-1.8259424499411277e-07
3513,2.7006768769052943e-07
3514,-1.8240137289750988e-07
3515,2.697752290314332e-07
3516,-1.8220881245796945e-07
3517,2.694832518026556e-07
3518,-1.820165629950979e-07
3519,2.691917549286177e-07
3520,-1.8182462382229637e-07
3521,2.689007373531208e-07
3522,-1.816329942755767e-07
3523,2.686101980163119e-07
3524,-1.814416736769895e-07
3525,2.683201358622994e-07
3526,-1.812506613559533e-07
3527,2.6803054983748395e-07
3528,-1.8105995664465076e-07
3529,2.677414388961904e-07
3530,-1.8086955886714354e-07
3531,2.6745280198686694e-07
3532,-1.8067946736692628e-07
3533,2.6716463806518226e-07
3534,-1.8048968147090225e-07
3535,2.6687694609235455e-07
3536,-1.8030020053179095e-07
3537,2.6658972503440665e-07
3538,-1.801110238719549e-07
3539,2.6630297384656727e-07
3540,-1.79922150840075e-07
3541,2.6601669150074545e-07
3542,-1.797335807818538e-07
3543,2.657308769688142e-07
3544,-1.79545313036452e-07
3545,2.654455292196159e-07
3546,-1.7935734695659345e-07
3547,2.6516064723380337e-07
3548,-1.7916968188853835e-07
3549,2.64876229984809e-07
3550,-1.7898231717785454e-07
3551,2.6459227646007115e-07
3552,-1.7879525217899476e-07
3553,2.6430878564482517e-07
3554,-1.7860848624760078e-07
3555,2.640257565187048e-07
3556,-1.7842201874257922e-07
3557,2.637431880731888e-07
3558,-1.782358490143936e-07
3559,2.634610793076571e-07
3560,-1.7804997641942597e-07
3561,2.6317942921191377e-07
3562,-1.778644003246285e-07
3563,2.6289823678483057e-07
3564,-1.776791200955937e-07
3565,2.6261750103153233e-07
3566,-1.774941350928447e-07
3567,2.623372209506391e-07
3568,-1.7730944467722334e-07
3569,2.620573955466397e-07
3570,-1.771250482246936e-07
3571,2.6177802383552286e-07
3572,-1.7694094509507612e-07
3573,2.6149910482747065e-07
3574,-1.767571346675942e-07
3575,2.612206375367659e-07
3576,-1.7657361630902498e-07
3577,2.6094262097542523e-07
3578,-1.7639038940086916e-07
3579,2.6066505417097103e-07
3580,-1.7620745331320606e-07
3581,2.6038793614164963e-07
3582,-1.7602480742296167e-07
3583,2.601112659138947e-07
3584,-1.758424511216852e-07
3585,2.5983504251670576e-07
3586,-1.7566038376440683e-07
3587,2.595592649777879e-07
3588,-1.7547860476157145e-07
3589,2.592839323303353e-07
3590,-1.7529711348366367e-07
3591,2.5900904361367205e-07
3592,-1.751159093195269e-07
3593,2.5873459787117634e-07
3594,-1.7493499165654595e-07
3595,2.5846059413113455e-07
3596,-1.74754359882048e-07
3597,2.5818703144275295e-07
3598,-1.74574013393024e-07
3599,2.579139088565176e-07
3600,-1.7439395157543665e-07
3601,2.576412254183879e-07
3602,-1.7421417382803113e-07
3603,2.573689801774052e-07
3604,-1.740346795463451e-07
3605,2.570971721880205e-07
3606,-1.7385546812741704e-07
3607,2.568258005137031e-07
3608,-1.736765389641438e-07
3609,2.565548642083889e-07
3610,-1.7349789146765704e-07
3611,2.562843623339253e-07
3612,-1.73319525032835e-07
3613,2.5601429395214204e-07
3614,-1.7314143906711874e-07
3615,2.5574465812923414e-07
3616,-1.7296363297327754e-07
3617,2.55475453942144e-07
3618,-1.7278610616165694e-07
3619,2.552066804567213e-07
3620,-1.7260885803544237e-07
3621,2.549383367491481e-07
3622,-1.7243188801200016e-07
3623,2.5467042189899904e-07
3624,-1.7225519549808102e-07
3625,2.544029349797308e-07
3626,-1.7207877991037003e-07
3627,2.5413587507650517e-07
3628,-1.7190264066467437e-07
3629,2.5386924127512814e-07
3630,-1.7172677717209616e-07
3631,2.5360303265480007e-07
3632,-1.7155118884975716e-07
3633,2.5333724831455266e-07
3634,-1.7137587512669576e-07
3635,2.530718873411412e-07
3636,-1.7120083541593122e-07
3637,2.5280694883091803e-07
3638,-1.710260691417489e-07
3639,2.52542431874635e-07
3640,-1.7085157572799615e-07
3641,2.5227833557816047e-07
3642,-1.7067735460564923e-07
3643,2.520146590411874e-07
3644,-1.7050340519697334e-07
3645,2.5175140136723125e-07
3646,-1.7032972692706274e-07
3647,2.5148856165869666e-07
3648,-1.701563192337618e-07
3649,2.5122613902728286e-07
3650,-1.6998318155092247e-07
3651,2.509641325834553e-07
3652,-1.6981031330121956e-07
3653,2.507025414404645e-07
3654,-1.6963771392739175e-07
3655,2.504413647187086e-07
3656,-1.694653828621527e-07
3657,2.50180601529697e-07
3658,-1.6929331953753256e-07
3659,2.499202509947763e-07
3660,-1.6912152340468573e-07
3661,2.496603122403408e-07
3662,-1.6894999390404564e-07
3663,2.494007843865842e-07
3664,-1.687787304682827e-07
3665,2.4914166656634754e-07
3666,-1.68607732545558e-07
3667,2.488829579073249e-07
3668,-1.6843699958004124e-07
3669,2.4862465753980183e-07
3670,-1.6826653101971906e-07
3671,2.483667645996765e-07
3672,-1.680963263156687e-07
3673,2.4810927822343654e-07
3674,-1.6792638491203286e-07
3675,2.4785219754770475e-07
3676,-1.677567062601967e-07
3677,2.4759552172415194e-07
3678,-1.6758728981564047e-07
3679,2.473392498836495e-07
3680,-1.674181350280674e-07
3681,2.4708338117627015e-07
3682,-1.6724924135804212e-07
3683,2.4682791474912377e-07
3684,-1.67080608257614e-07
3685,2.4657284975669776e-07
3686,-1.669122351846503e-07
3687,2.463181853486245e-07
3688,-1.6674412160667492e-07
3689,2.460639206826766e-07
3690,-1.6657626697271377e-07
3691,2.4581005491067745e-07
3692,-1.664086707511711e-07
3693,2.455565871968274e-07
3694,-1.6624133240778776e-07
3695,2.4530351670047724e-07
3696,-1.6607425139997896e-07
3697,2.4505084258647277e-07
3698,-1.659074272062336e-07
3699,2.447985640205283e-07
3700,-1.657408592869383e-07
3701,2.4454668016934415e-07
3702,-1.6557454711159476e-07
3703,2.4429519020062357e-07
3704,-1.6540849015307264e-07
3705,2.440440932981057e-07
3706,-1.6524268787831686e-07
3707,2.4379338862633554e-07
3708,-1.6507713976435876e-07
3709,2.43543075365489e-07
3710,-1.649118452885945e-07
3711,2.432931526917242e-07
3712,-1.647468039183502e-07
3713,2.4304361979044965e-07
3714,-1.6458201514607182e-07
3715,2.4279447585082665e-07
3716,-1.6441747844284245e-07
3717,2.4254572004560833e-07
3718,-1.6425319328188591e-07
3719,2.4229735156560733e-07
3720,-1.6408915915254876e-07
3721,2.420493696070119e-07
3722,-1.639253755348617e-07
3723,2.4180177336117446e-07
3724,-1.637618419160231e-07
3725,2.4155456201120044e-07
3726,-1.6359855778067293e-07
3727,2.4130773476561394e-07
3728,-1.6343552261918632e-07
3729,2.410612908180104e-07
3730,-1.6327273590851182e-07
3731,2.4081522937131453e-07
3732,-1.6311019714974977e-07
3733,2.405695496237229e-07
3734,-1.6294790583028947e-07
3735,2.4032425078199705e-07
3736,-1.627858614398225e-07
3737,2.4007933205826986e-07
3738,-1.6262406346888126e-07
3739,2.3983479265198753e-07
3740,-1.6246251142237898e-07
3741,2.395906317768047e-07
3742,-1.6230120479335236e-07
3743,2.393468486449897e-07
3744,-1.621401430761261e-07
3745,2.39103442477021e-07
3746,-1.6197932576861976e-07
3747,2.388604124864703e-07
3748,-1.618187523708052e-07
3749,2.3861775788980554e-07
3750,-1.616584223880644e-07
3751,2.3837547791380516e-07
3752,-1.6149833532241232e-07
3753,2.3813357177595493e-07
3754,-1.6133849067485348e-07
3755,2.3789203870438651e-07
3756,-1.6117888795186392e-07
3757,2.3765087792491645e-07
3758,-1.6101952665972182e-07
3759,2.3741008866828468e-07
3760,-1.6086040630827435e-07
3761,2.3716967016335562e-07
3762,-1.607015263989863e-07
3763,2.3692962164473998e-07
3764,-1.6054288644955934e-07
3765,2.3668994234973362e-07
3766,-1.603844859747212e-07
3767,2.3645063151124816e-07
3768,-1.602263244774825e-07
3769,2.3621168836970927e-07
3770,-1.600684014759371e-07
3771,2.3597311216988448e-07
3772,-1.5991071648901868e-07
3773,2.3573490215015486e-07
3774,-1.5975326902648663e-07
3775,2.3549705755696083e-07
3776,-1.5959605860914863e-07
3777,2.352595776344048e-07
3778,-1.594390847587863e-07
3779,2.350224616400413e-07
3780,-1.5928234699680687e-07
3781,2.3478570881696552e-07
3782,-1.5912584483147354e-07
3783,2.3454931842018534e-07
3784,-1.5896957779641106e-07
3785,2.343132897075534e-07
3786,-1.5881354541667695e-07
3787,2.3407762192804073e-07
3788,-1.5865774721354368e-07
3789,2.3384231434490026e-07
3790,-1.5850218271537057e-07
3791,2.3360736622124287e-07
3792,-1.5834685144803477e-07
3793,2.3337277681351756e-07
3794,-1.5819175293822752e-07
3795,2.331385453915385e-07
3796,-1.5803688671934944e-07
3797,2.3290467122111743e-07
3798,-1.5788225231665323e-07
3799,2.3267115356502207e-07
3800,-1.5772784926776123e-07
3801,2.3243799169670588e-07
3802,-1.575736771128808e-07
3803,2.322051848888236e-07
3804,-1.5741973537475438e-07
3805,2.3197273241452828e-07
3806,-1.5726602358661595e-07
3807,2.3174063354880914e-07
3808,-1.5711254130043233e-07
3809,2.315088875678204e-07
3810,-1.5695928804598927e-07
3811,2.3127749375168806e-07
3812,-1.5680626335775176e-07
3813,2.3104645138318546e-07
3814,-1.5665346678039146e-07
3815,2.3081575974984316e-07
3816,-1.5650089785728298e-07
3817,2.3058541812411143e-07
3818,-1.563485561312369e-07
3819,2.30355425799909e-07
3820,-1.5619644114713252e-07
3821,2.3012578206827632e-07
3822,-1.5604455244942913e-07
3823,2.2989648621673138e-07
3824,-1.5589288957278636e-07
3825,2.296675375307823e-07
3826,-1.5574145208238967e-07
3827,2.294389353154868e-07
3828,-1.5559023951699614e-07
3829,2.292106788605318e-07
3830,-1.5543925143020168e-07
3831,2.2898276746415352e-07
3832,-1.552884873694453e-07
3833,2.2875520042739752e-07
3834,-1.551379468913344e-07
3835,2.2852797704795473e-07
3836,-1.549876295401925e-07
3837,2.2830109663057104e-07
3838,-1.5483753487707213e-07
3839,2.2807455848599478e-07
3840,-1.54687662451845e-07
3841,2.278483619059425e-07
3842,-1.5453801183923116e-07
3843,2.276225062188948e-07
3844,-1.543885825768574e-07
3845,2.2739699070814098e-07
3846,-1.5423937422200206e-07
3847,2.271718147083053e-07
3848,-1.5409038634543935e-07
3849,2.2694697752495197e-07
3850,-1.5394161850654355e-07
3851,2.267224784758542e-07
3852,-1.5379307026047983e-07
3853,2.264983168726782e-07
3854,-1.5364474118032337e-07
3855,2.262744920330082e-07
3856,-1.5349663082190613e-07
3857,2.2605100328468804e-07
3858,-1.533487387526011e-07
3859,2.2582784994707141e-07
3860,-1.5320106453834388e-07
3861,2.2560503134073456e-07
3862,-1.5305360775016662e-07
3863,2.2538254679708124e-07
3864,-1.5290636795945636e-07
3865,2.2516039563821443e-07
3866,-1.5275934471487477e-07
3867,2.24938577189714e-07
3868,-1.5261253761305675e-07
3869,2.247170907912868e-07
3870,-1.5246594621304702e-07
3871,2.2449593577041009e-07
3872,-1.523195700872987e-07
3873,2.2427511146194884e-07
3874,-1.521734088168529e-07
3875,2.240546171998816e-07
3876,-1.5202746196830085e-07
3877,2.2383445232320947e-07
3878,-1.51881729123393e-07
3879,2.2361461617332588e-07
3880,-1.5173620985631044e-07
3881,2.2339510808833796e-07
3882,-1.5159090374390792e-07
3883,2.2317592741087373e-07
3884,-1.514458103679171e-07
3885,2.2295707348372395e-07
3886,-1.5130092931215588e-07
3887,2.227385456464547e-07
3888,-1.5115626015048882e-07
3889,2.2252034326207973e-07
3890,-1.5101180246589051e-07
3891,2.2230246567065683e-07
3892,-1.5086755584384323e-07
3893,2.2208491221891195e-07
3894,-1.5072351986930726e-07
3895,2.218676822674031e-07
3896,-1.5057969412838885e-07
3897,2.2165077516135131e-07
3898,-1.504360782073406e-07
3899,2.214341902657806e-07
3900,-1.5029267168811483e-07
3901,2.2121792692827853e-07
3902,-1.5014947416510337e-07
3903,2.2100198451533138e-07
3904,-1.5000648522778496e-07
3905,2.2078636238109017e-07
3906,-1.4986370446179554e-07
3907,2.2057105988869926e-07
3908,-1.4972113146697582e-07
3909,2.203560764064966e-07
3910,-1.4957876582911416e-07
3911,2.2014141129457108e-07
3912,-1.4943660713910978e-07
3913,2.199270639220613e-07
3914,-1.492946549960571e-07
3915,2.197130336598117e-07
3916,-1.4915290899698927e-07
3917,2.194993198680803e-07
3918,-1.4901136873544112e-07
3919,2.1928592192452707e-07
3920,-1.488700338074773e-07
3921,2.1907283920447629e-07
3922,-1.4872890381761986e-07
3923,2.1886007108192085e-07
3924,-1.485879783587806e-07
3925,2.186476169270512e-07
3926,-1.4844725703573008e-07
3927,2.184354761216188e-07
3928,-1.4830673944737018e-07
3929,2.1822364804473732e-07
3930,-1.4816642519844638e-07
3931,2.180121320811376e-07
3932,-1.4802631388837422e-07
3933,2.178009276036646e-07
3934,-1.4788640512341687e-07
3935,2.175900340030859e-07
3936,-1.4774669850727921e-07
3937,2.173794506623536e-07
3938,-1.4760719365623834e-07
3939,2.1716917697043417e-07
3940,-1.4746789016767804e-07
3941,2.1695921231347962e-07
3942,-1.473287876471834e-07
3943,2.167495560824142e-07
3944,-1.4718988571205673e-07
3945,2.1654020766984278e-07
3946,-1.4705118396681393e-07
3947,2.163311664664218e-07
3948,-1.469126820260563e-07
3949,2.1612243186729518e-07
3950,-1.4677437949848864e-07
3951,2.1591400326737696e-07
3952,-1.46636276003069e-07
3953,2.1570588006433522e-07
3954,-1.4649837114889147e-07
3955,2.1549806166117173e-07
3956,-1.4636066455230473e-07
3957,2.15290547454349e-07
3958,-1.462231558232724e-07
3959,2.1508333684546503e-07
3960,-1.4608584458719653e-07
3961,2.1487642923993438e-07
3962,-1.45948730459013e-07
3963,2.1466982403839203e-07
3964,-1.4581181305788543e-07
3965,2.1446352065321835e-07
3966,-1.4567509199998184e-07
3967,2.1425751848937737e-07
3968,-1.4553856690309849e-07
3969,2.140518169544613e-07
3970,-1.4540223739858023e-07
3971,2.1384641546564034e-07
3972,-1.4526610310754894e-07
3973,2.136413134241609e-07
3974,-1.4513016364596343e-07
3975,2.1343651025025838e-07
3976,-1.449944186422851e-07
3977,2.1323200535628136e-07
3978,-1.448588677180683e-07
3979,2.1302779816271215e-07
3980,-1.4472351050272312e-07
3981,2.1282388808803403e-07
3982,-1.4458834662146504e-07
3983,2.1262027454671752e-07
3984,-1.4445337570011547e-07
3985,2.1241695696038733e-07
3986,-1.4431859737552335e-07
3987,2.1221393475507913e-07
3988,-1.441840112722251e-07
3989,2.1201120734594023e-07
3990,-1.440496170155814e-07
3991,2.1180877416612856e-07
3992,-1.4391541424542157e-07
3993,2.116066346403104e-07
3994,-1.4378140258820732e-07
3995,2.1140478819571808e-07
3996,-1.436475816811589e-07
3997,2.1120323426411789e-07
3998,-1.4351395115201542e-07
3999,2.1100197226970374e-07
4000,-1.4338051063663134e-07
4001,2.1080100164638036e-07
4002,-1.4324725978477767e-07
4003,2.1060032183170882e-07
4004,-1.4311419821830201e-07
4005,2.1039993225689932e-07
4006,-1.4298132557743955e-07
4007,2.1019983235968964e-07
4008,-1.4284864150422988e-07
4009,2.100000215775414e-07
4010,-1.4271614563539863e-07
4011,2.098004993473594e-07
4012,-1.42583837610293e-07
4013,2.0960126511053e-07
4014,-1.4245171707153634e-07
4015,2.094023183102154e-07
4016,-1.4231978365978236e-07
4017,2.0920365838863423e-07
4018,-1.4218803702251141e-07
4019,2.0900528478831557e-07
4020,-1.42056476795591e-07
4021,2.0880719695628434e-07
4022,-1.4192510262605271e-07
4023,2.086093943404082e-07
4024,-1.417939141593098e-07
4025,2.0841187638372996e-07
4026,-1.4166291105004658e-07
4027,2.0821464254553587e-07
4028,-1.4153209293602452e-07
4029,2.0801769226861392e-07
4030,-1.4140145946408393e-07
4031,2.0782102501407957e-07
4032,-1.4127101029284264e-07
4033,2.0762464022515944e-07
4034,-1.41140745050804e-07
4035,2.0742853735689816e-07
4036,-1.4101066341414883e-07
4037,2.0723271587579568e-07
4038,-1.4088076502116894e-07
4039,2.0703717523194833e-07
4040,-1.4075104952214682e-07
4041,2.0684191488956964e-07
4042,-1.406215165735953e-07
4043,2.0664693430580458e-07
4044,-1.4049216582903882e-07
4045,2.0645223293816477e-07
4046,-1.4036299694631035e-07
4047,2.062578102565606e-07
4048,-1.4023400957188318e-07
4049,2.0606366572322718e-07
4050,-1.4010520336943926e-07
4051,2.0586979880064178e-07
4052,-1.3997657799199116e-07
4053,2.056762089598589e-07
4054,-1.3984813310109582e-07
4055,2.054828956632589e-07
4056,-1.3971986835275908e-07
4057,2.0528985838303647e-07
4058,-1.3959178341038696e-07
4059,2.0509709659326736e-07
4060,-1.3946387792760472e-07
4061,2.0490460976196718e-07
4062,-1.393361515687734e-07
4063,2.0471239736182296e-07
4064,-1.3920860399611054e-07
4065,2.045204588687771e-07
4066,-1.3908123487513507e-07
4067,2.0432879376088032e-07
4068,-1.3895404385915524e-07
4069,2.0413740151127213e-07
4070,-1.3882703062473172e-07
4071,2.0394628160286403e-07
4072,-1.387001948340539e-07
4073,2.0375543350568158e-07
4074,-1.3857353614339997e-07
4075,2.0356485670739776e-07
4076,-1.3844705423142105e-07
4077,2.0337455069202448e-07
4078,-1.3832074876241944e-07
4079,2.0318451493796129e-07
4080,-1.3819461939761732e-07
4081,2.029947489318378e-07
4082,-1.3806866581666032e-07
4083,2.0280525215956267e-07
4084,-1.3794288768306888e-07
4085,2.0261602410662183e-07
4086,-1.378172846691723e-07
4087,2.024270642606464e-07
4088,-1.3769185643919092e-07
4089,2.0223837211393254e-07
4090,-1.3756660267762934e-07
4091,2.0204994716082522e-07
4092,-1.3744152305183663e-07
4093,2.018617888734715e-07
4094,-1.3731661723733363e-07
4095,2.016738967586552e-07
4096,-1.3719188490852286e-07
4097,2.014862703267342e-07
4098,-1.3706732572761955e-07
4099,2.0129890905438541e-07
4100,-1.3694293938791076e-07
4101,2.0111181244203578e-07
4102,-1.3681872555638546e-07
4103,2.0092497997484353e-07
4104,-1.3669468391304282e-07
4105,2.0073841117363221e-07
4106,-1.365708141420262e-07
4107,2.0055210552854275e-07
4108,-1.3644711591730002e-07
4109,2.0036606253833978e-07
4110,-1.3632358891585042e-07
4111,2.0018028170761436e-07
4112,-1.3620023282360818e-07
4113,1.999947625423711e-07
4114,-1.3607704731805547e-07
4115,1.9980950454281282e-07
4116,-1.3595403208713868e-07
4117,1.996245072259737e-07
4118,-1.358311868007078e-07
4119,1.994397700830973e-07
4120,-1.3570851115233622e-07
4121,1.9925529263588346e-07
4122,-1.3558600482860916e-07
4123,1.9907107438518577e-07
4124,-1.3546366750931912e-07
4125,1.9888711484796438e-07
4126,-1.3534149888099839e-07
4127,1.9870341353776048e-07
4128,-1.352194986286859e-07
4129,1.9851996995953602e-07
4130,-1.3509766644233065e-07
4131,1.9833678363079244e-07
4132,-1.349760020097816e-07
4133,1.9815385406963777e-07
4134,-1.348545050179929e-07
4135,1.9797118079181837e-07
4136,-1.3473317515623575e-07
4137,1.9778876331339746e-07
4138,-1.3461201211866464e-07
4139,1.9760660115674214e-07
4140,-1.344910155947841e-07
4141,1.974246938344319e-07
4142,-1.3437018526580292e-07
4143,1.97243040878048e-07
4144,-1.3424952084012874e-07
4145,1.970616418013807e-07
4146,-1.3412902199682955e-07
4147,1.9688049612564336e-07
4148,-1.3400868844129593e-07
4149,1.9669960338283665e-07
4150,-1.3388851986325312e-07
4151,1.965189631011512e-07
4152,-1.3376851595220678e-07
4153,1.9633857480022687e-07
4154,-1.3364867641397798e-07
4155,1.961584380071737e-07
4156,-1.33529000935464e-07
4157,1.9597855225457086e-07
4158,-1.3340948922352993e-07
4159,1.9579891706524754e-07
4160,-1.332901409697631e-07
4161,1.9561953198747966e-07
4162,-1.3317095587355968e-07
4163,1.95440396531474e-07
4164,-1.3305193363299864e-07
4165,1.9526151025141805e-07
4166,-1.329330739556106e-07
4167,1.9508287266951923e-07
4168,-1.328143765312397e-07
4169,1.949044833210182e-07
4170,-1.3269584106825174e-07
4171,1.9472634174868153e-07
4172,-1.3257746726917265e-07
4173,1.9454844748515478e-07
4174,-1.3245925483539032e-07
4175,1.943708000692886e-07
4176,-1.3234120346817706e-07
4177,1.9419339904441866e-07
4178,-1.3222331287323247e-07
4179,1.940162439505189e-07
4180,-1.3210558275654317e-07
4181,1.938393343288061e-07
4182,-1.3198801282290084e-07
4183,1.9366266972157071e-07
4184,-1.318706027765957e-07
4185,1.934862496716217e-07
4186,-1.317533523261383e-07
4187,1.9331007372940535e-07
4188,-1.3163626118337945e-07
4189,1.9313414144273776e-07
4190,-1.315193290515555e-07
4191,1.9295845234792066e-07
4192,-1.3140255563892071e-07
4193,1.9278300600010758e-07
4194,-1.3128594066240395e-07
4195,1.9260780195049402e-07
4196,-1.311694838210183e-07
4197,1.924328397489483e-07
4198,-1.3105318483208642e-07
4199,1.9225811894774734e-07
4200,-1.309370434076879e-07
4201,1.9208363909202105e-07
4202,-1.3082105925776865e-07
4203,1.919093997412941e-07
4204,-1.3070523209901235e-07
4205,1.9173540045292502e-07
4206,-1.3058956164054948e-07
4207,1.9156164077971095e-07
4208,-1.3047404759509903e-07
4209,1.913881202770803e-07
4210,-1.3035868968872389e-07
4211,1.9121483850582434e-07
4212,-1.3024348762438465e-07
4213,1.9104179502034276e-07
4214,-1.3012844112621767e-07
4215,1.9086898938542307e-07
4216,-1.3001354990666321e-07
4217,1.9069642115820907e-07
4218,-1.298988136874279e-07
4219,1.9052408990103463e-07
4220,-1.297842321778239e-07
4221,1.903519951813095e-07
4222,-1.2966980510461537e-07
4223,1.9018013655970663e-07
4224,-1.2955553219641317e-07
4225,1.9000851359746686e-07
4226,-1.2944141314437318e-07
4227,1.898371258646705e-07
4228,-1.2932744769526443e-07
4229,1.896659729261653e-07
4230,-1.292136355629674e-07
4231,1.8949505435394084e-07
4232,-1.2909997646746184e-07
4233,1.893243697137638e-07
4234,-1.289864701346841e-07
4235,1.8915391857570624e-07
4236,-1.2887311628673435e-07
4237,1.8898370050985504e-07
4238,-1.2875991464514707e-07
4239,1.8881371508932845e-07
4240,-1.286468649333328e-07
4241,1.886439618889976e-07
4242,-1.285339668817826e-07
4243,1.88474440477178e-07
4244,-1.284212202162039e-07
4245,1.8830515043113438e-07
4246,-1.2830862465856483e-07
4247,1.8813609132990615e-07
4248,-1.2819617993504325e-07
4249,1.8796726275230941e-07
4250,-1.2808388578210872e-07
4251,1.8779866426741092e-07
4252,-1.2797174191501522e-07
4253,1.8763029545668438e-07
4254,-1.2785974807133536e-07
4255,1.8746215590438155e-07
4256,-1.2774790398315943e-07
4257,1.8729424519043704e-07
4258,-1.2763620937413579e-07
4259,1.871265628918108e-07
4260,-1.2752466397414035e-07
4261,1.8695910859261175e-07
4262,-1.2741326752158316e-07
4263,1.867918818799572e-07
4264,-1.2730201974306159e-07
4265,1.8662488233368976e-07
4266,-1.2719092037047375e-07
4267,1.8645810954370781e-07
4268,-1.270799691398521e-07
4269,1.8629156309267746e-07
4270,-1.2696916578309273e-07
4271,1.8612524257174664e-07
4272,-1.2685851003825665e-07
4273,1.8595914756749064e-07
4274,-1.2674800163729096e-07
4275,1.8579327766405324e-07
4276,-1.2663764031334246e-07
4277,1.8562763245774175e-07
4278,-1.265274258082103e-07
4279,1.854622115410147e-07
4280,-1.2641735785083532e-07
4281,1.8529701450175057e-07
4282,-1.2630743618929682e-07
4283,1.8513204093655748e-07
4284,-1.2619766055398375e-07
4285,1.8496729043356113e-07
4286,-1.2608803068316988e-07
4287,1.8480276259314049e-07
4288,-1.259785463179628e-07
4289,1.8463845700900135e-07
4290,-1.258692071978185e-07
4291,1.8447437327894758e-07
4292,-1.2576001306602183e-07
4293,1.8431051099849354e-07
4294,-1.2565096365742326e-07
4295,1.841468697667578e-07
4296,-1.255420587158141e-07
4297,1.8398344918657134e-07
4298,-1.2543329798837633e-07
4299,1.8382024885293599e-07
4300,-1.2532468121278775e-07
4301,1.836572683681305e-07
4302,-1.2521620812968616e-07
4303,1.8349450734050063e-07
4304,-1.2510787848762196e-07
4305,1.8333196536481828e-07
4306,-1.2499969202785422e-07
4307,1.8316964204879578e-07
4308,-1.2489164849840324e-07
4309,1.830075370003984e-07
4310,-1.247837476451373e-07
4311,1.8284564982125174e-07
4312,-1.2467598920789707e-07
4313,1.826839801177448e-07
4314,-1.2456837294158772e-07
4315,1.8252252749906443e-07
4316,-1.2446089858726848e-07
4317,1.8236129157405355e-07
4318,-1.2435356589492608e-07
4319,1.8220027195144716e-07
4320,-1.242463746104826e-07
4321,1.820394682392375e-07
4322,-1.2413932448903909e-07
4323,1.8187888005167335e-07
4324,-1.2403241527344794e-07
4325,1.8171850699768765e-07
4326,-1.2392564671853117e-07
4327,1.815583486971138e-07
4328,-1.2381901857432682e-07
4329,1.8139840475558929e-07
4330,-1.2371253058946238e-07
4331,1.8123867479184757e-07
4332,-1.2360618251438024e-07
4333,1.8107915842009602e-07
4334,-1.234999741039043e-07
4335,1.8091985525756232e-07
4336,-1.2339390511077772e-07
4337,1.8076076491955292e-07
4338,-1.2328797528677185e-07
4339,1.8060188702662715e-07
4340,-1.231821843908396e-07
4341,1.8044322119687288e-07
4342,-1.2307653216779922e-07
4343,1.802847670465481e-07
4344,-1.2297101838542226e-07
4345,1.8012652419914375e-07
4346,-1.2286564278793748e-07
4347,1.7996849228026629e-07
4348,-1.2276040513497121e-07
4349,1.7981067091071094e-07
4350,-1.2265530518073e-07
4351,1.796530597106931e-07
4352,-1.225503426807248e-07
4353,1.7949565830143712e-07
4354,-1.2244551741851324e-07
4355,1.793384663057978e-07
4356,-1.2234082912182588e-07
4357,1.7918148336243968e-07
4358,-1.2223627755606412e-07
4359,1.7902470909105605e-07
4360,-1.2213186248000484e-07
4361,1.788681431171885e-07
4362,-1.2202758365935457e-07
4363,1.7871178507029223e-07
4364,-1.2192344085256673e-07
4365,1.7855563458047393e-07
4366,-1.218194338238317e-07
4367,1.7839969127353063e-07
4368,-1.217155623230121e-07
4369,1.782439547893903e-07
4370,-1.216118261241847e-07
4371,1.780884247499209e-07
4372,-1.2150822498414378e-07
4373,1.7793310079176124e-07
4374,-1.2140475866906446e-07
4375,1.777779825434199e-07
4376,-1.2130142693765302e-07
4377,1.7762306964983154e-07
4378,-1.2119822955517454e-07
4379,1.7746836174298482e-07
4380,-1.2109516628913023e-07
4381,1.7731385844511964e-07
4382,-1.2099223690567178e-07
4383,1.7715955940343316e-07
4384,-1.2088944116620595e-07
4385,1.7700546425598138e-07
4386,-1.207867788383602e-07
4387,1.7685157264021573e-07
4388,-1.2068424969159803e-07
4389,1.7669788419444593e-07
4390,-1.2058185348703305e-07
4391,1.7654439855433723e-07
4392,-1.2047958999498948e-07
4393,1.7639111537117132e-07
4394,-1.2037745898748164e-07
4395,1.7623803427025548e-07
4396,-1.2027546023032116e-07
4397,1.760851549041774e-07
4398,-1.201735934895713e-07
4399,1.7593247691640108e-07
4400,-1.2007185853921438e-07
4401,1.7577999994912442e-07
4402,-1.1997025514701163e-07
4403,1.7562772364229893e-07
4404,-1.1986878308853427e-07
4405,1.7547564764513742e-07
4406,-1.1976744212809558e-07
4407,1.7532377160593124e-07
4408,-1.1966623204016032e-07
4409,1.7517209516717042e-07
4410,-1.1956515259604813e-07
4411,1.750206179780821e-07
4412,-1.194642035720709e-07
4413,1.748693396903145e-07
4414,-1.1936338474367804e-07
4415,1.7471825994262724e-07
4416,-1.192626958745768e-07
4417,1.7456737839786826e-07
4418,-1.1916213674430909e-07
4419,1.7441669470419928e-07
4420,-1.1906170712381437e-07
4421,1.7426620850679638e-07
4422,-1.1896140679671088e-07
4423,1.7411591946400213e-07
4424,-1.1886123553536024e-07
4425,1.739658272187521e-07
4426,-1.1876119311219131e-07
4427,1.738159314366458e-07
4428,-1.1866127931055212e-07
4429,1.7366623176989035e-07
4430,-1.1856149389890507e-07
4431,1.7351672787062373e-07
4432,-1.1846183665537973e-07
4433,1.7336741939642056e-07
4434,-1.1836230736951906e-07
4435,1.7321830600264847e-07
4436,-1.1826290580880356e-07
4437,1.7306938734986262e-07
4438,-1.1816363175376092e-07
4439,1.729206630928136e-07
4440,-1.1806448499247586e-07
4441,1.727721328930391e-07
4442,-1.1796546529561167e-07
4443,1.7262379641194436e-07
4444,-1.1786657244388726e-07
4445,1.7247565330963462e-07
4446,-1.1776780621898466e-07
4447,1.7232770324236915e-07
4448,-1.1766916641276699e-07
4449,1.7217994587816804e-07
4450,-1.1757065279597651e-07
4451,1.7203238087441023e-07
4452,-1.1747226515192645e-07
4453,1.718850079002861e-07
4454,-1.1737400326357754e-07
4455,1.7173782661699124e-07
4456,-1.1727586691669343e-07
4457,1.7159083669254153e-07
4458,-1.1717785589825043e-07
4459,1.7144403778999125e-07
4460,-1.170799699848249e-07
4461,1.7129742957641005e-07
4462,-1.169822089695986e-07
4463,1.7115101172034353e-07
4464,-1.1688457262910704e-07
4465,1.71004783887023e-07
4466,-1.167870607557077e-07
4467,1.7085874574405924e-07
4468,-1.1668967313175374e-07
4469,1.707128969664604e-07
4470,-1.1659240954714767e-07
4471,1.7056723722010488e-07
4472,-1.164952697880693e-07
4473,1.7042176618175348e-07
4474,-1.1639825363606846e-07
4475,1.7027648351393898e-07
4476,-1.1630136088637224e-07
4477,1.7013138889788548e-07
4478,-1.162045913251367e-07
4479,1.69986481998689e-07
4480,-1.1610794474364763e-07
4481,1.6984176249317535e-07
4482,-1.1601142093336266e-07
4483,1.6969723006183944e-07
4484,-1.159150196681289e-07
4485,1.695528843708881e-07
4486,-1.1581874075491088e-07
4487,1.6940872510137056e-07
4488,-1.1572258398444901e-07
4489,1.6926475192527086e-07
4490,-1.1562654913513327e-07
4491,1.6912096452652113e-07
4492,-1.1553063600911322e-07
4493,1.689773625803045e-07
4494,-1.1543484439742232e-07
4495,1.6883394576580082e-07
4496,-1.1533917408919136e-07
4497,1.686907137546921e-07
4498,-1.1524362487891714e-07
4499,1.6854766623572852e-07
4500,-1.1514819656483647e-07
4501,1.6840480289085782e-07
4502,-1.1505288893098627e-07
4503,1.6826212339686881e-07
4504,-1.1495770177513108e-07
4505,1.6811962743791426e-07
4506,-1.1486263489617359e-07
4507,1.6797731469584736e-07
4508,-1.1476768808798349e-07
4509,1.6783518485703985e-07
4510,-1.1467286114326943e-07
4511,1.6769323759843752e-07
4512,-1.1457815385873367e-07
4513,1.6755147261372061e-07
4514,-1.1448356603122318e-07
4515,1.6740988958555563e-07
4516,-1.1438909745875058e-07
4517,1.6726848820109418e-07
4518,-1.142947479410839e-07
4519,1.6712726813981558e-07
4520,-1.1420051727336142e-07
4521,1.669862290963107e-07
4522,-1.1410640525141586e-07
4523,1.668453707591337e-07
4524,-1.1401241167593676e-07
4525,1.6670469282422664e-07
4526,-1.1391853634570277e-07
4527,1.6656419496069982e-07
4528,-1.1382477905931848e-07
4529,1.664238768760046e-07
4530,-1.1373113962263259e-07
4531,1.6628373825623057e-07
4532,-1.1363761782953468e-07
4533,1.661437787947016e-07
4534,-1.1354421348200281e-07
4535,1.6600399818276785e-07
4536,-1.134509263822967e-07
4537,1.6586439611242212e-07
4538,-1.1335775632941963e-07
4539,1.6572497227668547e-07
4540,-1.1326470312925943e-07
4541,1.6558572637150862e-07
4542,-1.1317176658696292e-07
4543,1.654466580911518e-07
4544,-1.1307894649609685e-07
4545,1.6530776713287696e-07
4546,-1.1298624266487642e-07
4547,1.6516905318977357e-07
4548,-1.1289365490238497e-07
4549,1.650305159648697e-07
4550,-1.1280118300900517e-07
4551,1.648921551474199e-07
4552,-1.1270882677916382e-07
4553,1.6475397043975067e-07
4554,-1.1261658602952408e-07
4555,1.6461596154192325e-07
4556,-1.1252446056717923e-07
4557,1.6447812815300823e-07
4558,-1.1243245019196456e-07
4559,1.6434046997251422e-07
4560,-1.1234055470790723e-07
4561,1.6420298670208844e-07
4562,-1.1224877392509337e-07
4563,1.6406567804104232e-07
4564,-1.1215710765675443e-07
4565,1.6392854369500255e-07
4566,-1.1206555570091939e-07
4567,1.6379158336352302e-07
4568,-1.1197411786831404e-07
4569,1.6365479675090322e-07
4570,-1.1188279396868587e-07
4571,1.6351818355643574e-07
4572,-1.1179158381203817e-07
4573,1.6338174349771057e-07
4574,-1.1170048720107646e-07
4575,1.6324547626913798e-07
4576,-1.1160950395061671e-07
4577,1.6310938158307963e-07
4578,-1.1151863387062088e-07
4579,1.6297345913601587e-07
4580,-1.1142787677177265e-07
4581,1.6283770864433592e-07
4582,-1.1133723246144145e-07
4583,1.6270212981452744e-07
4584,-1.1124670075328016e-07
4585,1.6256672235202978e-07
4586,-1.1115628145352584e-07
4587,1.624314859712085e-07
4588,-1.1106597437863577e-07
4589,1.622964203761147e-07
4590,-1.1097577934555423e-07
4591,1.6216152527421418e-07
4592,-1.1088569616273086e-07
4593,1.6202680038541935e-07
4594,-1.1079572464201474e-07
4595,1.61892245417582e-07
4596,-1.107058645899385e-07
4597,1.617578600816301e-07
4598,-1.1061611583322995e-07
4599,1.616236440892122e-07
4600,-1.1052647818326805e-07
4601,1.6148959715676705e-07
4602,-1.1043695144911138e-07
4603,1.6135571899640164e-07
4604,-1.1034753544958845e-07
4605,1.612220093233697e-07
4606,-1.1025822999761603e-07
4607,1.6108846785244675e-07
4608,-1.1016903490921815e-07
4609,1.6095509429522195e-07
4610,-1.1007995000911956e-07
4611,1.6082188838285736e-07
4612,-1.0999097510073929e-07
4613,1.6068884981670607e-07
4614,-1.0990211001137285e-07
4615,1.6055597832047378e-07
4616,-1.0981335454975812e-07
4617,1.6042327360984275e-07
4618,-1.097247085408281e-07
4619,1.6029073540378543e-07
4620,-1.0963617180037745e-07
4621,1.6015836342323168e-07
4622,-1.0954774414371541e-07
4623,1.600261573914883e-07
4624,-1.0945942538958303e-07
4625,1.5989411702042836e-07
4626,-1.0937121536853396e-07
4627,1.5976224204005394e-07
4628,-1.0928311388825586e-07
4629,1.5963053216908104e-07
4630,-1.0919512076836917e-07
4631,1.5949898713315374e-07
4632,-1.0910723583396642e-07
4633,1.5936760664269345e-07
4634,-1.0901945890977049e-07
4635,1.592363904326835e-07
4636,-1.0893178980681502e-07
4637,1.591053382256356e-07
4638,-1.088442283528499e-07
4639,1.5897444974616235e-07
4640,-1.0875677436857347e-07
4641,1.5884372471547988e-07
4642,-1.0866942767657477e-07
4643,1.587131628616758e-07
4644,-1.0858218809550058e-07
4645,1.5858276391466585e-07
4646,-1.0849505545484373e-07
4647,1.5845252759532596e-07
4648,-1.0840802957521418e-07
4649,1.5832245363597146e-07
4650,-1.0832111028566415e-07
4651,1.58192541760885e-07
4652,-1.082342973931434e-07
4653,1.5806279170124345e-07
4654,-1.0814759074429337e-07
4655,1.579332031903473e-07
4656,-1.0806099014728773e-07
4657,1.5780377594940461e-07
4658,-1.0797449543294457e-07
4659,1.5767450971539874e-07
4660,-1.0788810642902114e-07
4661,1.5754540421395018e-07
4662,-1.0780182295983029e-07
4663,1.5741645918298234e-07
4664,-1.0771564484742748e-07
4665,1.5728767435009924e-07
4666,-1.076295719283779e-07
4667,1.5715904944746715e-07
4668,-1.0754360402052319e-07
4669,1.5703058421101335e-07
4670,-1.0745774095160806e-07
4671,1.5690227837391863e-07
4672,-1.0737198254949377e-07
4673,1.5677413167123605e-07
4674,-1.0728632865528377e-07
4675,1.5664614383374086e-07
4676,-1.072007790810525e-07
4677,1.5651831460140144e-07
4678,-1.0711533366142534e-07
4679,1.563906437086966e-07
4680,-1.0702999222544844e-07
4681,1.5626313089093233e-07
4682,-1.0694475460019691e-07
4683,1.5613577588710448e-07
4684,-1.0685962061917189e-07
4685,1.560085784312721e-07
4686,-1.0677459011215596e-07
4687,1.558815382687237e-07
4688,-1.0668966290538015e-07
4689,1.5575465513298415e-07
4690,-1.0660483883645724e-07
4691,1.5562792876417703e-07
4692,-1.0652011773347398e-07
4693,1.5550135890120313e-07
4694,-1.0643549942396538e-07
4695,1.553749452869942e-07
4696,-1.0635098374695619e-07
4697,1.5524868765910952e-07
4698,-1.06266570524876e-07
4699,1.5512258575770708e-07
4700,-1.0618225960015968e-07
4701,1.5499663933454102e-07
4702,-1.0609805080821741e-07
4703,1.5487084812559128e-07
4704,-1.060139439685443e-07
4705,1.547452118692647e-07
4706,-1.0592993892468927e-07
4707,1.5461973031431655e-07
4708,-1.0584603550745328e-07
4709,1.54494403205151e-07
4710,-1.0576223355540983e-07
4711,1.5436923028742608e-07
4712,-1.0567853289695882e-07
4713,1.5424421130350854e-07
4714,-1.0559493337066595e-07
4715,1.541193459984387e-07
4716,-1.0551143481239918e-07
4717,1.5399463412179033e-07
4718,-1.0542803705510677e-07
4719,1.5387007541566283e-07
4720,-1.0534473993734531e-07
4721,1.5374566963177977e-07
4722,-1.0526154329135287e-07
4723,1.5362141651845446e-07
4724,-1.0517844695997581e-07
4725,1.534973158239328e-07
4726,-1.0509545077854233e-07
4727,1.5337336729031624e-07
4728,-1.0501255457706122e-07
4729,1.5324957067111027e-07
4730,-1.049297582053144e-07
4731,1.5312592572154013e-07
4732,-1.0484706149208029e-07
4733,1.5300243218589937e-07
4734,-1.0476446427775012e-07
4735,1.528790898138793e-07
4736,-1.0468196640179327e-07
4737,1.5275589836395645e-07
4738,-1.0459956770634979e-07
4739,1.5263285758545758e-07
4740,-1.0451726802365461e-07
4741,1.5250996722421726e-07
4742,-1.0443506720080799e-07
4743,1.5238722703809962e-07
4744,-1.0435296507565489e-07
4745,1.52264636782257e-07
4746,-1.0427096148342734e-07
4747,1.521421962112934e-07
4748,-1.0418905627042732e-07
4749,1.5201990507458306e-07
4750,-1.0410724927048024e-07
4751,1.518977631334207e-07
4752,-1.0402554033703254e-07
4753,1.5177577013963762e-07
4754,-1.0394392929951171e-07
4755,1.5165392584711038e-07
4756,-1.0386241600907947e-07
4757,1.515322300161473e-07
4758,-1.037810003016212e-07
4759,1.5141068240180126e-07
4760,-1.0369968202125213e-07
4761,1.512892827642408e-07
4762,-1.0361846101329596e-07
4763,1.5116803085795742e-07
4764,-1.0353733711714216e-07
4765,1.5104692644402329e-07
4766,-1.0345631018253507e-07
4767,1.5092596927966866e-07
4768,-1.0337538004326087e-07
4769,1.508051591271249e-07
4770,-1.0329454655320756e-07
4771,1.506844957445609e-07
4772,-1.0321380955120494e-07
4773,1.505639788904642e-07
4774,-1.0313316888991386e-07
4775,1.5044360832943806e-07
4776,-1.0305262440568893e-07
4777,1.5032338381967993e-07
4778,-1.0297217593887332e-07
4779,1.502033051218056e-07
4780,-1.0289182334639518e-07
4781,1.5008337201121163e-07
4782,-1.0281156647414245e-07
4783,1.4996358423580638e-07
4784,-1.0273140516362893e-07
4785,1.498439415603339e-07
4786,-1.0265133926024821e-07
4787,1.497244437561388e-07
4788,-1.0257136861833839e-07
4789,1.496050905824546e-07
4790,-1.0249149307720226e-07
4791,1.4948588180727363e-07
4792,-1.0241171248816764e-07
4793,1.493668171943982e-07
4794,-1.0233202669778866e-07
4795,1.492478965069646e-07
4796,-1.022524355550138e-07
4797,1.4912911951440718e-07
4798,-1.0217293890813036e-07
4799,1.4901048598091547e-07
4800,-1.0209353660292709e-07
4801,1.4889199568222743e-07
4802,-1.0201422850180161e-07
4803,1.4877364837540648e-07
4804,-1.0193501443926555e-07
4805,1.486554438343603e-07
4806,-1.0185589427039321e-07
4807,1.4853738182456456e-07
4808,-1.017768678416671e-07
4809,1.4841946211641307e-07
4810,-1.0169793500522401e-07
4811,1.4830168448169638e-07
4812,-1.016190956190023e-07
4813,1.481840486883621e-07
4814,-1.0154034952694547e-07
4815,1.4806655450527098e-07
4816,-1.0146169657689616e-07
4817,1.4794920170706391e-07
4818,-1.0138313662573812e-07
4819,1.4783199006826068e-07
4820,-1.0130466952492188e-07
4821,1.477149193487504e-07
4822,-1.0122629512840896e-07
4823,1.475979893310065e-07
4824,-1.0114801328365845e-07
4825,1.4748119978825561e-07
4826,-1.010698238427569e-07
4827,1.4736455048882907e-07
4828,-1.0099172666489175e-07
4829,1.4724804120841678e-07
4830,-1.0091372160133724e-07
4831,1.471316717190009e-07
4832,-1.00835808504166e-07
4833,1.4701544179616945e-07
4834,-1.0075798722426616e-07
4835,1.4689935122165725e-07
4836,-1.0068025762076272e-07
4837,1.467833997644556e-07
4838,-1.0060261954548746e-07
4839,1.4666758720289484e-07
4840,-1.0052507285633684e-07
4841,1.4655191331225428e-07
4842,-1.0044761740323619e-07
4843,1.464363778705289e-07
4844,-1.0037025304555438e-07
4845,1.4632098065357442e-07
4846,-1.0029297963937255e-07
4847,1.4620572143773498e-07
4848,-1.002157970340385e-07
4849,1.4609060000486788e-07
4850,-1.0013870509724527e-07
4851,1.4597561613608616e-07
4852,-1.0006170367632718e-07
4853,1.45860769605117e-07
4854,-9.99847926314201e-08
4855,1.457460601935272e-07
4856,-9.990797181989122e-08
4857,1.4563148768338243e-07
4858,-9.983124109284134e-08
4859,1.4551705185147584e-07
4860,-9.975460031523356e-08
4861,1.454027524824494e-07
4862,-9.967804934548022e-08
4863,1.45288589355462e-07
4864,-9.960158803179358e-08
4865,1.4517456225043924e-07
4866,-9.952521624951333e-08
4867,1.4506067095606983e-07
4868,-9.944893384413243e-08
4869,1.449469152513489e-07
4870,-9.937274067596553e-08
4871,1.4483329491319537e-07
4872,-9.929663661047367e-08
4873,1.447198097365534e-07
4874,-9.922062150147023e-08
4875,1.446064595028396e-07
4876,-9.914469520964074e-08
4877,1.444932439871247e-07
4878,-9.906885759750739e-08
4879,1.443801629850161e-07
4880,-9.899310852743802e-08
4881,1.442672162794354e-07
4882,-9.891744784882177e-08
4883,1.4415440365598717e-07
4884,-9.884187543964569e-08
4885,1.4404172489300295e-07
4886,-9.876639114397726e-08
4887,1.4392917978291145e-07
4888,-9.869099483746051e-08
4889,1.4381676812303813e-07
4890,-9.861568637400638e-08
4891,1.4370448968523872e-07
4892,-9.854046561735182e-08
4893,1.4359234426419694e-07
4894,-9.84653324313412e-08
4895,1.4348033164798684e-07
4896,-9.839028668130819e-08
4897,1.4336845162703526e-07
4898,-9.831532821806797e-08
4899,1.4325670398652816e-07
4900,-9.824045691482302e-08
4901,1.4314508851730076e-07
4902,-9.816567263559858e-08
4903,1.4303360501031276e-07
4904,-9.809097524435407e-08
4905,1.4292225325466975e-07
4906,-9.801636459946313e-08
4907,1.4281103304417844e-07
4908,-9.794184056587241e-08
4909,1.4269994416811135e-07
4910,-9.78674030114926e-08
4911,1.4258898642092107e-07
4912,-9.779305180084086e-08
4913,1.424781595867223e-07
4914,-9.771878679562928e-08
4915,1.4236746346511331e-07
4916,-9.764460786684926e-08
4917,1.4225689785077265e-07
4918,-9.757051487565425e-08
4919,1.4214646252992275e-07
4920,-9.749650769058334e-08
4921,1.4203615730090033e-07
4922,-9.742258617493273e-08
4923,1.4192598195697323e-07
4924,-9.734875019384397e-08
4925,1.4181593629022087e-07
4926,-9.727499961762859e-08
4927,1.4170602010338297e-07
4928,-9.720133431427934e-08
4929,1.415962331830444e-07
4930,-9.71277541435207e-08
4931,1.4148657532744933e-07
4932,-9.705425898110793e-08
4933,1.4137704633670697e-07
4934,-9.698084869015603e-08
4935,1.4126764600117166e-07
4936,-9.690752313760118e-08
4937,1.4115837412526276e-07
4938,-9.683428219642281e-08
4939,1.4104923049816273e-07
4940,-9.676112573196312e-08
4941,1.4094021492165605e-07
4942,-9.668805361450342e-08
4943,1.408313271962557e-07
4944,-9.661506571169919e-08
4945,1.4072256712024096e-07
4946,-9.654216188885187e-08
4947,1.406139344892999e-07
4948,-9.646934202179867e-08
4949,1.4050542910278988e-07
4950,-9.63966059766022e-08
4951,1.4039705076276982e-07
4952,-9.632395362881878e-08
4953,1.4028879926860326e-07
4954,-9.625138484001513e-08
4955,1.4018067442009815e-07
4956,-9.617889948594114e-08
4957,1.4007267602108395e-07
4958,-9.61064974371971e-08
4959,1.3996480387305935e-07
4960,-9.603417856551948e-08
4961,1.398570577700973e-07
4962,-9.596194273705114e-08
4963,1.397494375236619e-07
4964,-9.58897898292313e-08
4965,1.396419429288392e-07
4966,-9.581771970823762e-08
4967,1.3953457379566844e-07
4968,-9.574573224982616e-08
4969,1.3942732992442425e-07
4970,-9.56738273289937e-08
4971,1.3932021111729488e-07
4972,-9.560200481081087e-08
4973,1.3921321717829608e-07
4974,-9.553026457364413e-08
4975,1.391063479136912e-07
4976,-9.545860649377183e-08
4977,1.3899960312831133e-07
4978,-9.538703042893624e-08
4979,1.3889298262797783e-07
4980,-9.531553626901956e-08
4981,1.3878648621851526e-07
4982,-9.52441238827734e-08
4983,1.3868011370101186e-07
4984,-9.517279314010434e-08
4985,1.3857386488633106e-07
4986,-9.510154391922346e-08
4987,1.3846773958045572e-07
4988,-9.503037609233603e-08
4989,1.383617375917955e-07
4990,-9.49592895414603e-08
4991,1.382558587239971e-07
4992,-9.488828412952537e-08
4993,1.3815010278897072e-07
4994,-9.481735974100242e-08
4995,1.3804446959523752e-07
4996,-9.474651624175869e-08
4997,1.3793895895123257e-07
4998,-9.467575352242821e-08
4999,1.37833570662561e-07
5000,-9.460507144719077e-08
5001,1.3772830453967663e-07
5002,-9.453446989150526e-08
5003,1.3762316039222299e-07
5004,-9.446394873906619e-08
5005,1.3751813803195016e-07
5006,-9.439350786230795e-08
5007,1.3741323726917683e-07
5008,-9.432314714046953e-08
5009,1.373084579172422e-07
5010,-9.42528664422724e-08
5011,1.3720379978188873e-07
5012,-9.418266565412806e-08
5013,1.370992626801786e-07
5014,-9.411254465256149e-08
5015,1.3699484641848374e-07
5016,-9.404250331361003e-08
5017,1.3689055081055144e-07
5018,-9.397254151653843e-08
5019,1.3678637567295344e-07
5020,-9.390265913666002e-08
5021,1.3668232081873758e-07
5022,-9.383285605692145e-08
5023,1.3657838605602767e-07
5024,-9.376313215166227e-08
5025,1.3647457120211738e-07
5026,-9.369348730052718e-08
5027,1.3637087607163185e-07
5028,-9.362392138195258e-08
5029,1.3626730047974674e-07
5030,-9.355443428223756e-08
5031,1.3616384423820988e-07
5032,-9.348502587635551e-08
5033,1.3606050716280982e-07
5034,-9.341569604085148e-08
5035,1.3595728907219722e-07
5036,-9.33464446602007e-08
5037,1.3585418978048767e-07
5038,-9.327727161398104e-08
5039,1.3575120910328455e-07
5040,-9.320817678347236e-08
5041,1.3564834685781955e-07
5042,-9.313916004748217e-08
5043,1.3554560286409995e-07
5044,-9.307022128439275e-08
5045,1.3544297693465133e-07
5046,-9.300136038150083e-08
5047,1.3534046888912098e-07
5048,-9.293257722351133e-08
5049,1.3523807854928679e-07
5050,-9.286387168237583e-08
5051,1.3513580572091203e-07
5052,-9.279524363914086e-08
5053,1.3503365024304477e-07
5054,-9.272669298606913e-08
5055,1.34931611918335e-07
5056,-9.265821960255434e-08
5057,1.3482969057022913e-07
5058,-9.258982336209415e-08
5059,1.3472788602440797e-07
5060,-9.252150416156808e-08
5061,1.3462619809550488e-07
5062,-9.245326187253074e-08
5063,1.3452462660367865e-07
5064,-9.238509638418211e-08
5065,1.344231713740788e-07
5066,-9.23170075806898e-08
5067,1.3432183222445825e-07
5068,-9.224899534027333e-08
5069,1.3422060897978715e-07
5070,-9.218105955388276e-08
5071,1.341195014552835e-07
5072,-9.211320010078583e-08
5073,1.340185094805325e-07
5074,-9.204541686700679e-08
5075,1.3391763288098926e-07
5076,-9.197770973937095e-08
5077,1.338168714643281e-07
5078,-9.191007859931661e-08
5079,1.337162250655478e-07
5080,-9.184252333211979e-08
5081,1.336156935092529e-07
5082,-9.17750438236941e-08
5083,1.3351527661603243e-07
5084,-9.17076399609103e-08
5085,1.334149742086209e-07
5086,-9.164031162769347e-08
5087,1.3331478611493048e-07
5088,-9.157305871233705e-08
5089,1.332147121611009e-07
5090,-9.150588109652895e-08
5091,1.331147521653306e-07
5092,-9.143877867023825e-08
5093,1.330149059624953e-07
5094,-9.137175132226748e-08
5095,1.3291517337326512e-07
5096,-9.130479893683922e-08
5097,1.3281555422127432e-07
5098,-9.123792139476389e-08
5099,1.3271604834062927e-07
5100,-9.117111859438306e-08
5101,1.326166555527139e-07
5102,-9.110439041339477e-08
5103,1.3251737568950272e-07
5104,-9.103773674672024e-08
5105,1.3241820857443395e-07
5106,-9.097115748141446e-08
5107,1.3231915403535988e-07
5108,-9.090465250350768e-08
5109,1.3222021190093683e-07
5110,-9.083822170051465e-08
5111,1.3212138200448372e-07
5112,-9.077186495886598e-08
5113,1.3202266417193188e-07
5114,-9.07055821697881e-08
5115,1.3192405823130647e-07
5116,-9.06393732258579e-08
5117,1.318255640124392e-07
5118,-9.057323801501267e-08
5119,1.3172718133964133e-07
5120,-9.05071764363052e-08
5121,1.3162891006179736e-07
5122,-9.044118833931285e-08
5123,1.3153074999263948e-07
5124,-9.037527365628279e-08
5125,1.3143270097072046e-07
5126,-9.03094322639746e-08
5127,1.3133476281708857e-07
5128,-9.024366405271884e-08
5129,1.312369353745218e-07
5130,-9.017796890868316e-08
5131,1.3113921847168842e-07
5132,-9.011234672253704e-08
5133,1.3104161194199046e-07
5134,-9.004679739478484e-08
5135,1.3094411561243386e-07
5136,-8.99813208108215e-08
5137,1.3084672932028587e-07
5138,-8.991591685576346e-08
5139,1.3074945290062755e-07
5140,-8.985058542783207e-08
5141,1.306522861829431e-07
5142,-8.978532641718962e-08
5143,1.3055522900156876e-07
5144,-8.972013971390874e-08
5145,1.3045828119314856e-07
5146,-8.965502521442785e-08
5147,1.3036144259272173e-07
5148,-8.958998280475375e-08
5149,1.30264713029214e-07
5150,-8.952501238219588e-08
5151,1.3016809234502563e-07
5152,-8.946011384194654e-08
5153,1.3007158036873198e-07
5154,-8.939528706846146e-08
5155,1.2997517693803438e-07
5156,-8.933053195732537e-08
5157,1.298788818917541e-07
5158,-8.926584840744887e-08
5159,1.2978269506739666e-07
5160,-8.920123630558805e-08
5161,1.2968661629562223e-07
5162,-8.913669554462541e-08
5163,1.2959064541816984e-07
5164,-8.907222603104673e-08
5165,1.2949478227147547e-07
5166,-8.900782764293085e-08
5167,1.2939902669024286e-07
5168,-8.89435002849621e-08
5169,1.293033785154514e-07
5170,-8.887924384571404e-08
5171,1.2920783758398958e-07
5172,-8.881505822336414e-08
5173,1.2911240373542426e-07
5174,-8.875094331153848e-08
5175,1.2901707680886062e-07
5176,-8.868689899937465e-08
5177,1.2892185664011222e-07
5178,-8.862292519409322e-08
5179,1.2882674307408927e-07
5180,-8.855902178371771e-08
5181,1.287317359446888e-07
5182,-8.84951886656374e-08
5183,1.286368350913862e-07
5184,-8.843142573627338e-08
5185,1.2854204036140543e-07
5186,-8.836773288676997e-08
5187,1.2844735158923774e-07
5188,-8.83041100176677e-08
5189,1.2835276862031313e-07
5190,-8.824055702833615e-08
5191,1.2825829129474378e-07
5192,-8.817707380839792e-08
5193,1.2816391945044082e-07
5194,-8.811366025675925e-08
5195,1.2806965293270185e-07
5196,-8.805031627525366e-08
5197,1.2797549158181263e-07
5198,-8.798704175290224e-08
5199,1.2788143524125663e-07
5200,-8.792383659294253e-08
5201,1.2778748375432835e-07
5202,-8.78607006927235e-08
5203,1.2769363696068125e-07
5204,-8.779763395034619e-08
5205,1.2759989470795616e-07
5206,-8.773463626006314e-08
5207,1.275062568369251e-07
5208,-8.76717075190715e-08
5209,1.2741272319136767e-07
5210,-8.760884763190453e-08
5211,1.273192936189049e-07
5212,-8.754605649257364e-08
5213,1.272259679619909e-07
5214,-8.748333400202061e-08
5215,1.271327460635203e-07
5216,-8.742068005245191e-08
5217,1.270396277680771e-07
5218,-8.735809455608862e-08
5219,1.2694661292501125e-07
5220,-8.729557740752195e-08
5221,1.2685370137767715e-07
5222,-8.723312849463342e-08
5223,1.2676089297071502e-07
5224,-8.717074772717976e-08
5225,1.2666818755330714e-07
5226,-8.71084350030002e-08
5227,1.265755849709295e-07
5228,-8.704619022402044e-08
5229,1.2648308506890465e-07
5230,-8.698401328906389e-08
5231,1.2639068769448855e-07
5232,-8.692190409468914e-08
5233,1.2629839269624033e-07
5234,-8.685986255064777e-08
5235,1.2620619992095808e-07
5236,-8.679788855172708e-08
5237,1.2611410921638768e-07
5238,-8.673598199816086e-08
5239,1.2602212043242387e-07
5240,-8.667414278887294e-08
5241,1.2593023341690648e-07
5242,-8.661237083052695e-08
5243,1.2583844801908307e-07
5244,-8.655066602135463e-08
5245,1.2574676408360124e-07
5246,-8.648902826141015e-08
5247,1.2565518146939524e-07
5248,-8.64274574592298e-08
5249,1.255637000163239e-07
5250,-8.636595351197854e-08
5251,1.254723195712378e-07
5252,-8.630451632117348e-08
5253,1.253810399961892e-07
5254,-8.624314579231921e-08
5255,1.2528986113789175e-07
5256,-8.618184182346323e-08
5257,1.2519878284627455e-07
5258,-8.612060432214532e-08
5259,1.2510780496908654e-07
5260,-8.605943318625515e-08
5261,1.250169273625734e-07
5262,-8.599832832499106e-08
5263,1.2492614987427305e-07
5264,-8.593728963422423e-08
5265,1.248354723562066e-07
5266,-8.587631702646756e-08
5267,1.2474489466301799e-07
5268,-8.581541039741032e-08
5269,1.2465441664556799e-07
5270,-8.575456964988766e-08
5271,1.245640381611472e-07
5272,-8.569379469876939e-08
5273,1.2447375905689955e-07
5274,-8.56330854390799e-08
5275,1.2438357918462011e-07
5276,-8.557244177819916e-08
5277,1.2429349840068655e-07
5278,-8.55118636152517e-08
5279,1.242035165614069e-07
5280,-8.545135085882723e-08
5281,1.241136335193129e-07
5282,-8.539090341794947e-08
5283,1.2402384912779216e-07
5284,-8.533052119316273e-08
5285,1.2393416323588135e-07
5286,-8.527020408973453e-08
5287,1.238445757108517e-07
5288,-8.520995201582705e-08
5289,1.2375508639760333e-07
5290,-8.514976486836798e-08
5291,1.2366569515518175e-07
5292,-8.508964256420014e-08
5293,1.235764018367123e-07
5294,-8.502958500291139e-08
5295,1.23487206304586e-07
5296,-8.496959209333865e-08
5297,1.2339810840854773e-07
5298,-8.490966374063327e-08
5299,1.2330910800546768e-07
5300,-8.484979984961858e-08
5301,1.2322020495855896e-07
5302,-8.47900003276527e-08
5303,1.2313139911650749e-07
5304,-8.473026508355738e-08
5305,1.2304269034001113e-07
5306,-8.467059402254703e-08
5307,1.2295407848314065e-07
5308,-8.461098705178719e-08
5309,1.2286556341390295e-07
5310,-8.455144407928126e-08
5311,1.2277714498169902e-07
5312,-8.449196500189293e-08
5313,1.2268882304158528e-07
5314,-8.443254974995714e-08
5315,1.2260059746272374e-07
5316,-8.43731982135581e-08
5317,1.2251246809688552e-07
5318,-8.431391030537495e-08
5319,1.2242443480257216e-07
5320,-8.425468593195309e-08
5321,1.223364974421163e-07
5322,-8.41955250064038e-08
5323,1.2224865587510726e-07
5324,-8.413642743063116e-08
5325,1.2216090995949798e-07
5326,-8.407739311961338e-08
5327,1.2207325955674356e-07
5328,-8.401842197563794e-08
5329,1.2198570452640988e-07
5330,-8.395951391179236e-08
5331,1.2189824472694896e-07
5332,-8.390066883502993e-08
5333,1.2181088002380326e-07
5334,-8.384188665958931e-08
5335,1.2172361027612101e-07
5336,-8.378316728580631e-08
5337,1.2163643534218104e-07
5338,-8.372451063303845e-08
5339,1.2154935509342119e-07
5340,-8.366591660231428e-08
5341,1.2146236938364176e-07
5342,-8.360738510972957e-08
5343,1.2137547807056756e-07
5344,-8.354891606118379e-08
5345,1.2128868102449897e-07
5346,-8.349050937375524e-08
5347,1.2120197810729795e-07
5348,-8.343216495039008e-08
5349,1.2111536917747571e-07
5350,-8.337388270213721e-08
5351,1.2102885410230474e-07
5352,-8.331566254302728e-08
5353,1.2094243274641775e-07
5354,-8.325750438488372e-08
5355,1.2085610496843901e-07
5356,-8.319940813583653e-08
5357,1.2076987063255208e-07
5358,-8.31413737066259e-08
5359,1.2068372960905046e-07
5360,-8.30834010102337e-08
5361,1.205976817589393e-07
5362,-8.302548995656448e-08
5363,1.2051172694436556e-07
5364,-8.296764046013206e-08
5365,1.204258650320326e-07
5366,-8.290985242959737e-08
5367,1.203400958833878e-07
5368,-8.285212578126939e-08
5369,1.2025441937340902e-07
5370,-8.279446042216082e-08
5371,1.2016883535828425e-07
5372,-8.273685626830384e-08
5373,1.2008334371063013e-07
5374,-8.267931323264909e-08
5375,1.199979442920564e-07
5376,-8.262183122039693e-08
5377,1.19912636969401e-07
5378,-8.256441015156214e-08
5379,1.1982742161106148e-07
5380,-8.25070499402724e-08
5381,1.1974229807952997e-07
5382,-8.244975049598403e-08
5383,1.196572662498808e-07
5384,-8.23925117340728e-08
5385,1.1957232598324209e-07
5386,-8.233533356018104e-08
5387,1.194874771502416e-07
5388,-8.22782159010878e-08
5389,1.1940271961365892e-07
5390,-8.222115865767145e-08
5391,1.193180532462299e-07
5392,-8.21641617529715e-08
5393,1.19233477919087e-07
5394,-8.210722509956821e-08
5395,1.1914899349407955e-07
5396,-8.2050348604378e-08
5397,1.1906459984093863e-07
5398,-8.199353219539587e-08
5399,1.1898029683074669e-07
5400,-8.193677577521225e-08
5401,1.1889608433129752e-07
5402,-8.188007926162522e-08
5403,1.188119622177636e-07
5404,-8.182344256866892e-08
5405,1.1872793035367734e-07
5406,-8.176686561418949e-08
5407,1.186439886078966e-07
5408,-8.17103483119434e-08
5409,1.1856013685170374e-07
5410,-8.165389057888508e-08
5411,1.1847637496062152e-07
5412,-8.159749232542709e-08
5413,1.1839270280340146e-07
5414,-8.154115346964487e-08
5415,1.1830912024749465e-07
5416,-8.148487393009703e-08
5417,1.1822562716463493e-07
5418,-8.142865362101022e-08
5419,1.1814222342625837e-07
5420,-8.137249245248383e-08
5421,1.1805890890581749e-07
5422,-8.131639034855012e-08
5423,1.1797568347454317e-07
5424,-8.126034722769613e-08
5425,1.1789254700765814e-07
5426,-8.1204362999393e-08
5427,1.178094993700079e-07
5428,-8.114843757783606e-08
5429,1.1772654043860261e-07
5430,-8.109257088874389e-08
5431,1.1764367008462775e-07
5432,-8.103676284199073e-08
5433,1.1756088818368837e-07
5434,-8.098101335845325e-08
5435,1.1747819460890269e-07
5436,-8.092532235273375e-08
5437,1.1739558922926513e-07
5438,-8.086968974552537e-08
5439,1.173130719203705e-07
5440,-8.081411545419266e-08
5441,1.1723064255845593e-07
5442,-8.075859939067722e-08
5443,1.1714830101853588e-07
5444,-8.070314147738216e-08
5445,1.1706604717182555e-07
5446,-8.064774162969861e-08
5447,1.16983880891321e-07
5448,-8.059239976785101e-08
5449,1.1690180205574441e-07
5450,-8.053711581462778e-08
5451,1.168198105385228e-07
5452,-8.048188968096676e-08
5453,1.1673790621375623e-07
5454,-8.042672128496137e-08
5455,1.1665608895994095e-07
5456,-8.037161054911198e-08
5457,1.1657435864958416e-07
5458,-8.031655739135151e-08
5459,1.1649271515832113e-07
5460,-8.026156173273414e-08
5461,1.1641115836461869e-07
5462,-8.020662349017869e-08
5463,1.1632968814448187e-07
5464,-8.015174258231495e-08
5465,1.162483043758052e-07
5466,-8.009691892542823e-08
5467,1.1616700693249371e-07
5468,-8.004215244339032e-08
5469,1.160857956904007e-07
5470,-7.99874430567985e-08
5471,1.1600467052742672e-07
5472,-7.993279068266853e-08
5473,1.159236313274825e-07
5474,-7.987819524227873e-08
5475,1.1584267796255593e-07
5476,-7.982365665429813e-08
5477,1.1576181030725472e-07
5478,-7.976917484286993e-08
5479,1.1568102824359667e-07
5480,-7.971474972683732e-08
5481,1.156003316511424e-07
5482,-7.966038122110638e-08
5483,1.1551972041247935e-07
5484,-7.960606925291644e-08
5485,1.1543919439934924e-07
5486,-7.955181373875627e-08
5487,1.153587534914373e-07
5488,-7.949761460651509e-08
5489,1.152783975613941e-07
5490,-7.944347176726343e-08
5491,1.1519812650270722e-07
5492,-7.938938515049269e-08
5493,1.1511794018978197e-07
5494,-7.933535466877758e-08
5495,1.1503783850052422e-07
5496,-7.92813802521513e-08
5497,1.1495782131377464e-07
5498,-7.922746181905507e-08
5499,1.1487788851337919e-07
5500,-7.917359929557378e-08
5501,1.1479803997891967e-07
5502,-7.911979259360593e-08
5503,1.1471827558936547e-07
5504,-7.906604164258011e-08
5505,1.1463859522304204e-07
5506,-7.901234636606791e-08
5507,1.1455899876714397e-07
5508,-7.895870667801351e-08
5509,1.1447948610200753e-07
5510,-7.8905122509985e-08
5511,1.1440005710539951e-07
5512,-7.885159378110136e-08
5513,1.1432071166035507e-07
5514,-7.87981204120552e-08
5515,1.142414496510925e-07
5516,-7.874470232890972e-08
5517,1.1416227095709567e-07
5518,-7.869133944713092e-08
5519,1.1408317546084243e-07
5520,-7.863803170276843e-08
5521,1.1400416305162816e-07
5522,-7.858477901114721e-08
5523,1.1392523360262296e-07
5524,-7.853158129472463e-08
5525,1.1384638699868051e-07
5526,-7.847843847912715e-08
5527,1.1376762312417664e-07
5528,-7.84253504892646e-08
5529,1.1368894187018263e-07
5530,-7.837231724694803e-08
5531,1.1361034311141326e-07
5532,-7.831933867198459e-08
5533,1.1353182673151559e-07
5534,-7.826641469637177e-08
5535,1.1345339261730797e-07
5536,-7.821354523963321e-08
5537,1.1337504064753168e-07
5538,-7.816073023484521e-08
5539,1.1329677071756458e-07
5540,-7.810796959480143e-08
5541,1.1321858270818901e-07
5542,-7.805526324250557e-08
5543,1.1314047650072011e-07
5544,-7.800261110744028e-08
5545,1.1306245198125485e-07
5546,-7.79500131292766e-08
5547,1.129845090319791e-07
5548,-7.789746920928235e-08
5549,1.1290664753609672e-07
5550,-7.784497928257686e-08
5551,1.1282886739880219e-07
5552,-7.779254327789062e-08
5553,1.1275116848488048e-07
5554,-7.774016111171497e-08
5555,1.1267355068900307e-07
5556,-7.768783271894351e-08
5557,1.1259601389923123e-07
5558,-7.763555802106288e-08
5559,1.1251855799345785e-07
5560,-7.758333694113852e-08
5561,1.1244118286293312e-07
5562,-7.753116940943436e-08
5563,1.123638883985097e-07
5564,-7.747905534806805e-08
5565,1.1228667448637501e-07
5566,-7.742699468854783e-08
5567,1.1220954100517302e-07
5568,-7.737498735309432e-08
5569,1.1213248784958076e-07
5570,-7.73230332702738e-08
5571,1.1205551490900368e-07
5572,-7.727113236234257e-08
5573,1.1197862207012926e-07
5574,-7.721928456027308e-08
5575,1.1190180921643637e-07
5576,-7.716748978916119e-08
5577,1.118250762403208e-07
5578,-7.711574797868718e-08
5579,1.1174842302577343e-07
5580,-7.706405904724236e-08
5581,1.1167184946410364e-07
5582,-7.701242293424978e-08
5583,1.1159535544995218e-07
5584,-7.696083956096046e-08
5585,1.1151894086523721e-07
5586,-7.690930885242778e-08
5587,1.1144260560075138e-07
5588,-7.685783074318236e-08
5589,1.1136634954623253e-07
5590,-7.680640514869852e-08
5591,1.112901725883442e-07
5592,-7.6755032006669e-08
5593,1.1121407462354243e-07
5594,-7.670371124561547e-08
5595,1.1113805553699317e-07
5596,-7.66524427895139e-08
5597,1.1106211521604342e-07
5598,-7.660122656586008e-08
5599,1.1098625356004948e-07
5600,-7.655006250740043e-08
5601,1.1091047044999657e-07
5602,-7.64989505381445e-08
5603,1.1083476578403023e-07
5604,-7.644789058922155e-08
5605,1.1075913944969935e-07
5606,-7.639688258697487e-08
5607,1.1068359134009938e-07
5608,-7.634592646282123e-08
5609,1.1060812134130251e-07
5610,-7.62950221440196e-08
5611,1.1053272934992154e-07
5612,-7.624416956339423e-08
5613,1.104574152601783e-07
5614,-7.619336864311863e-08
5615,1.1038217895405687e-07
5616,-7.614261931411596e-08
5617,1.103070203314497e-07
5618,-7.609192151221853e-08
5619,1.1023193928218526e-07
5620,-7.604127516019489e-08
5621,1.1015693570175981e-07
5622,-7.599068018996171e-08
5623,1.1008200947927754e-07
5624,-7.594013653553078e-08
5625,1.100071605077985e-07
5626,-7.588964411958893e-08
5627,1.0993238868182896e-07
5628,-7.583920287331926e-08
5629,1.098576938925742e-07
5630,-7.578881272864646e-08
5631,1.0978307604105158e-07
5632,-7.573847362204844e-08
5633,1.0970853501144209e-07
5634,-7.568818546774028e-08
5635,1.0963407069252615e-07
5636,-7.563794821200527e-08
5637,1.0955968299549565e-07
5638,-7.558776177907536e-08
5639,1.0948537180480531e-07
5640,-7.553762609724076e-08
5641,1.0941113700971457e-07
5642,-7.548754110174471e-08
5643,1.0933697851338326e-07
5644,-7.543750672671095e-08
5645,1.0926289620948367e-07
5646,-7.538752289211184e-08
5647,1.0918888998928154e-07
5648,-7.533758953568547e-08
5649,1.091149597487658e-07
5650,-7.528770659206838e-08
5651,1.0904110538554483e-07
5652,-7.523787398964236e-08
5653,1.0896732679083196e-07
5654,-7.518809165791154e-08
5655,1.0889362386083722e-07
5656,-7.513835952956415e-08
5657,1.0881999649752132e-07
5658,-7.508867753807614e-08
5659,1.0874644459225889e-07
5660,-7.503904561174096e-08
5661,1.0867296803761881e-07
5662,-7.498946368775421e-08
5663,1.0859956673592898e-07
5664,-7.493993169454128e-08
5665,1.0852624058276195e-07
5666,-7.489044956742169e-08
5667,1.0845298947061868e-07
5668,-7.48410172377425e-08
5669,1.0837981329942388e-07
5670,-7.479163463451077e-08
5671,1.0830671196531665e-07
5672,-7.474230168736717e-08
5673,1.0823368536766378e-07
5674,-7.469301833943986e-08
5675,1.0816073340517688e-07
5676,-7.464378451999048e-08
5677,1.0808785596768096e-07
5678,-7.459460015766836e-08
5679,1.0801505295829305e-07
5680,-7.45454651905821e-08
5681,1.0794232427428455e-07
5682,-7.449637954968352e-08
5683,1.0786966981416762e-07
5684,-7.444734316636778e-08
5685,1.0779708947518112e-07
5686,-7.439835597669177e-08
5687,1.0772458315726453e-07
5688,-7.434941791240546e-08
5689,1.0765215075905676e-07
5690,-7.430052891002605e-08
5691,1.0757979217708971e-07
5692,-7.425168889995596e-08
5693,1.0750750731339316e-07
5694,-7.420289781447566e-08
5695,1.0743529606493164e-07
5696,-7.415415558999548e-08
5697,1.0736315832801883e-07
5698,-7.410546216871972e-08
5699,1.0729109400375896e-07
5700,-7.405681747558042e-08
5701,1.072191030000218e-07
5702,-7.400822144015754e-08
5703,1.0714718520644526e-07
5704,-7.395967400766164e-08
5705,1.0707534052841133e-07
5706,-7.391117510503282e-08
5707,1.0700356886202281e-07
5708,-7.386272467335565e-08
5709,1.0693187011564054e-07
5710,-7.381432264100438e-08
5711,1.0686024417603984e-07
5712,-7.376596894642774e-08
5713,1.0678869095537878e-07
5714,-7.371766352596452e-08
5715,1.067172103485401e-07
5716,-7.366940630916e-08
5717,1.0664580226424893e-07
5718,-7.362119723673615e-08
5719,1.065744665991385e-07
5720,-7.357303624257413e-08
5721,1.0650320325157481e-07
5722,-7.352492325920859e-08
5723,1.0643201212358514e-07
5724,-7.347685822405712e-08
5725,1.0636089312122195e-07
5726,-7.34288410751428e-08
5727,1.0628984613952253e-07
5728,-7.338087175068212e-08
5729,1.0621887108886981e-07
5730,-7.333295017220012e-08
5731,1.0614796786804621e-07
5732,-7.328507628571339e-08
5733,1.0607713637630175e-07
5734,-7.323725003445571e-08
5735,1.0600637652000932e-07
5736,-7.318947134056332e-08
5737,1.0593568819861867e-07
5738,-7.314174014953359e-08
5739,1.058650713199365e-07
5740,-7.30940563930999e-08
5741,1.0579452578218502e-07
5742,-7.30464200122649e-08
5743,1.0572405149055667e-07
5744,-7.299883093350769e-08
5745,1.0565364834521642e-07
5746,-7.295128911105599e-08
5747,1.0558331625578261e-07
5748,-7.29037944660501e-08
5749,1.055130551206287e-07
5750,-7.285634694259523e-08
5751,1.0544286484845673e-07
5752,-7.280894647511092e-08
5753,1.0537274533953935e-07
5754,-7.276159300172258e-08
5755,1.053026964977565e-07
5756,-7.271428645942783e-08
5757,1.0523271822899795e-07
5758,-7.266702678376443e-08
5759,1.051628104399226e-07
5760,-7.26198139220567e-08
5761,1.0509297303098938e-07
5762,-7.257264779283592e-08
5763,1.050232059070099e-07
5764,-7.252552834851918e-08
5765,1.0495350897746709e-07
5766,-7.247845552388222e-08
5767,1.048838821463653e-07
5768,-7.243142925368023e-08
5769,1.0481432531563047e-07
5770,-7.238444948215415e-08
5771,1.0474483838924676e-07
5772,-7.2337516142133e-08
5773,1.0467542127826582e-07
5774,-7.229062917393722e-08
5775,1.0460607388399833e-07
5776,-7.224378850896736e-08
5777,1.0453679611962873e-07
5778,-7.219699410144e-08
5779,1.0446758788631664e-07
5780,-7.215024587299765e-08
5781,1.0439844908770332e-07
5782,-7.210354376719426e-08
5783,1.0432937963359436e-07
5784,-7.205688772909757e-08
5785,1.0426037943021942e-07
5786,-7.201027768978738e-08
5787,1.0419144838208414e-07
5788,-7.196371359484195e-08
5789,1.0412258639709511e-07
5790,-7.191719537973979e-08
5791,1.0405379338637009e-07
5792,-7.187072297952986e-08
5793,1.0398506925288953e-07
5794,-7.182429633917911e-08
5795,1.0391641390682347e-07
5796,-7.177791539773718e-08
5797,1.0384782725187149e-07
5798,-7.173158009144036e-08
5799,1.0377930919849356e-07
5800,-7.16852903619217e-08
5801,1.0371085965426576e-07
5802,-7.163904614892945e-08
5803,1.03642478524168e-07
5804,-7.159284739152954e-08
5805,1.0357416572088127e-07
5806,-7.154669403087324e-08
5807,1.0350592115188645e-07
5808,-7.150058600114635e-08
5809,1.0343774472345742e-07
5810,-7.145452325146632e-08
5811,1.0336963634419081e-07
5812,-7.14085057145925e-08
5813,1.0330159592588377e-07
5814,-7.13625333346919e-08
5815,1.0323362337455917e-07
5816,-7.131660604787116e-08
5817,1.0316571860039307e-07
5818,-7.127072380006156e-08
5819,1.030978815108507e-07
5820,-7.122488652874899e-08
5821,1.0303011201870705e-07
5822,-7.117909417665881e-08
5823,1.0296241002854133e-07
5824,-7.113334667173134e-08
5825,1.0289477545906572e-07
5826,-7.108764397904325e-08
5827,1.0282720821116125e-07
5828,-7.104198602200718e-08
5829,1.0275970819620507e-07
5830,-7.099637274342839e-08
5831,1.026922753254128e-07
5832,-7.095080409187898e-08
5833,1.0262490951331872e-07
5834,-7.090527999848172e-08
5835,1.0255761066584525e-07
5836,-7.085980040731247e-08
5837,1.0249037869380065e-07
5838,-7.08143652658272e-08
5839,1.0242321351000561e-07
5840,-7.076897451076154e-08
5841,1.0235611501828262e-07
5842,-7.072362808410238e-08
5843,1.0228908313947536e-07
5844,-7.067832592433714e-08
5845,1.0222211778000036e-07
5846,-7.063306798257091e-08
5847,1.0215521885739186e-07
5848,-7.05878541924226e-08
5849,1.0208838626944813e-07
5850,-7.054268449772765e-08
5851,1.0202161993623878e-07
5852,-7.049755884025692e-08
5853,1.0195491977228626e-07
5854,-7.045247716500187e-08
5855,1.0188828568655614e-07
5856,-7.040743941395507e-08
5857,1.018217175897563e-07
5858,-7.036244552276504e-08
5859,1.0175521539162105e-07
5860,-7.031749543860305e-08
5861,1.0168877901846006e-07
5862,-7.027258910647722e-08
5863,1.0162240836595911e-07
5864,-7.02277264635214e-08
5865,1.0155610334867601e-07
5866,-7.018290746250854e-08
5867,1.0148986389109218e-07
5868,-7.013813203162693e-08
5869,1.0142368989899652e-07
5870,-7.009340012225901e-08
5871,1.0135758128363383e-07
5872,-7.004871167972698e-08
5873,1.0129153795980061e-07
5874,-7.000406664890805e-08
5875,1.0122555984091828e-07
5876,-6.995946495955341e-08
5877,1.0115964683993122e-07
5878,-6.991490656616456e-08
5879,1.0109379887735168e-07
5880,-6.987039140701408e-08
5881,1.010280158558849e-07
5882,-6.98259194332689e-08
5883,1.009622976968625e-07
5884,-6.978149058174843e-08
5885,1.0089664431114089e-07
5886,-6.973710479548771e-08
5887,1.008310556174228e-07
5888,-6.969276201664127e-08
5889,1.0076553152140206e-07
5890,-6.964846220283948e-08
5891,1.0070007194522383e-07
5892,-6.960420528284658e-08
5893,1.0063467680416993e-07
5894,-6.955999120454328e-08
5895,1.0056934600680235e-07
5896,-6.951581991467561e-08
5897,1.0050407947121688e-07
5898,-6.947169135563478e-08
5899,1.0043887711377402e-07
5900,-6.942760547142462e-08
5901,1.0037373885055356e-07
5902,-6.93835622060432e-08
5903,1.003086645930339e-07
5904,-6.93395615033768e-08
5905,1.002436542601468e-07
5906,-6.929560331766765e-08
5907,1.0017870776850085e-07
5908,-6.925168757855157e-08
5909,1.0011382502346704e-07
5910,-6.920781424173773e-08
5911,1.000490059513012e-07
5912,-6.916398324832928e-08
5913,9.998425047148965e-08
5914,-6.91201945392534e-08
5915,9.9919558494993e-08
5916,-6.907644806122707e-08
5917,9.985492993229279e-08
5918,-6.903274376942246e-08
5919,9.97903647086238e-08
5920,-6.89890815973282e-08
5921,9.972586273462263e-08
5922,-6.894546149143976e-08
5923,9.966142393476894e-08
5924,-6.890188340539521e-08
5925,9.959704821687792e-08
5926,-6.88583472767751e-08
5927,9.953273550415471e-08
5928,-6.881485305055613e-08
5929,9.946848571333074e-08
5930,-6.877140067757952e-08
5931,9.940429875744273e-08
5932,-6.87279901011501e-08
5933,9.934017455396235e-08
5934,-6.868462126493087e-08
5935,9.927611302817216e-08
5936,-6.864129411963785e-08
5937,9.9212114092663e-08
5938,-6.859800860899999e-08
5939,9.91481776599222e-08
5940,-6.855476467998595e-08
5941,9.908430365922797e-08
5942,-6.85115622729486e-08
5943,9.902049200291737e-08
5944,-6.846840134005482e-08
5945,9.8956742607318e-08
5946,-6.842528182784541e-08
5947,9.889305539144643e-08
5948,-6.838220368045376e-08
5949,9.882943027748002e-08
5950,-6.833916684491601e-08
5951,9.87658671817749e-08
5952,-6.829617126663936e-08
5953,9.87023660205921e-08
5954,-6.825321690064317e-08
5955,9.863892671915353e-08
5956,-6.821030368575966e-08
5957,9.857554918867143e-08
5958,-6.8167431563698e-08
5959,9.85122333549249e-08
5960,-6.812460048987747e-08
5961,9.844897913677026e-08
5962,-6.808181041266144e-08
5963,9.838578644917559e-08
5964,-6.80390612729973e-08
5965,9.832265521168313e-08
5966,-6.799635302325956e-08
5967,9.825958535165312e-08
5968,-6.795368560707751e-08
5969,9.819657678354616e-08
5970,-6.791105897020292e-08
5971,9.813362942754181e-08
5972,-6.786847306401742e-08
5973,9.807074320190015e-08
5974,-6.782592783925164e-08
5975,9.800791802719678e-08
5976,-6.77834232344331e-08
5977,9.79451538291985e-08
5978,-6.77409592069344e-08
5979,9.788245052457381e-08
5980,-6.769853569762552e-08
5981,9.781980803145641e-08
5982,-6.765615266041206e-08
5983,9.775722627809515e-08
5984,-6.76138100304599e-08
5985,9.769470517379696e-08
5986,-6.757150777130398e-08
5987,9.76322446524538e-08
5988,-6.752924582836824e-08
5989,9.756984462451178e-08
5990,-6.748702413935354e-08
5991,9.750750501956668e-08
5992,-6.744484266036773e-08
5993,9.744522575636901e-08
5994,-6.740270134220021e-08
5995,9.738300675300459e-08
5996,-6.736060012726901e-08
5997,9.732084793343864e-08
5998,-6.731853897125122e-08
5999,9.725874922122047e-08
6000,-6.727651781289658e-08
6001,9.719671053335353e-08
6002,-6.723453661143755e-08
6003,9.713473180060971e-08
6004,-6.719259530897296e-08
6005,9.707281293843088e-08
6006,-6.715069385461307e-08
6007,9.701095386930946e-08
6008,-6.710883219999333e-08
6009,9.694915451731103e-08
6010,-6.706701029146905e-08
6011,9.68874148047623e-08
6012,-6.702522808422375e-08
6013,9.682573465439671e-08
6014,-6.698348551712581e-08
6015,9.676411398511395e-08
6016,-6.69417825474372e-08
6017,9.67025527285409e-08
6018,-6.690011912867289e-08
6019,9.664105080496275e-08
6020,-6.685849520095463e-08
6021,9.657960812954402e-08
6022,-6.68169107137214e-08
6023,9.651822463405777e-08
6024,-6.677536562281901e-08
6025,9.645690023951029e-08
6026,-6.673385987427803e-08
6027,9.63956348693968e-08
6028,-6.669239341941736e-08
6029,9.633442844818971e-08
6030,-6.665096620684297e-08
6031,9.627328089764032e-08
6032,-6.660957818450358e-08
6033,9.62121921437875e-08
6034,-6.656822931005494e-08
6035,9.615116210844623e-08
6036,-6.652691952703626e-08
6037,9.6090190719068e-08
6038,-6.648564878682335e-08
6039,9.602927789517321e-08
6040,-6.644441704051924e-08
6041,9.596842356900091e-08
6042,-6.640322423870666e-08
6043,9.5907627656733e-08
6044,-6.636207033069139e-08
6045,9.584689009049288e-08
6046,-6.632095526451167e-08
6047,9.578621078657397e-08
6048,-6.627987899663976e-08
6049,9.572558967505577e-08
6050,-6.623884147479545e-08
6051,9.566502668140221e-08
6052,-6.619784264960087e-08
6053,9.560452172969949e-08
6054,-6.61568824714393e-08
6055,9.554407474509979e-08
6056,-6.611596089342451e-08
6057,9.548368565345048e-08
6058,-6.607507786351203e-08
6059,9.542335438110898e-08
6060,-6.603423333450518e-08
6061,9.536308085138759e-08
6062,-6.599342725971727e-08
6063,9.530286499029575e-08
6064,-6.595265958623906e-08
6065,9.524270672641255e-08
6066,-6.591193026386691e-08
6067,9.518260598474532e-08
6068,-6.587123924631958e-08
6069,9.512256269068301e-08
6070,-6.5830586492991e-08
6071,9.506257677047102e-08
6072,-6.578997194580751e-08
6073,9.500264814958014e-08
6074,-6.57493955579615e-08
6075,9.494277675421027e-08
6076,-6.570885728169528e-08
6077,9.488296251346612e-08
6078,-6.56683570727147e-08
6079,9.48232053514995e-08
6080,-6.56278948769812e-08
6081,9.476350520003225e-08
6082,-6.558747064474539e-08
6083,9.470386198201715e-08
6084,-6.554708433111964e-08
6085,9.464427562143639e-08
6086,-6.550673589732553e-08
6087,9.458474605079175e-08
6088,-6.546642528330039e-08
6089,9.452527319733066e-08
6090,-6.542615244514746e-08
6091,9.446585698337265e-08
6092,-6.538591733547941e-08
6093,9.440649734164495e-08
6094,-6.534571990759527e-08
6095,9.434719419736959e-08
6096,-6.530556011189156e-08
6097,9.42879474797325e-08
6098,-6.526543790091595e-08
6099,9.42287571160083e-08
6100,-6.522535322818435e-08
6101,9.416962303159318e-08
6102,-6.518530604650811e-08
6103,9.411054516276261e-08
6104,-6.514529630952742e-08
6105,9.405152342707608e-08
6106,-6.5105323967086e-08
6107,9.399255776009459e-08
6108,-6.506538897981522e-08
6109,9.393364808574118e-08
6110,-6.502549128773416e-08
6111,9.387479433425359e-08
6112,-6.49856308536596e-08
6113,9.381599643892017e-08
6114,-6.494580762798715e-08
6115,9.375725432162806e-08
6116,-6.490602156661444e-08
6117,9.369856791458463e-08
6118,-6.486627261921593e-08
6119,9.363993714761921e-08
6120,-6.482656073638756e-08
6121,9.358136194800341e-08
6122,-6.478688587921073e-08
6123,9.352284224486205e-08
6124,-6.474724799684952e-08
6125,9.346437796775634e-08
6126,-6.470764704273514e-08
6127,9.340596905093956e-08
6128,-6.466808297136797e-08
6129,9.334761541598154e-08
6130,-6.462855573517578e-08
6131,9.328931699848885e-08
6132,-6.458906529163112e-08
6133,9.32310737277541e-08
6134,-6.454961158638669e-08
6135,9.317288552801242e-08
6136,-6.451019458143995e-08
6137,9.31147523348614e-08
6138,-6.447081423038855e-08
6139,9.305667407746566e-08
6140,-6.443147049021657e-08
6141,9.299865069034646e-08
6142,-6.439216329737213e-08
6143,9.294068209508386e-08
6144,-6.435289263215125e-08
6145,9.288276822547896e-08
6146,-6.431365842732441e-08
6147,9.28249090166216e-08
6148,-6.427446064955378e-08
6149,9.276710439274323e-08
6150,-6.423529924499691e-08
6151,9.270935428521124e-08
6152,-6.419617417205767e-08
6153,9.265165863421047e-08
6154,-6.415708538778501e-08
6155,9.259401736203783e-08
6156,-6.411803284559106e-08
6157,9.253643039987318e-08
6158,-6.407901649790585e-08
6159,9.24788976787061e-08
6160,-6.404003630418056e-08
6161,9.242141913517391e-08
6162,-6.400109220912846e-08
6163,9.236399469511568e-08
6164,-6.396218418047001e-08
6165,9.230662429714393e-08
6166,-6.392331216551822e-08
6167,9.224930786741896e-08
6168,-6.38844761203865e-08
6169,9.219204533645906e-08
6170,-6.384567599880035e-08
6171,9.213483663966676e-08
6172,-6.380691176269375e-08
6173,9.207768170706816e-08
6174,-6.376818336012203e-08
6175,9.202058047321559e-08
6176,-6.372949074923376e-08
6177,9.196353286822923e-08
6178,-6.369083388585923e-08
6179,9.190653882427654e-08
6180,-6.365221272562996e-08
6181,9.184959827438026e-08
6182,-6.361362722537707e-08
6183,9.179271115139559e-08
6184,-6.357507733606375e-08
6185,9.173587739052123e-08
6186,-6.353656301536866e-08
6187,9.167909691946119e-08
6188,-6.34980842202569e-08
6189,9.162236967794376e-08
6190,-6.345964090706872e-08
6191,9.156569558632378e-08
6192,-6.342123302959775e-08
6193,9.150907459039776e-08
6194,-6.338286054678068e-08
6195,9.145250661566534e-08
6196,-6.334452341456965e-08
6197,9.139599160512812e-08
6198,-6.330622158279082e-08
6199,9.13395294826782e-08
6200,-6.3267955015275e-08
6201,9.128312018430572e-08
6202,-6.322972366398213e-08
6203,9.122676364242201e-08
6204,-6.319152748787162e-08
6205,9.117045979162904e-08
6206,-6.315336644530035e-08
6207,9.111420856917218e-08
6208,-6.31152404852542e-08
6209,9.105800990694911e-08
6210,-6.307714956875168e-08
6211,9.100186374030946e-08
6212,-6.303909365298547e-08
6213,9.094576999913876e-08
6214,-6.300107269278872e-08
6215,9.088972862051402e-08
6216,-6.296308664455192e-08
6217,9.083373953778729e-08
6218,-6.292513547163016e-08
6219,9.077780268536565e-08
6220,-6.288721912475018e-08
6221,9.072191800051505e-08
6222,-6.284933755705319e-08
6223,9.066608541679969e-08
6224,-6.28114907299462e-08
6225,9.061030486537184e-08
6226,-6.277367860851899e-08
6227,9.055457628368582e-08
6228,-6.273590113670299e-08
6229,9.049889960525765e-08
6230,-6.269815827638856e-08
6231,9.044327476815517e-08
6232,-6.266044998756926e-08
6233,9.038770170558693e-08
6234,-6.262277622799285e-08
6235,9.033218035838882e-08
6236,-6.258513695065363e-08
6237,9.02767106540548e-08
6238,-6.254753211329879e-08
6239,9.022129252501051e-08
6240,-6.250996167598483e-08
6241,9.016592591689026e-08
6242,-6.24724255995954e-08
6243,9.011061076198163e-08
6244,-6.243492383347371e-08
6245,9.005534699514237e-08
6246,-6.239745633996517e-08
6247,9.000013455196373e-08
6248,-6.236002307975253e-08
6249,8.994497337140282e-08
6250,-6.23226240042785e-08
6251,8.988986338042709e-08
6252,-6.228525907529815e-08
6253,8.983480452592424e-08
6254,-6.224792825120007e-08
6255,8.97797967368904e-08
6256,-6.221063148864551e-08
6257,8.972483995631559e-08
6258,-6.21733687472629e-08
6259,8.966993411668778e-08
6260,-6.213613998604301e-08
6261,8.961507915540979e-08
6262,-6.20989451569032e-08
6263,8.95602750059339e-08
6264,-6.206178422143486e-08
6265,8.950552160923474e-08
6266,-6.202465714475183e-08
6267,8.94508188994815e-08
6268,-6.198756387673981e-08
6269,8.939616681912311e-08
6270,-6.195050438318971e-08
6271,8.934156529980287e-08
6272,-6.191347861247975e-08
6273,8.928701427802812e-08
6274,-6.187648653334543e-08
6275,8.923251369185105e-08
6276,-6.183952809815686e-08
6277,8.917806348112903e-08
6278,-6.180260326803045e-08
6279,8.912366358247963e-08
6280,-6.176571200371513e-08
6281,8.906931393408157e-08
6282,-6.17288542592581e-08
6283,8.901501447118005e-08
6284,-6.16920299966301e-08
6285,8.896076513288624e-08
6286,-6.165523917583657e-08
6287,8.890656585688774e-08
6288,-6.16184817549165e-08
6289,8.885241658326749e-08
6290,-6.158175769347832e-08
6291,8.879831724474441e-08
6292,-6.154506694923394e-08
6293,8.874426778343505e-08
6294,-6.150840948063607e-08
6295,8.869026813682283e-08
6296,-6.147178525185366e-08
6297,8.863631824632221e-08
6298,-6.143519421835827e-08
6299,8.858241804381877e-08
6300,-6.139863633801458e-08
6301,8.852856747408834e-08
6302,-6.136211157595925e-08
6303,8.847476646923045e-08
6304,-6.1325619885282e-08
6305,8.842101497276079e-08
6306,-6.128916123087089e-08
6307,8.836731292608042e-08
6308,-6.125273557148133e-08
6309,8.83136602620252e-08
6310,-6.121634286451403e-08
6311,8.826005692287977e-08
6312,-6.117998306936358e-08
6313,8.820650284649458e-08
6314,-6.114365615126519e-08
6315,8.815299797178701e-08
6316,-6.110736206065551e-08
6317,8.80995422401256e-08
6318,-6.107110076997102e-08
6319,8.804613559056604e-08
6320,-6.103487223066899e-08
6321,8.799277795841018e-08
6322,-6.099867640354663e-08
6323,8.793946928699252e-08
6324,-6.096251325443272e-08
6325,8.788620951370174e-08
6326,-6.092638273536942e-08
6327,8.783299858106893e-08
6328,-6.089028481413041e-08
6329,8.777983643196277e-08
6330,-6.08542194434011e-08
6331,8.772672300046169e-08
6332,-6.081818658906485e-08
6333,8.767365822758404e-08
6334,-6.078218621175762e-08
6335,8.762064204846336e-08
6336,-6.07462182699654e-08
6337,8.756767441373842e-08
6338,-6.07102827258427e-08
6339,8.75147552613608e-08
6340,-6.067437953969407e-08
6341,8.746188452669706e-08
6342,-6.06385086704767e-08
6343,8.740906215465673e-08
6344,-6.060267008090048e-08
6345,8.735628808229254e-08
6346,-6.056686372985627e-08
6347,8.730356225273236e-08
6348,-6.053108958361097e-08
6349,8.725088460637814e-08
6350,-6.049534759780004e-08
6351,8.71982550819519e-08
6352,-6.045963773541934e-08
6353,8.71456736217185e-08
6354,-6.0423959956704e-08
6355,8.709314017070009e-08
6356,-6.038831422134325e-08
6357,8.704065466689102e-08
6358,-6.035270049590778e-08
6359,8.69882170461937e-08
6360,-6.0317118735288e-08
6361,8.69358272584989e-08
6362,-6.028156890332623e-08
6363,8.688348523985327e-08
6364,-6.024605096256506e-08
6365,8.683119093663394e-08
6366,-6.021056487792906e-08
6367,8.677894428328999e-08
6368,-6.0175110604192e-08
6369,8.672674522521352e-08
6370,-6.013968810368174e-08
6371,8.667459371055503e-08
6372,-6.010429733889755e-08
6373,8.66224896687103e-08
6374,-6.006893827289425e-08
6375,8.657043305193001e-08
6376,-6.003361086898396e-08
6377,8.651842379607492e-08
6378,-5.999831508711257e-08
6379,8.646646184553046e-08
6380,-5.996305088928921e-08
6381,8.641454714219614e-08
6382,-5.99278182358799e-08
6383,8.636267963051909e-08
6384,-5.989261708804088e-08
6385,8.631085925021483e-08
6386,-5.98574474159339e-08
6387,8.625908594284891e-08
6388,-5.982230917226503e-08
6389,8.62073596532547e-08
6390,-5.978720231955781e-08
6391,8.615568032611127e-08
6392,-5.975212682456147e-08
6393,8.610404790167674e-08
6394,-5.971708265047919e-08
6395,8.605246231988163e-08
6396,-5.968206975248574e-08
6397,8.600092352558403e-08
6398,-5.964708810515136e-08
6399,8.594943146095301e-08
6400,-5.961213765745529e-08
6401,8.58979860712807e-08
6402,-5.957721838162203e-08
6403,8.584658730851826e-08
6404,-5.954233023130489e-08
6405,8.579523509780098e-08
6406,-5.950747317635229e-08
6407,8.574392939341267e-08
6408,-5.947264717875913e-08
6409,8.56926701362589e-08
6410,-5.943785220004031e-08
6411,8.564145727092532e-08
6412,-5.9403088200137654e-08
6413,8.559029073906837e-08
6414,-5.936835514615634e-08
6415,8.553917048552153e-08
6416,-5.933365299819565e-08
6417,8.548809645602622e-08
6418,-5.92989817210824e-08
6419,8.543706859350838e-08
6420,-5.9264341279266114e-08
6421,8.538608683687434e-08
6422,-5.922973162957399e-08
6423,8.533515113730505e-08
6424,-5.9195152740873895e-08
6425,8.528426143568882e-08
6426,-5.916060457322677e-08
6427,8.523341767564884e-08
6428,-5.912608709311116e-08
6429,8.518261980226249e-08
6430,-5.909160026203299e-08
6431,8.513186776273774e-08
6432,-5.905714404072639e-08
6433,8.508116149317854e-08
6434,-5.902271839697849e-08
6435,8.503050094836248e-08
6436,-5.898832329233978e-08
6437,8.49798860683859e-08
6438,-5.895395868690324e-08
6439,8.492931679249784e-08
6440,-5.891962454992966e-08
6441,8.487879307319863e-08
6442,-5.8885320846069656e-08
6443,8.482831485374712e-08
6444,-5.885104753196347e-08
6445,8.477788208216901e-08
6446,-5.881680457511509e-08
6447,8.472749469558896e-08
6448,-5.878259193652085e-08
6449,8.467715264469809e-08
6450,-5.874840958869465e-08
6451,8.462685587208175e-08
6452,-5.871425748532834e-08
6453,8.45766043244151e-08
6454,-5.868013559344609e-08
6455,8.452639794681432e-08
6456,-5.86460438836081e-08
6457,8.447623668284047e-08
6458,-5.8611982309063744e-08
6459,8.442612048302176e-08
6460,-5.8577950840018595e-08
6461,8.43760492924041e-08
6462,-5.854394943883186e-08
6463,8.432602304844792e-08
6464,-5.85099780761825e-08
6465,8.427604170622703e-08
6466,-5.847603670611161e-08
6467,8.422610520328907e-08
6468,-5.844212529567161e-08
6469,8.417621349650823e-08
6470,-5.8408243815038406e-08
6471,8.412636652572524e-08
6472,-5.8374392221235936e-08
6473,8.407656423373449e-08
6474,-5.8340570484987185e-08
6475,8.402680657512235e-08
6476,-5.830677856941069e-08
6477,8.397709348307359e-08
6478,-5.8273016433854657e-08
6479,8.392742491794764e-08
6480,-5.823928405367653e-08
6481,8.3877800819126e-08
6482,-5.8205581377563494e-08
6483,8.382822113540288e-08
6484,-5.817190838373321e-08
6485,8.377868581065346e-08
6486,-5.813826503179407e-08
6487,8.372919479516726e-08
6488,-5.8104651286752126e-08
6489,8.367974803210758e-08
6490,-5.8071067115324266e-08
6491,8.363034547245589e-08
6492,-5.8037512483204705e-08
6493,8.358098705774237e-08
6494,-5.800398735124124e-08
6495,8.353167273852174e-08
6496,-5.797049168893777e-08
6497,8.348240246102969e-08
6498,-5.7937025454059426e-08
6499,8.343317617628581e-08
6500,-5.790358862085428e-08
6501,8.33839938243667e-08
6502,-5.787018115013246e-08
6503,8.333485535795839e-08
6504,-5.783680300849675e-08
6505,8.328576072018697e-08
6506,-5.7803454159265644e-08
6507,8.323670986605365e-08
6508,-5.7770134568995074e-08
6509,8.318770273557368e-08
6510,-5.7736844203682776e-08
6511,8.313873927698345e-08
6512,-5.770358302272917e-08
6513,8.308981943882775e-08
6514,-5.76703510076306e-08
6515,8.304094317570059e-08
6516,-5.763714810447673e-08
6517,8.299211042532326e-08
6518,-5.760397429277944e-08
6519,8.294332114424242e-08
6520,-5.757082952746862e-08
6521,8.28945752743089e-08
6522,-5.753771378495169e-08
6523,8.284587276497544e-08
6524,-5.75046270240328e-08
6525,8.27972135645342e-08
6526,-5.747156921357853e-08
6527,8.274859762391272e-08
6528,-5.743854032258591e-08
6529,8.270002488632542e-08
6530,-5.740554030409776e-08
6531,8.265149530756863e-08
6532,-5.7372569136274934e-08
6533,8.260300882984743e-08
6534,-5.73396267799149e-08
6535,8.255456540094766e-08
6536,-5.730671320639318e-08
6537,8.25061649782978e-08
6538,-5.727382837913242e-08
6539,8.245780750423172e-08
6540,-5.724097225940263e-08
6541,8.24094929260673e-08
6542,-5.720814482007004e-08
6543,8.236122119339623e-08
6544,-5.717534602438913e-08
6545,8.231299225947882e-08
6546,-5.714257583814307e-08
6547,8.226480606572194e-08
6548,-5.710983423079208e-08
6549,8.221666257249899e-08
6550,-5.7077121167027874e-08
6551,8.216856171275933e-08
6552,-5.704443660788936e-08
6553,8.212050345173194e-08
6554,-5.701178053055984e-08
6555,8.207248773280569e-08
6556,-5.697915289225184e-08
6557,8.202451450486595e-08
6558,-5.694655366753821e-08
6559,8.197658371630301e-08
6560,-5.6913982817160944e-08
6561,8.192869531665123e-08
6562,-5.6881440306578486e-08
6563,8.188084926119482e-08
6564,-5.684892610512657e-08
6565,8.183304549538806e-08
6566,-5.681644018319277e-08
6567,8.178528396509895e-08
6568,-5.678398250454735e-08
6569,8.173756462147315e-08
6570,-5.675155303532788e-08
6571,8.168988742285562e-08
6572,-5.671915174338747e-08
6573,8.16422523118496e-08
6574,-5.6686778595283716e-08
6575,8.159465923746277e-08
6576,-5.6654433559043063e-08
6577,8.154710815460735e-08
6578,-5.662211659884014e-08
6579,8.149959901381018e-08
6580,-5.6589827688624724e-08
6581,8.145213176109013e-08
6582,-5.655756678597489e-08
6583,8.14047063423651e-08
6584,-5.652533386791436e-08
6585,8.135732272460169e-08
6586,-5.649312889704094e-08
6587,8.13099808474731e-08
6588,-5.646095183511225e-08
6589,8.126268065631469e-08
6590,-5.642880265831835e-08
6591,8.121542210809517e-08
6592,-5.639668133112329e-08
6593,8.11682051582977e-08
6594,-5.636458782156602e-08
6595,8.112102975119204e-08
6596,-5.6332522095706556e-08
6597,8.107389583799785e-08
6598,-5.630048412205146e-08
6599,8.102680337019665e-08
6600,-5.626847386834725e-08
6601,8.097975230204532e-08
6602,-5.623649130386032e-08
6603,8.0932742580307e-08
6604,-5.620453639230674e-08
6605,8.088577415754882e-08
6606,-5.617260910444145e-08
6607,8.083884698794377e-08
6608,-5.614070940478393e-08
6609,8.079196101856e-08
6610,-5.610883726741153e-08
6611,8.07451162059247e-08
6612,-5.6076992655457074e-08
6613,8.069831249352508e-08
6614,-5.604517553692966e-08
6615,8.065154983894332e-08
6616,-5.601338588107529e-08
6617,8.060482819377901e-08
6618,-5.598162365622388e-08
6619,8.055814750812297e-08
6620,-5.594988882990626e-08
6621,8.051150773427632e-08
6622,-5.591818137213502e-08
6623,8.0464908827182e-08
6624,-5.5886501246093133e-08
6625,8.041835073126612e-08
6626,-5.585484842356591e-08
6627,8.037183340137736e-08
6628,-5.582322287573321e-08
6629,8.032535679304129e-08
6630,-5.579162457037368e-08
6631,8.027892085717629e-08
6632,-5.576005346422636e-08
6633,8.023252554534932e-08
6634,-5.5728509539556435e-08
6635,8.018617081082641e-08
6636,-5.569699276394256e-08
6637,8.013985659994999e-08
6638,-5.5665503099667006e-08
6639,8.009358287427594e-08
6640,-5.563404051389654e-08
6641,8.004734958074102e-08
6642,-5.5602604983575986e-08
6643,8.000115667244606e-08
6644,-5.557119647252209e-08
6645,7.995500410409789e-08
6646,-5.55398149486476e-08
6647,7.990889182503489e-08
6648,-5.5508460381214395e-08
6649,7.986281978718843e-08
6650,-5.547713274052421e-08
6651,7.981678794717116e-08
6652,-5.5445831996487174e-08
6653,7.977079626341017e-08
6654,-5.5414558111972344e-08
6655,7.972484467828154e-08
6656,-5.538331106580466e-08
6657,7.96789331439958e-08
6658,-5.53520908141874e-08
6659,7.963306162356089e-08
6660,-5.532089733937211e-08
6661,7.958723006480006e-08
6662,-5.5289730595495364e-08
6663,7.954143841671469e-08
6664,-5.525859056706416e-08
6665,7.949568664052195e-08
6666,-5.522747721733361e-08
6667,7.944997468652187e-08
6668,-5.519639051112512e-08
6669,7.940430250816818e-08
6670,-5.516533042336785e-08
6671,7.935867005428885e-08
6672,-5.513429692235625e-08
6673,7.931307728625111e-08
6674,-5.5103289974307274e-08
6675,7.926752415476148e-08
6676,-5.5072309552154634e-08
6677,7.922201061328219e-08
6678,-5.504135562462813e-08
6679,7.917653661304226e-08
6680,-5.5010428157721636e-08
6681,7.913110211389603e-08
6682,-5.4979527125061336e-08
6683,7.908570706393809e-08
6684,-5.494865249296105e-08
6685,7.90403514148662e-08
6686,-5.491780423522128e-08
6687,7.899503512992965e-08
6688,-5.48869823208548e-08
6689,7.894975815747525e-08
6690,-5.4856186713897974e-08
6691,7.890452045233551e-08
6692,-5.4825417389728846e-08
6693,7.88593219703459e-08
6694,-5.4794674317809777e-08
6695,7.881416266239797e-08
6696,-5.476395746407656e-08
6697,7.876904248665782e-08
6698,-5.473326680273162e-08
6699,7.872396139583156e-08
6700,-5.470260229955527e-08
6701,7.867891934271427e-08
6702,-5.467196392927881e-08
6703,7.863391628460217e-08
6704,-5.464135165928747e-08
6705,7.858895217695604e-08
6706,-5.46107654583381e-08
6707,7.854402696865386e-08
6708,-5.458020529676718e-08
6709,7.849914062463762e-08
6710,-5.454967114907657e-08
6711,7.845429309257073e-08
6712,-5.451916297871178e-08
6713,7.840948432558735e-08
6714,-5.448868076275469e-08
6715,7.836471428293498e-08
6716,-5.445822446748386e-08
6717,7.831998291733939e-08
6718,-5.4427794063520235e-08
6719,7.827529018555539e-08
6720,-5.4397389526214946e-08
6721,7.823063604504453e-08
6722,-5.43670108119862e-08
6723,7.818602044540524e-08
6724,-5.4336657904086544e-08
6725,7.814144334499272e-08
6726,-5.4306330770394454e-08
6727,7.809690469987833e-08
6728,-5.427602937807584e-08
6729,7.805240446431937e-08
6730,-5.424575370501088e-08
6731,7.800794259398648e-08
6732,-5.421550371342887e-08
6733,7.796351904406416e-08
6734,-5.4185279377100085e-08
6735,7.79191337706328e-08
6736,-5.4155080672846064e-08
6737,7.787478673031965e-08
6738,-5.412490756212747e-08
6739,7.78304778766831e-08
6740,-5.409476001820233e-08
6741,7.778620716789346e-08
6742,-5.406463800873459e-08
6743,7.774197456201394e-08
6744,-5.403454151436067e-08
6745,7.769778000765844e-08
6746,-5.4004470498069246e-08
6747,7.765362346452922e-08
6748,-5.397442493221618e-08
6749,7.760950489069141e-08
6750,-5.394440479321881e-08
6751,7.756542424217619e-08
6752,-5.391441004287516e-08
6753,7.752138147229079e-08
6754,-5.388444065780792e-08
6755,7.747737653975135e-08
6756,-5.385449660682023e-08
6757,7.743340940033769e-08
6758,-5.382457786477765e-08
6759,7.738948000753742e-08
6760,-5.379468440038576e-08
6761,7.734558832310353e-08
6762,-5.376481618337069e-08
6763,7.730173429828218e-08
6764,-5.373497318831072e-08
6765,7.725791789662954e-08
6766,-5.3705155386216706e-08
6767,7.721413906584217e-08
6768,-5.3675362741318456e-08
6769,7.717039776790548e-08
6770,-5.364559523574171e-08
6771,7.712669396187845e-08
6772,-5.361585283463761e-08
6773,7.708302759788158e-08
6774,-5.358613550948018e-08
6775,7.703939863916259e-08
6776,-5.3556443231175546e-08
6777,7.699580704020811e-08
6778,-5.352677597986453e-08
6779,7.695225275792067e-08
6780,-5.3497133717486165e-08
6781,7.690873574609335e-08
6782,-5.3467516415289875e-08
6783,7.686525597237251e-08
6784,-5.343792405247544e-08
6785,7.682181338580442e-08
6786,-5.340835659562658e-08
6787,7.67784079359566e-08
6788,-5.3378814012773076e-08
6789,7.6735039593557e-08
6790,-5.3349296286960044e-08
6791,7.669170831307775e-08
6792,-5.3319803379972744e-08
6793,7.664841404758829e-08
6794,-5.329033526633338e-08
6795,7.660515676057533e-08
6796,-5.3260891921482655e-08
6797,7.656193640388971e-08
6798,-5.323147331155875e-08
6799,7.651875293794236e-08
6800,-5.3202079410978266e-08
6801,7.647560632105831e-08
6802,-5.31727101964282e-08
6803,7.643249650876738e-08
6804,-5.3143365634874403e-08
6805,7.638942346037592e-08
6806,-5.3114045698630425e-08
6807,7.634638713489089e-08
6808,-5.3084750359836174e-08
6809,7.630338748828088e-08
6810,-5.305547959227097e-08
6811,7.626042447822392e-08
6812,-5.302623336840322e-08
6813,7.621749806602629e-08
6814,-5.299701165962541e-08
6815,7.617460820518044e-08
6816,-5.2967814442750926e-08
6817,7.613175485704369e-08
6818,-5.2938641675452636e-08
6819,7.608893798033997e-08
6820,-5.2909493347610743e-08
6821,7.604615753348513e-08
6822,-5.288036942267434e-08
6823,7.600341347076729e-08
6824,-5.285126987167789e-08
6825,7.596070575366918e-08
6826,-5.2822194673853564e-08
6827,7.591803434093229e-08
6828,-5.2793143799686576e-08
6829,7.587539919061423e-08
6830,-5.276411721818149e-08
6831,7.583280025731051e-08
6832,-5.2735114903496414e-08
6833,7.57902375106732e-08
6834,-5.270613683115527e-08
6835,7.574771089679698e-08
6836,-5.2677182965560234e-08
6837,7.57052203815428e-08
6838,-5.264825328888877e-08
6839,7.56627659263416e-08
6840,-5.261934777164236e-08
6841,7.562034747960257e-08
6842,-5.2590466387432016e-08
6843,7.557796501296125e-08
6844,-5.256160910053323e-08
6845,7.553561847440582e-08
6846,-5.253277589176245e-08
6847,7.549330782801875e-08
6848,-5.250396673471255e-08
6849,7.545103303531172e-08
6850,-5.24751816079279e-08
6851,7.540879405282049e-08
6852,-5.2446420468536354e-08
6853,7.536659083984445e-08
6854,-5.241768329825473e-08
6855,7.532442335572399e-08
6856,-5.238897007459096e-08
6857,7.528229155650578e-08
6858,-5.23602807589898e-08
6859,7.524019540701398e-08
6860,-5.233161533463688e-08
6861,7.519813486890017e-08
6862,-5.230297377053181e-08
6863,7.515610989268954e-08
6864,-5.227435604116559e-08
6865,7.511412044258518e-08
6866,-5.2245762122431155e-08
6867,7.50721664788404e-08
6868,-5.221719198172983e-08
6869,7.503024796581975e-08
6870,-5.218864559889489e-08
6871,7.49883648519055e-08
6872,-5.216012294096027e-08
6873,7.494651710405491e-08
6874,-5.213162398550189e-08
6875,7.490470468326382e-08
6876,-5.210314870339603e-08
6877,7.486292754593681e-08
6878,-5.20746970732217e-08
6879,7.4821185658432e-08
6880,-5.204626906425338e-08
6881,7.477947897137978e-08
6882,-5.2017864645924204e-08
6883,7.4737807452308e-08
6884,-5.198948380001537e-08
6885,7.469617105868102e-08
6886,-5.1961126497418886e-08
6887,7.465456974952204e-08
6888,-5.193279271040647e-08
6889,7.461300348611294e-08
6890,-5.190448241278741e-08
6891,7.457147222887584e-08
6892,-5.187619558053046e-08
6893,7.452997593774874e-08
6894,-5.1847932185908936e-08
6895,7.448851457428906e-08
6896,-5.1819692205535514e-08
6897,7.444708810201438e-08
6898,-5.17914756030127e-08
6899,7.440569647753672e-08
6900,-5.176328236392712e-08
6901,7.436433965898506e-08
6902,-5.173511245872382e-08
6903,7.432301760539648e-08
6904,-5.170696586143452e-08
6905,7.428173029382308e-08
6906,-5.1678842544493556e-08
6907,7.424047766927846e-08
6908,-5.165074247755434e-08
6909,7.419925969624388e-08
6910,-5.162266564777041e-08
6911,7.415807633104633e-08
6912,-5.1594612024990915e-08
6913,7.411692754575124e-08
6914,-5.156658156893563e-08
6915,7.40758132915499e-08
6916,-5.1538574266032805e-08
6917,7.403473353328256e-08
6918,-5.15105900933244e-08
6919,7.399368823425852e-08
6920,-5.1482629022332986e-08
6921,7.395267735261573e-08
6922,-5.145469102192367e-08
6923,7.391170085103287e-08
6924,-5.1426776072208516e-08
6925,7.387075869103814e-08
6926,-5.139888414627504e-08
6927,7.382985083107285e-08
6928,-5.1371015218844004e-08
6929,7.378897723666231e-08
6930,-5.1343169262788553e-08
6931,7.374813786572052e-08
6932,-5.1315346254616686e-08
6933,7.370733268192874e-08
6934,-5.128754616737863e-08
6935,7.366656164733452e-08
6936,-5.1259768975419084e-08
6937,7.362582472156481e-08
6938,-5.1232014651692164e-08
6939,7.358512186643934e-08
6940,-5.120428317680407e-08
6941,7.354445304209608e-08
6942,-5.117657451989092e-08
6943,7.350381821642925e-08
6944,-5.1148888660442224e-08
6945,7.3463217347921e-08
6946,-5.112122556412581e-08
6947,7.342265039524817e-08
6948,-5.109358521604012e-08
6949,7.338211732414634e-08
6950,-5.1065967586175613e-08
6951,7.334161809458933e-08
6952,-5.103837265046944e-08
6953,7.330115267054295e-08
6954,-5.101080038196035e-08
6955,7.3260721012531e-08
6956,-5.0983250757510056e-08
6957,7.32203230873708e-08
6958,-5.095572374953712e-08
6959,7.317995884852443e-08
6960,-5.092821933756234e-08
6961,7.313962826555565e-08
6962,-5.090073749277111e-08
6963,7.309933129492011e-08
6964,-5.087327819033672e-08
6965,7.305906790529211e-08
6966,-5.0845841408107756e-08
6967,7.301883805604652e-08
6968,-5.081842711925006e-08
6969,7.297864170831904e-08
6970,-5.079103530228024e-08
6971,7.293847882641618e-08
6972,-5.076366592527794e-08
6973,7.289834937052566e-08
6974,-5.073631896561487e-08
6975,7.285825330656086e-08
6976,-5.070899440007723e-08
6977,7.28181905947453e-08
6978,-5.068169220893727e-08
6979,7.277816120161224e-08
6980,-5.065441236296051e-08
6981,7.273816508688517e-08
6982,-5.0627154833393874e-08
6983,7.269820221501005e-08
6984,-5.059991960008172e-08
6985,7.265827254379658e-08
6986,-5.05727066400995e-08
6987,7.261837604068583e-08
6988,-5.0545515927342486e-08
6989,7.257851266781479e-08
6990,-5.051834743464466e-08
6991,7.253868239077265e-08
6992,-5.0491201139148594e-08
6993,7.249888517012093e-08
6994,-5.046407701865825e-08
6995,7.24591209713701e-08
6996,-5.043697504632896e-08
6997,7.241938974961607e-08
6998,-5.040989519975381e-08
6999,7.237969147632838e-08
7000,-5.038283745171316e-08
7001,7.234002611289091e-08
7002,-5.0355801783948425e-08
7003,7.230039362367462e-08
7004,-5.0328788163020244e-08
7005,7.226079396941e-08
7006,-5.0301796568533766e-08
7007,7.222122711589851e-08
7008,-5.027482697858946e-08
7009,7.218169302638563e-08
7010,-5.024787937029732e-08
7011,7.214219166208143e-08
7012,-5.022095371627262e-08
7013,7.210272298625706e-08
7014,-5.0194049991200415e-08
7015,7.20632869668487e-08
7016,-5.01671681726802e-08
7017,7.202388356643897e-08
7018,-5.014030823680788e-08
7019,7.198451275019294e-08
7020,-5.0113470161697244e-08
7021,7.19451744720336e-08
7022,-5.008665391939098e-08
7023,7.190586870519737e-08
7024,-5.005985948893678e-08
7025,7.186659541323307e-08
7026,-5.003308684298367e-08
7027,7.182735455878799e-08
7028,-5.0006335962561255e-08
7029,7.178814610469681e-08
7030,-4.997960682257923e-08
7031,7.174897001609519e-08
7032,-4.995289939525173e-08
7033,7.170982625276547e-08
7034,-4.9926213659002246e-08
7035,7.16707147882001e-08
7036,-4.9899549596058404e-08
7037,7.16316355814677e-08
7038,-4.9872907171887846e-08
7039,7.1592588590501e-08
7040,-4.984628636794293e-08
7041,7.155357379001992e-08
7042,-4.98196871648381e-08
7043,7.151459114304503e-08
7044,-4.9793109532094967e-08
7045,7.147564061015983e-08
7046,-4.976655344836215e-08
7047,7.14367221543186e-08
7048,-4.974001889232383e-08
7049,7.139783574443141e-08
7050,-4.971350583872438e-08
7051,7.13589813385357e-08
7052,-4.968701426131944e-08
7053,7.132015891097248e-08
7054,-4.9660544144971155e-08
7055,7.128136842147295e-08
7056,-4.9634095458741656e-08
7057,7.124260983086294e-08
7058,-4.9607668184438615e-08
7059,7.120388310939594e-08
7060,-4.958126229153036e-08
7061,7.116518821917594e-08
7062,-4.9554877761398366e-08
7063,7.112652512913667e-08
7064,-4.952851457234259e-08
7065,7.108789379757253e-08
7066,-4.950217269383718e-08
7067,7.104929419308661e-08
7068,-4.947585211343949e-08
7069,7.101072628144945e-08
7070,-4.944955280088813e-08
7071,7.097219002523125e-08
7072,-4.9423274733522466e-08
7073,7.093368539356687e-08
7074,-4.939701788968215e-08
7075,7.089521235037022e-08
7076,-4.937078224490568e-08
7077,7.085677085550113e-08
7078,-4.9344567780622157e-08
7079,7.081836088175861e-08
7080,-4.931837446927485e-08
7081,7.077998238680059e-08
7082,-4.9292202282799274e-08
7083,7.074163534087161e-08
7084,-4.926605120898931e-08
7085,7.070331971169859e-08
7086,-4.9239921219998565e-08
7087,7.066503545987962e-08
7088,-4.921381228891508e-08
7089,7.062678255197416e-08
7090,-4.918772440305848e-08
7091,7.05885609552576e-08
7092,-4.9161657533899405e-08
7093,7.055037063341473e-08
7094,-4.9135611652782414e-08
7095,7.05122115515971e-08
7096,-4.91095867487616e-08
7097,7.047408367958508e-08
7098,-4.9083582786901255e-08
7099,7.0435986976413e-08
7100,-4.905759975232442e-08
7101,7.039792141622427e-08
7102,-4.903163762005342e-08
7103,7.035988695856429e-08
7104,-4.9005696370355314e-08
7105,7.03218835728429e-08
7106,-4.897977597394644e-08
7107,7.028391121880282e-08
7108,-4.89538764161088e-08
7109,7.024596986789209e-08
7110,-4.8927997668419204e-08
7111,7.020805948573855e-08
7112,-4.890213971099063e-08
7113,7.017018003783765e-08
7114,-4.887630251965232e-08
7115,7.013233149008187e-08
7116,-4.885048607536693e-08
7117,7.00945138072414e-08
7118,-4.882469035110047e-08
7119,7.00567269599363e-08
7120,-4.8798915322957717e-08
7121,7.001897090916067e-08
7122,-4.877316097872622e-08
7123,6.9981245624243e-08
7124,-4.874742728821117e-08
7125,6.994355106900969e-08
7126,-4.872171422942699e-08
7127,6.990588721145761e-08
7128,-4.869602178117433e-08
7129,6.986825401938595e-08
7130,-4.8670349920846516e-08
7131,6.983065145878293e-08
7132,-4.864469862353064e-08
7133,6.979307949641555e-08
7134,-4.8619067878776835e-08
7135,6.975553809367431e-08
7136,-4.8593457649034047e-08
7137,6.971802721798774e-08
7138,-4.856786792170167e-08
7139,6.968054684870427e-08
7140,-4.854229866674457e-08
7141,6.964309694003701e-08
7142,-4.8516749871680686e-08
7143,6.960567745871096e-08
7144,-4.84912215055809e-08
7145,6.956828837156996e-08
7146,-4.8465713557045186e-08
7147,6.953092965589449e-08
7148,-4.8440225995840884e-08
7149,6.94936012670773e-08
7150,-4.841475879710393e-08
7151,6.945630317945727e-08
7152,-4.838931194606978e-08
7153,6.941903535250167e-08
7154,-4.836388542353437e-08
7155,6.938179775952453e-08
7156,-4.83384791970556e-08
7157,6.934459036231331e-08
7158,-4.831309325150065e-08
7159,6.93074131340732e-08
7160,-4.8287727567173994e-08
7161,6.927026603888382e-08
7162,-4.826238211488672e-08
7163,6.923314904505819e-08
7164,-4.823705687827186e-08
7165,6.919606211608624e-08
7166,-4.821175183175133e-08
7167,6.915900521792573e-08
7168,-4.81864669523133e-08
7169,6.912197833364035e-08
7170,-4.816120223804666e-08
7171,6.908498140967873e-08
7172,-4.8135957643735806e-08
7173,6.90480144235649e-08
7174,-4.811073315201457e-08
7175,6.90110773378969e-08
7176,-4.8085528750756045e-08
7177,6.897417013221962e-08
7178,-4.806034440569892e-08
7179,6.893729276511908e-08
7180,-4.803518010473885e-08
7181,6.890044520601232e-08
7182,-4.801003582485997e-08
7183,6.886362741482705e-08
7184,-4.798491154219971e-08
7185,6.882683937059203e-08
7186,-4.7959807239362057e-08
7187,6.879008103473386e-08
7188,-4.79347228902333e-08
7189,6.875335237785731e-08
7190,-4.790965847334572e-08
7191,6.87166533675352e-08
7192,-4.7884613972117863e-08
7193,6.867998396874974e-08
7194,-4.785958936286225e-08
7195,6.864334415196767e-08
7196,-4.783458462471446e-08
7197,6.860673388468063e-08
7198,-4.7809599732174383e-08
7199,6.857015313707363e-08
7200,-4.7784634672258693e-08
7201,6.853360187136143e-08
7202,-4.775968941378912e-08
7203,6.849708005912907e-08
7204,-4.7734763944856416e-08
7205,6.846058767243212e-08
7206,-4.770985823738071e-08
7207,6.842412467199243e-08
7208,-4.768497227220876e-08
7209,6.838769103000501e-08
7210,-4.766010603331427e-08
7211,6.835128671613746e-08
7212,-4.763525949414641e-08
7213,6.831491169146192e-08
7214,-4.7610432635070105e-08
7215,6.827856593632414e-08
7216,-4.7585625443056574e-08
7217,6.824224941087512e-08
7218,-4.756083787360538e-08
7219,6.820596208077056e-08
7220,-4.753606992863918e-08
7221,6.81697039268227e-08
7222,-4.75113215793109e-08
7223,6.813347490371326e-08
7224,-4.7486592804639315e-08
7225,6.809727498740206e-08
7226,-4.7461883589034875e-08
7227,6.806110414296677e-08
7228,-4.743719390366668e-08
7229,6.802496234004779e-08
7230,-4.741252373324101e-08
7231,6.798884955118752e-08
7232,-4.738787304803401e-08
7233,6.795276574207266e-08
7234,-4.7363241843567556e-08
7235,6.791671088168507e-08
7236,-4.7338630086270053e-08
7237,6.78806849358324e-08
7238,-4.7314037756949363e-08
7239,6.784468787881317e-08
7240,-4.728946483932924e-08
7241,6.780871967761805e-08
7242,-4.726491130901316e-08
7243,6.777278030009774e-08
7244,-4.724037714934652e-08
7245,6.773686971506097e-08
7246,-4.721586233408633e-08
7247,6.770098789009363e-08
7248,-4.7191366844644784e-08
7249,6.766513479899452e-08
7250,-4.716689066489049e-08
7251,6.762931040605673e-08
7252,-4.7142433767564576e-08
7253,6.759351468108278e-08
7254,-4.71179961385331e-08
7255,6.755774760159902e-08
7256,-4.709357775333114e-08
7257,6.752200912639577e-08
7258,-4.706917859230352e-08
7259,6.748629922661375e-08
7260,-4.7044798637185316e-08
7261,6.745061787059526e-08
7262,-4.7020437864872835e-08
7263,6.741496503277855e-08
7264,-4.699609625635741e-08
7265,6.737934068279858e-08
7266,-4.697177378860551e-08
7267,6.734374478417189e-08
7268,-4.6947470443781884e-08
7269,6.730817731273122e-08
7270,-4.692318620518606e-08
7271,6.727263823169064e-08
7272,-4.68989210486475e-08
7273,6.723712751548205e-08
7274,-4.687467495148841e-08
7275,6.720164513002667e-08
7276,-4.685044789546037e-08
7277,6.716619104789057e-08
7278,-4.682623986500221e-08
7279,6.713076523821326e-08
7280,-4.68020508359681e-08
7281,6.709536767011255e-08
7282,-4.677788078540993e-08
7283,6.705999831377135e-08
7284,-4.675372969868716e-08
7285,6.702465713836897e-08
7286,-4.672959755264109e-08
7287,6.698934411234306e-08
7288,-4.670548432818397e-08
7289,6.695405920724053e-08
7290,-4.668139000567441e-08
7291,6.691880239797003e-08
7292,-4.6657314565022625e-08
7293,6.688357364574907e-08
7294,-4.663325798579617e-08
7295,6.68483729266819e-08
7296,-4.660922024192197e-08
7297,6.681320020281174e-08
7298,-4.6585201330338466e-08
7299,6.67780554549188e-08
7300,-4.656120121878821e-08
7301,6.67429386477147e-08
7302,-4.653721988478098e-08
7303,6.670784975080709e-08
7304,-4.651325731335473e-08
7305,6.667278873648337e-08
7306,-4.648931348739697e-08
7307,6.663775557226708e-08
7308,-4.646538838256613e-08
7309,6.660275022867477e-08
7310,-4.6441481985867474e-08
7311,6.656777267944025e-08
7312,-4.641759426493396e-08
7313,6.653282289199644e-08
7314,-4.639372520892477e-08
7315,6.649790084354088e-08
7316,-4.636987479882608e-08
7317,6.646300649300928e-08
7318,-4.6346043014593935e-08
7319,6.64281398144266e-08
7320,-4.632222983682598e-08
7321,6.639330078097017e-08
7322,-4.629843523996483e-08
7323,6.635848936689933e-08
7324,-4.627465921134817e-08
7325,6.632370553956169e-08
7326,-4.625090172710758e-08
7327,6.62889492657451e-08
7328,-4.622716276627102e-08
7329,6.625422051685733e-08
7330,-4.6203442321049636e-08
7331,6.621951926725292e-08
7332,-4.6179740358865986e-08
7333,6.618484548411489e-08
7334,-4.6156056868029244e-08
7335,6.615019914276278e-08
7336,-4.61323918242652e-08
7337,6.611558021228842e-08
7338,-4.6108745207138374e-08
7339,6.608098866144442e-08
7340,-4.6085117003374996e-08
7341,6.604642446351357e-08
7342,-4.6061507191408764e-08
7343,6.601188758632806e-08
7344,-4.60379157508115e-08
7345,6.597737800292665e-08
7346,-4.601434266169288e-08
7347,6.594289568663417e-08
7348,-4.599078790805975e-08
7349,6.590844060478177e-08
7350,-4.596725146415828e-08
7351,6.587401273293875e-08
7352,-4.594373331845094e-08
7353,6.583961203925396e-08
7354,-4.5920233445337235e-08
7355,6.580523848896694e-08
7356,-4.5896751833306e-08
7357,6.577089206006054e-08
7358,-4.587328845711025e-08
7359,6.573657272913329e-08
7360,-4.584984329009212e-08
7361,6.570228045984067e-08
7362,-4.582641633845091e-08
7363,6.566801522234273e-08
7364,-4.580300755684364e-08
7365,6.563377698892069e-08
7366,-4.577961694191169e-08
7367,6.559956573784866e-08
7368,-4.575624446901239e-08
7369,6.556538143376321e-08
7370,-4.5732890112611715e-08
7371,6.553122404663296e-08
7372,-4.570955386599518e-08
7373,6.5497093554245e-08
7374,-4.5686235707700026e-08
7375,6.546298992597001e-08
7376,-4.5662935609017357e-08
7377,6.542891312908855e-08
7378,-4.563965356103963e-08
7379,6.539486314142465e-08
7380,-4.561638954371367e-08
7381,6.536083993302149e-08
7382,-4.5593143535642016e-08
7383,6.532684347256124e-08
7384,-4.556991551606811e-08
7385,6.52928737334888e-08
7386,-4.554670547389318e-08
7387,6.525893069103988e-08
7388,-4.552351338060913e-08
7389,6.522501430895016e-08
7390,-4.550033922456076e-08
7391,6.519112456646444e-08
7392,-4.547718299018728e-08
7393,6.515726143148241e-08
7394,-4.545404464714702e-08
7395,6.512342488093398e-08
7396,-4.5430924183796767e-08
7397,6.50896148818327e-08
7398,-4.540782158152511e-08
7399,6.505583140830743e-08
7400,-4.5384736819349873e-08
7401,6.502207443163305e-08
7402,-4.536166988315382e-08
7403,6.49883439218693e-08
7404,-4.533862075273918e-08
7405,6.495463985525649e-08
7406,-4.531558940821943e-08
7407,6.492096219844624e-08
7408,-4.529257583297728e-08
7409,6.488731093051256e-08
7410,-4.526958000268741e-08
7411,6.485368602131525e-08
7412,-4.5246601905089284e-08
7413,6.48200874419546e-08
7414,-4.522364151630627e-08
7415,6.478651516372401e-08
7416,-4.520069882678736e-08
7417,6.475296916337966e-08
7418,-4.517777381253173e-08
7419,6.471944940454701e-08
7420,-4.515486645898043e-08
7421,6.468595586729379e-08
7422,-4.5131976737925756e-08
7423,6.465248852325512e-08
7424,-4.5109104644385626e-08
7425,6.461904734945747e-08
7426,-4.508625014424063e-08
7427,6.458563230012798e-08
7428,-4.5063413234069456e-08
7429,6.455224336706029e-08
7430,-4.504059388792847e-08
7431,6.451888051505371e-08
7432,-4.501779208703208e-08
7433,6.448554371987693e-08
7434,-4.499500782564504e-08
7435,6.445223295049333e-08
7436,-4.4972241069267874e-08
7437,6.441894818203163e-08
7438,-4.494949180616385e-08
7439,6.438568939057284e-08
7440,-4.492676001532667e-08
7441,6.435245653714248e-08
7442,-4.490404568714277e-08
7443,6.431924960459203e-08
7444,-4.488134879603017e-08
7445,6.428606856439909e-08
7446,-4.4858669326224346e-08
7447,6.425291339037763e-08
7448,-4.483600725656159e-08
7449,6.421978405203298e-08
7450,-4.481336257553312e-08
7451,6.418668052124226e-08
7452,-4.479073525939614e-08
7453,6.415360277502493e-08
7454,-4.4768125294918136e-08
7455,6.41205507847586e-08
7456,-4.474553266243577e-08
7457,6.408752452573522e-08
7458,-4.472295733786944e-08
7459,6.405452396675899e-08
7460,-4.47003993130958e-08
7461,6.402154908492346e-08
7462,-4.4677858566695594e-08
7463,6.398859984831688e-08
7464,-4.465533507550367e-08
7465,6.395567623604644e-08
7466,-4.463282882831075e-08
7467,6.392277822060888e-08
7468,-4.4610339805849814e-08
7469,6.388990577369727e-08
7470,-4.4587867992863965e-08
7471,6.385705886348978e-08
7472,-4.456541336257407e-08
7473,6.382423747057246e-08
7474,-4.454297590863147e-08
7475,6.379144157000969e-08
7476,-4.4520555603825025e-08
7477,6.375867112772565e-08
7478,-4.449815243702992e-08
7479,6.37259261199589e-08
7480,-4.447576638512992e-08
7481,6.369320652147632e-08
7482,-4.445339743546514e-08
7483,6.36605123072927e-08
7484,-4.443104557179775e-08
7485,6.362784344801969e-08
7486,-4.4408710767757894e-08
7487,6.359519991563318e-08
7488,-4.4386393013312586e-08
7489,6.356258168991368e-08
7490,-4.436409229318137e-08
7491,6.352998873604381e-08
7492,-4.434180858099749e-08
7493,6.349742103469514e-08
7494,-4.431954186475583e-08
7495,6.34648785604752e-08
7496,-4.4297292125696715e-08
7497,6.343236128372823e-08
7498,-4.427505934694309e-08
7499,6.339986917298193e-08
7500,-4.425284351326734e-08
7501,6.336740221107376e-08
7502,-4.42306446022089e-08
7503,6.333496036725392e-08
7504,-4.420846259852588e-08
7505,6.330254362168895e-08
7506,-4.418629748947877e-08
7507,6.327015193504634e-08
7508,-4.416414925210659e-08
7509,6.323778529530447e-08
7510,-4.4142017868354746e-08
7511,6.32054436723182e-08
7512,-4.411990332560081e-08
7513,6.317312703437971e-08
7514,-4.409780560740255e-08
7515,6.314083536137215e-08
7516,-4.40757246882916e-08
7517,6.310856862170319e-08
7518,-4.4053660554075435e-08
7519,6.307632679974844e-08
7520,-4.403161319483428e-08
7521,6.304410986017183e-08
7522,-4.400958258724674e-08
7523,6.301191777859333e-08
7524,-4.3987568713893845e-08
7525,6.297975053124693e-08
7526,-4.396557155886339e-08
7527,6.29476080949741e-08
7528,-4.394359110812448e-08
7529,6.291549044324469e-08
7530,-4.3921627339038435e-08
7531,6.288339754368827e-08
7532,-4.389968023619972e-08
7533,6.285132937554753e-08
7534,-4.3877749787844654e-08
7535,6.281928591653559e-08
7536,-4.385583596695694e-08
7537,6.278726713537914e-08
7538,-4.383393876494818e-08
7539,6.275527300756353e-08
7540,-4.3812058161468634e-08
7541,6.272330351243426e-08
7542,-4.3790194140668574e-08
7543,6.269135861741754e-08
7544,-4.3768346682631095e-08
7545,6.265943830476491e-08
7546,-4.374651577805999e-08
7547,6.26275425423261e-08
7548,-4.3724701402784327e-08
7549,6.259567130620226e-08
7550,-4.3702903541322004e-08
7551,6.25638245732593e-08
7552,-4.368112217771986e-08
7553,6.253200231795691e-08
7554,-4.365935729459221e-08
7555,6.250020451360517e-08
7556,-4.363760887257887e-08
7557,6.246843113521366e-08
7558,-4.361587690268051e-08
7559,6.243668215763417e-08
7560,-4.3594161364245656e-08
7561,6.24049575552696e-08
7562,-4.3572462237641e-08
7563,6.237325730464038e-08
7564,-4.3550779503459466e-08
7565,6.234158138222397e-08
7566,-4.352911315735365e-08
7567,6.230992976108894e-08
7568,-4.350746316781199e-08
7569,6.227830240771736e-08
7570,-4.348582953179766e-08
7571,6.224669930908923e-08
7572,-4.346421222294495e-08
7573,6.22151204358896e-08
7574,-4.344261122956435e-08
7575,6.218356576558281e-08
7576,-4.342102653221645e-08
7577,6.215203527089852e-08
7578,-4.339945811566295e-08
7579,6.2120528924057e-08
7580,-4.33779059644464e-08
7581,6.208904670546194e-08
7582,-4.335637005711916e-08
7583,6.205758858957425e-08
7584,-4.333485038841294e-08
7585,6.202615454787062e-08
7586,-4.331334692624028e-08
7587,6.19947445542114e-08
7588,-4.329185966718926e-08
7589,6.196335859293954e-08
7590,-4.3270388588571465e-08
7591,6.193199663304577e-08
7592,-4.324893367081927e-08
7593,6.19006586505066e-08
7594,-4.3227494909377715e-08
7595,6.186934462014861e-08
7596,-4.320607227758553e-08
7597,6.183805451785201e-08
7598,-4.31846657631253e-08
7599,6.180678831976859e-08
7600,-4.316327534482239e-08
7601,6.177554600139061e-08
7602,-4.3141901014214836e-08
7603,6.174432753811948e-08
7604,-4.312054275005013e-08
7605,6.171313290453447e-08
7606,-4.309920053475127e-08
7607,6.168196207921658e-08
7608,-4.3077874351688156e-08
7609,6.165081503231063e-08
7610,-4.305656419455123e-08
7611,6.161969174105454e-08
7612,-4.303527003820873e-08
7613,6.158859218332861e-08
7614,-4.3013991864350924e-08
7615,6.155751633984668e-08
7616,-4.2992729661063306e-08
7617,6.152646417901007e-08
7618,-4.297148341090487e-08
7619,6.14954356740671e-08
7620,-4.2950253104878834e-08
7621,6.146443080261717e-08
7622,-4.2929038714849895e-08
7623,6.14334495487586e-08
7624,-4.2907840228877777e-08
7625,6.140249188086837e-08
7626,-4.288665763418766e-08
7627,6.137155777436273e-08
7628,-4.286549091528229e-08
7629,6.134064720773398e-08
7630,-4.2844340050017665e-08
7631,6.130976015633948e-08
7632,-4.2823205028662366e-08
7633,6.127889659853223e-08
7634,-4.2802085833575995e-08
7635,6.124805650275053e-08
7636,-4.2780982442014514e-08
7637,6.121723985665261e-08
7638,-4.2759894848329774e-08
7639,6.118644662454186e-08
7640,-4.2738823031814514e-08
7641,6.115567679114658e-08
7642,-4.27177669806711e-08
7643,6.11249303265507e-08
7644,-4.2696726672600674e-08
7645,6.109420720711468e-08
7646,-4.2675702090530056e-08
7647,6.106350741984474e-08
7648,-4.265469322445391e-08
7649,6.10328309288961e-08
7650,-4.2633700056383284e-08
7651,6.100217771137226e-08
7652,-4.261272257287912e-08
7653,6.097154774832208e-08
7654,-4.2591760756565333e-08
7655,6.094094101306362e-08
7656,-4.2570814586908075e-08
7657,6.091035748241308e-08
7658,-4.254988405823501e-08
7659,6.087979713435567e-08
7660,-4.252896914664903e-08
7661,6.084925994280592e-08
7662,-4.250806983774966e-08
7663,6.081874588774592e-08
7664,-4.248718611546702e-08
7665,6.078825494567942e-08
7666,-4.2466317966139295e-08
7667,6.075778708985461e-08
7668,-4.24454653741e-08
7669,6.072734229465757e-08
7670,-4.242462832349653e-08
7671,6.069692054112875e-08
7672,-4.240380680172783e-08
7673,6.066652180247171e-08
7674,-4.238300078350321e-08
7675,6.063614605993723e-08
7676,-4.2362210261999e-08
7677,6.060579329236814e-08
7678,-4.234143521925097e-08
7679,6.057546346214843e-08
7680,-4.232067564739786e-08
7681,6.054515655707425e-08
7682,-4.229993151079619e-08
7683,6.051487256041249e-08
7684,-4.2279202810628413e-08
7685,6.048461143573367e-08
7686,-4.225848952778279e-08
7687,6.045437316588102e-08
7688,-4.2237791651526686e-08
7689,6.042415772624327e-08
7690,-4.2217109156669376e-08
7691,6.039396509429538e-08
7692,-4.219644203014104e-08
7693,6.036379524622736e-08
7694,-4.217579026007819e-08
7695,6.033364816024604e-08
7696,-4.215515383007175e-08
7697,6.030352380897836e-08
7698,-4.213453272653171e-08
7699,6.02734221778373e-08
7700,-4.211392693213874e-08
7701,6.024334323797517e-08
7702,-4.2093336427666505e-08
7703,6.021328696573374e-08
7704,-4.207276120529276e-08
7705,6.018325333752571e-08
7706,-4.2052201244684836e-08
7707,6.015324233553249e-08
7708,-4.2031656533771965e-08
7709,6.012325393425179e-08
7710,-4.20111270536045e-08
7711,6.0093288111006e-08
7712,-4.1990612792669927e-08
7713,6.006334484361347e-08
7714,-4.197011372857563e-08
7715,6.003342410471532e-08
7716,-4.194962985775799e-08
7717,6.000352588009329e-08
7718,-4.192916115644269e-08
7719,5.997365013474515e-08
7720,-4.190870760960838e-08
7721,5.994379685845095e-08
7722,-4.188826921036678e-08
7723,5.991396602056352e-08
7724,-4.18678459369598e-08
7725,5.988415760488377e-08
7726,-4.184743777131442e-08
7727,5.985437157834595e-08
7728,-4.182704470269058e-08
7729,5.982460792848301e-08
7730,-4.1806666716691085e-08
7731,5.979486663009459e-08
7732,-4.178630379594846e-08
7733,5.976514765940628e-08
7734,-4.1765955927800524e-08
7735,5.973545099699366e-08
7736,-4.1745623094231685e-08
7737,5.970577661349322e-08
7738,-4.1725305283776624e-08
7739,5.967612449133966e-08
7740,-4.170500248084411e-08
7741,5.964649460386725e-08
7742,-4.1684714667390554e-08
7743,5.961688693874228e-08
7744,-4.1664441828712306e-08
7745,5.958730146637845e-08
7746,-4.164418395557754e-08
7747,5.955773816192818e-08
7748,-4.1623941030405836e-08
7749,5.9528197009032344e-08
7750,-4.160371303689027e-08
7751,5.9498677980579585e-08
7752,-4.158349995656833e-08
7753,5.946918105311551e-08
7754,-4.156330177839968e-08
7755,5.9439706214762623e-08
7756,-4.154311849077705e-08
7757,5.941025343310692e-08
7758,-4.152295007557176e-08
7759,5.938082268595784e-08
7760,-4.1502796520429436e-08
7761,5.935141395694827e-08
7762,-4.1482657804804796e-08
7763,5.932202722056012e-08
7764,-4.1462533918232775e-08
7765,5.92926624574425e-08
7766,-4.144242484513976e-08
7767,5.9263319640289925e-08
7768,-4.142233057058946e-08
7769,5.923399875449864e-08
7770,-4.140225108334131e-08
7771,5.9204699768072185e-08
7772,-4.138218636412921e-08
7773,5.9175422668215386e-08
7774,-4.136213640256069e-08
7775,5.9146167430293024e-08
7776,-4.1342101177202565e-08
7777,5.911693403021702e-08
7778,-4.132208067932072e-08
7779,5.908772244811471e-08
7780,-4.130207489618894e-08
7781,5.905853266211275e-08
7782,-4.128208380566962e-08
7783,5.90293646454782e-08
7784,-4.126210739966045e-08
7785,5.900021838489687e-08
7786,-4.124214565984093e-08
7787,5.897109385434997e-08
7788,-4.1222198575369874e-08
7789,5.894199102956518e-08
7790,-4.120226612854075e-08
7791,5.89129098931211e-08
7792,-4.118234830772582e-08
7793,5.888385042157395e-08
7794,-4.116244509058623e-08
7795,5.885481259188097e-08
7796,-4.1142556473839856e-08
7797,5.8825796384839e-08
7798,-4.1122682437596075e-08
7799,5.879680177842987e-08
7800,-4.110282296395747e-08
7801,5.87678287522036e-08
7802,-4.1082978046747084e-08
7803,5.8738877277937554e-08
7804,-4.106314766646119e-08
7805,5.870994733772751e-08
7806,-4.104333181101877e-08
7807,5.868103891600369e-08
7808,-4.102353047068628e-08
7809,5.8652151987936805e-08
7810,-4.1003743608054124e-08
7811,5.862328652289146e-08
7812,-4.0983971235090764e-08
7813,5.859444251273567e-08
7814,-4.096421333074612e-08
7815,5.8565619927663804e-08
7816,-4.094446987703494e-08
7817,5.853681875139756e-08
7818,-4.092474086065905e-08
7819,5.850803895755846e-08
7820,-4.090502626612893e-08
7821,5.8479280532039136e-08
7822,-4.0885326083852917e-08
7823,5.845054344530134e-08
7824,-4.08656402920235e-08
7825,5.84218276795218e-08
7826,-4.0845968885795164e-08
7827,5.839313321642418e-08
7828,-4.0826311844911845e-08
7829,5.8364460029998095e-08
7830,-4.080666915428265e-08
7831,5.833580810112729e-08
7832,-4.0787040806473733e-08
7833,5.830717741097092e-08
7834,-4.0767426780405435e-08
7835,5.827856793143515e-08
7836,-4.074782706880683e-08
7837,5.8249979649706265e-08
7838,-4.072824164748832e-08
7839,5.822141254241603e-08
7840,-4.070867051041499e-08
7841,5.819286658420519e-08
7842,-4.0689113644256946e-08
7843,5.816434175545248e-08
7844,-4.066957102827938e-08
7845,5.8135838038972654e-08
7846,-4.065004265165314e-08
7847,5.810735541295111e-08
7848,-4.063052850579709e-08
7849,5.8078893854122946e-08
7850,-4.061102857077866e-08
7851,5.805045333912743e-08
7852,-4.0591542833993024e-08
7853,5.802203385379139e-08
7854,-4.0572071280343746e-08
7855,5.799363537106759e-08
7856,-4.055261389843987e-08
7857,5.796525787408604e-08
7858,-4.053317067132724e-08
7859,5.7936901342442215e-08
7860,-4.0513741588636926e-08
7861,5.7908565751878453e-08
7862,-4.049432663444707e-08
7863,5.78802510821114e-08
7864,-4.047492579456051e-08
7865,5.785195731572046e-08
7866,-4.045553905493376e-08
7867,5.782368442892648e-08
7868,-4.043616640542986e-08
7869,5.7795432404704806e-08
7870,-4.041680782886524e-08
7871,5.776720121400913e-08
7872,-4.039746331063361e-08
7873,5.773899084692775e-08
7874,-4.037813283897074e-08
7875,5.7710801275804925e-08
7876,-4.035881640002788e-08
7877,5.7682632479418997e-08
7878,-4.033951398046015e-08
7879,5.765448444135397e-08
7880,-4.0320225563868134e-08
7881,5.762635714340145e-08
7882,-4.0300951137551334e-08
7883,5.7598250558971935e-08
7884,-4.028169069067987e-08
7885,5.757016466868818e-08
7886,-4.026244420846585e-08
7887,5.754209944784153e-08
7888,-4.0243211676630885e-08
7889,5.7514054891517575e-08
7890,-4.022399307898355e-08
7891,5.748603096772447e-08
7892,-4.0204788405343435e-08
7893,5.74580276509508e-08
7894,-4.018559763994986e-08
7895,5.7430044929120776e-08
7896,-4.016642077393991e-08
7897,5.740208278089536e-08
7898,-4.014725778866882e-08
7899,5.7374141185924814e-08
7900,-4.012810867053587e-08
7901,5.7346220124613535e-08
7902,-4.0108973407752284e-08
7903,5.731831957340196e-08
7904,-4.008985199234138e-08
7905,5.729043951418787e-08
7906,-4.007074439684542e-08
7907,5.726257992302297e-08
7908,-4.005165061748023e-08
7909,5.723474078567447e-08
7910,-4.0032570642371365e-08
7911,5.720692208138362e-08
7912,-4.0013504457698764e-08
7913,5.717912378612997e-08
7914,-3.999445204111791e-08
7915,5.715134588182226e-08
7916,-3.997541338781707e-08
7917,5.7123588349578574e-08
7918,-3.99563884820667e-08
7919,5.70958511701918e-08
7920,-3.993737731278297e-08
7921,5.706813431493079e-08
7922,-3.991837986252071e-08
7923,5.7040437770234095e-08
7924,-3.989939612013986e-08
7925,5.701276151969648e-08
7926,-3.9880426072564625e-08
7927,5.698510554115267e-08
7928,-3.986146970279211e-08
7929,5.695746981115634e-08
7930,-3.9842527005293525e-08
7931,5.6929854312503906e-08
7932,-3.982359795775168e-08
7933,5.690225902662381e-08
7934,-3.9804682555613984e-08
7935,5.687468393025455e-08
7936,-3.978578077525719e-08
7937,5.6847129001687916e-08
7938,-3.9766892618452054e-08
7939,5.6819594230114855e-08
7940,-3.974801805583548e-08
7941,5.67920795902851e-08
7942,-3.9729157081996374e-08
7943,5.6764585057907946e-08
7944,-3.9710309687113423e-08
7945,5.673711061533073e-08
7946,-3.9691475856024014e-08
7947,5.670965624800802e-08
7948,-3.9672655567935134e-08
7949,5.668222193695121e-08
7950,-3.965384881594598e-08
7951,5.6654807656841984e-08
7952,-3.963505558103446e-08
7953,5.662741338875304e-08
7954,-3.961627586727905e-08
7955,5.6600039117177545e-08
7956,-3.9597509647798517e-08
7957,5.657268481334174e-08
7958,-3.957875690565925e-08
7959,5.6545350468844125e-08
7960,-3.956001764011511e-08
7961,5.651803606221871e-08
7962,-3.954129182378157e-08
7963,5.649074156923521e-08
7964,-3.952257945898223e-08
7965,5.6463466972565073e-08
7966,-3.9503880523962904e-08
7967,5.6436212251207855e-08
7968,-3.948519500263534e-08
7969,5.6408977394018493e-08
7970,-3.946652288662e-08
7971,5.638176238297387e-08
7972,-3.9447864157344165e-08
7973,5.635456720930564e-08
7974,-3.9429218782148707e-08
7975,5.632739189457833e-08
7976,-3.941058670503298e-08
7977,5.6300236499652755e-08
7978,-3.939196779282059e-08
7979,5.62731012226303e-08
7980,-3.937336172210392e-08
7981,5.6245986607612754e-08
7982,-3.935476765783478e-08
7983,5.621889404196388e-08
7984,-3.9336183539053036e-08
7985,5.6191826975803404e-08
7986,-3.931760430178138e-08
7987,5.616479369920159e-08
7988,-3.9299018096767134e-08
7989,5.6137813277921005e-08
7990,-3.92803987876397e-08
7991,5.61109264421179e-08
7992,-3.926169495484991e-08
7993,5.6084209233319326e-08
7994,-3.9242829555174866e-08
7995,5.605776043770987e-08
7996,-3.922379331611634e-08
7997,5.60315186741427e-08
7998,-3.920520716788157e-08
7999,5.600435757776554e-08
8000,-3.919097790327693e-08


==> anc/input_csv/Z_c6p1_solve_rhs_Psi_g.csv <==
m,z_m
0,-0.19405871833577445
1,-0.013571892922561809
2,0.17086806651067812
3,0.11026556801551998
4,0.05856673322056224
5,-0.0031783342490118195
6,-0.011133312724360814
7,-0.026794992408721536
8,-0.015300129042642774
9,-0.018510638901238767
10,-0.007569638737944306
11,-0.010002536786155694
12,-0.002712841369977411
13,-0.005638469304803744
14,-0.0008207608484547385
15,-0.003722534022695499
16,-0.00024780972883815626
17,-0.0028152265742324165
18,-9.791533588946438e-05
19,-0.002282965213497664
20,-5.293058743451806e-05
21,-0.001906588649676767
22,-2.8492424230992042e-05
23,-0.0016159378058292792
24,-9.042100038999502e-06
25,-0.001384732033007347
26,6.578335023369306e-06
27,-0.0011986509818008699
28,1.8286241607814888e-05
29,-0.0010474776780024753
30,2.6562336665430537e-05
31,-0.0009233911983080671
32,3.215690973196701e-05
33,-0.0008204248518271867
34,3.578049776982772e-05
35,-0.0007340705446509515
36,3.799512183362123e-05
37,-0.000660926472356244
38,3.9212895390693986e-05
39,-0.0005984093731648307
40,3.972738985553536e-05
41,-0.0005445369844238625
42,3.974638730933633e-05
43,-0.0004977700074035077
44,3.941747473419865e-05
45,-0.00045689883282502657
46,3.884622061003266e-05
47,-0.00042096220400186747
48,3.810868736693498e-05
49,-0.0003891882695964107
50,3.726001239731133e-05
51,-0.0003609513409284282
52,3.634033853240667e-05
53,-0.0003357397653408946
54,3.537896044328045e-05
55,-0.00031313176545869493
56,3.439725869241961e-05
57,-0.00029277706133501897
58,3.341079917353118e-05
59,-0.00027438274344992574
60,3.243085039387045e-05
61,-0.0002577023070076047
62,3.146548976093648e-05
63,-0.0002425270627740297
64,3.052041654497866e-05
65,-0.00022867935249557038
66,2.9599553462849118e-05
67,-0.00021600714741845805
68,2.8705494593191988e-05
69,-0.00020437971617267949
70,2.7839840679536983e-05
71,-0.00019368412620858602
72,2.700345131350737e-05
73,-0.00018382240000361044
74,2.61966353490321e-05
75,-0.0001747091893108312
76,2.541929514175644e-05
77,-0.0001662698620900138
78,2.4671036072755793e-05
79,-0.00015843892029967292
80,2.3951249848258735e-05
81,-0.00015115868457155594
82,2.325917789464139e-05
83,-0.00014437819540839847
84,2.2593959591648802e-05
85,-0.00013805229099801014
86,2.19546689101789e-05
87,-0.00013214082985906172
88,2.1340342161847547e-05
89,-0.00012660803281184838
90,2.074999891746677e-05
91,-0.00012142192375679388
92,2.018265766238121e-05
93,-0.00011655385260185329
94,1.9637347399720812e-05
95,-0.00011197808680813477
96,1.9113116124567703e-05
97,-0.00010767146046609366
98,1.8609036887214092e-05
99,-0.00010361307180568978
100,1.812421199873671e-05
101,-9.978402162641265e-05
102,1.7657775811126594e-05
103,-9.616718642884476e-05
104,1.7208896402230095e-05
105,-9.274702106712957e-05
106,1.6776776429031782e-05
107,-8.950938660549573e-05
108,1.636065335114088e-05
109,-8.644139975453978e-05
110,1.5959799181107235e-05
111,-8.353130084374013e-05
112,1.5573519885304333e-05
113,-8.076833776127097e-05
114,1.5201154532674804e-05
115,-7.814266368313728e-05
116,1.484207426416934e-05
117,-7.56452467533564e-05
118,1.4495681137835263e-05
119,-7.326779013129186e-05
120,1.4161406903607322e-05
121,-7.100266107448122e-05
122,1.3838711729615116e-05
123,-6.884282790157792e-05
124,1.3527082915743383e-05
125,-6.678180384409522e-05
126,1.322603361062972e-05
127,-6.481359694765326e-05
128,1.2935101545091138e-05
129,-6.293266527860621e-05
130,1.2653847798443588e-05
131,-6.113387680274011e-05
132,1.2381855597623062e-05
133,-5.941247339517285e-05
134,1.211872916284857e-05
135,-5.77640384856371e-05
136,1.1864092596770768e-05
137,-5.618446794188514e-05
138,1.161758882211564e-05
139,-5.466994381044311e-05
140,1.137887857007089e-05
141,-5.321691060633493e-05
142,1.1147639415358906e-05
143,-5.182205387145866e-05
144,1.0923564861529208e-05
145,-5.048228075148447e-05
146,1.070636347401451e-05
147,-4.9194702383709236e-05
148,1.0495758057384238e-05
149,-4.795661789969811e-05
150,1.0291484880923058e-05
151,-4.676549987264384e-05
152,1.0093292943919314e-05
153,-4.56189810763404e-05
154,9.900943282181401e-06
155,-4.451484240084541e-05
156,9.714208316940692e-06
157,-4.3451001826877856e-05
158,9.532871236563135e-06
159,-4.242550435120474e-05
160,9.356725416907971e-06
161,-4.1436512759583045e-05
162,9.185573873161381e-06
163,-4.048229918478351e-05
164,9.019228744794785e-06
165,-3.956123735470867e-05
166,8.85751080866419e-06
167,-3.867179548344915e-05
168,8.70024902142167e-06
169,-3.781252973289204e-05
170,8.547280089228782e-06
171,-3.698207819707619e-05
172,8.398448058806584e-06
173,-3.617915537168356e-05
174,8.253603936933443e-06
175,-3.5402547037294793e-05
176,8.112605328736493e-06
177,-3.4651105561460795e-05
178,7.975316096089105e-06
179,-3.392374554018216e-05
180,7.841606040170295e-06
181,-3.321943977848518e-05
182,7.711350594787518e-06
183,-3.25372155755472e-05
184,7.584430545105679e-06
185,-3.187615126871113e-05
186,7.460731757077019e-06
187,-3.12353730523317e-05
188,7.340144923076871e-06
189,-3.0614052006973444e-05
190,7.222565322829927e-06
191,-3.0011401354476354e-05
192,7.107892597755879e-06
193,-2.9426673904090215e-05
194,6.996030536705857e-06
195,-2.885915967120034e-05
196,6.886886874689895e-06
197,-2.830818367865446e-05
198,6.780373101260626e-06
199,-2.777310388449825e-05
200,6.67640428270337e-06
201,-2.7253309276893834e-05
202,6.574898887835861e-06
203,-2.674821807858721e-05
204,6.4757786302931984e-06
205,-2.6257276078978017e-05
206,6.378968314845808e-06
207,-2.5779955077172132e-05
208,6.284395692436157e-06
209,-2.5315751424348855e-05
210,6.191991324314435e-06
211,-2.4864184662006685e-05
212,6.1016884524031136e-06
213,-2.442479624767285e-05
214,6.013422876696127e-06
215,-2.3997148361704643e-05
216,5.927132839071881e-06
217,-2.358082278941222e-05
218,5.842758913144688e-06
219,-2.317541987310001e-05
220,5.760243899802977e-06
221,-2.278055752905024e-05
222,5.6795327281048505e-06
223,-2.2395870324897733e-05
224,5.600572361236984e-06
225,-2.2021008613184623e-05
226,5.5233117072292625e-06
227,-2.1655637717170665e-05
228,5.447701534194408e-06
229,-2.1299437165389074e-05
230,5.3736943897690515e-06
231,-2.0952099971571005e-05
232,5.30124452461825e-06
233,-2.0613331956927533e-05
234,5.230307819660503e-06
235,-2.02828511119311e-05
236,5.160841716928535e-06
237,-1.996038699499532e-05
238,5.092805153771236e-06
239,-1.9645680165638878e-05
240,5.026158500254983e-06
241,-1.9338481649870046e-05
242,4.9608634995823056e-06
243,-1.9038552435708415e-05
244,4.896883211394502e-06
245,-1.87456629969468e-05
246,4.834181957726016e-06
247,-1.845959284330518e-05
248,4.772725271550922e-06
249,-1.818013009537752e-05
250,4.712479847758058e-06
251,-1.79070710827494e-05
252,4.653413496374013e-06
253,-1.7640219963917165e-05
254,4.595495098011868e-06
255,-1.7379388366611095e-05
256,4.5386945613407795e-06
257,-1.7124395047324687e-05
258,4.482982782543277e-06
259,-1.6875065568835016e-05
260,4.428331606553116e-06
261,-1.663123199467956e-05
262,4.3747137901398384e-06
263,-1.6392732599550944e-05
264,4.322102966595889e-06
265,-1.6159411594670238e-05
266,4.270473612027394e-06
267,-1.5931118867244285e-05
268,4.219801013131234e-06
269,-1.5707709733245712e-05
270,4.170061236417391e-06
271,-1.5489044702645208e-05
272,4.12123109877055e-06
273,-1.5274989256462913e-05
274,4.073288139313087e-06
275,-1.5065413634944553e-05
276,4.026210592456192e-06
277,-1.48601926361846e-05
278,3.9799773621702365e-06
279,-1.4659205424682296e-05
280,3.934567997306577e-06
281,-1.4462335349220967e-05
282,3.889962668007497e-06
283,-1.4269469769573065e-05
284,3.846142143095982e-06
285,-1.4080499891546188e-05
286,3.803087768449494e-06
287,-1.3895320609907333e-05
288,3.760781446222492e-06
289,-1.3713830358758983e-05
290,3.7192056150273994e-06
291,-1.3535930968971093e-05
292,3.6783432308166252e-06
293,-1.3361527532285561e-05
294,3.638177748678447e-06
295,-1.3190528271724622e-05
296,3.598693105287319e-06
297,-1.302284441800668e-05
298,3.5598737021007373e-06
299,-1.2858390091608698e-05
300,3.5217043892567033e-06
301,-1.269708219021522e-05
302,3.484170450084005e-06
303,-1.2538840281255678e-05
304,3.4472575862483256e-06
305,-1.238358649928804e-05
306,3.4109519035007715e-06
307,-1.2231245447929595e-05
308,3.375239897985097e-06
309,-1.2081744106200398e-05
310,3.3401084430546165e-06
311,-1.1935011738942543e-05
312,3.3055447766645225e-06
313,-1.1790979811188395e-05
314,3.2715364892023003e-06
315,-1.164958190626387e-05
316,3.238071511812673e-06
317,-1.1510753647424724e-05
318,3.2051381051664124e-06
319,-1.1374432622868854e-05
320,3.172724848675799e-06
321,-1.1240558313936889e-05
322,3.1408206300870984e-06
323,-1.1109072026403543e-05
324,3.109414635502233e-06
325,-1.0979916824613247e-05
326,3.078496339762291e-06
327,-1.0853037468425155e-05
328,3.0480554971759346e-06
329,-1.0728380352761254e-05
330,3.0180821326382236e-06
331,-1.0605893449677588e-05
332,2.9885665330117463e-06
333,-1.0485526252805136e-05
334,2.95949923890265e-06
335,-1.0367229724078123e-05
336,2.9308710366685247e-06
337,-1.0250956242639942e-05
338,2.9026729507683958e-06
339,-1.0136659555782927e-05
340,2.8748962363702543e-06
341,-1.0024294731897832e-05
342,2.8475323722135878e-06
343,-9.913818115293775e-06
344,2.820573053760588e-06
345,-9.805187282811082e-06
346,2.7940101865586527e-06
347,-9.698361002154594e-06
348,2.767835879865244e-06
349,-9.593299191856189e-06
350,2.7420424404790195e-06
351,-9.489962882821e-06
352,2.716622366804679e-06
353,-9.388314181350626e-06
354,2.6915683431028732e-06
355,-9.288316233602243e-06
356,2.666873233984373e-06
357,-9.189933191420302e-06
358,2.6425300790302425e-06
359,-9.093130179462585e-06
360,2.618532087666878e-06
361,-8.997873263584642e-06
362,2.5948726341533163e-06
363,-8.90412942041877e-06
364,2.5715452528057965e-06
365,-8.811866508089638e-06
366,2.5485436333155605e-06
367,-8.721053238042166e-06
368,2.5258616162775303e-06
369,-8.631659147891323e-06
370,2.5034931888484006e-06
371,-8.543654575305442e-06
372,2.481432480556924e-06
373,-8.457010632817755e-06
374,2.4596737592379973e-06
375,-8.371699183604307e-06
376,2.438211427123706e-06
377,-8.287692818093508e-06
378,2.4170400170557594e-06
379,-8.204964831461261e-06
380,2.3961541888102246e-06
381,-8.12348920191598e-06
382,2.375548725559879e-06
383,-8.043240569775368e-06
384,2.35521853044322e-06
385,-7.964194217280493e-06
386,2.3351586232450966e-06
387,-7.886326049116305e-06
388,2.31536413718537e-06
389,-7.809612573663387e-06
390,2.2958303158011835e-06
391,-7.734030884834916e-06
392,2.276552509968862e-06
393,-7.659558644619255e-06
394,2.2575261749526286e-06
395,-7.586174066185407e-06
396,2.2387468675985128e-06
397,-7.51385589760164e-06
398,2.220210243613432e-06
399,-7.442583406078618e-06
400,2.2019120549053503e-06
401,-7.372336362787363e-06
402,2.1838481470177013e-06
403,-7.3030950281735306e-06
404,2.166014456656532e-06
405,-7.2348401377885224e-06
406,2.1484070092775756e-06
407,-7.1675528885597405e-06
408,2.131021916755496e-06
409,-7.101214925586346e-06
410,2.113855375106024e-06
411,-7.035808329298859e-06
412,2.096903662329065e-06
413,-6.971315603113103e-06
414,2.0801631362471186e-06
415,-6.907719661448684e-06
416,2.063630232457391e-06
417,-6.8450038181658615e-06
418,2.047301462346566e-06
419,-6.783151775368888e-06
420,2.0311734111254193e-06
421,-6.722147612585243e-06
422,2.0152427359666678e-06
423,-6.6619757762845736e-06
424,1.99950616416783e-06
425,-6.602621069735504e-06
426,1.9839604913959925e-06
427,-6.544068643210732e-06
428,1.9686025799488283e-06
429,-6.486303984474878e-06
430,1.953429357099232e-06
431,-6.429312909604865e-06
432,1.938437813466611e-06
433,-6.373081554068475e-06
434,1.9236250014582627e-06
435,-6.317596364118957e-06
436,1.9089880337253634e-06
437,-6.2628440884343105e-06
438,1.8945240816855658e-06
439,-6.2088117700390845e-06
440,1.8802303740925687e-06
441,-6.1554867384514505e-06
442,1.8661041956250793e-06
443,-6.102856602105615e-06
444,1.8521428855268302e-06
445,-6.0509092409745525e-06
446,1.838343836296493e-06
447,-5.999632799448129e-06
448,1.8247044923939566e-06
449,-5.9490156794193905e-06
450,1.811222349000269e-06
451,-5.899046533564279e-06
452,1.7978949508006838e-06
453,-5.849714258860398e-06
454,1.7847198908029974e-06
455,-5.801007990262107e-06
456,1.7716948092009872e-06
457,-5.752917094599199e-06
458,1.7588173922576886e-06
459,-5.705431164637815e-06
460,1.7460853712118038e-06
461,-5.6585400133196875e-06
462,1.733496521245455e-06
463,-5.61223366819104e-06
464,1.7210486604306144e-06
465,-5.566502365964818e-06
466,1.708739648760795e-06
467,-5.521336547273436e-06
468,1.696567387163568e-06
469,-5.476726851557076e-06
470,1.6845298165623758e-06
471,-5.4326641121037615e-06
472,1.6726249169553367e-06
473,-5.389139351239539e-06
474,1.6608507065347929e-06
475,-5.346143775644708e-06
476,1.6492052407953895e-06
477,-5.303668771838306e-06
478,1.637686611704413e-06
479,-5.261705901730518e-06
480,1.6262929468735593e-06
481,-5.220246898374563e-06
482,1.6150224087609695e-06
483,-5.1792836617842945e-06
484,1.6038731938715417e-06
485,-5.138808254896181e-06
486,1.5928435320225603e-06
487,-5.098812899641733e-06
488,1.5819316855823397e-06
489,-5.059289973117127e-06
490,1.5711359487645366e-06
491,-5.0202320038917274e-06
492,1.56045464690788e-06
493,-4.9816316683725174e-06
494,1.549886135806949e-06
495,-4.943481787323191e-06
496,1.53942880103257e-06
497,-4.905775322422313e-06
498,1.5290810572905654e-06
499,-4.868505372973055e-06
500,1.5188413477873124e-06
501,-4.8316651726580295e-06
502,1.508708143608455e-06
503,-4.795248086406309e-06
504,1.4986799431243539e-06
505,-4.7592476073366385e-06
506,1.4887552713832082e-06
507,-4.723657353808897e-06
508,1.478932679564845e-06
509,-4.688471066489216e-06
510,1.469210744414935e-06
511,-4.653682605576909e-06
512,1.4595880676902463e-06
513,-4.619285948052538e-06
514,1.4500632756545703e-06
515,-4.58527518500802e-06
516,1.4406350185137899e-06
517,-4.551644519075328e-06
518,1.4313019699685818e-06
519,-4.518388261859463e-06
520,1.4220628266841019e-06
521,-4.4855008315324405e-06
522,1.41291630782732e-06
523,-4.452976750393835e-06
524,1.4038611545923493e-06
525,-4.420810642570556e-06
526,1.3948961297395053e-06
527,-4.388997231739936e-06
528,1.3860200171607563e-06
529,-4.357531338896738e-06
530,1.3772316214460752e-06
531,-4.326407880234206e-06
532,1.3685297674388323e-06
533,-4.295621865016086e-06
534,1.3599132998329213e-06
535,-4.265168393559093e-06
536,1.3513810828006652e-06
537,-4.235042655200469e-06
538,1.3429319995302448e-06
539,-4.205239926407377e-06
540,1.3345649518964738e-06
541,-4.1757555688448295e-06
542,1.326278860067844e-06
543,-4.146585027555443e-06
544,1.3180726621307258e-06
545,-4.117723829135171e-06
546,1.3099453137462003e-06
547,-4.089167580019452e-06
548,1.3018957877824563e-06
549,-4.0609119647363394e-06
550,1.2939230739840648e-06
551,-4.032952744268814e-06
552,1.2860261786405008e-06
553,-4.005285754414758e-06
554,1.278204124234382e-06
555,-3.977906904191918e-06
556,1.2704559491811085e-06
557,-3.950812174327499e-06
558,1.2627807074379938e-06
559,-3.923997615724788e-06
560,1.2551774682540161e-06
561,-3.897459348007259e-06
562,1.2476453158682963e-06
563,-3.871193558035494e-06
564,1.2401833492130924e-06
565,-3.845196498592088e-06
566,1.2327906815946832e-06
567,-3.819464486962982e-06
568,1.2254664404753208e-06
569,-3.7939939036045783e-06
570,1.2182097671693403e-06
571,-3.768781190834044e-06
572,1.2110198165912237e-06
573,-3.743822851617701e-06
574,1.203895756943913e-06
575,-3.719115448279983e-06
576,1.1968367695666369e-06
577,-3.6946556012655886e-06
578,1.1898420485945522e-06
579,-3.6704399880521068e-06
580,1.1829108007606927e-06
581,-3.6464653419257906e-06
582,1.1760422451232758e-06
583,-3.6227284508808843e-06
584,1.1692356129045037e-06
585,-3.5992261564758112e-06
586,1.1624901471998951e-06
587,-3.5759553528583052e-06
588,1.1558051027507487e-06
589,-3.552912985622845e-06
590,1.149179745771223e-06
591,-3.5300960508188803e-06
592,1.1426133537296864e-06
593,-3.507501593952246e-06
594,1.1361052151091878e-06
595,-3.485126709029389e-06
596,1.1296546292167053e-06
597,-3.46296853756166e-06
598,1.1232609060108604e-06
599,-3.4410242676547135e-06
600,1.1169233658745495e-06
601,-3.4192911331003827e-06
602,1.1106413394337157e-06
603,-3.3977664124825e-06
604,1.1044141673794602e-06
605,-3.376447428295585e-06
606,1.0982412002889328e-06
607,-3.355331546105442e-06
608,1.0921217984217438e-06
609,-3.3344161737281526e-06
610,1.0860553315641622e-06
611,-3.3136987603913143e-06
612,1.080041178870965e-06
613,-3.293176795951435e-06
614,1.074078728669113e-06
615,-3.272847810128771e-06
616,1.0681673783075473e-06
617,-3.252709371738433e-06
618,1.0623065340055584e-06
619,-3.2327590879315966e-06
620,1.0564956106780951e-06
621,-3.2129946035057104e-06
622,1.0507340317916961e-06
623,-3.1934136001591405e-06
624,1.045021229216071e-06
625,-3.174013795815541e-06
626,1.0393566430741305e-06
627,-3.154792943943076e-06
628,1.0337397215873925e-06
629,-3.1357488328892503e-06
630,1.0281699209501553e-06
631,-3.1168792852214935e-06
632,1.0226467051876433e-06
633,-3.0981821570991124e-06
634,1.0171695460083482e-06
635,-3.079655337663562e-06
636,1.0117379226767597e-06
637,-3.061296748407461e-06
638,1.006351321896426e-06
639,-3.043104342588637e-06
640,1.0010092376624524e-06
641,-3.0250761046530783e-06
642,9.957111711441557e-07
643,-3.0072100496533433e-06
644,9.90456630565797e-07
645,-2.98950422270224e-06
646,9.852451310875932e-07
647,-2.9719566984217702e-06
648,9.80076194665869e-07
649,-2.9545655804045913e-06
650,9.749493499787556e-07
651,-2.937329000693708e-06
652,9.698641322738633e-07
653,-2.920245119267823e-06
654,9.648200832793783e-07
655,-2.9033121235493647e-06
656,9.598167510836242e-07
657,-2.8865282279038174e-06
658,9.548536900348852e-07
659,-2.869891673154015e-06
660,9.499304606412639e-07
661,-2.8534007261291212e-06
662,9.450466294540036e-07
663,-2.837053679179598e-06
664,9.402017689815425e-07
665,-2.820848849741482e-06
666,9.35395457581387e-07
667,-2.8047845798960345e-06
668,9.306272793657042e-07
669,-2.7888592359196064e-06
670,9.258968241143719e-07
671,-2.7730712078757813e-06
672,9.212036871649779e-07
673,-2.757418909195394e-06
674,9.165474693429967e-07
675,-2.741900776263074e-06
676,9.119277768516148e-07
677,-2.7265152680318226e-06
678,9.073442211995856e-07
679,-2.711260865616243e-06
680,9.027964191037033e-07
681,-2.696136071921628e-06
682,8.982839924161735e-07
683,-2.6811394112611864e-06
684,8.93806568036821e-07
685,-2.666269428995857e-06
686,8.893637778206361e-07
687,-2.6515246911691383e-06
688,8.849552585142079e-07
689,-2.636903784156514e-06
690,8.805806516752586e-07
691,-2.622405314307048e-06
692,8.762396035859282e-07
693,-2.608027907629654e-06
694,8.719317651840481e-07
695,-2.593770209437679e-06
696,8.676567919943164e-07
697,-2.5796308840335866e-06
698,8.634143440369913e-07
699,-2.5656086143868414e-06
700,8.592040857850749e-07
701,-2.551702101823642e-06
702,8.550256860712341e-07
703,-2.5379100657098202e-06
704,8.508788180326626e-07
705,-2.5242312431627754e-06
706,8.467631590210008e-07
707,-2.5106643887511106e-06
708,8.42678390576151e-07
709,-2.497208274206266e-06
710,8.386241983271765e-07
711,-2.48386168812868e-06
712,8.346002719414886e-07
713,-2.4706234357235814e-06
714,8.306063050584265e-07
715,-2.457492338525619e-06
716,8.266419952354955e-07
717,-2.4444672341150775e-06
718,8.227070438820502e-07
719,-2.4315469758838935e-06
720,8.188011561888813e-07
721,-2.4187304327497907e-06
722,8.149240410996777e-07
723,-2.406016488919439e-06
724,8.11075411233002e-07
725,-2.3934040436288764e-06
726,8.072549828170348e-07
727,-2.3808920109217493e-06
728,8.034624756546545e-07
729,-2.3684793193890883e-06
730,7.996976130665801e-07
731,-2.356164911936094e-06
732,7.959601218283759e-07
733,-2.343947745568823e-06
734,7.922497321191091e-07
735,-2.331826791150501e-06
736,7.88566177485994e-07
737,-2.3198010331965625e-06
738,7.84909194763369e-07
739,-2.3078694696401634e-06
740,7.812785240579245e-07
741,-2.2960311116388937e-06
742,7.776739086830682e-07
743,-2.2842849833392775e-06
744,7.740950951060317e-07
745,-2.272630121698371e-06
746,7.705418329081007e-07
747,-2.2610655762703775e-06
748,7.670138747399755e-07
749,-2.2495904090056813e-06
750,7.635109762694185e-07
751,-2.2382036940590645e-06
752,7.600328961502969e-07
753,-2.226904517597805e-06
754,7.565793959593509e-07
755,-2.2156919776276567e-06
756,7.531502401687661e-07
757,-2.20456518378711e-06
758,7.497451960968175e-07
759,-2.1935232571769734e-06
760,7.463640338726232e-07
761,-2.1825653301910067e-06
762,7.430065263873069e-07
763,-2.1716905463324593e-06
764,7.396724492564178e-07
765,-2.1608980600455844e-06
766,7.363615807801654e-07
767,-2.150187036539403e-06
768,7.330737019111202e-07
769,-2.1395566516470817e-06
770,7.298085962066494e-07
771,-2.129006091636265e-06
772,7.265660498042121e-07
773,-2.1185345530647353e-06
774,7.233458513572614e-07
775,-2.108141242622224e-06
776,7.201477920374013e-07
777,-2.0978253769753608e-06
778,7.16971665464693e-07
779,-2.087586182620275e-06
780,7.138172676973122e-07
781,-2.0774228957273247e-06
782,7.106843971796876e-07
783,-2.0673347620082033e-06
784,7.075728547188878e-07
785,-2.0573210365563036e-06
786,7.044824434474454e-07
787,-2.0473809837223084e-06
788,7.014129687908059e-07
789,-2.037513876965013e-06
790,6.983642384340018e-07
791,-2.0277189987221936e-06
792,6.95336062293394e-07
793,-2.0179956402739367e-06
794,6.923282524815574e-07
795,-2.0083431016151364e-06
796,6.893406232812438e-07
797,-1.998760691319659e-06
798,6.863729911107469e-07
799,-1.989247726426797e-06
800,6.834251744924537e-07
801,-1.9798035323055534e-06
802,6.804969940340348e-07
803,-1.9704274425328807e-06
804,6.775882723864951e-07
805,-1.961118798777163e-06
806,6.746988342291983e-07
807,-1.9518769506917247e-06
808,6.718285062234704e-07
809,-1.942701255770546e-06
810,6.689771170129815e-07
811,-1.9335910792581646e-06
812,6.661444971648521e-07
813,-1.924545794041197e-06
814,6.633304791646955e-07
815,-1.9155647805033905e-06
816,6.605348973950114e-07
817,-1.906647426460001e-06
818,6.577575880814188e-07
819,-1.8977931270324143e-06
820,6.549983892999071e-07
821,-1.889001284532649e-06
822,6.522571409254978e-07
823,-1.8802713083758026e-06
824,6.495336846329547e-07
825,-1.8716026149792698e-06
826,6.468278638492017e-07
827,-1.862994627651564e-06
828,6.44139523740312e-07
829,-1.8544467765075274e-06
830,6.414685111999931e-07
831,-1.8459584983522982e-06
832,6.388146747983677e-07
833,-1.8375292366194739e-06
834,6.361778647795372e-07
835,-1.8291584412472592e-06
836,6.335579330461495e-07
837,-1.820845568588003e-06
838,6.309547331190415e-07
839,-1.812590081345504e-06
840,6.283681201153142e-07
841,-1.804391448462982e-06
842,6.257979507490825e-07
843,-1.7962491450412839e-06
844,6.232440832903884e-07
845,-1.7881626522471654e-06
846,6.207063775512538e-07
847,-1.7801314572402221e-06
848,6.181846948617245e-07
849,-1.7721550530952908e-06
850,6.15678898058504e-07
851,-1.7642329386937446e-06
852,6.131888514643504e-07
853,-1.7563646186621845e-06
854,6.107144208510305e-07
855,-1.7485496033127287e-06
856,6.082554734428553e-07
857,-1.7407874085062119e-06
858,6.058118778906837e-07
859,-1.7330775556445184e-06
860,6.033835042464611e-07
861,-1.725419571553987e-06
862,6.009702239519811e-07
863,-1.7178129884204208e-06
864,5.985719098176456e-07
865,-1.710257343707745e-06
866,5.961884360156905e-07
867,-1.702752180111411e-06
868,5.938196780425715e-07
869,-1.6952970454605033e-06
870,5.914655127118793e-07
871,-1.6878914926683133e-06
872,5.891258181515714e-07
873,-1.6805350796435042e-06
874,5.868004737606037e-07
875,-1.6732273692429013e-06
876,5.844893602125277e-07
877,-1.6659679291971965e-06
878,5.82192359436432e-07
879,-1.6587563320326744e-06
880,5.799093545872622e-07
881,-1.6515921550402891e-06
882,5.776402300555332e-07
883,-1.6444749801704493e-06
884,5.753848714218274e-07
885,-1.6374043940095152e-06
886,5.731431654685291e-07
887,-1.6303799876793194e-06
888,5.709150001458928e-07
889,-1.6234013568263203e-06
890,5.687002645686341e-07
891,-1.6164681015096018e-06
892,5.664988490011498e-07
893,-1.609579826177955e-06
894,5.643106448257919e-07
895,-1.602736139602283e-06
896,5.6213554455391e-07
897,-1.5959366548140982e-06
898,5.599734418110592e-07
899,-1.5891809890558827e-06
900,5.578242312862883e-07
901,-1.5824687637198905e-06
902,5.556878087633286e-07
903,-1.5757996043027936e-06
904,5.535640710836427e-07
905,-1.5691731403499192e-06
906,5.514529161435217e-07
907,-1.5625890053828412e-06
908,5.493542428761133e-07
909,-1.5560468368892174e-06
910,5.472679512244289e-07
911,-1.5495462762384774e-06
912,5.451939421640029e-07
913,-1.5430869686282668e-06
914,5.431321176669028e-07
915,-1.5366685630557854e-06
916,5.410823806807885e-07
917,-1.5302907122821564e-06
918,5.390446351290831e-07
919,-1.5239530727297233e-06
920,5.370187859211745e-07
921,-1.5176553044810361e-06
922,5.350047388901802e-07
923,-1.5113970712282283e-06
924,5.330024008271188e-07
925,-1.5051780402124945e-06
926,5.310116794441853e-07
927,-1.4989978821844136e-06
928,5.290324833749102e-07
929,-1.492856271353107e-06
930,5.270647221634274e-07
931,-1.4867528853629053e-06
932,5.251083062449774e-07
933,-1.4806874052323782e-06
934,5.231631469333924e-07
935,-1.474659515316594e-06
936,5.212291564350775e-07
937,-1.4686689032499395e-06
938,5.193062478039449e-07
939,-1.462715259942791e-06
940,5.173943349625511e-07
941,-1.456798279503033e-06
942,5.154933326558007e-07
943,-1.4509176592200384e-06
944,5.136031564877069e-07
945,-1.4450730995065169e-06
946,5.117237228741346e-07
947,-1.4392643038708993e-06
948,5.098549490475116e-07
949,-1.4334909788758776e-06
950,5.079967530399095e-07
951,-1.4277528341135227e-06
952,5.061490536816178e-07
953,-1.422049582148437e-06
954,5.043117705919223e-07
955,-1.4163809384676765e-06
956,5.024848241699307e-07
957,-1.4107466215058272e-06
958,5.006681355775504e-07
959,-1.4051463525338877e-06
960,4.988616267355683e-07
961,-1.3995798556861647e-06
962,4.970652202980246e-07
963,-1.3940468578697228e-06
964,4.952788397064785e-07
965,-1.3885470887861783e-06
966,4.935024090919395e-07
967,-1.3830802808531125e-06
968,4.917358533191155e-07
969,-1.377646169203734e-06
970,4.899790979870955e-07
971,-1.372244491622831e-06
972,4.882320693748141e-07
973,-1.366874988534591e-06
974,4.864946944913506e-07
975,-1.3615374029870953e-06
976,4.847669010088297e-07
977,-1.3562314805617398e-06
978,4.830486172986458e-07
979,-1.3509569694222912e-06
980,4.813397724086269e-07
981,-1.3457136202145432e-06
982,4.796402960513969e-07
983,-1.3405011860760356e-06
984,4.77950118597394e-07
985,-1.3353194226003646e-06
986,4.7626917107143587e-07
987,-1.3301680877950422e-06
988,4.745973851506523e-07
989,-1.325046942057682e-06
990,4.7293469314008635e-07
991,-1.3199557481646328e-06
992,4.712810279857312e-07
993,-1.3148942712146828e-06
994,4.696363232502972e-07
995,-1.3098622786183344e-06
996,4.6800051311833486e-07
997,-1.3048595400766651e-06
998,4.6637353238120465e-07
999,-1.2998858275345085e-06
1000,4.647553164350479e-07
1001,-1.2949409151745372e-06
1002,4.63145801277883e-07
1003,-1.2900245793729643e-06
1004,4.6154492348454886e-07
1005,-1.285136598685611e-06
1006,4.599526202264778e-07
1007,-1.2802767538236433e-06
1008,4.583688292445659e-07
1009,-1.2754448276135182e-06
1010,4.5679348885392325e-07
1011,-1.2706406049944235e-06
1012,4.5522653792939834e-07
1013,-1.265863872975992e-06
1014,4.536679159117846e-07
1015,-1.2611144206218343e-06
1016,4.521175627832691e-07
1017,-1.2563920390191474e-06
1018,4.50575419084622e-07
1019,-1.2516965212690376e-06
1020,4.490414258816375e-07
1021,-1.2470276624460387e-06
1022,4.4751552478432894e-07
1023,-1.242385259595358e-06
1024,4.4599765793008e-07
1025,-1.237769111685085e-06
1026,4.444877679615502e-07
1027,-1.2331790196188888e-06
1028,4.4298579807192954e-07
1029,-1.2286147861614886e-06
1030,4.4149169193651627e-07
1031,-1.224076215977064e-06
1032,4.400053937432558e-07
1033,-1.2195631155663388e-06
1034,4.3852684819247886e-07
1035,-1.215075293258706e-06
1036,4.370560004583705e-07
1037,-1.210612559198138e-06
1038,4.355927962179849e-07
1039,-1.2061747253102352e-06
1040,4.341371816294512e-07
1041,-1.2017616052942182e-06
1042,4.326891033257292e-07
1043,-1.197373014587209e-06
1044,4.3124850842213013e-07
1045,-1.193008770361795e-06
1046,4.298153444919658e-07
1047,-1.1886686914934077e-06
1048,4.283895595809065e-07
1049,-1.1843525985520707e-06
1050,4.269711021850128e-07
1051,-1.1800603137702537e-06
1052,4.255599212597736e-07
1053,-1.175791661040029e-06
1054,4.241559662137759e-07
1055,-1.1715464658791901e-06
1056,4.227591868828507e-07
1057,-1.1673245554312724e-06
1058,4.2136953356017483e-07
1059,-1.163125758419153e-06
1060,4.199869569651902e-07
1061,-1.1589499051634845e-06
1062,4.186114082499587e-07
1063,-1.1547968275315144e-06
1064,4.172428389867799e-07
1065,-1.1506663589470603e-06
1066,4.158812011802196e-07
1067,-1.1465583343484639e-06
1068,4.145264472370381e-07
1069,-1.1424725901955962e-06
1070,4.131785299896021e-07
1071,-1.1384089644374295e-06
1072,4.118374026691376e-07
1073,-1.1343672965023147e-06
1074,4.105030189162886e-07
1075,-1.1303474272729273e-06
1076,4.091753327674161e-07
1077,-1.1263491990887227e-06
1078,4.0785429865261534e-07
1079,-1.1223724557138624e-06
1080,4.065398714038289e-07
1081,-1.1184170423168165e-06
1082,4.0523200622687296e-07
1083,-1.1144828054792757e-06
1084,4.039306587190405e-07
1085,-1.1105695931592065e-06
1086,4.026357848543869e-07
1087,-1.1066772546853295e-06
1088,4.0134734098174064e-07
1089,-1.1028056407335909e-06
1090,4.0006528382346573e-07
1091,-1.0989546033275622e-06
1092,3.987895704652734e-07
1093,-1.0951239958108306e-06
1094,3.97520158362653e-07
1095,-1.0913136728398205e-06
1096,3.962570053280183e-07
1097,-1.0875234903629458e-06
1098,3.9500006952650347e-07
1099,-1.0837533056152799e-06
1100,3.93749309486109e-07
1101,-1.0800029770946772e-06
1102,3.925046840766622e-07
1103,-1.0762723645637672e-06
1104,3.9126615250950265e-07
1105,-1.0725613290190194e-06
1106,3.900336743505562e-07
1107,-1.0688697326846075e-06
1108,3.8880720949650375e-07
1109,-1.0651974390084844e-06
1110,3.875867181795462e-07
1111,-1.0615443126295936e-06
1112,3.863721609644389e-07
1113,-1.05791021939009e-06
1114,3.8516349874135285e-07
1115,-1.0542950262959001e-06
1116,3.8396069273744454e-07
1117,-1.0506986015278384e-06
1118,3.827637044846605e-07
1119,-1.047120814414748e-06
1120,3.8157249585151014e-07
1121,-1.0435615354255127e-06
1122,3.803870290065443e-07
1123,-1.04002063616291e-06
1124,3.7920726644067974e-07
1125,-1.0364979893377706e-06
1126,3.7803317094944327e-07
1127,-1.0329934687703444e-06
1128,3.768647056375756e-07
1129,-1.029506949380333e-06
1130,3.757018339097888e-07
1131,-1.026038307157305e-06
1132,3.745445194740728e-07
1133,-1.0225874191754145e-06
1134,3.733927263341758e-07
1135,-1.019154163552215e-06
1136,3.7224641878663684e-07
1137,-1.015738419470922e-06
1138,3.711055614256213e-07
1139,-1.0123400671405888e-06
1140,3.6997011912196256e-07
1141,-1.008958987803903e-06
1142,3.6884005704570733e-07
1143,-1.005595063721654e-06
1144,3.677153406380219e-07
1145,-1.0022481781490198e-06
1146,3.6659593563061453e-07
1147,-9.989182153494267e-07
1148,3.654818080252072e-07
1149,-9.956050605716458e-07
1150,3.643729240974698e-07
1151,-9.92308600031905e-07
1152,3.632692503955948e-07
1153,-9.890287209164443e-07
1154,3.621707537596757e-07
1155,-9.857653113693733e-07
1156,3.610774012478076e-07
1157,-9.82518260474826e-07
1158,3.599891602293403e-07
1159,-9.792874582614684e-07
1160,3.5890599830847343e-07
1161,-9.760727956765845e-07
1162,3.5782788335882356e-07
1163,-9.728741645916927e-07
1164,3.5675478350541725e-07
1165,-9.696914577807963e-07
1166,3.556866671350218e-07
1167,-9.665245689232993e-07
1168,3.5462350287613137e-07
1169,-9.633733925820222e-07
1170,3.5356525961543234e-07
1171,-9.602378242063827e-07
1172,3.525119064771653e-07
1173,-9.571177601115517e-07
1174,3.5146341284127766e-07
1175,-9.540130974833058e-07
1176,3.504197483157163e-07
1177,-9.509237343628276e-07
1178,3.49380882759993e-07
1179,-9.478495696266863e-07
1180,3.483467862709026e-07
1181,-9.447905029968509e-07
1182,3.473174291711955e-07
1183,-9.417464350297369e-07
1184,3.4629278202370516e-07
1185,-9.387172670933418e-07
1186,3.4527281561868776e-07
1187,-9.357029013737896e-07
1188,3.4425750098288244e-07
1189,-9.327032408636248e-07
1190,3.4324680935251645e-07
1191,-9.297181893479999e-07
1192,3.422407122114579e-07
1193,-9.267476514024803e-07
1194,3.4123918124520534e-07
1195,-9.237915323879518e-07
1196,3.402421883701657e-07
1197,-9.208497384384176e-07
1198,3.3924970571540076e-07
1199,-9.179221764443342e-07
1200,3.3826170563163104e-07
1201,-9.150087540662125e-07
1202,3.372781606800856e-07
1203,-9.121093797130776e-07
1204,3.362990436331052e-07
1205,-9.092239625341615e-07
1206,3.353243274754535e-07
1207,-9.063524124221542e-07
1208,3.343539853963268e-07
1209,-9.034946399894836e-07
1210,3.333879907964231e-07
1211,-9.006505565737113e-07
1212,3.324263172807385e-07
1213,-8.978200742400197e-07
1214,3.3146893864250144e-07
1215,-8.950031057459699e-07
1216,3.305158288968177e-07
1217,-8.921995645531865e-07
1218,3.295669622443086e-07
1219,-8.894093648242913e-07
1220,3.286223130854738e-07
1221,-8.866324214117123e-07
1222,3.2768185601002653e-07
1223,-8.838686498411033e-07
1224,3.2674556581503743e-07
1225,-8.811179663106007e-07
1226,3.2581341747340183e-07
1227,-8.783802877012847e-07
1228,3.2488538615146636e-07
1229,-8.756555315462492e-07
1230,3.23961447213859e-07
1231,-8.729436160312883e-07
1232,3.230415762018749e-07
1233,-8.702444599964664e-07
1234,3.221257488415927e-07
1235,-8.675579829286121e-07
1236,3.2121394104206017e-07
1237,-8.648841049407329e-07
1238,3.203061288954948e-07
1239,-8.622227467934735e-07
1240,3.19402288675138e-07
1241,-8.595738298479204e-07
1242,3.1850239682922446e-07
1243,-8.569372761084603e-07
1244,3.1760642997879566e-07
1245,-8.543130081831458e-07
1246,3.1671436492824e-07
1247,-8.517009492837001e-07
1248,3.1582617864995013e-07
1249,-8.491010232299338e-07
1250,3.1494184828700183e-07
1251,-8.465131544267893e-07
1252,3.140613511537774e-07
1253,-8.439372678898321e-07
1254,3.131846647325009e-07
1255,-8.413732891967128e-07
1256,3.1231176667485214e-07
1257,-8.388211445218621e-07
1258,3.114426347906542e-07
1259,-8.362807606022469e-07
1260,3.1057724706896467e-07
1261,-8.337520647490781e-07
1262,3.0971558164109235e-07
1263,-8.312349848385416e-07
1264,3.0885761681438084e-07
1265,-8.287294492989307e-07
1266,3.080033310515888e-07
1267,-8.262353871164246e-07
1268,3.071527029732734e-07
1269,-8.237527278186292e-07
1270,3.0630571135445994e-07
1271,-8.212814014902068e-07
1272,3.0546233513019567e-07
1273,-8.188213387300415e-07
1274,3.046225533856307e-07
1275,-8.16372470693133e-07
1276,3.0378634536145307e-07
1277,-8.139347290501719e-07
1278,3.0295369044567193e-07
1279,-8.11508045998869e-07
1280,3.021245681759058e-07
1281,-8.090923542388422e-07
1282,3.0129895825857386e-07
1283,-8.066875870196271e-07
1284,3.004768405127594e-07
1285,-8.042936780589706e-07
1286,2.996581949283545e-07
1287,-8.019105616041841e-07
1288,2.9884300163115255e-07
1289,-7.995381723928541e-07
1290,2.980312408900708e-07
1291,-7.971764456599252e-07
1292,2.972228931261555e-07
1293,-7.948253171267565e-07
1294,2.964179388883453e-07
1295,-7.924847230046532e-07
1296,2.956163588719728e-07
1297,-7.901545999832442e-07
1298,2.948181339083533e-07
1299,-7.878348852340802e-07
1300,2.9402324497381154e-07
1301,-7.855255163973217e-07
1302,2.932316731626896e-07
1303,-7.832264315795915e-07
1304,2.924433997359624e-07
1305,-7.809375693580631e-07
1306,2.916584060523342e-07
1307,-7.78658868762404e-07
1308,2.908766736279759e-07
1309,-7.763902692876665e-07
1310,2.900981840997549e-07
1311,-7.741317108696398e-07
1312,2.8932291923944907e-07
1313,-7.718831339009796e-07
1314,2.885508609427302e-07
1315,-7.696444792142558e-07
1316,2.8778199124676385e-07
1317,-7.674156880795085e-07
1318,2.870162922977134e-07
1319,-7.651967022080217e-07
1320,2.8625374638262807e-07
1321,-7.629874637377827e-07
1322,2.8549433590136466e-07
1323,-7.607879152467951e-07
1324,2.8473804338888044e-07
1325,-7.585979997067757e-07
1326,2.8398485149668953e-07
1327,-7.564176605524947e-07
1328,2.8323474299756767e-07
1329,-7.542468416039725e-07
1330,2.8248770078988793e-07
1331,-7.52085487104657e-07
1332,2.8174370788635463e-07
1333,-7.49933541708702e-07
1334,2.8100274742082746e-07
1335,-7.477909504777014e-07
1336,2.8026480264315714e-07
1337,-7.45657658858231e-07
1338,2.795298569288017e-07
1339,-7.435336127362848e-07
1340,2.787978937562518e-07
1341,-7.414187583392628e-07
1342,2.7806889672779847e-07
1343,-7.393130423272714e-07
1344,2.773428495407549e-07
1345,-7.372164117343762e-07
1346,2.7661973605107984e-07
1347,-7.351288139788173e-07
1348,2.758995401712452e-07
1349,-7.330501968649965e-07
1350,2.751822459517392e-07
1351,-7.309805085591312e-07
1352,2.7446783756625056e-07
1353,-7.289196976340689e-07
1354,2.737562992679733e-07
1355,-7.268677130030754e-07
1356,2.7304761543991646e-07
1357,-7.248245039688009e-07
1358,2.723417705533837e-07
1359,-7.227900201839148e-07
1360,2.7163874922414464e-07
1361,-7.207642116725891e-07
1362,2.709385361238624e-07
1363,-7.187470288188722e-07
1364,2.702411160584214e-07
1365,-7.167384223552964e-07
1366,2.6954647392985005e-07
1367,-7.147383433758473e-07
1368,2.6885459475539125e-07
1369,-7.127467433117696e-07
1370,2.6816546363451853e-07
1371,-7.107635739580615e-07
1372,2.6747906577977393e-07
1373,-7.087887874408962e-07
1374,2.667953865027325e-07
1375,-7.068223362279693e-07
1376,2.6611441121345914e-07
1377,-7.048641731288497e-07
1378,2.654361254191365e-07
1379,-7.029142512933814e-07
1380,2.6476051472659636e-07
1381,-7.009725241899614e-07
1382,2.6408756484435244e-07
1383,-6.990389456229707e-07
1384,2.6341726157138723e-07
1385,-6.971134697274587e-07
1386,2.6274959080380853e-07
1387,-6.951960509597022e-07
1388,2.62084538529221e-07
1389,-6.932866440962551e-07
1390,2.614220908379638e-07
1391,-6.913852042250905e-07
1392,2.6076223390875943e-07
1393,-6.894916867634852e-07
1394,2.6010495400880367e-07
1395,-6.87606047430817e-07
1396,2.5945023750322653e-07
1397,-6.857282422632232e-07
1398,2.587980708479846e-07
1399,-6.838582275980365e-07
1400,2.581484405847158e-07
1401,-6.81995960086415e-07
1402,2.575013333475118e-07
1403,-6.801413966740293e-07
1404,2.5685673586038494e-07
1405,-6.782944946050231e-07
1406,2.562146349375273e-07
1407,-6.764552114391141e-07
1408,2.5557501746032704e-07
1409,-6.74623505003387e-07
1410,2.5493787044895815e-07
1411,-6.727993334330633e-07
1412,2.5430318094529823e-07
1413,-6.709826551586634e-07
1414,2.5367093611249463e-07
1415,-6.691734288873518e-07
1416,2.530411231977491e-07
1417,-6.673716136213212e-07
1418,2.5241372952059545e-07
1419,-6.655771686317108e-07
1420,2.5178874249238454e-07
1421,-6.637900534856051e-07
1422,2.5116614960709345e-07
1423,-6.620102280164231e-07
1424,2.5054593843464226e-07
1425,-6.602376523413621e-07
1426,2.499280966323916e-07
1427,-6.584722868483977e-07
1428,2.4931261193633663e-07
1429,-6.567140921941252e-07
1430,2.486994721602163e-07
1431,-6.549630293119027e-07
1432,2.4808866519929353e-07
1433,-6.532190593948145e-07
1434,2.474801790322695e-07
1435,-6.514821438993628e-07
1436,2.4687400170890643e-07
1437,-6.497522445552641e-07
1438,2.462701213544453e-07
1439,-6.480293233427519e-07
1440,2.4566852618740726e-07
1441,-6.463133425003334e-07
1442,2.4506920448123423e-07
1443,-6.446042645322769e-07
1444,2.444721445947426e-07
1445,-6.42902052187298e-07
1446,2.438773349713089e-07
1447,-6.412066684640601e-07
1448,2.4328476411401107e-07
1449,-6.395180766246741e-07
1450,2.4269442060799094e-07
1451,-6.378362401679604e-07
1452,2.4210629310894113e-07
1453,-6.361611228407111e-07
1454,2.4152037034589043e-07
1455,-6.344926886387395e-07
1456,2.4093664112180654e-07
1457,-6.328309017894983e-07
1458,2.403550943118556e-07
1459,-6.311757267702153e-07
1460,2.397757188581761e-07
1461,-6.295271282918106e-07
1462,2.391985037807721e-07
1463,-6.278850713038846e-07
1464,2.386234381589492e-07
1465,-6.262495209904351e-07
1466,2.3805051115204272e-07
1467,-6.246204427627789e-07
1468,2.37479711985306e-07
1469,-6.22997802264085e-07
1470,2.369110299515152e-07
1471,-6.213815653727514e-07
1472,2.3634445440671078e-07
1473,-6.197716981905922e-07
1474,2.357799747852318e-07
1475,-6.181681670390183e-07
1476,2.3521758058065217e-07
1477,-6.165709384682795e-07
1478,2.3465726135563968e-07
1479,-6.149799792520193e-07
1480,2.340990067319734e-07
1481,-6.133952563775713e-07
1482,2.3354280641218124e-07
1483,-6.118167370507236e-07
1484,2.3298865015081837e-07
1485,-6.102443887021984e-07
1486,2.3243652776491714e-07
1487,-6.086781789662741e-07
1488,2.3188642914683272e-07
1489,-6.071180756957582e-07
1490,2.313383442446165e-07
1491,-6.055640469536887e-07
1492,2.307922630721217e-07
1493,-6.040160610107556e-07
1494,2.3024817570584143e-07
1495,-6.024740863512357e-07
1496,2.2970607227830244e-07
1497,-6.009380916575499e-07
1498,2.2916594299451452e-07
1499,-5.994080458202723e-07
1500,2.2862777811229454e-07
1501,-5.97883917938016e-07
1502,2.280915679492597e-07
1503,-5.96365677302006e-07
1504,2.275573028880745e-07
1505,-5.948532934054029e-07
1506,2.2702497337754997e-07
1507,-5.933467359430957e-07
1508,2.2649456990563613e-07
1509,-5.918459748068605e-07
1510,2.2596608303776804e-07
1511,-5.903509800827888e-07
1512,2.2543950338929778e-07
1513,-5.888617220427972e-07
1514,2.2491482163774044e-07
1515,-5.873781711613298e-07
1516,2.2439202851097864e-07
1517,-5.859002981020383e-07
1518,2.2387111480476137e-07
1519,-5.844280737109308e-07
1520,2.233520713644339e-07
1521,-5.829614690308969e-07
1522,2.228348890856784e-07
1523,-5.81500455281198e-07
1524,2.2231955893570793e-07
1525,-5.800450038759015e-07
1526,2.2180607192337683e-07
1527,-5.785950864034979e-07
1528,2.212944191221294e-07
1529,-5.771506746394801e-07
1530,2.2078459165229867e-07
1531,-5.757117405394578e-07
1532,2.2027658069485357e-07
1533,-5.74278256235839e-07
1534,2.197703774777748e-07
1535,-5.728501940384915e-07
1536,2.1926597328318417e-07
1537,-5.714275264433496e-07
1538,2.1876335946681576e-07
1539,-5.700102261104e-07
1540,2.1826252739988294e-07
1541,-5.685982658699862e-07
1542,2.1776346853162738e-07
1543,-5.671916187399083e-07
1544,2.172661743572169e-07
1545,-5.657902578964292e-07
1546,2.1677063642294134e-07
1547,-5.643941566904849e-07
1548,2.162768463264244e-07
1549,-5.630032886420995e-07
1550,2.1578479571906696e-07
1551,-5.616176274363195e-07
1552,2.1529447629493597e-07
1553,-5.602371469235115e-07
1554,2.1480587980498717e-07
1555,-5.588618211194694e-07
1556,2.143189980447177e-07
1557,-5.574916242093422e-07
1558,2.1383382286552796e-07
1559,-5.561265305299838e-07
1560,2.133503461597323e-07
1561,-5.547665145887873e-07
1562,2.128685598757013e-07
1563,-5.534115510435674e-07
1564,2.1238845600567154e-07
1565,-5.520616147207028e-07
1566,2.1191002658644383e-07
1567,-5.507166805961843e-07
1568,2.114332637149659e-07
1569,-5.493767238059647e-07
1570,2.1095815951994437e-07
1571,-5.480417196388382e-07
1572,2.104847061870999e-07
1573,-5.467116435382026e-07
1574,2.1001289594475496e-07
1575,-5.453864711057777e-07
1576,2.0954272106631834e-07
1577,-5.440661780807462e-07
1578,2.0907417387455302e-07
1579,-5.427507403707133e-07
1580,2.0860724673936267e-07
1581,-5.414401340143695e-07
1582,2.081419320635752e-07
1583,-5.401343352158547e-07
1584,2.0767822231245748e-07
1585,-5.388333203133366e-07
1586,2.072161099824578e-07
1587,-5.375370657949577e-07
1588,2.0675558762218968e-07
1589,-5.362455482986519e-07
1590,2.0629664781871068e-07
1591,-5.3495874459944e-07
1592,2.0583928319913698e-07
1593,-5.336766316221709e-07
1594,2.0538348645319783e-07
1595,-5.323991864185197e-07
1596,2.0492925028882881e-07
1597,-5.31126386201206e-07
1598,2.0447656747119318e-07
1599,-5.298582083155474e-07
1600,2.0402543080038184e-07
1601,-5.285946302271281e-07
1602,2.0357583313192197e-07
1603,-5.27335629566708e-07
1604,2.0312776734618387e-07
1605,-5.260811840907243e-07
1606,2.0268122637158296e-07
1607,-5.248312716871899e-07
1608,2.0223620318541655e-07
1609,-5.235858703755713e-07
1610,2.0179269079769958e-07
1611,-5.223449583237806e-07
1612,2.013506822529975e-07
1613,-5.211085138186761e-07
1614,2.0091017065090252e-07
1615,-5.198765152860374e-07
1616,2.004711491194344e-07
1617,-5.186489412737684e-07
1618,2.0003361083872392e-07
1619,-5.174257704735161e-07
1620,1.995975490122733e-07
1621,-5.162069816934152e-07
1622,1.9916295689307903e-07
1623,-5.149925538762962e-07
1624,1.987298277712788e-07
1625,-5.137824660832518e-07
1626,1.982981549778506e-07
1627,-5.125766975182831e-07
1628,1.978679318739125e-07
1629,-5.113752274904568e-07
1630,1.974391518708078e-07
1631,-5.101780354438276e-07
1632,1.9701180840968126e-07
1633,-5.089851009491115e-07
1634,1.9658589496699e-07
1635,-5.077964036887823e-07
1636,1.9616140506607656e-07
1637,-5.066119234772744e-07
1638,1.9573833225684007e-07
1639,-5.05431640241307e-07
1640,1.953166701351069e-07
1641,-5.042555340319052e-07
1642,1.948964123267844e-07
1643,-5.030835850193554e-07
1644,1.9447755249487457e-07
1645,-5.0191577349449e-07
1646,1.9406008434577687e-07
1647,-5.007520798504073e-07
1648,1.9364400161311338e-07
1649,-4.995924846236295e-07
1650,1.932292980646391e-07
1651,-4.984369684373151e-07
1652,1.928159675142605e-07
1653,-4.972855120476176e-07
1654,1.924040037995788e-07
1655,-4.961380963215836e-07
1656,1.919934008000836e-07
1657,-4.949947022335239e-07
1658,1.9158415243060423e-07
1659,-4.938553108731342e-07
1660,1.9117625262885362e-07
1661,-4.927199034506687e-07
1662,1.907696953866967e-07
1663,-4.915884612690549e-07
1664,1.9036447470486746e-07
1665,-4.9046096575931e-07
1666,1.8996058464780547e-07
1667,-4.893373984423003e-07
1668,1.8955801928409543e-07
1669,-4.882177409698028e-07
1670,1.8915677273152756e-07
1671,-4.871019750833381e-07
1672,1.887568391410533e-07
1673,-4.859900826390864e-07
1674,1.8835821269052757e-07
1675,-4.848820455968276e-07
1676,1.8796088759137637e-07
1677,-4.837778460239011e-07
1678,1.8756485809191783e-07
1679,-4.826774660883565e-07
1680,1.8717011847148472e-07
1681,-4.815808880709835e-07
1682,1.8677666303052048e-07
1683,-4.804880943396712e-07
1684,1.8638448611942302e-07
1685,-4.793990673859186e-07
1686,1.8599358210966762e-07
1687,-4.783137897822001e-07
1688,1.856039453976211e-07
1689,-4.772322442189856e-07
1690,1.8521557042795306e-07
1691,-4.7615441347195395e-07
1692,1.8482845165967684e-07
1693,-4.750802804291136e-07
1694,1.8444258359032545e-07
1695,-4.7400982807467734e-07
1696,1.8405796074422872e-07
1697,-4.7294303948273674e-07
1698,1.8367457768618508e-07
1699,-4.7187989782971373e-07
1700,1.8329242899783956e-07
1701,-4.7082038639893034e-07
1702,1.8291150929409567e-07
1703,-4.6976448855415825e-07
1704,1.8253181322302663e-07
1705,-4.6871218776098505e-07
1706,1.821533354629226e-07
1707,-4.6766346758481566e-07
1708,1.817760707148774e-07
1709,-4.666183116786208e-07
1710,1.8140001372271653e-07
1711,-4.655767037894422e-07
1712,1.8102515922887475e-07
1713,-4.645386277636385e-07
1714,1.8065150204608628e-07
1715,-4.635040675293495e-07
1716,1.8027903698431726e-07
1717,-4.6247300711930145e-07
1718,1.7990775889372982e-07
1719,-4.614454306432099e-07
1720,1.7953766265115485e-07
1721,-4.6042132231166113e-07
1722,1.791687431584354e-07
1723,-4.5940066642383536e-07
1724,1.7880099535113777e-07
1725,-4.5838344736003587e-07
1726,1.7843441418848973e-07
1727,-4.573696496003869e-07
1728,1.7806899466176194e-07
1729,-4.563592577065426e-07
1730,1.7770473176762294e-07
1731,-4.5535225632585134e-07
1732,1.7734162056526635e-07
1733,-4.543486301948038e-07
1734,1.76979656119404e-07
1735,-4.5334836413930485e-07
1736,1.7661883352020516e-07
1737,-4.5235144307118745e-07
1738,1.762591478895507e-07
1739,-4.513578519730085e-07
1740,1.759005943773264e-07
1741,-4.503675759302444e-07
1742,1.7554316815618425e-07
1743,-4.49380600108056e-07
1744,1.7518686442297964e-07
1745,-4.4839690974347695e-07
1746,1.748316784078521e-07
1747,-4.4741649016824e-07
1748,1.7447760535716868e-07
1749,-4.464393267930867e-07
1750,1.7412464055176756e-07
1751,-4.4546540510784766e-07
1752,1.737727792895494e-07
1753,-4.4449471068862356e-07
1754,1.7342201689764677e-07
1755,-4.435272291800817e-07
1756,1.730723487317198e-07
1757,-4.4256294632976534e-07
1758,1.7272377016308194e-07
1759,-4.416018479397186e-07
1760,1.7237627659551266e-07
1761,-4.406439199001126e-07
1762,1.7202986345932028e-07
1763,-4.3968914818783953e-07
1764,1.7168452619585082e-07
1765,-4.387375188495734e-07
1766,1.7134026028218451e-07
1767,-4.377890180069716e-07
1768,1.7099706122329902e-07
1769,-4.3684363186372307e-07
1770,1.706549245340113e-07
1771,-4.3590134669909466e-07
1772,1.7031384576101465e-07
1773,-4.349621488674517e-07
1774,1.6997382047635467e-07
1775,-4.3402602479520544e-07
1776,1.6963484427232317e-07
1777,-4.330929609920672e-07
1778,1.692969127636217e-07
1779,-4.3216294403157883e-07
1780,1.6896002159116936e-07
1781,-4.3123596056965094e-07
1782,1.6862416641359262e-07
1783,-4.3031199733008867e-07
1784,1.6828934292246417e-07
1785,-4.29391041112971e-07
1786,1.6795554682062754e-07
1787,-4.284730787887893e-07
1788,1.676227738374297e-07
1789,-4.2755809729690874e-07
1790,1.6729101972747809e-07
1791,-4.2664608365981035e-07
1792,1.6696028026549596e-07
1793,-4.2573702495341505e-07
1794,1.6663055125311331e-07
1795,-4.2483090834100227e-07
1796,1.6630182850054278e-07
1797,-4.2392772104627024e-07
1798,1.6597410785522825e-07
1799,-4.2302745036197954e-07
1800,1.6564738517669313e-07
1801,-4.2213008365563163e-07
1802,1.6532165634934725e-07
1803,-4.212356083585223e-07
1804,1.649969172769144e-07
1805,-4.203440119727806e-07
1806,1.6467316389285652e-07
1807,-4.1945528206554977e-07
1808,1.6435039213510925e-07
1809,-4.1856940627763817e-07
1810,1.6402859798040799e-07
1811,-4.176863723081634e-07
1812,1.6370777741636213e-07
1813,-4.1680616792846876e-07
1814,1.6338792645359324e-07
1815,-4.159287809772172e-07
1816,1.6306904111983923e-07
1817,-4.150541993485121e-07
1818,1.627511174740933e-07
1819,-4.141824110141037e-07
1820,1.624341515830121e-07
1821,-4.133134040052044e-07
1822,1.6211813953864352e-07
1823,-4.1244716641631035e-07
1824,1.6180307745742852e-07
1825,-4.1158368640783923e-07
1826,1.6148896146580831e-07
1827,-4.107229522028051e-07
1828,1.6117578772028946e-07
1829,-4.0986495208301284e-07
1830,1.6086355239457616e-07
1831,-4.090096744019185e-07
1832,1.6055225167979948e-07
1833,-4.081571075714171e-07
1834,1.602418817772505e-07
1835,-4.0730724006039044e-07
1836,1.599324389304977e-07
1837,-4.0646006040562434e-07
1838,1.5962391938471267e-07
1839,-4.056155572014289e-07
1840,1.593163194074873e-07
1841,-4.047737191024497e-07
1842,1.5900963529028014e-07
1843,-4.0393453483200386e-07
1844,1.5870386333166628e-07
1845,-4.0309799315887456e-07
1846,1.5839899986832726e-07
1847,-4.022640829202092e-07
1848,1.5809504123835616e-07
1849,-4.014327930139512e-07
1850,1.5779198380539284e-07
1851,-4.006041123927576e-07
1852,1.574898239502658e-07
1853,-3.9977803006691804e-07
1854,1.5718855807429715e-07
1855,-3.989545351093268e-07
1856,1.5688818259178067e-07
1857,-3.9813361664736306e-07
1858,1.5658869394757038e-07
1859,-3.9731526386420605e-07
1860,1.562900885852944e-07
1861,-3.964994660047735e-07
1862,1.559923629829639e-07
1863,-3.956862123658549e-07
1864,1.5569551362659223e-07
1865,-3.948754923046136e-07
1866,1.5539953702788932e-07
1867,-3.9406729522807396e-07
1868,1.5510442970996584e-07
1869,-3.932616106068134e-07
1870,1.5481018821113118e-07
1871,-3.9245842795864766e-07
1872,1.54516809097651e-07
1873,-3.91657736862044e-07
1874,1.542242889433437e-07
1875,-3.9085952694691065e-07
1876,1.539326243413246e-07
1877,-3.9006378789878487e-07
1878,1.5364181190578532e-07
1879,-3.8927050945543986e-07
1880,1.5335184826105774e-07
1881,-3.8847968141265005e-07
1882,1.530627300570046e-07
1883,-3.87691293607936e-07
1884,1.527744539505892e-07
1885,-3.8690533594493527e-07
1886,1.5248701662078604e-07
1887,-3.8612179837529105e-07
1888,1.522004147637417e-07
1889,-3.853406708976168e-07
1890,1.5191464509474225e-07
1891,-3.845619435703476e-07
1892,1.5162970433292757e-07
1893,-3.837856064929198e-07
1894,1.5134558923045485e-07
1895,-3.830116498292638e-07
1896,1.510622965408951e-07
1897,-3.8224006378567804e-07
1898,1.5077982304151435e-07
1899,-3.814708386171132e-07
1900,1.504981655284655e-07
1901,-3.80703964634378e-07
1902,1.5021732080778078e-07
1903,-3.799394321971446e-07
1904,1.4993728569855774e-07
1905,-3.791772317114582e-07
1906,1.4965805704577331e-07
1907,-3.7841735363556085e-07
1908,1.4937963170022982e-07
1909,-3.776597884765498e-07
1910,1.4910200653475702e-07
1911,-3.769045267889661e-07
1912,1.488251784363685e-07
1913,-3.76151559174788e-07
1914,1.4854914430002183e-07
1915,-3.754008762864953e-07
1916,1.4827390104830328e-07
1917,-3.7465246882535165e-07
1918,1.479994456101377e-07
1919,-3.739063275315505e-07
1920,1.4772577493392835e-07
1921,-3.731624432113894e-07
1922,1.474528859755754e-07
1923,-3.724208066910852e-07
1924,1.4718077571629434e-07
1925,-3.7168140886906976e-07
1926,1.4690944114243094e-07
1927,-3.7094424067195556e-07
1928,1.466388792659302e-07
1929,-3.702092930838348e-07
1930,1.4636908710028182e-07
1931,-3.694765571288834e-07
1932,1.46100061683869e-07
1933,-3.68746023881839e-07
1934,1.4583180006451595e-07
1935,-3.680176844511992e-07
1936,1.455642993073156e-07
1937,-3.672915300056067e-07
1938,1.4529755648753272e-07
1939,-3.665675517460811e-07
1940,1.4503156869970485e-07
1941,-3.658457409253499e-07
1942,1.4476633304603087e-07
1943,-3.6512608883896664e-07
1944,1.4450184664970035e-07
1945,-3.644085868250143e-07
1946,1.4423810664084637e-07
1947,-3.6369322626216077e-07
1948,1.4397511017055005e-07
1949,-3.6297999857769286e-07
1950,1.437128544009789e-07
1951,-3.622688952391196e-07
1952,1.434513365015482e-07
1953,-3.61559907761089e-07
1954,1.4319055366490341e-07
1955,-3.608530276910677e-07
1956,1.4293050309739028e-07
1957,-3.6014824662834947e-07
1958,1.4267118200532076e-07
1959,-3.5944555621139537e-07
1960,1.424125876247036e-07
1961,-3.587449481212972e-07
1962,1.4215471719312293e-07
1963,-3.580464140765758e-07
1964,1.4189756797080276e-07
1965,-3.573499458425318e-07
1966,1.4164113722251104e-07
1967,-3.5665553521480154e-07
1968,1.41385422231482e-07
1969,-3.559631740498647e-07
1970,1.411304202908147e-07
1971,-3.552728542243311e-07
1972,1.408761287094107e-07
1973,-3.54584567666163e-07
1974,1.4062254480828666e-07
1975,-3.5389830633860746e-07
1976,1.4036966591952495e-07
1977,-3.532140622515203e-07
1978,1.4011748938703496e-07
1979,-3.525318274457392e-07
1980,1.3986601257476308e-07
1981,-3.5185159400675697e-07
1982,1.3961523284710875e-07
1983,-3.5117335405474864e-07
1984,1.3936514758941058e-07
1985,-3.5049709975314695e-07
1986,1.3911575419890016e-07
1987,-3.4982282330887693e-07
1988,1.3886705008298508e-07
1989,-3.4915051695154823e-07
1990,1.3861903266557667e-07
1991,-3.4848017296131113e-07
1992,1.3837169937215447e-07
1993,-3.478117836609006e-07
1994,1.3812504764828811e-07
1995,-3.471453413954473e-07
1996,1.3787907495707604e-07
1997,-3.4648083855239983e-07
1998,1.376337787647669e-07
1999,-3.4581826756939225e-07
2000,1.3738915654551283e-07
2001,-3.4515762090683945e-07
2002,1.3714520580082426e-07
2003,-3.4449889106664746e-07
2004,1.369019240276088e-07
2005,-3.438420705848221e-07
2006,1.3665930874841042e-07
2007,-3.431871520392984e-07
2008,1.36417357483185e-07
2009,-3.4253412804164806e-07
2010,1.3617606777522816e-07
2011,-3.4188299123870986e-07
2012,1.359354371800239e-07
2013,-3.412337343050718e-07
2014,1.3569546324769703e-07
2015,-3.405863499780305e-07
2016,1.3545614355924877e-07
2017,-3.3994083099516753e-07
2018,1.3521747570429513e-07
2019,-3.392971701459457e-07
2020,1.3497945726960034e-07
2021,-3.3865536026370226e-07
2022,1.3474208586397204e-07
2023,-3.3801539420169223e-07
2024,1.3450535910419776e-07
2025,-3.3737726485234723e-07
2026,1.342692746331537e-07
2027,-3.367409651453911e-07
2028,1.3403383007454378e-07
2029,-3.361064880433345e-07
2030,1.3379902308454378e-07
2031,-3.3547382654221875e-07
2032,1.3356485133225768e-07
2033,-3.3484297366304753e-07
2034,1.3333131248009477e-07
2035,-3.3421392248500467e-07
2036,1.3309840421771166e-07
2037,-3.335866660904888e-07
2038,1.3286612423935388e-07
2039,-3.3296119761641636e-07
2040,1.326344702514006e-07
2041,-3.323375102220128e-07
2042,1.3240343996618349e-07
2043,-3.317155971062155e-07
2044,1.321730311068423e-07
2045,-3.3109545149089303e-07
2046,1.3194324142431237e-07
2047,-3.3047706664771495e-07
2048,1.3171406864272393e-07
2049,-3.2986043585452676e-07
2050,1.314855105462667e-07
2051,-3.2924555244471593e-07
2052,1.312575648785796e-07
2053,-3.286324097815721e-07
2054,1.3103022943440136e-07
2055,-3.280210012380633e-07
2056,1.30803501990113e-07
2057,-3.274113202434413e-07
2058,1.3057738035247685e-07
2059,-3.26803360252091e-07
2060,1.3035186232262363e-07
2061,-3.261971147369255e-07
2062,1.301269457251341e-07
2063,-3.255925772157947e-07
2064,1.2990262838321917e-07
2065,-3.249897412339586e-07
2066,1.2967890814014524e-07
2067,-3.243886003642796e-07
2068,1.294557828334241e-07
2069,-3.2378914821162096e-07
2070,1.292332503356061e-07
2071,-3.231913784158503e-07
2072,1.2901130850079488e-07
2073,-3.2259528463336204e-07
2074,1.2878995521898033e-07
2075,-3.220008605647018e-07
2076,1.2856918836660654e-07
2077,-3.214080999401498e-07
2078,1.283490058395333e-07
2079,-3.2081699650084094e-07
2080,1.2812940554867569e-07
2081,-3.202275440468466e-07
2082,1.2791038541406473e-07
2083,-3.1963973637739327e-07
2084,1.2769194334853178e-07
2085,-3.1905356734772345e-07
2086,1.2747407729003783e-07
2087,-3.184690308191786e-07
2088,1.2725678518898951e-07
2089,-3.17886120692613e-07
2090,1.270400649900101e-07
2091,-3.1730483089995717e-07
2092,1.268239146597892e-07
2093,-3.167251554014752e-07
2094,1.2660833216450315e-07
2095,-3.161470881786782e-07
2096,1.263933154891908e-07
2097,-3.155706232391552e-07
2098,1.2617886262436835e-07
2099,-3.1499575463503273e-07
2100,1.2596497156001428e-07
2101,-3.1442247642489075e-07
2102,1.2575164030945175e-07
2103,-3.13850782719569e-07
2104,1.255388668909564e-07
2105,-3.1328066762725023e-07
2106,1.2532664932338436e-07
2107,-3.127121253134984e-07
2108,1.2511498564392127e-07
2109,-3.1214514994789237e-07
2110,1.2490387389599493e-07
2111,-3.1157973573834007e-07
2112,1.2469331213110141e-07
2113,-3.110158769213569e-07
2114,1.2448329840412727e-07
2115,-3.104535677508457e-07
2116,1.242738307883811e-07
2117,-3.098928025181457e-07
2118,1.2406490736209113e-07
2119,-3.093335755308855e-07
2120,1.238565262077533e-07
2121,-3.0877588113433506e-07
2122,1.2364868542149968e-07
2123,-3.082197136831596e-07
2124,1.234413831072416e-07
2125,-3.076650675768554e-07
2126,1.2323461737156537e-07
2127,-3.071119372333227e-07
2128,1.2302838633503952e-07
2129,-3.065603170858314e-07
2130,1.228226881336696e-07
2131,-3.060102016070326e-07
2132,1.2261752089139722e-07
2133,-3.05461585295015e-07
2134,1.224128827609336e-07
2135,-3.0491446266256826e-07
2136,1.2220877189119912e-07
2137,-3.043688282517213e-07
2138,1.2200518644485442e-07
2139,-3.0382467664033975e-07
2140,1.2180212458563977e-07
2141,-3.032820024159662e-07
2142,1.215995844965726e-07
2143,-3.027408001934746e-07
2144,1.213975643614948e-07
2145,-3.022010646243651e-07
2146,1.2119606237142096e-07
2147,-3.016627903653739e-07
2148,1.2099507672395794e-07
2149,-3.0112597212016676e-07
2150,1.2079460563209827e-07
2151,-3.0059060459806793e-07
2152,1.2059464731160256e-07
2153,-3.0005668253737383e-07
2154,1.2039519998720435e-07
2155,-2.995242007067252e-07
2156,1.201962618891662e-07
2157,-2.989931538920219e-07
2158,1.1999783125740498e-07
2159,-2.9846353690303157e-07
2160,1.197999063363701e-07
2161,-2.979353445751805e-07
2162,1.196024853885754e-07
2163,-2.974085717677276e-07
2164,1.1940556667076782e-07
2165,-2.968832133647673e-07
2166,1.1920914845380043e-07
2167,-2.9635926426827367e-07
2168,1.1901322901652553e-07
2169,-2.958367194027048e-07
2170,1.1881780664563482e-07
2171,-2.9531557372268757e-07
2172,1.1862287962685223e-07
2173,-2.9479582220178443e-07
2174,1.1842844627006275e-07
2175,-2.942774598333087e-07
2176,1.1823450488210333e-07
2177,-2.937604816396832e-07
2178,1.180410537594131e-07
2179,-2.932448826627929e-07
2180,1.178480912450169e-07
2181,-2.9273065795902066e-07
2182,1.1765561566127022e-07
2183,-2.9221780261859004e-07
2184,1.174636253425292e-07
2185,-2.917063117496087e-07
2186,1.1727211863510153e-07
2187,-2.911961804797004e-07
2188,1.1708109388806784e-07
2189,-2.9068740396098563e-07
2190,1.168905494585512e-07
2191,-2.9017997736457197e-07
2192,1.1670048371370778e-07
2193,-2.8967389588739123e-07
2194,1.1651089502460144e-07
2195,-2.8916915474473216e-07
2196,1.1632178176732113e-07
2197,-2.886657491756285e-07
2198,1.1613314232944954e-07
2199,-2.881636744320259e-07
2200,1.1594497510909489e-07
2201,-2.8766292580182515e-07
2202,1.1575727849500866e-07
2203,-2.8716349858131577e-07
2204,1.1557005090218789e-07
2205,-2.8666538809322245e-07
2206,1.1538329074344284e-07
2207,-2.861685896771175e-07
2208,1.1519699643704462e-07
2209,-2.856730986993901e-07
2210,1.150111664058804e-07
2211,-2.8517891054368973e-07
2212,1.148257990864056e-07
2213,-2.84686020611146e-07
2214,1.1464089292050677e-07
2215,-2.841944243278894e-07
2216,1.144564463560503e-07
2217,-2.837041171380533e-07
2218,1.1427245784331595e-07
2219,-2.8321509450665404e-07
2220,1.1408892583987076e-07
2221,-2.8272735191878253e-07
2222,1.1390584881952377e-07
2223,-2.8224088488031064e-07
2224,1.13723225248061e-07
2225,-2.8175568890962517e-07
2226,1.13541053610463e-07
2227,-2.8127175955835576e-07
2228,1.133593323886204e-07
2229,-2.807890923843752e-07
2230,1.1317806007634542e-07
2231,-2.803076829741612e-07
2232,1.1299723517314976e-07
2233,-2.7982752693106567e-07
2234,1.1281685618161583e-07
2235,-2.793486198725683e-07
2236,1.1263692161355908e-07
2237,-2.7887095744499097e-07
2238,1.124574299906846e-07
2239,-2.783945353024039e-07
2240,1.1227837983264257e-07
2241,-2.779193491317502e-07
2242,1.1209976966947696e-07
2243,-2.774453946245739e-07
2244,1.1192159803782759e-07
2245,-2.769726674991531e-07
2246,1.1174386348207752e-07
2247,-2.7650116349327006e-07
2248,1.1156656454754e-07
2249,-2.7603087835998506e-07
2250,1.1138969979001277e-07
2251,-2.7556180786694124e-07
2252,1.1121326777182396e-07
2253,-2.7509394781223925e-07
2254,1.1103726705755411e-07
2255,-2.746272940028446e-07
2256,1.1086169621671698e-07
2257,-2.7416184226439697e-07
2258,1.1068655383590934e-07
2259,-2.736975884402335e-07
2260,1.1051183849185796e-07
2261,-2.7323452839785967e-07
2262,1.1033754878116514e-07
2263,-2.7277265802382876e-07
2264,1.1016368329055922e-07
2265,-2.7231197320735313e-07
2266,1.0999024063688573e-07
2267,-2.7185246986714987e-07
2268,1.0981721941437323e-07
2269,-2.713941439439923e-07
2270,1.0964461824388604e-07
2271,-2.7093699138490507e-07
2272,1.094724357406971e-07
2273,-2.704810081602043e-07
2274,1.0930067053617129e-07
2275,-2.7002619025975085e-07
2276,1.0912932125319295e-07
2277,-2.6957253368360766e-07
2278,1.0895838653443478e-07
2279,-2.6912003445691205e-07
2280,1.0878786501731594e-07
2281,-2.6866868861530214e-07
2282,1.0861775535524691e-07
2283,-2.682184922141233e-07
2284,1.0844805619627525e-07
2285,-2.677694413314775e-07
2286,1.0827876620330196e-07
2287,-2.673215320513159e-07
2288,1.0810988403825353e-07
2289,-2.6687476048287275e-07
2290,1.079414083708727e-07
2291,-2.6642912274208353e-07
2292,1.077733378776254e-07
2293,-2.659846149765754e-07
2294,1.0760567123874164e-07
2295,-2.6554123333943014e-07
2296,1.0743840714060049e-07
2297,-2.650989740011469e-07
2298,1.0727154427711387e-07
2299,-2.646578331483854e-07
2300,1.0710508134146591e-07
2301,-2.6421780699385674e-07
2302,1.0693901703687003e-07
2303,-2.6377889174832094e-07
2304,1.0677335007561774e-07
2305,-2.6334108366019546e-07
2306,1.0660807916399885e-07
2307,-2.629043789748044e-07
2308,1.0644320302293758e-07
2309,-2.624687739593647e-07
2310,1.062787203794328e-07
2311,-2.6203426490323404e-07
2312,1.0611462995574641e-07
2313,-2.6160084810752185e-07
2314,1.0595093049039444e-07
2315,-2.6116851988068205e-07
2316,1.0578762072098377e-07
2317,-2.6073727656369054e-07
2318,1.0562469938906931e-07
2319,-2.6030711449994573e-07
2320,1.0546216524869394e-07
2321,-2.5987803005213744e-07
2322,1.0530001705243332e-07
2323,-2.5945001959615616e-07
2324,1.0513825355783287e-07
2325,-2.590230795292504e-07
2326,1.0497687352910999e-07
2327,-2.5859720625864075e-07
2328,1.0481587573855148e-07
2329,-2.5817239620381645e-07
2330,1.0465525895870204e-07
2331,-2.5774864580883726e-07
2332,1.0449502196784962e-07
2333,-2.573259515270592e-07
2334,1.0433516355659196e-07
2335,-2.5690430982263024e-07
2336,1.0417568250214328e-07
2337,-2.5648371718167964e-07
2338,1.0401657761031634e-07
2339,-2.5606417010118827e-07
2340,1.0385784767760332e-07
2341,-2.556456650924751e-07
2342,1.0369949149820421e-07
2343,-2.5522819869076915e-07
2344,1.0354150788960701e-07
2345,-2.5481176742742023e-07
2346,1.0338389566843356e-07
2347,-2.5439636786323325e-07
2348,1.0322665364571435e-07
2349,-2.53981996569933e-07
2350,1.0306978064585838e-07
2351,-2.535686501306217e-07
2352,1.0291327550008314e-07
2353,-2.5315632514487634e-07
2354,1.0275713703305242e-07
2355,-2.527450182297214e-07
2356,1.0260136408814818e-07
2357,-2.5233472600288407e-07
2358,1.0244595550759685e-07
2359,-2.5192544511431144e-07
2360,1.0229091013120825e-07
2361,-2.515171722180984e-07
2362,1.0213622681816508e-07
2363,-2.511099039808164e-07
2364,1.0198190441786205e-07
2365,-2.507036370878733e-07
2366,1.0182794179647155e-07
2367,-2.5029836823190107e-07
2368,1.016743378062187e-07
2369,-2.4989409412998064e-07
2370,1.0152109133266826e-07
2371,-2.4949081150089677e-07
2372,1.0136820124056992e-07
2373,-2.490885170847603e-07
2374,1.0121566640429124e-07
2375,-2.486872076289217e-07
2376,1.010634857125794e-07
2377,-2.482868799035766e-07
2378,1.009116580498703e-07
2379,-2.478875306830598e-07
2380,1.0076018231019492e-07
2381,-2.474891567566829e-07
2382,1.0060905738501102e-07
2383,-2.470917549311875e-07
2384,1.0045828217729309e-07
2385,-2.466953220258628e-07
2386,1.0030785559294387e-07
2387,-2.4629985486623267e-07
2388,1.0015777653828994e-07
2389,-2.45905350300435e-07
2390,1.00008043926095e-07
2391,-2.4551180518084557e-07
2392,9.98586566745207e-08
2393,-2.451192163794972e-07
2394,9.970961370718664e-08
2395,-2.4472758077687994e-07
2396,9.956091394672714e-08
2397,-2.443368952681524e-07
2398,9.94125563242037e-08
2399,-2.439471567629485e-07
2400,9.926453977419876e-08
2401,-2.4355836217753687e-07
2402,9.911686323961516e-08
2403,-2.431705084477892e-07
2404,9.896952565428686e-08
2405,-2.4278359251499546e-07
2406,9.88225259727518e-08
2407,-2.423976113427864e-07
2408,9.867586314332305e-08
2409,-2.420125618962267e-07
2410,9.852953612297034e-08
2411,-2.4162844115886234e-07
2412,9.838354386392469e-08
2413,-2.412452461294448e-07
2414,9.82378853382207e-08
2415,-2.408629738070091e-07
2416,9.809255950700992e-08
2417,-2.4048162121868474e-07
2418,9.794756535069109e-08
2419,-2.4010118538603023e-07
2420,9.780290182791841e-08
2421,-2.3972166336300976e-07
2422,9.765856793585439e-08
2423,-2.3934305219366924e-07
2424,9.751456264720727e-08
2425,-2.389653489546509e-07
2426,9.737088495068869e-08
2427,-2.3858855071981527e-07
2428,9.722753384124016e-08
2429,-2.3821265457686155e-07
2430,9.708450831283326e-08
2431,-2.3783765763812115e-07
2432,9.694180737436074e-08
2433,-2.3746355700252336e-07
2434,9.679942999182529e-08
2435,-2.3709034981529953e-07
2436,9.665737521043611e-08
2437,-2.3671803319495395e-07
2438,9.651564203294893e-08
2439,-2.3634660429532292e-07
2440,9.637422946575102e-08
2441,-2.3597606028432612e-07
2442,9.623313652876688e-08
2443,-2.3560639832665856e-07
2444,9.609236224971439e-08
2445,-2.3523761560611463e-07
2446,9.595190564693553e-08
2447,-2.3486970931510696e-07
2448,9.581176576076287e-08
2449,-2.345026766611858e-07
2450,9.567194160943286e-08
2451,-2.341365148647539e-07
2452,9.553243223862225e-08
2453,-2.3377122114861158e-07
2454,9.53932366910007e-08
2455,-2.3340679274746013e-07
2456,9.525435401143705e-08
2457,-2.3304322692321112e-07
2458,9.511578324214283e-08
2459,-2.326805209251644e-07
2460,9.497752343523021e-08
2461,-2.3231867203027055e-07
2462,9.483957365100556e-08
2463,-2.3195767751961385e-07
2464,9.470193294704283e-08
2465,-2.3159753468553257e-07
2466,9.456460038429573e-08
2467,-2.312382408350579e-07
2468,9.44275750319975e-08
2469,-2.3087979328091282e-07
2470,9.429085595439059e-08
2471,-2.3052218934895714e-07
2472,9.415444222955454e-08
2473,-2.301654263764456e-07
2474,9.40183329330805e-08
2475,-2.2980950170530955e-07
2476,9.388252714659641e-08
2477,-2.2945441269518977e-07
2478,9.374702395210174e-08
2479,-2.2910015671986854e-07
2480,9.361182243532887e-08
2481,-2.287467311484883e-07
2482,9.347692169106488e-08
2483,-2.2839413337383207e-07
2484,9.334232081223511e-08
2485,-2.2804236079189233e-07
2486,9.320801889845376e-08
2487,-2.2769141081125952e-07
2488,9.307401504327375e-08
2489,-2.2734128085730053e-07
2490,9.294030835966053e-08
2491,-2.2699196835251874e-07
2492,9.280689795480216e-08
2493,-2.266434707362999e-07
2494,9.267378293658257e-08
2495,-2.2629578545902763e-07
2496,9.254096241830263e-08
2497,-2.2594890998617187e-07
2498,9.240843552376578e-08
2499,-2.256028417801319e-07
2500,9.227620136964666e-08
2501,-2.252575783188245e-07
2502,9.214425908429166e-08
2503,-2.2491311709833004e-07
2504,9.201260779293796e-08
2505,-2.2456945561296978e-07
2506,9.188124662811368e-08
2507,-2.2422659137186775e-07
2508,9.175017472487102e-08
2509,-2.2388452189124982e-07
2510,9.16193912206255e-08
2511,-2.2354324470731281e-07
2512,9.148889525324912e-08
2513,-2.2320275735172163e-07
2514,9.135868597190228e-08
2515,-2.2286305737076953e-07
2516,9.122876252356317e-08
2517,-2.2252414232605813e-07
2518,9.10991240547443e-08
2519,-2.2218600977877105e-07
2520,9.09697697268782e-08
2521,-2.2184865730953278e-07
2522,9.084069868206056e-08
2523,-2.2151208250208914e-07
2524,9.071191010197909e-08
2525,-2.2117628294844755e-07
2526,9.058340313261487e-08
2527,-2.2084125625797565e-07
2528,9.045517695080682e-08
2529,-2.205070000405983e-07
2530,9.032723071634086e-08
2531,-2.2017351192261015e-07
2532,9.019956360934019e-08
2533,-2.1984078952711918e-07
2534,9.007217480553075e-08
2535,-2.1950883050546212e-07
2536,8.994506348284567e-08
2537,-2.1917763249812398e-07
2538,8.981822881971916e-08
2539,-2.188471931747587e-07
2540,8.969167000554146e-08
2541,-2.185175101948763e-07
2542,8.956538622335602e-08
2543,-2.181885812398845e-07
2544,8.943937667102131e-08
2545,-2.178604039969812e-07
2546,8.931364053593071e-08
2547,-2.175329761554527e-07
2548,8.918817701940112e-08
2549,-2.1720629542510218e-07
2550,8.906298532166285e-08
2551,-2.1688035951440478e-07
2552,8.893806464031456e-08
2553,-2.1655516615125e-07
2554,8.881341418700348e-08
2555,-2.1623071305966698e-07
2556,8.868903316588131e-08
2557,-2.1590699797776128e-07
2558,8.856492079360325e-08
2559,-2.1558401865761438e-07
2560,8.84410762786791e-08
2561,-2.152617728555852e-07
2562,8.83174988494248e-08
2563,-2.1494025833130108e-07
2564,8.819418771538983e-08
2565,-2.1461947286582455e-07
2566,8.807114210208237e-08
2567,-2.1429941423358204e-07
2568,8.794836123921594e-08
2569,-2.1398008023057183e-07
2570,8.782584435087686e-08
2571,-2.1366146865103582e-07
2572,8.770359067418233e-08
2573,-2.1334357730578573e-07
2574,8.758159944075627e-08
2575,-2.130264040083829e-07
2576,8.745986989012237e-08
2577,-2.1270994658409544e-07
2578,8.733840125949067e-08
2579,-2.123942028633693e-07
2580,8.721719279081066e-08
2581,-2.1207917068793764e-07
2582,8.709624373685024e-08
2583,-2.1176484790141473e-07
2584,8.697555334145242e-08
2585,-2.114512323699966e-07
2586,8.685512085212748e-08
2587,-2.1113832195216064e-07
2588,8.673494552824908e-08
2589,-2.108261145213902e-07
2590,8.661502663215039e-08
2591,-2.105146079550385e-07
2592,8.649536340774614e-08
2593,-2.102038001527448e-07
2594,8.637595512964996e-08
2595,-2.0989368900456574e-07
2596,8.625680105917973e-08
2597,-2.0958427240990766e-07
2598,8.613790046507515e-08
2599,-2.0927554829078572e-07
2600,8.601925261291386e-08
2601,-2.0896751456600357e-07
2602,8.590085678174429e-08
2603,-2.0866016915903022e-07
2604,8.578271224213361e-08
2605,-2.0835351001207274e-07
2606,8.566481827478828e-08
2607,-2.0804753506653964e-07
2608,8.554717415793317e-08
2609,-2.077422422735954e-07
2610,8.54297791820887e-08
2611,-2.0743762959557103e-07
2612,8.531263262216188e-08
2613,-2.0713369499497637e-07
2614,8.51957337753135e-08
2615,-2.068304364498174e-07
2616,8.507908192756383e-08
2617,-2.0652785194166354e-07
2618,8.496267637822878e-08
2619,-2.062259394592507e-07
2620,8.484651641476961e-08
2621,-2.059246970058081e-07
2622,8.47306013437718e-08
2623,-2.0562412257723697e-07
2624,8.461493046378538e-08
2625,-2.053242141907517e-07
2626,8.449950308071679e-08
2627,-2.0502496986424425e-07
2628,8.438431849754024e-08
2629,-2.0472638763170177e-07
2630,8.426937601899913e-08
2631,-2.0442846551794246e-07
2632,8.415467496894235e-08
2633,-2.04131201569543e-07
2634,8.404021464975482e-08
2635,-2.0383459383435713e-07
2636,8.392599438130435e-08
2637,-2.035386403713596e-07
2638,8.381201348108879e-08
2639,-2.032433392417096e-07
2640,8.369827127608962e-08
2641,-2.0294868851669188e-07
2642,8.358476707758523e-08
2643,-2.0265468627442243e-07
2644,8.347150022580463e-08
2645,-2.0236133059852116e-07
2646,8.335847003853109e-08
2647,-2.0206861958451793e-07
2648,8.32456758517884e-08
2649,-2.0177655132845027e-07
2650,8.313311699724069e-08
2651,-2.0148512393651566e-07
2652,8.302079280798823e-08
2653,-2.011943355251052e-07
2654,8.29087026260204e-08
2655,-2.0090418421114842e-07
2656,8.27968457909589e-08
2657,-2.006146681245211e-07
2658,8.268522164142495e-08
2659,-2.0032578539660148e-07
2660,8.257382952657178e-08
2661,-2.000375341720731e-07
2662,8.246266878778276e-08
2663,-1.9974991259301504e-07
2664,8.235173878601551e-08
2665,-1.9946291881529919e-07
2666,8.22410388608968e-08
2667,-1.991765510065958e-07
2668,8.21305683710482e-08
2669,-1.9889080733213834e-07
2670,8.20203266752926e-08
2671,-1.9860568596123625e-07
2672,8.19103131286008e-08
2673,-1.98321185080215e-07
2674,8.180052709718484e-08
2675,-1.980373028750173e-07
2676,8.169096793737012e-08
2677,-1.9775403754752801e-07
2678,8.158163501805456e-08
2679,-1.9747138729023603e-07
2680,8.147252770836175e-08
2681,-1.9718935031263243e-07
2682,8.136364537700917e-08
2683,-1.9690792483513343e-07
2684,8.125498739518006e-08
2685,-1.9662710907182247e-07
2686,8.114655313888263e-08
2687,-1.9634690125933398e-07
2688,8.103834197672651e-08
2689,-1.9606729962357208e-07
2690,8.09303533049851e-08
2691,-1.9578830240104e-07
2692,8.082258649276788e-08
2693,-1.9550990784929142e-07
2694,8.071504092191628e-08
2695,-1.952321142201728e-07
2696,8.060771597950366e-08
2697,-1.949549197686409e-07
2698,8.050061105312198e-08
2699,-1.9467832276307652e-07
2700,8.039372553616993e-08
2701,-1.9440232147428784e-07
2702,8.028705881590628e-08
2703,-1.9412691418006328e-07
2704,8.018061028830123e-08
2705,-1.938520991692531e-07
2706,8.007437934670843e-08
2707,-1.9357787472916213e-07
2708,7.996836539185627e-08
2709,-1.9330423915884667e-07
2710,7.986256782233763e-08
2711,-1.930311907610653e-07
2712,7.975698604107036e-08
2713,-1.92758727845803e-07
2714,7.965161945302268e-08
2715,-1.9248684872567904e-07
2716,7.95464674675494e-08
2717,-1.9221555172757437e-07
2718,7.944152948588836e-08
2719,-1.919448351737777e-07
2720,7.933680492194926e-08
2721,-1.9167469739992932e-07
2722,7.923229318945452e-08
2723,-1.914051367509473e-07
2724,7.912799370439229e-08
2725,-1.9113615156544485e-07
2726,7.902390587911198e-08
2727,-1.908677401959821e-07
2728,7.892002913374401e-08
2729,-1.9059990100107122e-07
2730,7.881636288966752e-08
2731,-1.9033263234533168e-07
2732,7.871290657426792e-08
2733,-1.9006593259863052e-07
2734,7.860965960146499e-08
2735,-1.8979980013747195e-07
2736,7.850662140729842e-08
2737,-1.8953423333451807e-07
2738,7.840379141907142e-08
2739,-1.8926923058687036e-07
2740,7.83011690612132e-08
2741,-1.8900479028246222e-07
2742,7.819875377249033e-08
2743,-1.8874091081635164e-07
2744,7.809654498852855e-08
2745,-1.8847759060179086e-07
2746,7.799454214170301e-08
2747,-1.882148280365288e-07
2748,7.789274466912169e-08
2749,-1.8795262154904876e-07
2750,7.779115201322608e-08
2751,-1.8769096954957115e-07
2752,7.768976362277621e-08
2753,-1.8742987046676831e-07
2754,7.758857893076598e-08
2755,-1.8716932273783127e-07
2756,7.748759739191964e-08
2757,-1.869093247995528e-07
2758,7.738681844669223e-08
2759,-1.8664987509273792e-07
2760,7.72862415563436e-08
2761,-1.8639097206386972e-07
2762,7.718586615865494e-08
2763,-1.861326141720635e-07
2764,7.708569171902689e-08
2765,-1.8587479987614494e-07
2766,7.698571768331523e-08
2767,-1.856175276424033e-07
2768,7.68859435195453e-08
2769,-1.8536079594081544e-07
2770,7.678636867689952e-08
2771,-1.8510460324323078e-07
2772,7.668699262308703e-08
2773,-1.848489480410497e-07
2774,7.65878148170109e-08
2775,-1.8459382880937649e-07
2776,7.648883472725497e-08
2777,-1.8433924405249172e-07
2778,7.639005181864919e-08
2779,-1.8408519225765266e-07
2780,7.629146555974613e-08
2781,-1.8383167193512316e-07
2782,7.61930754169268e-08
2783,-1.8357868159060223e-07
2784,7.609488086837062e-08
2785,-1.8332621973594347e-07
2786,7.599688138493256e-08
2787,-1.830742848906088e-07
2788,7.589907644348555e-08
2789,-1.8282287558050913e-07
2790,7.580146551460225e-08
2791,-1.8257199033460974e-07
2792,7.570404809405514e-08
2793,-1.8232162768544403e-07
2794,7.560682364186777e-08
2795,-1.8207178617002424e-07
2796,7.550979165673544e-08
2797,-1.8182246433779689e-07
2798,7.54129516140309e-08
2799,-1.8157366073695667e-07
2800,7.531630300511318e-08
2801,-1.8132537392077653e-07
2802,7.521984531400405e-08
2803,-1.810776024526154e-07
2804,7.512357803298951e-08
2805,-1.8083034488686614e-07
2806,7.502750064955778e-08
2807,-1.8058359981075336e-07
2808,7.493161266575066e-08
2809,-1.8033736578345424e-07
2810,7.483591356628606e-08
2811,-1.8009164138883113e-07
2812,7.474040285208377e-08
2813,-1.7984642522198226e-07
2814,7.464508001966361e-08
2815,-1.7960171585899143e-07
2816,7.454994456904363e-08
2817,-1.793575118958412e-07
2818,7.445499600778008e-08
2819,-1.7911381193758868e-07
2820,7.43602338300015e-08
2821,-1.7887061458899557e-07
2822,7.426565754771351e-08
2823,-1.786279184572013e-07
2824,7.41712666622013e-08
2825,-1.7838572215310458e-07
2826,7.407706068259585e-08
2827,-1.7814402430000146e-07
2828,7.398303912108663e-08
2829,-1.7790282351884402e-07
2830,7.388920148567781e-08
2831,-1.7766211843795886e-07
2832,7.379554729824309e-08
2833,-1.7742190769270425e-07
2834,7.37020760596986e-08
2835,-1.771821899202542e-07
2836,7.360878729782343e-08
2837,-1.7694296375967762e-07
2838,7.351568052423425e-08
2839,-1.767042278648529e-07
2840,7.342275526121828e-08
2841,-1.7646598088152034e-07
2842,7.333001103041001e-08
2843,-1.7622822146865826e-07
2844,7.323744735168266e-08
2845,-1.7599094828773071e-07
2846,7.314506375165928e-08
2847,-1.757541600043586e-07
2848,7.305285975610332e-08
2849,-1.7551785528771086e-07
2850,7.29608348894348e-08
2851,-1.7528203281654347e-07
2852,7.286898869052561e-08
2853,-1.7504669126388262e-07
2854,7.277732067767363e-08
2855,-1.7481182932083052e-07
2856,7.268583038693775e-08
2857,-1.745774456721808e-07
2858,7.259451735585987e-08
2859,-1.743435390096015e-07
2860,7.250338111812141e-08
2861,-1.7411010803451726e-07
2862,7.241242120846528e-08
2863,-1.7387715144464228e-07
2864,7.232163716527468e-08
2865,-1.7364466795468676e-07
2866,7.223102853103885e-08
2867,-1.7341265626203723e-07
2868,7.214059484551763e-08
2869,-1.7318111509333675e-07
2870,7.205033565113083e-08
2871,-1.7295004316534781e-07
2872,7.196025049089905e-08
2873,-1.7271943919952542e-07
2874,7.187033891711268e-08
2875,-1.7248930192568793e-07
2876,7.178060047015533e-08
2877,-1.722596300781404e-07
2878,7.169103469967044e-08
2879,-1.7203042239460166e-07
2880,7.160164115788185e-08
2881,-1.7180167761302404e-07
2882,7.151241939968197e-08
2883,-1.7157339447886232e-07
2884,7.142336897466725e-08
2885,-1.713455717435942e-07
2886,7.133448943727309e-08
2887,-1.7111820816435626e-07
2888,7.124578034347465e-08
2889,-1.7089130249463762e-07
2890,7.115724125508927e-08
2891,-1.7066485349846875e-07
2892,7.106887172513937e-08
2893,-1.7043885994594813e-07
2894,7.098067131883526e-08
2895,-1.7021332060572712e-07
2896,7.089263959689532e-08
2897,-1.699882342474725e-07
2898,7.080477612334139e-08
2899,-1.6976359965877179e-07
2900,7.071708046108958e-08
2901,-1.6953941561989396e-07
2902,7.062955217570217e-08
2903,-1.6931568091980322e-07
2904,7.054219083890769e-08
2905,-1.6909239434600273e-07
2906,7.045499601922834e-08
2907,-1.6886955469766734e-07
2908,7.036796728366285e-08
2909,-1.6864716077253088e-07
2910,7.028110420462414e-08
2911,-1.684252113760505e-07
2912,7.019440636139754e-08
2913,-1.6820370531555522e-07
2914,7.010787332001598e-08
2915,-1.6798264140204996e-07
2916,7.002150466136234e-08
2917,-1.6776201845306099e-07
2918,6.99352999632598e-08
2919,-1.6754183528555385e-07
2920,6.984925880485639e-08
2921,-1.6732209072528758e-07
2922,6.97633807623386e-08
2923,-1.671027836025849e-07
2924,6.967766541943203e-08
2925,-1.6688391274227202e-07
2926,6.959211236242322e-08
2927,-1.6666547698565984e-07
2928,6.950672117158236e-08
2929,-1.6644747516943357e-07
2930,6.942149143385201e-08
2931,-1.6622990613965342e-07
2932,6.933642273193683e-08
2933,-1.660127687397866e-07
2934,6.92515146653687e-08
2935,-1.6579606182243e-07
2936,6.916676681047185e-08
2937,-1.6557978424306086e-07
2938,6.908217876613858e-08
2939,-1.653639348613757e-07
2940,6.899775012247545e-08
2941,-1.65148512539472e-07
2942,6.891348047359761e-08
2943,-1.6493351614234283e-07
2944,6.882936939685134e-08
2945,-1.6471894453901533e-07
2946,6.874541653663365e-08
2947,-1.6450479660228463e-07
2948,6.86616214424521e-08
2949,-1.6429107121666408e-07
2950,6.857798373066228e-08
2951,-1.6407776725694485e-07
2952,6.849450300083205e-08
2953,-1.638648836108171e-07
2954,6.84111788526822e-08
2955,-1.6365241916885792e-07
2956,6.832801088721373e-08
2957,-1.6344037281862107e-07
2958,6.824499872002961e-08
2959,-1.6322874345641916e-07
2960,6.816214193745442e-08
2961,-1.6301752998896628e-07
2962,6.807944015950015e-08
2963,-1.6280673131207337e-07
2964,6.799689298906036e-08
2965,-1.6259634633601508e-07
2966,6.791450003823283e-08
2967,-1.6238637397010965e-07
2968,6.783226091092011e-08
2969,-1.621768131305548e-07
2970,6.775017522424875e-08
2971,-1.6196766273725404e-07
2972,6.76682425889632e-08
2973,-1.6175892170279644e-07
2974,6.758646261970969e-08
2975,-1.6155058896361002e-07
2976,6.750483492873744e-08
2977,-1.613426634359859e-07
2978,6.742335913605193e-08
2979,-1.611351440622383e-07
2980,6.73420348580373e-08
2981,-1.6092802977360162e-07
2982,6.726086170997817e-08
2983,-1.6072131950814033e-07
2984,6.717983931865233e-08
2985,-1.6051501221048054e-07
2986,6.709896729649733e-08
2987,-1.6030910682438416e-07
2988,6.701824527641422e-08
2989,-1.6010360230076213e-07
2990,6.693767287345484e-08
2991,-1.5989849759599866e-07
2992,6.68572497139778e-08
2993,-1.5969379165968568e-07
2994,6.677697542513315e-08
2995,-1.5948948345512678e-07
2996,6.669684963539176e-08
2997,-1.5928557194393242e-07
2998,6.661687197224368e-08
2999,-1.5908205609553612e-07
3000,6.653704206149314e-08
3001,-1.5887893487749233e-07
3002,6.645735953915165e-08
3003,-1.5867620726143812e-07
3004,6.637782403762205e-08
3005,-1.5847387222665258e-07
3006,6.629843518251484e-08
3007,-1.582719287573426e-07
3008,6.621919260841808e-08
3009,-1.580703758254556e-07
3010,6.614009596425378e-08
3011,-1.5786921242838768e-07
3012,6.6061144874142e-08
3013,-1.5766843754951035e-07
3014,6.598233897379213e-08
3015,-1.5746805018682652e-07
3016,6.590367791041511e-08
3017,-1.5726804933122315e-07
3018,6.582516131854462e-08
3019,-1.5706843398549723e-07
3020,6.574678883957204e-08
3021,-1.568692031550371e-07
3022,6.566856011703275e-08
3023,-1.5667035584294162e-07
3024,6.559047479351435e-08
3025,-1.5647189105656748e-07
3026,6.551253251626609e-08
3027,-1.5627380781441567e-07
3028,6.543473292347777e-08
3029,-1.5607610512675224e-07
3030,6.53570756657075e-08
3031,-1.5587878201632785e-07
3032,6.527956039471294e-08
3033,-1.556818375022948e-07
3034,6.520218675177564e-08
3035,-1.5548527061419534e-07
3036,6.51249543920566e-08
3037,-1.5528908037587686e-07
3038,6.504786296763303e-08
3039,-1.5509326581992861e-07
3040,6.49709121225615e-08
3041,-1.5489782598616765e-07
3042,6.489410151907403e-08
3043,-1.547027599029196e-07
3044,6.481743080459386e-08
3045,-1.5450806662438446e-07
3046,6.474089964236423e-08
3047,-1.5431374517822586e-07
3048,6.466450767880441e-08
3049,-1.5411979462560922e-07
3050,6.458825457615372e-08
3051,-1.5392621401099531e-07
3052,6.451213999412706e-08
3053,-1.5373300238594053e-07
3054,6.443616359326672e-08
3055,-1.5354015880866416e-07
3056,6.436032502915255e-08
3057,-1.53347682341862e-07
3058,6.428462396607544e-08
3059,-1.5315557204035642e-07
3060,6.420906006454445e-08
3061,-1.5296382697947126e-07
3062,6.413363299522123e-08
3063,-1.5277244621385095e-07
3064,6.405834241434904e-08
3065,-1.5258142882991036e-07
3066,6.398318799346938e-08
3067,-1.5239077388963336e-07
3068,6.390816939905966e-08
3069,-1.522004804773533e-07
3070,6.383328629425801e-08
3071,-1.5201054766913143e-07
3072,6.375853836250912e-08
3073,-1.5182097455585932e-07
3074,6.368392523947717e-08
3075,-1.516317602117711e-07
3076,6.360944663483502e-08
3077,-1.5144290373730637e-07
3078,6.353510220012307e-08
3079,-1.5125440421307063e-07
3080,6.346089161333873e-08
3081,-1.5106626074282325e-07
3082,6.338681454880125e-08
3083,-1.5087847241936056e-07
3084,6.331287068121453e-08
3085,-1.506910383451611e-07
3086,6.3239059683849e-08
3087,-1.5050395762368702e-07
3088,6.316538123836493e-08
3089,-1.5031722936210684e-07
3090,6.309183501397013e-08
3091,-1.501308526668402e-07
3092,6.301842070302646e-08
3093,-1.499448266501791e-07
3094,6.294513797224631e-08
3095,-1.4975915042860542e-07
3096,6.287198651291123e-08
3097,-1.4957382311732918e-07
3098,6.279896599870739e-08
3099,-1.493888438398008e-07
3100,6.272607611718142e-08
3101,-1.4920421171554454e-07
3102,6.265331655399214e-08
3103,-1.4901992587197369e-07
3104,6.258068698475535e-08
3105,-1.4883598544014833e-07
3106,6.250818710483995e-08
3107,-1.486523895453788e-07
3108,6.243581659919772e-08
3109,-1.4846913732531452e-07
3110,6.23635751495466e-08
3111,-1.4828622791711615e-07
3112,6.229146245166419e-08
3113,-1.481036604622292e-07
3114,6.22194781899743e-08
3115,-1.4792143409741226e-07
3116,6.214762205996042e-08
3117,-1.4773954797381128e-07
3118,6.207589374538819e-08
3119,-1.4755800123369698e-07
3120,6.200429294791132e-08
3121,-1.4737679303228035e-07
3122,6.193281935271433e-08
3123,-1.4719592251723773e-07
3124,6.186147266085326e-08
3125,-1.4701538884605412e-07
3126,6.179025256284539e-08
3127,-1.4683519118050813e-07
3128,6.171915875565672e-08
3129,-1.4665532867861298e-07
3130,6.164819093805904e-08
3131,-1.4647580050310518e-07
3132,6.15773488048766e-08
3133,-1.46296605820785e-07
3134,6.150663205986282e-08
3135,-1.4611774380344493e-07
3136,6.143604039590441e-08
3137,-1.4593921361697655e-07
3138,6.136557351870945e-08
3139,-1.4576101444143495e-07
3140,6.129523112599002e-08
3141,-1.4558314544648092e-07
3142,6.122501292750907e-08
3143,-1.4540560581472494e-07
3144,6.115491861959928e-08
3145,-1.4522839473462004e-07
3146,6.108494791019968e-08
3147,-1.4505151137329808e-07
3148,6.101510050030784e-08
3149,-1.4487495493703816e-07
3150,6.094537610011e-08
3151,-1.446987246020062e-07
3152,6.087577441342414e-08
3153,-1.4452281956574462e-07
3154,6.080629515243841e-08
3155,-1.4434723901958013e-07
3156,6.073693802049745e-08
3157,-1.4417198216248897e-07
3158,6.066770273220563e-08
3159,-1.4399704819186663e-07
3160,6.059858899194664e-08
3161,-1.4382243631365275e-07
3162,6.052959651757017e-08
3163,-1.4364814572978804e-07
3164,6.046072501337318e-08
3165,-1.4347417563991807e-07
3166,6.039197420564814e-08
3167,-1.4330052526347517e-07
3168,6.032334378711932e-08
3169,-1.4312719381331436e-07
3170,6.025483349573025e-08
3171,-1.4295418049258117e-07
3172,6.018644303352019e-08
3173,-1.4278148452443618e-07
3174,6.011817212086821e-08
3175,-1.4260910512828572e-07
3176,6.005002046972847e-08
3177,-1.4243704152749732e-07
3178,5.998198780561569e-08
3179,-1.4226529293722413e-07
3180,5.991407384540552e-08
3181,-1.420938585914361e-07
3182,5.984627830281933e-08
3183,-1.419227377191719e-07
3184,5.97786009054002e-08
3185,-1.4175192954603205e-07
3186,5.97110413774124e-08
3187,-1.4158143330799255e-07
3188,5.964359943047901e-08
3189,-1.414112482410987e-07
3190,5.957627479657607e-08
3191,-1.4124137358275988e-07
3192,5.950906719599311e-08
3193,-1.4107180857381614e-07
3194,5.9441976354385485e-08
3195,-1.4090255245716413e-07
3196,5.937500199453079e-08
3197,-1.4073360447688822e-07
3198,5.9308143847116585e-08
3199,-1.40564963876866e-07
3200,5.9241401644104314e-08
3201,-1.403966299147774e-07
3202,5.917477509570192e-08
3203,-1.402286018387389e-07
3204,5.9108263943603865e-08
3205,-1.4006087889899615e-07
3206,5.9041867920282736e-08
3207,-1.3989346035730438e-07
3208,5.897558675053948e-08
3209,-1.3972634547034508e-07
3210,5.8909420166890494e-08
3211,-1.395595334986543e-07
3212,5.884336789969474e-08
3213,-1.3939302370895e-07
3214,5.877742968477726e-08
3215,-1.3922681535797785e-07
3216,5.871160525215999e-08
3217,-1.3906090772526583e-07
3218,5.864589433824643e-08
3219,-1.3889530007250086e-07
3220,5.858029667775964e-08
3221,-1.387299916751548e-07
3222,5.851481200928664e-08
3223,-1.3856498180780757e-07
3224,5.844944006459457e-08
3225,-1.3840026974540423e-07
3226,5.838418058247381e-08
3227,-1.3823585476687911e-07
3228,5.8319033305013674e-08
3229,-1.380717361540512e-07
3230,5.825399796875369e-08
3231,-1.3790791319049077e-07
3232,5.8189074310189186e-08
3233,-1.3774438516158889e-07
3234,5.812426207632544e-08
3235,-1.3758115135448446e-07
3236,5.8059561001813995e-08
3237,-1.3741821105905023e-07
3238,5.7994970834428304e-08
3239,-1.3725556356629788e-07
3240,5.793049131261515e-08
3241,-1.3709320816960202e-07
3242,5.7866122185825876e-08
3243,-1.3693114416959054e-07
3244,5.780186318785988e-08
3245,-1.3676937086139547e-07
3246,5.7737714074285735e-08
3247,-1.366078875439387e-07
3248,5.7673674585923275e-08
3249,-1.3644669351833213e-07
3250,5.760974447274971e-08
3251,-1.3628578809510606e-07
3252,5.7545923475790136e-08
3253,-1.361251705796459e-07
3254,5.748221134817862e-08
3255,-1.359648402744281e-07
3256,5.7418607837486486e-08
3257,-1.3580479649914724e-07
3258,5.735511269164824e-08
3259,-1.3564503856104103e-07
3260,5.729172566585176e-08
3261,-1.354855657743197e-07
3262,5.7228446504851904e-08
3263,-1.3532637746224684e-07
3264,5.716527496406932e-08
3265,-1.3516747293911313e-07
3266,5.710221079096739e-08
3267,-1.350088515261706e-07
3268,5.703925374746567e-08
3269,-1.3485051254653797e-07
3270,5.697640357885926e-08
3271,-1.3469245532654423e-07
3272,5.691366004265027e-08
3273,-1.345346791948289e-07
3274,5.685102289903669e-08
3275,-1.3437718347851275e-07
3276,5.678849189309856e-08
3277,-1.3421996750649387e-07
3278,5.672606679462293e-08
3279,-1.340630306203267e-07
3280,5.6663747351036115e-08
3281,-1.3390637214682152e-07
3282,5.660153332056011e-08
3283,-1.3374999142993022e-07
3284,5.653942446666339e-08
3285,-1.3359388779971333e-07
3286,5.64774205510306e-08
3287,-1.3343806060541144e-07
3288,5.641552132849879e-08
3289,-1.3328250918802126e-07
3290,5.635372655755216e-08
3291,-1.331272328966001e-07
3292,5.629203600419586e-08
3293,-1.3297223107029116e-07
3294,5.6230449433987246e-08
3295,-1.3281750306050286e-07
3296,5.616896660160774e-08
3297,-1.32663048221493e-07
3298,5.6107587278348955e-08
3299,-1.3250886590637396e-07
3300,5.604631122092693e-08
3301,-1.3235495546504032e-07
3302,5.598513820013324e-08
3303,-1.3220131625955622e-07
3304,5.592406798113297e-08
3305,-1.3204794764250865e-07
3306,5.5863100328475566e-08
3307,-1.3189484898216433e-07
3308,5.5802235006031514e-08
3309,-1.3174201963542318e-07
3310,5.574147178862908e-08
3311,-1.3158945896778432e-07
3312,5.5680810437996965e-08
3313,-1.314371663445355e-07
3314,5.5620250729006044e-08
3315,-1.312851411365725e-07
3316,5.555979242675758e-08
3317,-1.311333827142663e-07
3318,5.549943530052556e-08
3319,-1.3098189044531113e-07
3320,5.543917912533768e-08
3321,-1.3083066370443104e-07
3322,5.53790236731204e-08
3323,-1.3067970187187299e-07
3324,5.531896870944017e-08
3325,-1.3052900431960444e-07
3326,5.525901401555162e-08
3327,-1.303785704301271e-07
3328,5.5199159355889024e-08
3329,-1.3022839958515875e-07
3330,5.513940451853531e-08
3331,-1.3007849115499725e-07
3332,5.507974926281058e-08
3333,-1.2992884454467245e-07
3334,5.502019337439784e-08
3335,-1.2977945912616724e-07
3336,5.496073662373078e-08
3337,-1.296303342938202e-07
3338,5.4901378792606367e-08
3339,-1.294814694355114e-07
3340,5.484211965531924e-08
3341,-1.2933286394442587e-07
3342,5.47829589907493e-08
3343,-1.2918451721567372e-07
3344,5.472389657097555e-08
3345,-1.2903642863954792e-07
3346,5.466493218815998e-08
3347,-1.2888859761884468e-07
3348,5.4606065612423155e-08
3349,-1.2874102354654174e-07
3350,5.454729662779607e-08
3351,-1.2859370583314019e-07
3352,5.4488625011545174e-08
3353,-1.2844664387146004e-07
3354,5.443005055323452e-08
3355,-1.2829983706785e-07
3356,5.437157302904833e-08
3357,-1.2815328483119043e-07
3358,5.431319222382773e-08
3359,-1.2800698657068847e-07
3360,5.425490792012164e-08
3361,-1.2786094168710427e-07
3362,5.419671990506384e-08
3363,-1.2771514959935494e-07
3364,5.413862795940293e-08
3365,-1.2756960971916973e-07
3366,5.408063186649599e-08
3367,-1.2742432146184507e-07
3368,5.402273142221823e-08
3369,-1.2727928423716233e-07
3370,5.396492640654415e-08
3371,-1.2713449747160633e-07
3372,5.390721660525902e-08
3373,-1.2698996058298465e-07
3374,5.38496018084976e-08
3375,-1.2684567298751577e-07
3376,5.3792081807185684e-08
3377,-1.267016341110519e-07
3378,5.373465638633094e-08
3379,-1.2655784338238974e-07
3380,5.367732533381636e-08
3381,-1.2641430022398774e-07
3382,5.362008844721624e-08
3383,-1.2627100406236984e-07
3384,5.356294551350972e-08
3385,-1.261279543302632e-07
3386,5.350589631881239e-08
3387,-1.2598515045802993e-07
3388,5.3448940662252185e-08
3389,-1.2584259187893115e-07
3390,5.3392078336694224e-08
3391,-1.2570027802938656e-07
3392,5.333530912875728e-08
3393,-1.255582083428127e-07
3394,5.327863283617146e-08
3395,-1.254163822557385e-07
3396,5.322204925369544e-08
3397,-1.2527479921140256e-07
3398,5.316555817615129e-08
3399,-1.2513345865026604e-07
3400,5.310915940002554e-08
3401,-1.2499236001218054e-07
3402,5.3052852714575256e-08
3403,-1.2485150274846415e-07
3404,5.299663792550712e-08
3405,-1.2471088629701056e-07
3406,5.294051482356358e-08
3407,-1.2457051011069406e-07
3408,5.288448321070411e-08
3409,-1.244303736360365e-07
3410,5.2828542880624185e-08
3411,-1.2429047632320656e-07
3412,5.277269363622569e-08
3413,-1.2415081762853565e-07
3414,5.2716935275124187e-08
3415,-1.2401139700425004e-07
3416,5.266126759614426e-08
3417,-1.238722138990004e-07
3418,5.2605690403347165e-08
3419,-1.237332677809146e-07
3420,5.255020349066976e-08
3421,-1.2359455810211692e-07
3422,5.249480667094806e-08
3423,-1.2345608432439036e-07
3424,5.243949973287975e-08
3425,-1.233178459106083e-07
3426,5.2384282492245294e-08
3427,-1.2317984232032465e-07
3428,5.232915474345892e-08
3429,-1.2304207302142715e-07
3430,5.2274116294699385e-08
3431,-1.229045374781376e-07
3432,5.221916694616019e-08
3433,-1.227672351627088e-07
3434,5.21643065041222e-08
3435,-1.2263016553643078e-07
3436,5.210953477782589e-08
3437,-1.2249332807606666e-07
3438,5.2054851570419456e-08
3439,-1.223567222592947e-07
3440,5.200025668697427e-08
3441,-1.2222034754542006e-07
3442,5.194574993629239e-08
3443,-1.2208420342184294e-07
3444,5.1891331125838286e-08
3445,-1.2194828935892478e-07
3446,5.18370000653319e-08
3447,-1.218126048390513e-07
3448,5.178275655654032e-08
3449,-1.2167714934293905e-07
3450,5.1728600415113514e-08
3451,-1.2154192234730987e-07
3452,5.1674531450188446e-08
3453,-1.214069233373358e-07
3454,5.16205494714423e-08
3455,-1.2127215179177976e-07
3456,5.1566654292328974e-08
3457,-1.211376072114066e-07
3458,5.151284571020477e-08
3459,-1.2100328907193883e-07
3460,5.145912355320759e-08
3461,-1.208691968620115e-07
3462,5.14054876283918e-08
3463,-1.2073533007249203e-07
3464,5.1351937746542764e-08
3465,-1.2060168819766095e-07
3466,5.129847372207086e-08
3467,-1.2046827072761829e-07
3468,5.124509537017602e-08
3469,-1.2033507715909538e-07
3470,5.1191802502445104e-08
3471,-1.2020210698497996e-07
3472,5.113859493455413e-08
3473,-1.2006935970769366e-07
3474,5.108547248263302e-08
3475,-1.1993683481929077e-07
3476,5.103243496235421e-08
3477,-1.198045318246379e-07
3478,5.097948219032444e-08
3479,-1.1967245022316666e-07
3480,5.092661398406106e-08
3481,-1.1954058951711572e-07
3482,5.08738301563442e-08
3483,-1.1940894921582088e-07
3484,5.0821130528927286e-08
3485,-1.19277528817629e-07
3486,5.076851492321573e-08
3487,-1.1914632783407708e-07
3488,5.071598315064295e-08
3489,-1.1901534577295373e-07
3490,5.0663535033605625e-08
3491,-1.188845821473731e-07
3492,5.0611170393220153e-08
3493,-1.1875403645926229e-07
3494,5.0558889053909555e-08
3495,-1.1862370822876595e-07
3496,5.05066908216267e-08
3497,-1.1849359696987291e-07
3498,5.0454575537869936e-08
3499,-1.1836370219729597e-07
3500,5.040254300633335e-08
3501,-1.1823402342475312e-07
3502,5.035059306031186e-08
3503,-1.1810456017014482e-07
3504,5.029872551998113e-08
3505,-1.1797531195785606e-07
3506,5.024694020496274e-08
3507,-1.1784627830836539e-07
3508,5.019523694337421e-08
3509,-1.177174587335058e-07
3510,5.0143615558588757e-08
3511,-1.1758885276814975e-07
3512,5.009207587132338e-08
3513,-1.1746045993510292e-07
3514,5.004061771041585e-08
3515,-1.1733227975566382e-07
3516,4.998924090181064e-08
3517,-1.17204311762898e-07
3518,4.993794527286218e-08
3519,-1.1707655548033925e-07
3520,4.988673064006641e-08
3521,-1.1694901044404431e-07
3522,4.983559684249578e-08
3523,-1.1682167617663921e-07
3524,4.9784543704150826e-08
3525,-1.166945522179224e-07
3526,4.973357104915038e-08
3527,-1.1656763810140149e-07
3528,4.9682678708794264e-08
3529,-1.164409333595928e-07
3530,4.963186651175191e-08
3531,-1.1631443752749944e-07
3532,4.9581134289684794e-08
3533,-1.1618815014707868e-07
3534,4.953048186317029e-08
3535,-1.1606207075787226e-07
3536,4.9479909075059114e-08
3537,-1.1593619889782666e-07
3538,4.942941574862218e-08
3539,-1.1581053410786028e-07
3540,4.937900171425581e-08
3541,-1.1568507593317742e-07
3542,4.9328666808091935e-08
3543,-1.1555982391645969e-07
3544,4.9278410856029845e-08
3545,-1.1543477760160826e-07
3546,4.922823369822578e-08
3547,-1.1530993654145852e-07
3548,4.9178135160981906e-08
3549,-1.1518530027694921e-07
3550,4.9128115079390607e-08
3551,-1.1506086836120377e-07
3552,4.907817328970541e-08
3553,-1.1493664033963538e-07
3554,4.902830962430442e-08
3555,-1.1481261577241242e-07
3556,4.897852391487593e-08
3557,-1.1468879420842832e-07
3558,4.892881600201264e-08
3559,-1.1456517519963968e-07
3560,4.887918572094581e-08
3561,-1.144417583006962e-07
3562,4.882963290248787e-08
3563,-1.1431854307567087e-07
3564,4.8780157387354153e-08
3565,-1.1419552907601574e-07
3566,4.873075901187858e-08
3567,-1.1407271586170539e-07
3568,4.868143761106174e-08
3569,-1.139501029919104e-07
3570,4.863219302812456e-08
3571,-1.1382769003191109e-07
3572,4.858302509212688e-08
3573,-1.1370547654072763e-07
3574,4.853393365120101e-08
3575,-1.1358346208454374e-07
3576,4.848491853945585e-08
3577,-1.1346164622603613e-07
3578,4.843597959602323e-08
3579,-1.1334002853492214e-07
3580,4.8387116663510844e-08
3581,-1.1321860857636641e-07
3582,4.8338329579800466e-08
3583,-1.1309738592047002e-07
3584,4.828961818158771e-08
3585,-1.1297636013274055e-07
3586,4.824098232320465e-08
3587,-1.1285553079043758e-07
3588,4.81924218335545e-08
3589,-1.127348974628317e-07
3590,4.8143936559517305e-08
3591,-1.1261445972007906e-07
3592,4.80955263425841e-08
3593,-1.1249421714340607e-07
3594,4.804719102967508e-08
3595,-1.123741693021207e-07
3596,4.799893045502808e-08
3597,-1.1225431577808253e-07
3598,4.795074446947129e-08
3599,-1.1213465614529409e-07
3600,4.790263291573219e-08
3601,-1.1201518998339078e-07
3602,4.785459563895853e-08
3603,-1.1189591687599671e-07
3604,4.7806632479836867e-08
3605,-1.1177683640253958e-07
3606,4.775874328892139e-08
3607,-1.1165794814440442e-07
3608,4.771092791203846e-08
3609,-1.1153925168491835e-07
3610,4.766318619029452e-08
3611,-1.1142074661342343e-07
3612,4.7615517970784205e-08
3613,-1.1130243251022335e-07
3614,4.756792310545502e-08
3615,-1.1118430896387637e-07
3616,4.7520401440222766e-08
3617,-1.1106637556498223e-07
3618,4.747295281813508e-08
3619,-1.1094863190266853e-07
3620,4.742557708832902e-08
3621,-1.1083107756493237e-07
3622,4.737827410608339e-08
3623,-1.1071371214315583e-07
3624,4.7331043715311594e-08
3625,-1.1059653523274087e-07
3626,4.728388576285327e-08
3627,-1.1047954642586719e-07
3628,4.723680010351318e-08
3629,-1.1036274531865818e-07
3630,4.7189786585481156e-08
3631,-1.1024613150126599e-07
3632,4.7142845059687964e-08
3633,-1.1012970457985696e-07
3634,4.709597537219421e-08
3635,-1.1001346414575095e-07
3636,4.704917738207244e-08
3637,-1.0989740980105997e-07
3638,4.700245093743557e-08
3639,-1.0978154114605715e-07
3640,4.6955795885534404e-08
3641,-1.0966585778322427e-07
3642,4.6909212087675806e-08
3643,-1.0955035930772281e-07
3644,4.686269939388561e-08
3645,-1.0943504533213641e-07
3646,4.681625765182501e-08
3647,-1.0931991545803856e-07
3648,4.6769886719015026e-08
3649,-1.0920496929027726e-07
3650,4.672358645390963e-08
3651,-1.0909020643192282e-07
3652,4.6677356704771516e-08
3653,-1.0897562649600458e-07
3654,4.663119732866565e-08
3655,-1.0886122909265138e-07
3656,4.6585108177717833e-08
3657,-1.0874701382704908e-07
3658,4.653908911109961e-08
3659,-1.0863298030971411e-07
3660,4.649313998358428e-08
3661,-1.0851912815739108e-07
3662,4.6447260651351405e-08
3663,-1.0840545697948079e-07
3664,4.640145097050401e-08
3665,-1.0829196639082964e-07
3666,4.635571079908604e-08
3667,-1.081786560066747e-07
3668,4.6310039993662184e-08
3669,-1.0806552544390528e-07
3670,4.6264438410252583e-08
3671,-1.0795257431669818e-07
3672,4.621890591336688e-08
3673,-1.0783980224786199e-07
3674,4.617344234953079e-08
3675,-1.0772720885287875e-07
3676,4.612804758907883e-08
3677,-1.0761479375323766e-07
3678,4.6082721488190414e-08
3679,-1.0750255656545516e-07
3680,4.6037463900691084e-08
3681,-1.0739049692335511e-07
3682,4.599227469331168e-08
3683,-1.0727861443691851e-07
3684,4.594715372591677e-08
3685,-1.0716690873735816e-07
3686,4.590210085435096e-08
3687,-1.0705537944900874e-07
3688,4.5857115945533964e-08
3689,-1.0694402619969895e-07
3690,4.581219885379704e-08
3691,-1.0683284861195774e-07
3692,4.5767349446579074e-08
3693,-1.067218463174643e-07
3694,4.5722567585677467e-08
3695,-1.0661101894529944e-07
3696,4.567785312789517e-08
3697,-1.0650036612351962e-07
3698,4.563320594399522e-08
3699,-1.0638988748517727e-07
3700,4.558862589042002e-08
3701,-1.0627958266470298e-07
3702,4.5544112833385774e-08
3703,-1.061694512869734e-07
3704,4.549966663883579e-08
3705,-1.0605949299596586e-07
3706,4.5455287167021055e-08
3707,-1.0594970741874538e-07
3708,4.541097428598391e-08
3709,-1.0584009419517273e-07
3710,4.5366727857305744e-08
3711,-1.0573065296675162e-07
3712,4.53225477383911e-08
3713,-1.0562138336278419e-07
3714,4.527843382260308e-08
3715,-1.0551228501974102e-07
3716,4.523438594819356e-08
3717,-1.0540335759037157e-07
3718,4.519040398701481e-08
3719,-1.0529460070449742e-07
3720,4.514648781456879e-08
3721,-1.0518601400914639e-07
3722,4.5102637288964215e-08
3723,-1.0507759714720945e-07
3724,4.505885228304632e-08
3725,-1.0496934975749864e-07
3726,4.501513265824525e-08
3727,-1.0486127149096063e-07
3728,4.4971478290071045e-08
3729,-1.0475336198782411e-07
3730,4.492788904203287e-08
3731,-1.0464562089591438e-07
3732,4.4884364785935604e-08
3733,-1.0453804786663118e-07
3734,4.484090538377236e-08
3735,-1.0443064254325133e-07
3736,4.479751071519998e-08
3737,-1.0432340457290334e-07
3738,4.4754180641474266e-08
3739,-1.0421633360926023e-07
3740,4.471091503454647e-08
3741,-1.0410942930972795e-07
3742,4.4667713764382e-08
3743,-1.0400269131556318e-07
3744,4.4624576707566817e-08
3745,-1.0389611928382154e-07
3746,4.4581503727669824e-08
3747,-1.0378971286740821e-07
3748,4.4538494697377456e-08
3749,-1.0368347172264529e-07
3750,4.449554948912966e-08
3751,-1.0357739550661941e-07
3752,4.445266797642904e-08
3753,-1.034714838699971e-07
3754,4.440985002907112e-08
3755,-1.0336573647530285e-07
3756,4.4367095522142174e-08
3757,-1.0326015297832582e-07
3758,4.432440432594691e-08
3759,-1.0315473304118896e-07
3760,4.428177631599201e-08
3761,-1.0304947631979965e-07
3762,4.423921136155329e-08
3763,-1.0294438247754574e-07
3764,4.419670934164799e-08
3765,-1.0283945117617178e-07
3766,4.415427012930046e-08
3767,-1.0273468207698983e-07
3768,4.4111893595232175e-08
3769,-1.0263007484412989e-07
3770,4.406957961753636e-08
3771,-1.02525629145166e-07
3772,4.4027328071249096e-08
3773,-1.0242134464076676e-07
3774,4.398513883257728e-08
3775,-1.0231722100166201e-07
3776,4.394301177581975e-08
3777,-1.0221325788675997e-07
3778,4.390094677312191e-08
3779,-1.0210945497551451e-07
3780,4.38589437068883e-08
3781,-1.0200581192834464e-07
3782,4.381700245198677e-08
3783,-1.01902328414011e-07
3784,4.377512288830489e-08
3785,-1.017990041093118e-07
3786,4.373330488414574e-08
3787,-1.016958386854895e-07
3788,4.369154832501818e-08
3789,-1.015928318066659e-07
3790,4.3649853089749765e-08
3791,-1.0148998315254467e-07
3792,4.3608219049483826e-08
3793,-1.0138729239764996e-07
3794,4.35666460872552e-08
3795,-1.012847592141995e-07
3796,4.3525134084001975e-08
3797,-1.0118238327662211e-07
3798,4.3483682914540764e-08
3799,-1.0108016426142842e-07
3800,4.3442292459090534e-08
3801,-1.0097810185061104e-07
3802,4.3400962598666595e-08
3803,-1.0087619571995773e-07
3804,4.3359693212821763e-08
3805,-1.0077444554284258e-07
3806,4.3318484183736627e-08
3807,-1.0067285100437554e-07
3808,4.327733538816253e-08
3809,-1.0057141178931012e-07
3810,4.3236246707844956e-08
3811,-1.0047012757057514e-07
3812,4.319521802736953e-08
3813,-1.0036899803223207e-07
3814,4.315424922525242e-08
3815,-1.0026802286108491e-07
3816,4.311334018575512e-08
3817,-1.0016720173791157e-07
3818,4.3072490787641526e-08
3819,-1.0006653435075638e-07
3820,4.303170091207581e-08
3821,-9.996602038085454e-08
3822,4.2990970453383293e-08
3823,-9.986565951685676e-08
3824,4.29502992751254e-08
3825,-9.976545144280859e-08
3826,4.290968727783282e-08
3827,-9.966539585027108e-08
3828,4.286913433620513e-08
3829,-9.956549242812322e-08
3830,4.28286403386838e-08
3831,-9.94657408643462e-08
3832,4.2788205162214395e-08
3833,-9.936614084769245e-08
3834,4.2747828702310385e-08
3835,-9.926669207304478e-08
3836,4.2707510831493423e-08
3837,-9.916739422843228e-08
3838,4.2667251444590096e-08
3839,-9.906824700584025e-08
3840,4.26270504273405e-08
3841,-9.896925010513922e-08
3842,4.258690765179566e-08
3843,-9.887040322061295e-08
3844,4.254682301536224e-08
3845,-9.877170603090037e-08
3846,4.250679640382253e-08
3847,-9.867315825241904e-08
3848,4.246682769923418e-08
3849,-9.857475957174435e-08
3850,4.242691679189238e-08
3851,-9.847650968611046e-08
3852,4.2387063569356685e-08
3853,-9.837840829409223e-08
3854,4.234726791639042e-08
3855,-9.828045509970772e-08
3856,4.230752971667507e-08
3857,-9.818264979614573e-08
3858,4.2267848867734104e-08
3859,-9.808499208452685e-08
3860,4.2228225248900646e-08
3861,-9.798748167046587e-08
3862,4.218865875345244e-08
3863,-9.789011825328178e-08
3864,4.214914927032994e-08
3865,-9.779290153399185e-08
3866,4.2109696682382905e-08
3867,-9.769583121560744e-08
3868,4.207030088669545e-08
3869,-9.759890700630566e-08
3870,4.203096176724773e-08
3871,-9.750212860624435e-08
3872,4.1991679217577145e-08
3873,-9.740549572608674e-08
3874,4.195245312210656e-08
3875,-9.730900807050213e-08
3876,4.191328337624304e-08
3877,-9.721266534481887e-08
3878,4.187416986871249e-08
3879,-9.711646725939703e-08
3880,4.183511249160315e-08
3881,-9.702041351973128e-08
3882,4.179611113412222e-08
3883,-9.692450383748137e-08
3884,4.1757165689547795e-08
3885,-9.682873792371461e-08
3886,4.1718276046096604e-08
3887,-9.673311548565729e-08
3888,4.167944209646019e-08
3889,-9.663763623874866e-08
3890,4.16406637396887e-08
3891,-9.654229989209512e-08
3892,4.160194085992745e-08
3893,-9.644710615913912e-08
3894,4.156327334931092e-08
3895,-9.635205475999711e-08
3896,4.152466110646935e-08
3897,-9.625714539862093e-08
3898,4.148610402332195e-08
3899,-9.616237779974567e-08
3900,4.144760198873684e-08
3901,-9.60677516708116e-08
3902,4.1409154902736534e-08
3903,-9.597326673372992e-08
3904,4.137076265602199e-08
3905,-9.587892270484721e-08
3906,4.133242514050004e-08
3907,-9.578471930356816e-08
3908,4.1294142255727814e-08
3909,-9.569065624760618e-08
3910,4.1255913893865145e-08
3911,-9.559673325487064e-08
3912,4.121773994598084e-08
3913,-9.55029500447701e-08
3914,4.117962031796861e-08
3915,-9.540930634126807e-08
3916,4.1141554892989794e-08
3917,-9.531580186697618e-08
3918,4.1103543573047e-08
3919,-9.522243633809607e-08
3920,4.1065586254755474e-08
3921,-9.512920948248786e-08
3922,4.102768283355233e-08
3923,-9.50361210239085e-08
3924,4.098983320509706e-08
3925,-9.494317068336779e-08
3926,4.0952037264517143e-08
3927,-9.485035819145317e-08
3928,4.091429491067898e-08
3929,-9.475768326749743e-08
3930,4.087660604364077e-08
3931,-9.466514564251547e-08
3932,4.083897055781147e-08
3933,-9.457274503820578e-08
3934,4.080138835123611e-08
3935,-9.44804811890516e-08
3936,4.076385931862762e-08
3937,-9.438835381842376e-08
3938,4.072638336507073e-08
3939,-9.429636265856275e-08
3940,4.0688960384447676e-08
3941,-9.420450743837012e-08
3942,4.0651590275397543e-08
3943,-9.411278788624238e-08
3944,4.0614272941223265e-08
3945,-9.402120373912025e-08
3946,4.057700827327142e-08
3947,-9.39297547207631e-08
3948,4.053979618024149e-08
3949,-9.383844056908667e-08
3950,4.0502636555165205e-08
3951,-9.374726101553496e-08
3952,4.046552930040676e-08
3953,-9.365621579528626e-08
3954,4.042847431415296e-08
3955,-9.35653046400845e-08
3956,4.039147150278106e-08
3957,-9.347452728566448e-08
3958,4.035452075877378e-08
3959,-9.338388347063877e-08
3960,4.0317621989265025e-08
3961,-9.329337292912509e-08
3962,4.028077509030485e-08
3963,-9.32029953996981e-08
3964,4.024397996765979e-08
3965,-9.311275061795875e-08
3966,4.02072365221071e-08
3967,-9.302263832137907e-08
3968,4.017054466729122e-08
3969,-9.29326582491095e-08
3970,4.0133904265606096e-08
3971,-9.28428101520811e-08
3972,4.009731526320635e-08
3973,-9.275309375379084e-08
3974,4.006077754335748e-08
3975,-9.26635088031963e-08
3976,4.0024291012706075e-08
3977,-9.257405504147325e-08
3978,3.9987855569779453e-08
3979,-9.248473221066934e-08
3980,3.9951471125219726e-08
3981,-9.239554005368198e-08
3982,3.991513757522391e-08
3983,-9.230647831434505e-08
3984,3.9878854824917846e-08
3985,-9.221754673629139e-08
3986,3.984262278491204e-08
3987,-9.212874506461762e-08
3988,3.980644135205228e-08
3989,-9.20400730442508e-08
3990,3.977031043188296e-08
3991,-9.195153041965843e-08
3992,3.973422993336551e-08
3993,-9.186311694019638e-08
3994,3.9698199754060927e-08
3995,-9.177483235453849e-08
3996,3.9662219806251773e-08
3997,-9.168667640549846e-08
3998,3.9626289991006145e-08
3999,-9.159864884283953e-08
4000,3.9590410213553805e-08
4001,-9.151074941973462e-08
4002,3.9554580382920955e-08
4003,-9.142297788415916e-08
4004,3.9518800402054764e-08
4005,-9.133533398400784e-08
4006,3.948307018110735e-08
4007,-9.124781747069881e-08
4008,3.944738962245531e-08
4009,-9.116042809781018e-08
4010,3.941175863209231e-08
4011,-9.10731656176161e-08
4012,3.937617711943394e-08
4013,-9.098602977973878e-08
4014,3.934064499358408e-08
4015,-9.089902034065275e-08
4016,3.9305162155173536e-08
4017,-9.081213705459135e-08
4018,3.926972851939625e-08
4019,-9.072537967484806e-08
4020,3.923434398816103e-08
4021,-9.063874795419977e-08
4022,3.9199008472492046e-08
4023,-9.055224165175775e-08
4024,3.916372188131367e-08
4025,-9.046586052239572e-08
4026,3.912848411756131e-08
4027,-9.037960432769402e-08
4028,3.909329509644218e-08
4029,-9.029347281767409e-08
4030,3.90581547231003e-08
4031,-9.020746575332343e-08
4032,3.90230629134433e-08
4033,-9.01215828965353e-08
4034,3.8988019558963726e-08
4035,-9.003582400410819e-08
4036,3.8953024590533774e-08
4037,-8.995018883493537e-08
4038,3.891807790360656e-08
4039,-8.98646771529705e-08
4040,3.888317941573894e-08
4041,-8.977928871393759e-08
4042,3.884832903299933e-08
4043,-8.969402328214387e-08
4044,3.8813526667192845e-08
4045,-8.9608880622297e-08
4046,3.877877222646262e-08
4047,-8.952386049656356e-08
4048,3.874406562384778e-08
4049,-8.943896266565476e-08
4050,3.8709406774359337e-08
4051,-8.9354186891794e-08
4052,3.867479557951996e-08
4053,-8.926953294701239e-08
4054,3.864023195753796e-08
4055,-8.918500058873431e-08
4056,3.860571581889079e-08
4057,-8.910058958716304e-08
4058,3.857124707469478e-08
4059,-8.90162997075706e-08
4060,3.853682563828958e-08
4061,-8.893213071367322e-08
4062,3.850245142119345e-08
4063,-8.884808237868356e-08
4064,3.846812433121981e-08
4065,-8.87641544676366e-08
4066,3.8433844288710944e-08
4067,-8.86803467446225e-08
4068,3.839961120161436e-08
4069,-8.859665898577806e-08
4070,3.836542498565088e-08
4071,-8.851309096066953e-08
4072,3.8331285549561986e-08
4073,-8.842964243184615e-08
4074,3.829719281156225e-08
4075,-8.834631317529445e-08
4076,3.826314668476349e-08
4077,-8.826310296222979e-08
4078,3.8229147080327405e-08
4079,-8.818001156565221e-08
4080,3.81951939137479e-08
4081,-8.809703875325634e-08
4082,3.8161287100522895e-08
4083,-8.801418430343677e-08
4084,3.812742655251969e-08
4085,-8.793144798566511e-08
4086,3.809361218431591e-08
4087,-8.784882957683976e-08
4088,3.805984391400423e-08
4089,-8.776632885095094e-08
4090,3.802612165366021e-08
4091,-8.76839455797037e-08
4092,3.799244532147408e-08
4093,-8.760167954057475e-08
4094,3.795881482544474e-08
4095,-8.751953051582006e-08
4096,3.792523008731556e-08
4097,-8.743749826058988e-08
4098,3.789169102883915e-08
4099,-8.735558258990015e-08
4100,3.785819755909124e-08
4101,-8.727378324976565e-08
4102,3.7824749587838045e-08
4103,-8.719210002849274e-08
4104,3.7791347041717927e-08
4105,-8.711053270482636e-08
4106,3.775798983208868e-08
4107,-8.70290810590833e-08
4108,3.7724677880130755e-08
4109,-8.69477448694833e-08
4110,3.769141109691306e-08
4111,-8.686652391812513e-08
4112,3.7658189405172965e-08
4113,-8.67854179847641e-08
4114,3.762501271841554e-08
4115,-8.670442684832955e-08
4116,3.759188095765448e-08
4117,-8.662355030062057e-08
4118,3.7558794036356665e-08
4119,-8.654278810827648e-08
4120,3.752575187534234e-08
4121,-8.646214006933224e-08
4122,3.7492754392141544e-08
4123,-8.638160596104974e-08
4124,3.745980150418006e-08
4125,-8.630118556520633e-08
4126,3.742689313326137e-08
4127,-8.622087866904226e-08
4128,3.73940291923981e-08
4129,-8.614068505784851e-08
4130,3.736120960577984e-08
4131,-8.606060451773698e-08
4132,3.732843428980335e-08
4133,-8.598063683173841e-08
4134,3.7295703164762605e-08
4135,-8.590078178878475e-08
4136,3.726301614748894e-08
4137,-8.582103917672186e-08
4138,3.7230373162319974e-08
4139,-8.574140878196853e-08
4140,3.719777412659775e-08
4141,-8.566189039244739e-08
4142,3.716521895416627e-08
4143,-8.558248379709919e-08
4144,3.713270758234711e-08
4145,-8.550318878235282e-08
4146,3.710023990894005e-08
4147,-8.542400514614361e-08
4148,3.706781586963548e-08
4149,-8.534493266855563e-08
4150,3.7035435383551795e-08
4151,-8.526597114554807e-08
4152,3.700309836749748e-08
4153,-8.518712036767096e-08
4154,3.697080474614681e-08
4155,-8.510838012484397e-08
4156,3.6938554435640567e-08
4157,-8.502975021163099e-08
4158,3.6906347363752636e-08
4159,-8.495123041839893e-08
4160,3.6874183449172935e-08
4161,-8.487282054154067e-08
4162,3.6842062611681574e-08
4163,-8.47945203653489e-08
4164,3.680998477522431e-08
4165,-8.471632970013002e-08
4166,3.6777949863508956e-08
4167,-8.463824832620403e-08
4168,3.674595779660197e-08
4169,-8.456027604236006e-08
4170,3.671400849585577e-08
4171,-8.448241264862126e-08
4172,3.6682101888883495e-08
4173,-8.440465793425311e-08
4174,3.665023789396293e-08
4175,-8.432701170142487e-08
4176,3.66184164363132e-08
4177,-8.424947374171399e-08
4178,3.6586637438063175e-08
4179,-8.417204385800646e-08
4180,3.655490082180532e-08
4181,-8.409472184518109e-08
4182,3.652320651447962e-08
4183,-8.401750750075307e-08
4184,3.64915544366674e-08
4185,-8.394040062448868e-08
4186,3.6459944511157397e-08
4187,-8.386340101757043e-08
4188,3.642837666984138e-08
4189,-8.378650847809141e-08
4190,3.6396850826338745e-08
4191,-8.370972280478715e-08
4192,3.636536691083458e-08
4193,-8.363304380017587e-08
4194,3.633392484910661e-08
4195,-8.355647126761922e-08
4196,3.6302524561241316e-08
4197,-8.348000500453833e-08
4198,3.6271165977197576e-08
4199,-8.340364481586257e-08
4200,3.623984901911188e-08
4201,-8.332739050234303e-08
4202,3.620857360874001e-08
4203,-8.32512418684982e-08
4204,3.6177339680866794e-08
4205,-8.317519871623828e-08
4206,3.614614715526567e-08
4207,-8.309926085042828e-08
4208,3.611499595538142e-08
4209,-8.302342807500542e-08
4210,3.6083886013185065e-08
4211,-8.294770019853037e-08
4212,3.6052817249412024e-08
4213,-8.287207701735349e-08
4214,3.6021789596709564e-08
4215,-8.279655834646621e-08
4216,3.599080297331187e-08
4217,-8.272114399001636e-08
4218,3.5959857312113334e-08
4219,-8.264583374992676e-08
4220,3.592895253664675e-08
4221,-8.25706274383527e-08
4222,3.5898088574354165e-08
4223,-8.249552486415047e-08
4224,3.5867265354396456e-08
4225,-8.242052582755915e-08
4226,3.5836482802991236e-08
4227,-8.234563014242782e-08
4228,3.5805740847660135e-08
4229,-8.227083761711176e-08
4230,3.577503941521195e-08
4231,-8.219614806170325e-08
4232,3.5744378433659515e-08
4233,-8.212156128540914e-08
4234,3.571375782969385e-08
4235,-8.204707709780606e-08
4236,3.5683177533090055e-08
4237,-8.197269531168983e-08
4238,3.5652637473040884e-08
4239,-8.189841573510122e-08
4240,3.5622137578763525e-08
4241,-8.182423817890378e-08
4242,3.5591677773702934e-08
4243,-8.175016245921288e-08
4244,3.5561257988860484e-08
4245,-8.167618838750359e-08
4246,3.553087815513436e-08
4247,-8.16023157719457e-08
4248,3.550053820108046e-08
4249,-8.152854443086275e-08
4250,3.547023805714838e-08
4251,-8.145487417892891e-08
4252,3.5439977645263255e-08
4253,-8.138130482582177e-08
4254,3.5409756906208667e-08
4255,-8.130783618589359e-08
4256,3.5379575760678405e-08
4257,-8.123446808033335e-08
4258,3.534943414358768e-08
4259,-8.116120031844432e-08
4260,3.5319331980811316e-08
4261,-8.108803271846813e-08
4262,3.5289269206831273e-08
4263,-8.101496509727221e-08
4264,3.52592457496422e-08
4265,-8.094199726891041e-08
4266,3.522926153907763e-08
4267,-8.086912905314078e-08
4268,3.5199316508182814e-08
4269,-8.079636026677127e-08
4270,3.516941058439279e-08
4271,-8.072369072882581e-08
4272,3.5139543702104054e-08
4273,-8.065112025566951e-08
4274,3.510971579161325e-08
4275,-8.057864866655928e-08
4276,3.50799267796423e-08
4277,-8.050627578280594e-08
4278,3.505017660436465e-08
4279,-8.043400141784628e-08
4280,3.50204651932336e-08
4281,-8.036182539763758e-08
4282,3.49907924819076e-08
4283,-8.028974754576529e-08
4284,3.496115839439967e-08
4285,-8.021776767647705e-08
4286,3.493156287045866e-08
4287,-8.01458856086214e-08
4288,3.49020058384925e-08
4289,-8.007410117032504e-08
4290,3.48724872322392e-08
4291,-8.000241418520603e-08
4292,3.484300698300964e-08
4293,-7.99308244714902e-08
4294,3.4813565024866624e-08
4295,-7.985933185086701e-08
4296,3.4784161287421616e-08
4297,-7.978793614810986e-08
4298,3.475479570906054e-08
4299,-7.971663718906694e-08
4300,3.472546821664888e-08
4301,-7.964543479503244e-08
4302,3.469617874885985e-08
4303,-7.957432879281897e-08
4304,3.466692723665583e-08
4305,-7.950331900322603e-08
4306,3.463771361105806e-08
4307,-7.943240525803114e-08
4308,3.4608537807052744e-08
4309,-7.93615873795557e-08
4310,3.4579399764427495e-08
4311,-7.929086519209695e-08
4312,3.4550299408918404e-08
4313,-7.922023852475959e-08
4314,3.4521236677951484e-08
4315,-7.914970720259196e-08
4316,3.449221150422269e-08
4317,-7.907927105298049e-08
4318,3.44632238264579e-08
4319,-7.900892990583074e-08
4320,3.4434273573088893e-08
4321,-7.893868358893371e-08
4322,3.4405360683122435e-08
4323,-7.886853193022497e-08
4324,3.437648509064842e-08
4325,-7.879847475313215e-08
4326,3.43476467299211e-08
4327,-7.872851189649453e-08
4328,3.431884553901115e-08
4329,-7.865864318281065e-08
4330,3.42900814454094e-08
4331,-7.85888684460552e-08
4332,3.426135439122894e-08
4333,-7.851918751477067e-08
4334,3.4232664309475344e-08
4335,-7.844960022141691e-08
4336,3.4204011136561424e-08
4337,-7.838010639383913e-08
4338,3.4175394807898205e-08
4339,-7.831070586573874e-08
4340,3.4146815261878326e-08
4341,-7.824139846785568e-08
4342,3.4118272431371376e-08
4343,-7.817218403371615e-08
4344,3.408976625287607e-08
4345,-7.81030623984183e-08
4346,3.4061296660826457e-08
4347,-7.803403339113463e-08
4348,3.40328636005276e-08
4349,-7.79650968440198e-08
4350,3.4004466996088314e-08
4351,-7.789625259524663e-08
4352,3.397610680031003e-08
4353,-7.782750047961408e-08
4354,3.394778292709299e-08
4355,-7.775884032811296e-08
4356,3.39194953349084e-08
4357,-7.769027197520599e-08
4358,3.389124395124248e-08
4359,-7.762179525869167e-08
4360,3.386302871682876e-08
4361,-7.755341001360508e-08
4362,3.3834849563953636e-08
4363,-7.748511607470344e-08
4364,3.380670643911708e-08
4365,-7.741691328045295e-08
4366,3.37785992698318e-08
4367,-7.734880146937648e-08
4368,3.375052799708331e-08
4369,-7.728078047320229e-08
4370,3.372249256701421e-08
4371,-7.721285012786687e-08
4372,3.3694492907541674e-08
4373,-7.714501028245812e-08
4374,3.3666528958690096e-08
4375,-7.707726076710419e-08
4376,3.363860066231448e-08
4377,-7.700960141952424e-08
4378,3.361070795859633e-08
4379,-7.694203208032454e-08
4380,3.3582850780018317e-08
4381,-7.68745525931721e-08
4382,3.355502906420639e-08
4383,-7.680716279204071e-08
4384,3.352724275858719e-08
4385,-7.673986251714595e-08
4386,3.349949180230938e-08
4387,-7.667265161301015e-08
4388,3.347177612564527e-08
4389,-7.66055299182318e-08
4390,3.3444095672321985e-08
4391,-7.653849727003184e-08
4392,3.341645038111146e-08
4393,-7.647155351907068e-08
4394,3.3388840196789104e-08
4395,-7.640469849639306e-08
4396,3.336126504982472e-08
4397,-7.63379320546576e-08
4398,3.333372488663937e-08
4399,-7.627125402817806e-08
4400,3.330621964776016e-08
4401,-7.620466426394723e-08
4402,3.3278749268809055e-08
4403,-7.613816260217012e-08
4404,3.325131369528694e-08
4405,-7.607174889022717e-08
4406,3.322391286183701e-08
4407,-7.60054229703981e-08
4408,3.3196546714398616e-08
4409,-7.593918468569445e-08
4410,3.316921518931495e-08
4411,-7.587303388213347e-08
4412,3.314191822906083e-08
4413,-7.580697040579201e-08
4414,3.31146557773843e-08
4415,-7.574099410000101e-08
4416,3.308742776159719e-08
4417,-7.567510481322924e-08
4418,3.306023414842725e-08
4419,-7.560930238487268e-08
4420,3.303307485741129e-08
4421,-7.554358666735064e-08
4422,3.3005949838220276e-08
4423,-7.547795750785863e-08
4424,3.297885903002434e-08
4425,-7.541241474824015e-08
4426,3.295180237615359e-08
4427,-7.534695824291663e-08
4428,3.292477981839186e-08
4429,-7.528158783251521e-08
4430,3.2897791299713004e-08
4431,-7.521630336786362e-08
4432,3.2870836758056673e-08
4433,-7.515110469909489e-08
4434,3.2843916138049634e-08
4435,-7.508599167324373e-08
4436,3.2817029381604874e-08
4437,-7.502096414145446e-08
4438,3.279017643266725e-08
4439,-7.495602194718683e-08
4440,3.2763357232553734e-08
4441,-7.489116494822275e-08
4442,3.27365717228745e-08
4443,-7.482639298834495e-08
4444,3.270981984951972e-08
4445,-7.476170592028177e-08
4446,3.2683101551847515e-08
4447,-7.469710359374498e-08
4448,3.265641677306673e-08
4449,-7.463258586381311e-08
4450,3.2629765461601976e-08
4451,-7.456815257749595e-08
4452,3.260314755379322e-08
4453,-7.45038035887347e-08
4454,3.2576562996343283e-08
4455,-7.443953874642117e-08
4456,3.255001173234646e-08
4457,-7.437535790718671e-08
4458,3.252349370704507e-08
4459,-7.431126091993429e-08
4460,3.249700885909798e-08
4461,-7.42472476392579e-08
4462,3.247055714091042e-08
4463,-7.418331792076618e-08
4464,3.244413848636148e-08
4465,-7.411947161321757e-08
4466,3.2417752847692455e-08
4467,-7.405570857395978e-08
4468,3.2391400164166715e-08
4469,-7.39920286595826e-08
4470,3.2365080382561496e-08
4471,-7.392843171477865e-08
4472,3.233879345005525e-08
4473,-7.386491760948576e-08
4474,3.231253930069531e-08
4475,-7.380148618576088e-08
4476,3.2286317892746376e-08
4477,-7.373813730580821e-08
4478,3.2260129162331406e-08
4479,-7.367487082147976e-08
4480,3.223397305966095e-08
4481,-7.361168659494196e-08
4482,3.2207849522044816e-08
4483,-7.354858448174568e-08
4484,3.218175850044182e-08
4485,-7.348556432861539e-08
4486,3.215569994259614e-08
4487,-7.342262600675022e-08
4488,3.212967378624351e-08
4489,-7.335976936537084e-08
4490,3.21036799811707e-08
4491,-7.32969942612954e-08
4492,3.207771847831319e-08
4493,-7.323430055868767e-08
4494,3.2051789213728664e-08
4495,-7.317168811141184e-08
4496,3.202589213784103e-08
4497,-7.31091567765331e-08
4498,3.200002719545021e-08
4499,-7.304670641884236e-08
4500,3.197419433686698e-08
4501,-7.298433689358033e-08
4502,3.194839350251296e-08
4503,-7.292204806266184e-08
4504,3.192262464179739e-08
4505,-7.28598397839189e-08
4506,3.189688770049555e-08
4507,-7.279771191742836e-08
4508,3.187118262572503e-08
4509,-7.273566432687455e-08
4510,3.184550936390129e-08
4511,-7.267369686794037e-08
4512,3.181986785969725e-08
4513,-7.261180940690353e-08
4514,3.179425806226444e-08
4515,-7.25500018015647e-08
4516,3.176867991833037e-08
4517,-7.248827391538795e-08
4518,3.174313337570986e-08
4519,-7.242662561107338e-08
4520,3.171761837764127e-08
4521,-7.236505675122078e-08
4522,3.1692134876798366e-08
4523,-7.230356719176449e-08
4524,3.166668282026274e-08
4525,-7.224215680782338e-08
4526,3.164126215232407e-08
4527,-7.21808254522868e-08
4528,3.1615872819090484e-08
4529,-7.211957299543101e-08
4530,3.159051477344076e-08
4531,-7.20583992920708e-08
4532,3.15651879616775e-08
4533,-7.199730421802584e-08
4534,3.1539892329492986e-08
4535,-7.193628762985182e-08
4536,3.151462782905093e-08
4537,-7.18753493934845e-08
4538,3.148939440306004e-08
4539,-7.1814489374919e-08
4540,3.146419200376042e-08
4541,-7.175370744038796e-08
4542,3.143902057818453e-08
4543,-7.169300345130265e-08
4544,3.141388007743631e-08
4545,-7.163237728078302e-08
4546,3.1388770445505816e-08
4547,-7.157182878906058e-08
4548,3.136369163593301e-08
4549,-7.151135784698159e-08
4550,3.13386435955145e-08
4551,-7.145096431543265e-08
4552,3.13136262715845e-08
4553,-7.139064806236313e-08
4554,3.128863961442918e-08
4555,-7.133040896121536e-08
4556,3.1263683571824044e-08
4557,-7.127024687728545e-08
4558,3.1238758098406264e-08
4559,-7.121016167277854e-08
4560,3.121386313801553e-08
4561,-7.11501532221094e-08
4562,3.118899864154163e-08
4563,-7.109022138974336e-08
4564,3.116416456129412e-08
4565,-7.103036604924186e-08
4566,3.113936084209418e-08
4567,-7.097058706421949e-08
4568,3.111458743743732e-08
4569,-7.091088430905836e-08
4570,3.1089844294817096e-08
4571,-7.085125764553839e-08
4572,3.1065131365622803e-08
4573,-7.079170695618073e-08
4574,3.104044860030177e-08
4575,-7.073223209679061e-08
4576,3.101579595453629e-08
4577,-7.067283294874198e-08
4578,3.099117336424556e-08
4579,-7.061350937556144e-08
4580,3.096658078989743e-08
4581,-7.0554261254757e-08
4582,3.0942018184055044e-08
4583,-7.049508845276668e-08
4584,3.091748549052556e-08
4585,-7.043599084180628e-08
4586,3.0892982663549575e-08
4587,-7.037696829346943e-08
4588,3.086850965650141e-08
4589,-7.03180206806658e-08
4590,3.0844066416426235e-08
4591,-7.025914787777235e-08
4592,3.081965289385795e-08
4593,-7.020034975620586e-08
4594,3.0795269042755565e-08
4595,-7.014162618340206e-08
4596,3.077091481578885e-08
4597,-7.008297703838597e-08
4598,3.0746590157921325e-08
4599,-7.002440219785427e-08
4600,3.0722295023938e-08
4601,-6.996590152931895e-08
4602,3.069802936841853e-08
4603,-6.9907474905325e-08
4604,3.067379313982764e-08
4605,-6.984912220619885e-08
4606,3.064958628788242e-08
4607,-6.979084330193538e-08
4608,3.062540877313512e-08
4609,-6.973263806873645e-08
4610,3.060126053565004e-08
4611,-6.967450638301537e-08
4612,3.0577141535635715e-08
4613,-6.961644811768619e-08
4614,3.055305172384482e-08
4615,-6.955846314942952e-08
4616,3.052899104940903e-08
4617,-6.950055135453762e-08
4618,3.050495946978113e-08
4619,-6.944271260719523e-08
4620,3.0480956931109027e-08
4621,-6.938494678778647e-08
4622,3.0456983389573505e-08
4623,-6.932725377120252e-08
4624,3.043303880136796e-08
4625,-6.926963342823912e-08
4626,3.0409123111156995e-08
4627,-6.921208564991678e-08
4628,3.038523627524993e-08
4629,-6.915461029592375e-08
4630,3.0361378254653737e-08
4631,-6.909720725705016e-08
4632,3.03375489898922e-08
4633,-6.903987640740584e-08
4634,3.031374843672008e-08
4635,-6.898261762735335e-08
4636,3.0289976553330415e-08
4637,-6.892543078878759e-08
4638,3.026623329305672e-08
4639,-6.886831577670879e-08
4640,3.024251860440787e-08
4641,-6.88112724697794e-08
4642,3.02188324420721e-08
4643,-6.875430074356655e-08
4644,3.0195174762545576e-08
4645,-6.869740047610693e-08
4646,3.0171545519363e-08
4647,-6.864057155531569e-08
4648,3.014794466082708e-08
4649,-6.858381385713817e-08
4650,3.012437215087559e-08
4651,-6.85271272557699e-08
4652,3.0100827931411114e-08
4653,-6.847051164024218e-08
4654,3.007731196690631e-08
4655,-6.841396688814593e-08
4656,3.005382420313905e-08
4657,-6.835749287905133e-08
4658,3.003036460321247e-08
4659,-6.830108949729882e-08
4660,3.000693311180194e-08
4661,-6.824475662170583e-08
4662,2.998352969166228e-08
4663,-6.818849413359838e-08
4664,2.9960154292438967e-08
4665,-6.813230191723114e-08
4666,2.993680687149941e-08
4667,-6.807617985489411e-08
4668,2.991348738021507e-08
4669,-6.802012782625561e-08
4670,2.9890195777885873e-08
4671,-6.796414571226083e-08
4672,2.9866932022440904e-08
4673,-6.790823340725168e-08
4674,2.984369605066793e-08
4675,-6.785239078220167e-08
4676,2.982048783737665e-08
4677,-6.779661772520403e-08
4678,2.9797307329196126e-08
4679,-6.774091411964534e-08
4680,2.9774154486277637e-08
4681,-6.768527985050855e-08
4682,2.9751029256838543e-08
4683,-6.762971480193064e-08
4684,2.9727931602667014e-08
4685,-6.757421885543169e-08
4686,2.9704861476195334e-08
4687,-6.751879189850675e-08
4688,2.9681818833913878e-08
4689,-6.746343381343792e-08
4690,2.965880363344679e-08
4691,-6.740814449005117e-08
4692,2.96358158264519e-08
4693,-6.735292380979334e-08
4694,2.9612855370863832e-08
4695,-6.72977716602502e-08
4696,2.9589922223696707e-08
4697,-6.724268792547931e-08
4698,2.9567016337627612e-08
4699,-6.718767249396429e-08
4700,2.954413767350924e-08
4701,-6.713272525087044e-08
4702,2.9521286188170307e-08
4703,-6.707784608132792e-08
4704,2.9498461833050483e-08
4705,-6.702303487510347e-08
4706,2.947566456643263e-08
4707,-6.696829151720358e-08
4708,2.9452894343536514e-08
4709,-6.691361589472804e-08
4710,2.9430151125275605e-08
4711,-6.685900789782173e-08
4712,2.9407434863378214e-08
4713,-6.680446741039753e-08
4714,2.9384745519283537e-08
4715,-6.67499943229049e-08
4716,2.9362083048244037e-08
4717,-6.669558852420937e-08
4718,2.933944740447044e-08
4719,-6.664124989974255e-08
4720,2.9316838548740612e-08
4721,-6.658697834253204e-08
4722,2.9294256434092034e-08
4723,-6.65327737360703e-08
4724,2.927170102444034e-08
4725,-6.647863597572226e-08
4726,2.924917226921198e-08
4727,-6.642456494864565e-08
4728,2.9226670129448523e-08
4729,-6.637056054163503e-08
4730,2.9204194565962703e-08
4731,-6.631662264739644e-08
4732,2.9181745531331917e-08
4733,-6.626275115260457e-08
4734,2.915932298720774e-08
4735,-6.620894595366228e-08
4736,2.913692687715294e-08
4737,-6.615520693745124e-08
4738,2.9114557187606367e-08
4739,-6.610153399099214e-08
4740,2.9092213854565765e-08
4741,-6.604792701008543e-08
4742,2.9069896838202352e-08
4743,-6.599438588943917e-08
4744,2.9047606100232826e-08
4745,-6.594091051292607e-08
4746,2.9025341598684743e-08
4747,-6.588750077498647e-08
4748,2.9003103294571965e-08
4749,-6.583415656816359e-08
4750,2.8980891135367794e-08
4751,-6.578087778564373e-08
4752,2.8958705095320853e-08
4753,-6.572766431781567e-08
4754,2.8936545119622016e-08
4755,-6.567451605833589e-08
4756,2.891441117340687e-08
4757,-6.562143289821713e-08
4758,2.8892303216622266e-08
4759,-6.556841473219884e-08
4760,2.8870221200895377e-08
4761,-6.551546145416721e-08
4762,2.8848165092855525e-08
4763,-6.546257295506729e-08
4764,2.8826134846646183e-08
4765,-6.540974913147018e-08
4766,2.8804130424700714e-08
4767,-6.535698987620654e-08
4768,2.8782151780522965e-08
4769,-6.530429508281838e-08
4770,2.8760198880786536e-08
4771,-6.52516646435909e-08
4772,2.873827167879345e-08
4773,-6.519909845474359e-08
4774,2.8716370137572454e-08
4775,-6.514659641493298e-08
4776,2.8694494211495674e-08
4777,-6.509415841470638e-08
4778,2.867264386385361e-08
4779,-6.50417843461714e-08
4780,2.8650819056914825e-08
4781,-6.498947411592845e-08
4782,2.86290197453169e-08
4783,-6.493722760711008e-08
4784,2.860724589105198e-08
4785,-6.488504472282196e-08
4786,2.8585497451284285e-08
4787,-6.483292535804893e-08
4788,2.8563774390489234e-08
4789,-6.478086940597447e-08
4790,2.854207666673633e-08
4791,-6.472887676732884e-08
4792,2.8520404237601093e-08
4793,-6.467694733684216e-08
4794,2.849875706629635e-08
4795,-6.462508100964285e-08
4796,2.8477135112248738e-08
4797,-6.457327768588529e-08
4798,2.845553833328059e-08
4799,-6.452153726120543e-08
4800,2.843396669511002e-08
4801,-6.446985963358048e-08
4802,2.841242015292561e-08
4803,-6.441824470003009e-08
4804,2.8390898669070015e-08
4805,-6.43666923621534e-08
4806,2.8369402207497426e-08
4807,-6.431520251109286e-08
4808,2.8347930723782623e-08
4809,-6.426377504994674e-08
4810,2.832648417947413e-08
4811,-6.421240987567007e-08
4812,2.830506254003204e-08
4813,-6.416110689214942e-08
4814,2.8283665758307857e-08
4815,-6.410986599226193e-08
4816,2.826229379983607e-08
4817,-6.405868707274383e-08
4818,2.8240946633256668e-08
4819,-6.400757004261869e-08
4820,2.8219624206546757e-08
4821,-6.395651479501278e-08
4822,2.8198326484812314e-08
4823,-6.390552123038329e-08
4824,2.8177053435097083e-08
4825,-6.385458924848542e-08
4826,2.8155805012833785e-08
4827,-6.380371874934717e-08
4828,2.8134581180863573e-08
4829,-6.37529096381929e-08
4830,2.811338190272902e-08
4831,-6.370216180844934e-08
4832,2.80922071387847e-08
4833,-6.365147516286065e-08
4834,2.8071056850386782e-08
4835,-6.360084960885218e-08
4836,2.8049930997118375e-08
4837,-6.355028503812822e-08
4838,2.8028829546197633e-08
4839,-6.349978135892416e-08
4840,2.8007752454181464e-08
4841,-6.344933846968489e-08
4842,2.7986699686948893e-08
4843,-6.33989562731413e-08
4844,2.7965671206104965e-08
4845,-6.334863467046454e-08
4846,2.7944666969329922e-08
4847,-6.329837356704605e-08
4848,2.7923686941998537e-08
4849,-6.324817286193805e-08
4850,2.7902731088600254e-08
4851,-6.319803245586771e-08
4852,2.7881799370532134e-08
4853,-6.314795225611676e-08
4854,2.786089174782832e-08
4855,-6.309793216602797e-08
4856,2.784000818322183e-08
4857,-6.30479720849539e-08
4858,2.7819148640572485e-08
4859,-6.299807191824297e-08
4860,2.779831308018277e-08
4861,-6.294823156999896e-08
4862,2.7777501470498846e-08
4863,-6.289845094222777e-08
4864,2.7756713768702926e-08
4865,-6.284872994516119e-08
4866,2.7735949939549682e-08
4867,-6.279906846861576e-08
4868,2.7715209951175033e-08
4869,-6.274946643160732e-08
4870,2.769449375319774e-08
4871,-6.269992373507274e-08
4872,2.7673801319353377e-08
4873,-6.26504402807064e-08
4874,2.7653132612748046e-08
4875,-6.260101597329773e-08
4876,2.7632487595246318e-08
4877,-6.255165071768682e-08
4878,2.76118662229803e-08
4879,-6.250234442748068e-08
4880,2.7591268471885673e-08
4881,-6.245309699584416e-08
4882,2.757069429534738e-08
4883,-6.2403908335319e-08
4884,2.7550143662944274e-08
4885,-6.235477835380082e-08
4886,2.7529616530569427e-08
4887,-6.230570695065118e-08
4888,2.7509112872474675e-08
4889,-6.2256694040259e-08
4890,2.7488632646969384e-08
4891,-6.220773952017965e-08
4892,2.7468175816377155e-08
4893,-6.215884330463496e-08
4894,2.7447742345289572e-08
4895,-6.211000529482709e-08
4896,2.742733220184954e-08
4897,-6.206122540341598e-08
4898,2.7406945341184998e-08
4899,-6.201250353279551e-08
4900,2.738658173709783e-08
4901,-6.19638395905405e-08
4902,2.7366241347234763e-08
4903,-6.191523348913997e-08
4904,2.734592413863068e-08
4905,-6.186668513197159e-08
4906,2.7325630075234003e-08
4907,-6.181819442638759e-08
4908,2.7305359124233357e-08
4909,-6.176976128332352e-08
4910,2.7285111244145466e-08
4911,-6.172138561037199e-08
4912,2.72648864031589e-08
4913,-6.167306731525321e-08
4914,2.7244684559800533e-08
4915,-6.162480630575284e-08
4916,2.7224505690540366e-08
4917,-6.157660249523276e-08
4918,2.7204349750200063e-08
4919,-6.152845578755897e-08
4920,2.7184216708944223e-08
4921,-6.148036609312437e-08
4922,2.716410652862399e-08
4923,-6.143233332638781e-08
4924,2.7144019172303043e-08
4925,-6.138435738779465e-08
4926,2.712395461215471e-08
4927,-6.13364381916528e-08
4928,2.7103912806804872e-08
4929,-6.128857565150518e-08
4930,2.7083893722900178e-08
4931,-6.124076967225653e-08
4932,2.706389732431873e-08
4933,-6.119302016983417e-08
4934,2.7043923578668927e-08
4935,-6.11453270467545e-08
4936,2.7023972452812645e-08
4937,-6.109769021940885e-08
4938,2.700404390886906e-08
4939,-6.105010959559963e-08
4940,2.698413791232078e-08
4941,-6.100258509188794e-08
4942,2.696425442821821e-08
4943,-6.095511661379965e-08
4944,2.6944393427767615e-08
4945,-6.090770407269204e-08
4946,2.6924554869697625e-08
4947,-6.08603473843427e-08
4948,2.6904738721771046e-08
4949,-6.081304645753421e-08
4950,2.6884944950858908e-08
4951,-6.076580120403619e-08
4952,2.6865173524775863e-08
4953,-6.0718611537062e-08
4954,2.6845424403444803e-08
4955,-6.067147736945076e-08
4956,2.6825697558672115e-08
4957,-6.062439860976997e-08
4958,2.6805992954116655e-08
4959,-6.057737517704252e-08
4960,2.6786310553694375e-08
4961,-6.05304069771103e-08
4962,2.6766650328003167e-08
4963,-6.048349393003937e-08
4964,2.6747012239973025e-08
4965,-6.043663594103117e-08
4966,2.6727396258638978e-08
4967,-6.038983292818203e-08
4968,2.6707802347090828e-08
4969,-6.034308480624078e-08
4970,2.6688230474880685e-08
4971,-6.0296391485367e-08
4972,2.6668680606305075e-08
4973,-6.024975288077177e-08
4974,2.664915270930686e-08
4975,-6.020316890932934e-08
4976,2.662964674702286e-08
4977,-6.015663947939591e-08
4978,2.6610162692618e-08
4979,-6.011016450718611e-08
4980,2.6590700507875906e-08
4981,-6.006374391177512e-08
4982,2.6571260160644127e-08
4983,-6.001737760183984e-08
4984,2.6551841616154325e-08
4985,-5.997106549492717e-08
4986,2.653244484671683e-08
4987,-5.992480750322181e-08
4988,2.651306981535889e-08
4989,-5.987860354752742e-08
4990,2.6493716488903477e-08
4991,-5.983245353807607e-08
4992,2.647438482866719e-08
4993,-5.978635739710967e-08
4994,2.6455074822858903e-08
4995,-5.974031502717497e-08
4996,2.6435786414304587e-08
4997,-5.969432635948847e-08
4998,2.641651958289136e-08
4999,-5.964839130169213e-08
5000,2.6397274293619888e-08
5001,-5.960250976845329e-08
5002,2.6378050511478002e-08
5003,-5.955668167973086e-08
5004,2.6358848207860978e-08
5005,-5.951090695175134e-08
5006,2.6339667348347897e-08
5007,-5.9465185499654644e-08
5008,2.6320507902374642e-08
5009,-5.941951724292468e-08
5010,2.6301369834085986e-08
5011,-5.937390209124617e-08
5012,2.6282253115270323e-08
5013,-5.9328339972152326e-08
5014,2.626315770933242e-08
5015,-5.92828307958445e-08
5016,2.6244083587580472e-08
5017,-5.9237374481037233e-08
5018,2.6225030717708663e-08
5019,-5.919197094865391e-08
5020,2.620599906627825e-08
5021,-5.9146620112241545e-08
5022,2.6186988604274206e-08
5023,-5.910132189144615e-08
5024,2.6167999294438634e-08
5025,-5.905607620451965e-08
5026,2.614903110837581e-08
5027,-5.9010882968067735e-08
5028,2.613008401370436e-08
5029,-5.8965742103820084e-08
5030,2.6111157980064483e-08
5031,-5.8920653527990166e-08
5032,2.609225297592706e-08
5033,-5.887561715982466e-08
5034,2.6073368966075566e-08
5035,-5.883063291837786e-08
5036,2.6054505923526976e-08
5037,-5.878570072151645e-08
5038,2.6035663814410728e-08
5039,-5.874082049115257e-08
5040,2.601684260541746e-08
5041,-5.86959921412479e-08
5042,2.599804227028199e-08
5043,-5.865121559966339e-08
5044,2.5979262772882576e-08
5045,-5.8606490778311437e-08
5046,2.596050408644512e-08
5047,-5.8561817599443195e-08
5048,2.5941766175713894e-08
5049,-5.851719599036185e-08
5050,2.5923049010889428e-08
5051,-5.8472625856444754e-08
5052,2.590435256085943e-08
5053,-5.8428107129269374e-08
5054,2.588567679746823e-08
5055,-5.8383639724585027e-08
5056,2.586702168697738e-08
5057,-5.833922356677965e-08
5058,2.5848387193387196e-08
5059,-5.829485857458576e-08
5060,2.5829773297315408e-08
5061,-5.825054466674441e-08
5062,2.581117995981104e-08
5063,-5.8206281768070424e-08
5064,2.5792607150612594e-08
5065,-5.816206979745361e-08
5066,2.5774054844407423e-08
5067,-5.811790867508668e-08
5068,2.575552300587391e-08
5069,-5.807379832737938e-08
5070,2.5737011604922636e-08
5071,-5.80297386715822e-08
5072,2.5718520609312882e-08
5073,-5.798572962848173e-08
5074,2.5700049997937615e-08
5075,-5.794177112496476e-08
5076,2.5681599731205727e-08
5077,-5.789786307888563e-08
5078,2.566316977752178e-08
5079,-5.785400541730804e-08
5080,2.564476011271635e-08
5081,-5.7810198055365676e-08
5082,2.5626370706746235e-08
5083,-5.7766440922484866e-08
5084,2.5608001522797983e-08
5085,-5.772273393929861e-08
5086,2.5589652534649272e-08
5087,-5.767907702758912e-08
5088,2.557132371273343e-08
5089,-5.7635470112645135e-08
5090,2.555301503185738e-08
5091,-5.7591913110100445e-08
5092,2.5534726455463597e-08
5093,-5.754840595422781e-08
5094,2.5516457954006692e-08
5095,-5.750494856338352e-08
5096,2.549820949936373e-08
5097,-5.746154085812868e-08
5098,2.5479981060923154e-08
5099,-5.7418182769740996e-08
5100,2.546177261201711e-08
5101,-5.737487421421685e-08
5102,2.5443584117437537e-08
5103,-5.733161512075399e-08
5104,2.5425415551906106e-08
5105,-5.728840541015512e-08
5106,2.5407266885948552e-08
5107,-5.724524501121522e-08
5108,2.5389138088910895e-08
5109,-5.7202133844417446e-08
5110,2.5371029132522502e-08
5111,-5.715907183385525e-08
5112,2.535293998519917e-08
5113,-5.7116058908933703e-08
5114,2.533487061627936e-08
5115,-5.707309498956096e-08
5116,2.5316821004047805e-08
5117,-5.703018000481308e-08
5118,2.529879111016108e-08
5119,-5.698731387435841e-08
5120,2.528078090362185e-08
5121,-5.694449653139633e-08
5122,2.526279037599562e-08
5123,-5.69017278992774e-08
5124,2.524481947747039e-08
5125,-5.6859007904536345e-08
5126,2.522686818518257e-08
5127,-5.681633646217288e-08
5128,2.5208936469819153e-08
5129,-5.677371351184185e-08
5130,2.5191024302380057e-08
5131,-5.673113897180046e-08
5132,2.5173131656087764e-08
5133,-5.6688612769383373e-08
5134,2.515525850239191e-08
5135,-5.664613483239464e-08
5136,2.5137404807844745e-08
5137,-5.6603705088514034e-08
5138,2.511957054595327e-08
5139,-5.656132346358431e-08
5140,2.5101755691267456e-08
5141,-5.6518989880349385e-08
5142,2.508396021501805e-08
5143,-5.647670427164963e-08
5144,2.5066184083461978e-08
5145,-5.6434466561409385e-08
5146,2.504842727220002e-08
5147,-5.639227667664553e-08
5148,2.5030689753479334e-08
5149,-5.635013454501426e-08
5150,2.5012971495598337e-08
5151,-5.630804009682117e-08
5152,2.4995272473658257e-08
5153,-5.6265993256963945e-08
5154,2.4977592658274728e-08
5155,-5.6223993948936565e-08
5156,2.495993202038976e-08
5157,-5.6182042109508e-08
5158,2.494229053156698e-08
5159,-5.614013766396426e-08
5160,2.4924668166363723e-08
5161,-5.6098280533256905e-08
5162,2.4907064894673998e-08
5163,-5.605647065485794e-08
5164,2.4889480691279665e-08
5165,-5.601470795296175e-08
5166,2.4871915522275567e-08
5167,-5.597299235662155e-08
5168,2.48543693658106e-08
5169,-5.5931323794761135e-08
5170,2.4836842190812705e-08
5171,-5.588970219721533e-08
5172,2.4819333971850474e-08
5173,-5.5848127490615435e-08
5174,2.480184467920464e-08
5175,-5.580659960711597e-08
5176,2.4784374283791595e-08
5177,-5.576511847183675e-08
5178,2.476692276242507e-08
5179,-5.572368401826888e-08
5180,2.474949008472034e-08
5181,-5.568229617526685e-08
5182,2.4732076222410504e-08
5183,-5.5640954870384044e-08
5184,2.4714681155102348e-08
5185,-5.559966003243933e-08
5186,2.469730483863065e-08
5187,-5.555841159574492e-08
5188,2.467994726334102e-08
5189,-5.551720948740283e-08
5190,2.4662608397432016e-08
5191,-5.547605363823038e-08
5192,2.4645288207580243e-08
5193,-5.543494397919626e-08
5194,2.4627986670183515e-08
5195,-5.539388043879883e-08
5196,2.4610703760966392e-08
5197,-5.535286295195435e-08
5198,2.4593439447571208e-08
5199,-5.531189144060712e-08
5200,2.4576193708327643e-08
5201,-5.5270965845585346e-08
5202,2.455896650980271e-08
5203,-5.523008609258163e-08
5204,2.454175782944236e-08
5205,-5.5189252115222997e-08
5206,2.4524567641855154e-08
5207,-5.514846383999686e-08
5208,2.450739591655902e-08
5209,-5.510772120204326e-08
5210,2.4490242629162717e-08
5211,-5.5067024133434345e-08
5212,2.4473107748891684e-08
5213,-5.502637256585245e-08
5214,2.445599125553438e-08
5215,-5.4985766426150956e-08
5216,2.4438893118904457e-08
5217,-5.4945205652064706e-08
5218,2.442181330794402e-08
5219,-5.4904690174165275e-08
5220,2.440475180724728e-08
5221,-5.486421992338973e-08
5222,2.438770857520224e-08
5223,-5.482379483284314e-08
5224,2.4370683598908094e-08
5225,-5.47834148318481e-08
5226,2.4353676846234033e-08
5227,-5.474307985789353e-08
5228,2.4336688290413062e-08
5229,-5.470278984135061e-08
5230,2.4319717905617777e-08
5231,-5.466254471432893e-08
5232,2.4302765669635698e-08
5233,-5.4622344408958526e-08
5234,2.4285831549214623e-08
5235,-5.45821888608535e-08
5236,2.4268915521737964e-08
5237,-5.45420780025683e-08
5238,2.425201756114909e-08
5239,-5.450201176526105e-08
5240,2.4235137641396355e-08
5241,-5.446199008270803e-08
5242,2.4218275735896984e-08
5243,-5.442201289274251e-08
5244,2.420143181872719e-08
5245,-5.438208012426956e-08
5246,2.418460586122848e-08
5247,-5.434219171409396e-08
5248,2.416779784448125e-08
5249,-5.4302347590930623e-08
5250,2.4151007738754963e-08
5251,-5.4262547694934323e-08
5252,2.413423551713164e-08
5253,-5.4222791958446994e-08
5254,2.4117481155622774e-08
5255,-5.418308031072034e-08
5256,2.4100744627511723e-08
5257,-5.4143412693178335e-08
5258,2.408402590578807e-08
5259,-5.410378903904691e-08
5260,2.4067324965833408e-08
5261,-5.406420927928187e-08
5262,2.4050641786186947e-08
5263,-5.402467335169922e-08
5264,2.403397633330557e-08
5265,-5.3985181190784846e-08
5266,2.4017328587822573e-08
5267,-5.3945732730701064e-08
5268,2.4000698522894767e-08
5269,-5.3906327906096463e-08
5270,2.3984086112602104e-08
5271,-5.386696665334637e-08
5272,2.3967491335071106e-08
5273,-5.382764890726692e-08
5274,2.3950914157557945e-08
5275,-5.378837460529371e-08
5276,2.3934354562352312e-08
5277,-5.374914367915684e-08
5278,2.3917812516732353e-08
5279,-5.3709956067057754e-08
5280,2.3901288004262894e-08
5281,-5.367081170512578e-08
5282,2.3884780993589004e-08
5283,-5.363171052841051e-08
5284,2.3868291461727294e-08
5285,-5.3592652472510425e-08
5286,2.385181938128967e-08
5287,-5.355363747634129e-08
5288,2.383536473118377e-08
5289,-5.351466547024492e-08
5290,2.3818927485004765e-08
5291,-5.3475736400383266e-08
5292,2.380250761696339e-08
5293,-5.343685019218275e-08
5294,2.3786105104200315e-08
5295,-5.339800678988538e-08
5296,2.3769719919573723e-08
5297,-5.335920612896708e-08
5298,2.3753352038786017e-08
5299,-5.332044814307947e-08
5300,2.3737001437571552e-08
5301,-5.3281732774020806e-08
5302,2.3720668093259543e-08
5303,-5.3243059951666396e-08
5304,2.370435197745085e-08
5305,-5.320442962351859e-08
5306,2.3688053066251377e-08
5307,-5.3165841719132534e-08
5308,2.3671771338787826e-08
5309,-5.3127296178906744e-08
5310,2.365550676919015e-08
5311,-5.308879293968281e-08
5312,2.363925932685606e-08
5313,-5.305033193780778e-08
5314,2.3623028998551046e-08
5315,-5.3011913116854787e-08
5316,2.3606815749550683e-08
5317,-5.2973536406000255e-08
5318,2.3590619563726943e-08
5319,-5.293520175016222e-08
5320,2.3574440406424316e-08
5321,-5.2896909085888374e-08
5322,2.355827826700523e-08
5323,-5.2858658348522017e-08
5324,2.3542133111455966e-08
5325,-5.282044948088532e-08
5326,2.3526004918857887e-08
5327,-5.27822824177773e-08
5328,2.3509893665312572e-08
5329,-5.2744157098442996e-08
5330,2.349379932298445e-08
5331,-5.2706073465059776e-08
5332,2.3477721871420452e-08
5333,-5.2668031452037005e-08
5334,2.346166129205313e-08
5335,-5.2630031001802965e-08
5336,2.3445617548085024e-08
5337,-5.259207205114926e-08
5338,2.342959062805296e-08
5339,-5.2554154541131966e-08
5340,2.3413580497968134e-08
5341,-5.2516278408611573e-08
5342,2.339758714471172e-08
5343,-5.247844359170125e-08
5344,2.3381610533020895e-08
5345,-5.244065003693258e-08
5346,2.3365650648833332e-08
5347,-5.240289768110649e-08
5348,2.3349707462852885e-08
5349,-5.236518645767335e-08
5350,2.3333780955409607e-08
5351,-5.2327516312433114e-08
5352,2.3317871095934044e-08
5353,-5.228988718609882e-08
5354,2.3301977869818324e-08
5355,-5.2252299014704713e-08
5356,2.3286101247836374e-08
5357,-5.221475173902264e-08
5358,2.3270241207926197e-08
5359,-5.217724530452801e-08
5360,2.325439772857644e-08
5361,-5.213977964676624e-08
5362,2.3238570782763203e-08
5363,-5.2102354705963547e-08
5364,2.3222760350476308e-08
5365,-5.206497042841646e-08
5366,2.320696640289613e-08
5367,-5.2027626746092005e-08
5368,2.319118892572815e-08
5369,-5.1990323605423395e-08
5370,2.3175427889916523e-08
5371,-5.195306094654997e-08
5372,2.3159683272404037e-08
5373,-5.1915838711069655e-08
5374,2.3143955053503816e-08
5375,-5.18786568408268e-08
5376,2.312824320620329e-08
5377,-5.184151526828253e-08
5378,2.311254770645786e-08
5379,-5.18044139530731e-08
5380,2.3096868532759434e-08
5381,-5.176735281863772e-08
5382,2.308120566742947e-08
5383,-5.1730331814304385e-08
5384,2.3065559083193526e-08
5385,-5.1693350882016894e-08
5386,2.3049928754759436e-08
5387,-5.165640996444356e-08
5388,2.303431466262606e-08
5389,-5.16195089996977e-08
5390,2.301871678139361e-08
5391,-5.158264793326212e-08
5392,2.3003135091668458e-08
5393,-5.154582670525331e-08
5394,2.2987569569796204e-08
5395,-5.1509045256911955e-08
5396,2.2972020189783355e-08
5397,-5.147230353361668e-08
5398,2.2956486935523694e-08
5399,-5.143560147526529e-08
5400,2.2940969778218945e-08
5401,-5.139893902736963e-08
5402,2.292546869811115e-08
5403,-5.136231613102141e-08
5404,2.290998367070859e-08
5405,-5.132573272627528e-08
5406,2.289451467784269e-08
5407,-5.128918876083615e-08
5408,2.2879061690765174e-08
5409,-5.125268417447374e-08
5410,2.2863624692934038e-08
5411,-5.121621891106371e-08
5412,2.2848203658502527e-08
5413,-5.117979291280377e-08
5414,2.2832798569094926e-08
5415,-5.1143406123115736e-08
5416,2.281740939586971e-08
5417,-5.110705848911111e-08
5418,2.2802036121778992e-08
5419,-5.1070749949361996e-08
5420,2.27866787206905e-08
5421,-5.103448044953118e-08
5422,2.277133717646322e-08
5423,-5.099824992948212e-08
5424,2.275601146327792e-08
5425,-5.096205834489563e-08
5426,2.274070155793855e-08
5427,-5.092590562396663e-08
5428,2.2725407440838662e-08
5429,-5.0889791721378346e-08
5430,2.2710129087203085e-08
5431,-5.085371657914805e-08
5432,2.2694866474414395e-08
5433,-5.081768013654004e-08
5434,2.267961958980715e-08
5435,-5.07816823420628e-08
5436,2.2664388398597917e-08
5437,-5.074572314098921e-08
5438,2.2649172888633483e-08
5439,-5.070980247478134e-08
5440,2.2633973032559484e-08
5441,-5.0673920292245884e-08
5442,2.261878880747599e-08
5443,-5.063807653493849e-08
5444,2.260362019885121e-08
5445,-5.060227114820253e-08
5446,2.258846717873055e-08
5447,-5.056650407617123e-08
5448,2.2573329728131037e-08
5449,-5.053077526429703e-08
5450,2.255820782299646e-08
5451,-5.0495084658726224e-08
5452,2.254310144528327e-08
5453,-5.0459432202967604e-08
5454,2.2528010571018435e-08
5455,-5.042381784163692e-08
5456,2.251293517887199e-08
5457,-5.038824152339852e-08
5458,2.2497875249281158e-08
5459,-5.035270319374783e-08
5460,2.2482830756421425e-08
5461,-5.0317202795201074e-08
5462,2.2467801682363207e-08
5463,-5.02817402751533e-08
5464,2.2452788007209284e-08
5465,-5.024631557699198e-08
5466,2.2437789708242987e-08
5467,-5.0210928649206797e-08
5468,2.2422806761249258e-08
5469,-5.017557943887483e-08
5470,2.2407839147273132e-08
5471,-5.0140267887456007e-08
5472,2.239288684529099e-08
5473,-5.010499394628205e-08
5474,2.2377949836015263e-08
5475,-5.0069757557376164e-08
5476,2.23630280946226e-08
5477,-5.0034558670692046e-08
5478,2.234812159939038e-08
5479,-4.999939723058679e-08
5480,2.2333230334826753e-08
5481,-4.996427318201669e-08
5482,2.231835427250182e-08
5483,-4.9929186478696385e-08
5484,2.2303493400579102e-08
5485,-4.9894137056389204e-08
5486,2.2288647692888464e-08
5487,-4.9859124872324196e-08
5488,2.227381712352296e-08
5489,-4.982414986543264e-08
5490,2.225900167938006e-08
5491,-4.9789211988535606e-08
5492,2.2244201337353587e-08
5493,-4.975431118517472e-08
5494,2.222941607776923e-08
5495,-4.9719447403896686e-08
5496,2.2214645877721494e-08
5497,-4.968462059301016e-08
5498,2.219989071250654e-08
5499,-4.964983069902273e-08
5500,2.2185150571242402e-08
5501,-4.961507766690879e-08
5502,2.2170425427461416e-08
5503,-4.9580361445924886e-08
5504,2.2155715262857523e-08
5505,-4.9545681987585505e-08
5506,2.2141020048942235e-08
5507,-4.9511039236996287e-08
5508,2.2126339773371794e-08
5509,-4.9476433139985934e-08
5510,2.2111674416950024e-08
5511,-4.9441863645744745e-08
5512,2.2097023951184913e-08
5513,-4.940733070506743e-08
5514,2.208238836251113e-08
5515,-4.937283425941368e-08
5516,2.2067767632532836e-08
5517,-4.9338374262495426e-08
5518,2.2053161728191598e-08
5519,-4.930395066386716e-08
5520,2.2038570641809876e-08
5521,-4.9269563408287774e-08
5522,2.2023994351318522e-08
5523,-4.923521244326431e-08
5524,2.2009432831052867e-08
5525,-4.920089772200438e-08
5526,2.199488606212527e-08
5527,-4.916661919020843e-08
5528,2.1980354027900957e-08
5529,-4.9132376799288374e-08
5530,2.1965836708120494e-08
5531,-4.90981704934337e-08
5532,2.1951334076770014e-08
5533,-4.906400022478524e-08
5534,2.1936846120881207e-08
5535,-4.9029865942385256e-08
5536,2.1922372814568893e-08
5537,-4.8995767593569964e-08
5538,2.1907914140551733e-08
5539,-4.896170513215565e-08
5540,2.1893470081151302e-08
5541,-4.8927678501393725e-08
5542,2.187904061450137e-08
5543,-4.8893687652720986e-08
5544,2.1864625716675136e-08
5545,-4.885973253966772e-08
5546,2.1850225374408706e-08
5547,-4.882581311029404e-08
5548,2.183583955887904e-08
5549,-4.879192930479929e-08
5550,2.182146826249654e-08
5551,-4.875808108709714e-08
5552,2.1807111458219394e-08
5553,-4.872426839888113e-08
5554,2.1792769125028215e-08
5555,-4.869049119165626e-08
5556,2.1778441246440027e-08
5557,-4.865674941767124e-08
5558,2.176412780208122e-08
5559,-4.86230430230664e-08
5560,2.1749828770147622e-08
5561,-4.8589371961645824e-08
5562,2.1735544131612175e-08
5563,-4.855573618103047e-08
5564,2.172127387207433e-08
5565,-4.8522135632946914e-08
5566,2.1707017968877226e-08
5567,-4.848857026822785e-08
5568,2.169277639553888e-08
5569,-4.8455040036845204e-08
5570,2.1678549141167408e-08
5571,-4.842154489016102e-08
5572,2.1664336184889974e-08
5573,-4.838808477709424e-08
5574,2.165013750533276e-08
5575,-4.8354659653066914e-08
5576,2.16359530800432e-08
5577,-4.832126946306355e-08
5578,2.162178290160459e-08
5579,-4.8287914157796846e-08
5580,2.1607626936325894e-08
5581,-4.8254593694927446e-08
5582,2.159348517323608e-08
5583,-4.8221308021412647e-08
5584,2.1579357593702822e-08
5585,-4.818805708824043e-08
5586,2.1565244168755185e-08
5587,-4.8154840849374e-08
5588,2.155114489391925e-08
5589,-4.812165925335057e-08
5590,2.153705973826516e-08
5591,-4.8088512252769684e-08
5592,2.1522988687433358e-08
5593,-4.805539979868963e-08
5594,2.1508931720293385e-08
5595,-4.802232184450064e-08
5596,2.1494888821681574e-08
5597,-4.798927833815413e-08
5598,2.1480859967619397e-08
5599,-4.795626923473549e-08
5600,2.1466845147753006e-08
5601,-4.7923294486085904e-08
5602,2.145284432844145e-08
5603,-4.789035404951416e-08
5604,2.1438857503187474e-08
5605,-4.785744786481621e-08
5606,2.142488465173893e-08
5607,-4.7824575890940085e-08
5608,2.141092575028347e-08
5609,-4.779173808310478e-08
5610,2.139698077860856e-08
5611,-4.775893438882324e-08
5612,2.138304972950049e-08
5613,-4.7726164762045426e-08
5614,2.1369132572076603e-08
5615,-4.769342915554832e-08
5616,2.135522929129465e-08
5617,-4.7660727523150135e-08
5618,2.134133986889762e-08
5619,-4.7628059814702544e-08
5620,2.1327464288813527e-08
5621,-4.759542598374494e-08
5622,2.131360253074428e-08
5623,-4.7562825985766734e-08
5624,2.129975457336911e-08
5625,-4.753025977394618e-08
5626,2.1285920396775515e-08
5627,-4.749772729772002e-08
5628,2.127209998880667e-08
5629,-4.746522851006571e-08
5630,2.1258293329244104e-08
5631,-4.7432763364303496e-08
5632,2.1244500396645173e-08
5633,-4.7400331819022055e-08
5634,2.1230721176363655e-08
5635,-4.7367933822313336e-08
5636,2.1216955643959815e-08
5637,-4.7335569331128584e-08
5638,2.120320378720625e-08
5639,-4.730323829569399e-08
5640,2.118946558493591e-08
5641,-4.727094066824928e-08
5642,2.117574101713274e-08
5643,-4.7238676408521866e-08
5644,2.11620300722417e-08
5645,-4.720644546493663e-08
5646,2.1148332724626646e-08
5647,-4.7174247794199716e-08
5648,2.1134648959327335e-08
5649,-4.714208334811929e-08
5650,2.1120978756930424e-08
5651,-4.710995208333343e-08
5652,2.1107322098895608e-08
5653,-4.707785395229719e-08
5654,2.1093678969937302e-08
5655,-4.704578890644231e-08
5656,2.1080049350338177e-08
5657,-4.701375690506389e-08
5658,2.1066433221958383e-08
5659,-4.698175790111919e-08
5660,2.105283056612935e-08
5661,-4.694979184688764e-08
5662,2.1039241364159602e-08
5663,-4.691785869850055e-08
5664,2.1025665603501884e-08
5665,-4.688595840926425e-08
5666,2.10121032566858e-08
5667,-4.685409093545514e-08
5668,2.09985543121056e-08
5669,-4.6822256231762206e-08
5670,2.0985018751298125e-08
5671,-4.679045425155934e-08
5672,2.0971496556114226e-08
5673,-4.6758684948575827e-08
5674,2.0957987709878842e-08
5675,-4.672694828123708e-08
5676,2.0944492192731048e-08
5677,-4.669524420347339e-08
5678,2.093100998504157e-08
5679,-4.666357266904786e-08
5680,2.0917541074165823e-08
5681,-4.663193363409704e-08
5682,2.0904085439957354e-08
5683,-4.660032705235028e-08
5684,2.0890643065147035e-08
5685,-4.656875288011512e-08
5686,2.087721392900274e-08
5687,-4.653721107408349e-08
5688,2.0863798018484525e-08
5689,-4.6505701589474594e-08
5690,2.085039531094848e-08
5691,-4.647422438035747e-08
5692,2.0837005796633562e-08
5693,-4.644277940176355e-08
5694,2.0823629448925708e-08
5695,-4.64113666137434e-08
5696,2.0810266255216153e-08
5697,-4.6379985968648615e-08
5698,2.0796916197309854e-08
5699,-4.634863741901727e-08
5700,2.0783579260695427e-08
5701,-4.631732092877175e-08
5702,2.0770255421218124e-08
5703,-4.6286036447082624e-08
5704,2.075694466772577e-08
5705,-4.62547839364558e-08
5706,2.0743646976797915e-08
5707,-4.6223563343976335e-08
5708,2.073036234126592e-08
5709,-4.619237463538236e-08
5710,2.0717090733466682e-08
5711,-4.616121776071094e-08
5712,2.070383213808398e-08
5713,-4.613009268099852e-08
5714,2.069058654278949e-08
5715,-4.609899934740987e-08
5716,2.0677353925982007e-08
5717,-4.606793771944917e-08
5718,2.0664134272143787e-08
5719,-4.603690775485669e-08
5720,2.065092756470271e-08
5721,-4.600590941062965e-08
5722,2.0637733781724467e-08
5723,-4.597494263819316e-08
5724,2.062455291629255e-08
5725,-4.59440073999391e-08
5726,2.0611384939919277e-08
5727,-4.591310365391375e-08
5728,2.0598229842409144e-08
5729,-4.588223134988937e-08
5730,2.0585087606935695e-08
5731,-4.5851390450090766e-08
5732,2.057195820880376e-08
5733,-4.582058091218016e-08
5734,2.0558841642293855e-08
5735,-4.57898026922005e-08
5736,2.054573788137471e-08
5737,-4.575905574559678e-08
5738,2.0532646915962697e-08
5739,-4.572834003331571e-08
5740,2.051956872317695e-08
5741,-4.5697655509159805e-08
5742,2.0506503292291188e-08
5743,-4.566700213259857e-08
5744,2.049345059982052e-08
5745,-4.563637986086532e-08
5746,2.0480410634557317e-08
5747,-4.5605788651784776e-08
5748,2.0467383376210405e-08
5749,-4.557522846339445e-08
5750,2.0454368809411156e-08
5751,-4.554469925339978e-08
5752,2.044136691773659e-08
5753,-4.5514200979110163e-08
5754,2.0428377682921373e-08
5755,-4.5483733598964754e-08
5756,2.041540109094234e-08
5757,-4.54532970700933e-08
5758,2.0402437121898093e-08
5759,-4.542289134943384e-08
5760,2.0389485764311763e-08
5761,-4.539251639903881e-08
5762,2.0376546995600252e-08
5763,-4.5362172176268974e-08
5764,2.0363620801283193e-08
5765,-4.533185863564452e-08
5766,2.035070716821069e-08
5767,-4.5301575740711616e-08
5768,2.033780607531433e-08
5769,-4.527132344411938e-08
5770,2.0324917508048474e-08
5771,-4.5241101708685326e-08
5772,2.031204144912036e-08
5773,-4.521091049225103e-08
5774,2.0299177884105216e-08
5775,-4.518074975262204e-08
5776,2.0286326797618073e-08
5777,-4.515061944883616e-08
5778,2.0273488169229936e-08
5779,-4.512051954160918e-08
5780,2.0260661982711833e-08
5781,-4.5090449985340176e-08
5782,2.024784822445898e-08
5783,-4.5060410740454053e-08
5784,2.0235046879150065e-08
5785,-4.5030401770876095e-08
5786,2.022225792559033e-08
5787,-4.5000423029780664e-08
5788,2.0209481353632262e-08
5789,-4.497047447753619e-08
5790,2.0196717139990235e-08
5791,-4.494055607563802e-08
5792,2.0183965278297574e-08
5793,-4.4910667780837733e-08
5794,2.017122574265085e-08
5795,-4.488080955432505e-08
5796,2.0158498522606624e-08
5797,-4.4850981354923745e-08
5798,2.0145783598552547e-08
5799,-4.482118314122951e-08
5800,2.0133080959605057e-08
5801,-4.479141487428667e-08
5802,2.0120390583966142e-08
5803,-4.476167651321481e-08
5804,2.0107712459248732e-08
5805,-4.473196801614481e-08
5806,2.0095046567643567e-08
5807,-4.4702289344442866e-08
5808,2.0082392893296335e-08
5809,-4.4672640459666215e-08
5810,2.006975142299952e-08
5811,-4.464302131595123e-08
5812,2.0057122136570594e-08
5813,-4.4613431880208256e-08
5814,2.0044505022078674e-08
5815,-4.458387210697783e-08
5816,2.0031900060565746e-08
5817,-4.455434195916946e-08
5818,2.0019307239617515e-08
5819,-4.452484139592384e-08
5820,2.0006726538903603e-08
5821,-4.449537038128865e-08
5822,1.9994157946218693e-08
5823,-4.446592886776043e-08
5824,1.9981601446264005e-08
5825,-4.443651682007651e-08
5826,1.9969057019939e-08
5827,-4.440713420104169e-08
5828,1.995652465154436e-08
5829,-4.437778096852243e-08
5830,1.994400432895634e-08
5831,-4.4348457083963714e-08
5832,1.9931496035564605e-08
5833,-4.431916250667953e-08
5834,1.9918999753936182e-08
5835,-4.4289897198558166e-08
5836,1.9906515470079676e-08
5837,-4.426066111800703e-08
5838,1.9894043168837707e-08
5839,-4.42314542297299e-08
5840,1.9881582831562008e-08
5841,-4.4202276490371424e-08
5842,1.9869134446410484e-08
5843,-4.417312786712499e-08
5844,1.9856697994250228e-08
5845,-4.414400831241813e-08
5846,1.984427346738517e-08
5847,-4.411491779713028e-08
5848,1.9831860838737937e-08
5849,-4.408585627349252e-08
5850,1.981946010146036e-08
5851,-4.405682370684208e-08
5852,1.980707123482613e-08
5853,-4.40278200587183e-08
5854,1.979469423218701e-08
5855,-4.399884528997294e-08
5856,1.9782329066945736e-08
5857,-4.396989936403129e-08
5858,1.976997572901164e-08
5859,-4.394098223531786e-08
5860,1.9757634206679275e-08
5861,-4.3912093873093156e-08
5862,1.9745304483141174e-08
5863,-4.3883234235094774e-08
5864,1.973298653275444e-08
5865,-4.3854403288467826e-08
5866,1.9720680354051006e-08
5867,-4.382560098801586e-08
5868,1.970838592847918e-08
5869,-4.379682729325784e-08
5870,1.9696103236190372e-08
5871,-4.376808217697239e-08
5872,1.9683832262270318e-08
5873,-4.3739365593099933e-08
5874,1.967157299973949e-08
5875,-4.371067750671921e-08
5876,1.9659325421781117e-08
5877,-4.368201787759837e-08
5878,1.9647089525455535e-08
5879,-4.365338667012919e-08
5880,1.963486528515707e-08
5881,-4.3624783842866765e-08
5882,1.962265269245772e-08
5883,-4.359620936392237e-08
5884,1.96104517290534e-08
5885,-4.356766319074061e-08
5886,1.9598262382552682e-08
5887,-4.353914528760559e-08
5888,1.958608463795112e-08
5889,-4.351065561840359e-08
5890,1.9573918477965185e-08
5891,-4.348219413669815e-08
5892,1.956176388730394e-08
5893,-4.3453760818563895e-08
5894,1.9549620852996636e-08
5895,-4.342535561612293e-08
5896,1.9537489361710043e-08
5897,-4.339697850006525e-08
5898,1.952536939439008e-08
5899,-4.3368629427641485e-08
5900,1.9513260939610374e-08
5901,-4.33403083630141e-08
5902,1.950116398187346e-08
5903,-4.3312015270390035e-08
5904,1.948907850316347e-08
5905,-4.328375011081989e-08
5906,1.9477004498311595e-08
5907,-4.325551284694145e-08
5908,1.9464941939012275e-08
5909,-4.322730344235751e-08
5910,1.9452890820559657e-08
5911,-4.3199121865228556e-08
5912,1.9440851123855746e-08
5913,-4.317096807079609e-08
5914,1.94288228399068e-08
5915,-4.3142842024695524e-08
5916,1.9416805946136022e-08
5917,-4.3114743693956266e-08
5918,1.9404800429126826e-08
5919,-4.3086673041096635e-08
5920,1.9392806282860222e-08
5921,-4.305863001885969e-08
5922,1.938082348372795e-08
5923,-4.3030614609688194e-08
5924,1.9368852020307627e-08
5925,-4.300262676448567e-08
5926,1.9356891878733894e-08
5927,-4.297466644610119e-08
5928,1.9344943044637188e-08
5929,-4.294673362355189e-08
5930,1.9333005502542034e-08
5931,-4.291882825876402e-08
5932,1.9321079237213145e-08
5933,-4.2890950316215664e-08
5934,1.9309164232297115e-08
5935,-4.2863099755684805e-08
5936,1.9297260487530748e-08
5937,-4.2835276544247456e-08
5938,1.928536796621474e-08
5939,-4.2807480650359224e-08
5940,1.9273486667701854e-08
5941,-4.2779712031830986e-08
5942,1.9261616578938897e-08
5943,-4.27519706507413e-08
5944,1.9249757679475264e-08
5945,-4.272425647990103e-08
5946,1.923790995569193e-08
5947,-4.2696569477449364e-08
5948,1.9226073398683036e-08
5949,-4.266890960465587e-08
5950,1.9214247990068468e-08
5951,-4.264127683507728e-08
5952,1.9202433716630625e-08
5953,-4.2613671125790915e-08
5954,1.9190630560991503e-08
5955,-4.2586092444024006e-08
5956,1.9178838518407084e-08
5957,-4.25585407499022e-08
5958,1.91670575615239e-08
5959,-4.253101601686106e-08
5960,1.915528768478283e-08
5961,-4.250351820256892e-08
5962,1.9143528876130062e-08
5963,-4.247604727115264e-08
5964,1.9131781113956254e-08
5965,-4.244860319265637e-08
5966,1.9120044387415896e-08
5967,-4.242118592998127e-08
5968,1.9108318684903873e-08
5969,-4.239379544321706e-08
5970,1.9096603992614066e-08
5971,-4.236643170301532e-08
5972,1.908490029035161e-08
5973,-4.233909467212432e-08
5974,1.9073207569840186e-08
5975,-4.2311784317022687e-08
5976,1.9061525813410818e-08
5977,-4.228450059742454e-08
5978,1.9049855018159075e-08
5979,-4.225724348472801e-08
5980,1.9038195153499953e-08
5981,-4.223001294340644e-08
5982,1.902654621505325e-08
5983,-4.2202808938581025e-08
5984,1.9014908187560003e-08
5985,-4.217563142641394e-08
5986,1.9003281059382795e-08
5987,-4.21484803885895e-08
5988,1.8991664810754573e-08
5989,-4.212135577875332e-08
5990,1.8980059433445176e-08
5991,-4.209425756383914e-08
5992,1.8968464915689346e-08
5993,-4.206718571093042e-08
5994,1.8956881236145305e-08
5995,-4.204014019000327e-08
5996,1.8945308382990203e-08
5997,-4.201312095989005e-08
5998,1.893374634916168e-08
5999,-4.198612798901989e-08
6000,1.8922195114009108e-08
6001,-4.1959161243086154e-08
6002,1.891065466491726e-08
6003,-4.1932220689599974e-08
6004,1.8899124991862766e-08
6005,-4.1905306289421386e-08
6006,1.8887606078331966e-08
6007,-4.18784180140835e-08
6008,1.8876097910773567e-08
6009,-4.185155582736395e-08
6010,1.886460047771567e-08
6011,-4.182471969335546e-08
6012,1.885311376327141e-08
6013,-4.179790958330875e-08
6014,1.8841637752559526e-08
6015,-4.177112545346894e-08
6016,1.8830172440568298e-08
6017,-4.174436728194843e-08
6018,1.881871780095628e-08
6019,-4.171763503306452e-08
6020,1.880727383175647e-08
6021,-4.1690928660742526e-08
6022,1.8795840512416106e-08
6023,-4.166424814542195e-08
6024,1.8784417831783286e-08
6025,-4.163759344908425e-08
6026,1.877300577677224e-08
6027,-4.16109645359288e-08
6028,1.8761604334905037e-08
6029,-4.158436137537222e-08
6030,1.875021349190716e-08
6031,-4.1557783931106275e-08
6032,1.8738833233574612e-08
6033,-4.153123217398598e-08
6034,1.8727463546273873e-08
6035,-4.150470606496995e-08
6036,1.871610441977824e-08
6037,-4.147820557657029e-08
6038,1.8704755838317828e-08
6039,-4.1451730669047555e-08
6040,1.8693417789792096e-08
6041,-4.1425281318570424e-08
6042,1.8682090257463212e-08
6043,-4.139885748463221e-08
6044,1.8670773235498717e-08
6045,-4.13724591351854e-08
6046,1.865946670419913e-08
6047,-4.1346086237433856e-08
6048,1.8648170651852433e-08
6049,-4.131973876310696e-08
6050,1.863688506537147e-08
6051,-4.1293416671727605e-08
6052,1.862560993545438e-08
6053,-4.126711993582484e-08
6054,1.8614345244190756e-08
6055,-4.124084852190229e-08
6056,1.8603090979570757e-08
6057,-4.1214602394506853e-08
6058,1.8591847130673215e-08
6059,-4.118838152494209e-08
6060,1.8580613682099643e-08
6061,-4.116218587762688e-08
6062,1.8569390621368035e-08
6063,-4.113601542130032e-08
6064,1.855817793554074e-08
6065,-4.1109870122453264e-08
6066,1.854697561325169e-08
6067,-4.1083749949439113e-08
6068,1.8535783637836292e-08
6069,-4.10576548701456e-08
6070,1.8524602003134436e-08
6071,-4.103158485358515e-08
6072,1.8513430690487898e-08
6073,-4.100553986198463e-08
6074,1.8502269686639634e-08
6075,-4.0979519868351214e-08
6076,1.8491118979907004e-08
6077,-4.09535248395444e-08
6078,1.8479978563378134e-08
6079,-4.0927554742620974e-08
6080,1.846884841218753e-08
6081,-4.090160954513406e-08
6082,1.8457728524876795e-08
6083,-4.0875689215956276e-08
6084,1.844661887997791e-08
6085,-4.0849793723194516e-08
6086,1.843551947112989e-08
6087,-4.0823923035416453e-08
6088,1.84244302845038e-08
6089,-4.0798077117996197e-08
6090,1.8413351306432916e-08
6091,-4.0772255940548695e-08
6092,1.8402282523144306e-08
6093,-4.074645947227444e-08
6094,1.8391223921338824e-08
6095,-4.072068768125097e-08
6096,1.838017549224061e-08
6097,-4.069494053502073e-08
6098,1.8369137217618727e-08
6099,-4.0669218003815634e-08
6100,1.8358109089377374e-08
6101,-4.0643520051715235e-08
6102,1.8347091093527113e-08
6103,-4.0617846653392465e-08
6104,1.8336083219996244e-08
6105,-4.059219776944517e-08
6106,1.83250854507217e-08
6107,-4.056657337897487e-08
6108,1.8314097778822303e-08
6109,-4.054097344227174e-08
6110,1.8303120185249845e-08
6111,-4.051539792879211e-08
6112,1.8292152663200786e-08
6113,-4.048984681084742e-08
6114,1.8281195198111076e-08
6115,-4.0464320055459165e-08
6116,1.8270247779842413e-08
6117,-4.0438817628374886e-08
6118,1.8259310392194235e-08
6119,-4.04133395043377e-08
6120,1.8248383023807732e-08
6121,-4.038788564895834e-08
6122,1.8237465664589756e-08
6123,-4.036245603132735e-08
6124,1.8226558299163593e-08
6125,-4.033705061939613e-08
6126,1.821566091596653e-08
6127,-4.031166938656804e-08
6128,1.8204773506328787e-08
6129,-4.02863122948728e-08
6130,1.8193896050807412e-08
6131,-4.026097932189602e-08
6132,1.818302854449229e-08
6133,-4.023567043001962e-08
6134,1.8172170967634034e-08
6135,-4.021038559105281e-08
6136,1.816132331586392e-08
6137,-4.0185124776181743e-08
6138,1.8150485567282502e-08
6139,-4.015988795169423e-08
6140,1.8139657721691575e-08
6141,-4.0134675090814724e-08
6142,1.812883975340411e-08
6143,-4.010948615493177e-08
6144,1.8118031653146534e-08
6145,-4.008432112672739e-08
6146,1.810723343829811e-08
6147,-4.0059179960061476e-08
6148,1.809644505388511e-08
6149,-4.00340626381653e-08
6150,1.8085666504729185e-08
6151,-4.0008969122592936e-08
6152,1.8074897782529133e-08
6153,-3.9983899386975135e-08
6154,1.8064138870151434e-08
6155,-3.995885339914746e-08
6156,1.80533897586438e-08
6157,-3.993383113235962e-08
6158,1.8042650432782156e-08
6159,-3.9908832548836014e-08
6160,1.8031920883663466e-08
6161,-3.9883857625930374e-08
6162,1.802120109666647e-08
6163,-3.9858906330625536e-08
6164,1.801049106080861e-08
6165,-3.983397863470092e-08
6166,1.7999790766440153e-08
6167,-3.980907450508943e-08
6168,1.7989100198854043e-08
6169,-3.978419391408431e-08
6170,1.797841934475966e-08
6171,-3.9759336832970175e-08
6172,1.7967748195971553e-08
6173,-3.97345032289759e-08
6174,1.7957086740206632e-08
6175,-3.9709693072597316e-08
6176,1.7946434964611245e-08
6177,-3.968490633618115e-08
6178,1.7935792851791746e-08
6179,-3.9660142988256075e-08
6180,1.7925160398092123e-08
6181,-3.963540300440044e-08
6182,1.7914537589485628e-08
6183,-3.961068634573031e-08
6184,1.7903924411023977e-08
6185,-3.958599299018588e-08
6186,1.7893320854867714e-08
6187,-3.9561322904425044e-08
6188,1.7882726905155032e-08
6189,-3.953667606203276e-08
6190,1.7872142556847114e-08
6191,-3.951205242894908e-08
6192,1.7861567788552776e-08
6193,-3.9487451983934935e-08
6194,1.7851002596113138e-08
6195,-3.946287468732295e-08
6196,1.7840446967241692e-08
6197,-3.9438320520342386e-08
6198,1.7829900885594304e-08
6199,-3.941378944496693e-08
6200,1.7819364345149693e-08
6201,-3.938928143751387e-08
6202,1.780883732937152e-08
6203,-3.93647964672128e-08
6204,1.77983198285144e-08
6205,-3.934033450410457e-08
6206,1.77878118321279e-08
6207,-3.931589551867924e-08
6208,1.7777313330878186e-08
6209,-3.929147948405881e-08
6210,1.7766824303387604e-08
6211,-3.926708637494914e-08
6212,1.775634474597563e-08
6213,-3.9242716153400444e-08
6214,1.7745874648666435e-08
6215,-3.92183687958949e-08
6216,1.7735413995300525e-08
6217,-3.919404427604518e-08
6218,1.772496277744999e-08
6219,-3.916974255861639e-08
6220,1.7714520980307738e-08
6221,-3.914546361998589e-08
6222,1.7704088597227565e-08
6223,-3.912120742826035e-08
6224,1.769366561159813e-08
6225,-3.90969739593941e-08
6226,1.7683252013965467e-08
6227,-3.907276318089432e-08
6228,1.767284779411074e-08
6229,-3.90485750627955e-08
6230,1.766245293917836e-08
6231,-3.9024409583600765e-08
6232,1.765206743738831e-08
6233,-3.900026670822753e-08
6234,1.764169127996747e-08
6235,-3.897614641088512e-08
6236,1.7631324454670076e-08
6237,-3.89520486616102e-08
6238,1.7620966946437662e-08
6239,-3.8927973433180826e-08
6240,1.7610618749816162e-08
6241,-3.890392070029416e-08
6242,1.7600279847262872e-08
6243,-3.8879890429981565e-08
6244,1.7589950233792404e-08
6245,-3.885588259664888e-08
6246,1.757962989196528e-08
6247,-3.883189717171477e-08
6248,1.7569318815596546e-08
6249,-3.880793412853954e-08
6250,1.7559016992397562e-08
6251,-3.8783993432848334e-08
6252,1.754872440696404e-08
6253,-3.876007506764918e-08
6254,1.753844105460585e-08
6255,-3.87361789957273e-08
6256,1.7528166918194865e-08
6257,-3.871230519271535e-08
6258,1.7517901992777893e-08
6259,-3.86884536288984e-08
6260,1.7507646260929886e-08
6261,-3.8664624280186205e-08
6262,1.749739971532283e-08
6263,-3.8640817114465676e-08
6264,1.7487162344002207e-08
6265,-3.861703210703538e-08
6266,1.7476934134993203e-08
6267,-3.8593269230175813e-08
6268,1.7466715075537133e-08
6269,-3.856952845621637e-08
6270,1.745650516344438e-08
6271,-3.85458097532972e-08
6272,1.7446304378817464e-08
6273,-3.8522113099136636e-08
6274,1.7436112708714393e-08
6275,-3.849843846575569e-08
6276,1.74259301492846e-08
6277,-3.847478582304182e-08
6278,1.7415756685568986e-08
6279,-3.845115514371385e-08
6280,1.7405592308422923e-08
6281,-3.8427546404636446e-08
6282,1.7395437006862653e-08
6283,-3.8403959574321724e-08
6284,1.7385290766264587e-08
6285,-3.8380394626116355e-08
6286,1.7375153582960818e-08
6287,-3.835685153187797e-08
6288,1.7365025440499304e-08
6289,-3.833333026961533e-08
6290,1.735490632525028e-08
6291,-3.830983080547538e-08
6292,1.7344796234281113e-08
6293,-3.828635311541115e-08
6294,1.7334695151002378e-08
6295,-3.826289717234504e-08
6296,1.732460306704664e-08
6297,-3.8239462949007175e-08
6298,1.7314519971304167e-08
6299,-3.8216050418257655e-08
6300,1.7304445848495906e-08
6301,-3.8192659556286516e-08
6302,1.7294380696338177e-08
6303,-3.816929032921496e-08
6304,1.7284324498357613e-08
6305,-3.81459427180922e-08
6306,1.727427724125001e-08
6307,-3.812261668977649e-08
6308,1.726423892440729e-08
6309,-3.8099312219209985e-08
6310,1.7254209525974847e-08
6311,-3.807602928293814e-08
6312,1.7244189039941686e-08
6313,-3.805276785147164e-08
6314,1.7234177458183574e-08
6315,-3.8029527896521895e-08
6316,1.7224174763792804e-08
6317,-3.8006309395106994e-08
6318,1.721418095263101e-08
6319,-3.798311231817609e-08
6320,1.7204196008932584e-08
6321,-3.7959936640030115e-08
6322,1.7194219926309287e-08
6323,-3.793678233245028e-08
6324,1.718425269299046e-08
6325,-3.791364937255499e-08
6326,1.7174294291338147e-08
6327,-3.7890537732790655e-08
6328,1.716434472270409e-08
6329,-3.7867447386707483e-08
6330,1.7154403970388048e-08
6331,-3.784437830405688e-08
6332,1.7144472020907582e-08
6333,-3.7821330466115194e-08
6334,1.7134548867345567e-08
6335,-3.779830384008835e-08
6336,1.7124634502223687e-08
6337,-3.777529840053253e-08
6338,1.7114728906044612e-08
6339,-3.7752314123751256e-08
6340,1.7104832077662045e-08
6341,-3.772935098350233e-08
6342,1.7094944001288397e-08
6343,-3.770640895422413e-08
6344,1.708506466821666e-08
6345,-3.76834880053208e-08
6346,1.7075194069566288e-08
6347,-3.766058811519774e-08
6348,1.706533219119693e-08
6349,-3.763770925856922e-08
6350,1.7055479024012646e-08
6351,-3.761485140716725e-08
6352,1.70456345576582e-08
6353,-3.759201453356992e-08
6354,1.703579878437491e-08
6355,-3.7569198614895634e-08
6356,1.7025971692668512e-08
6357,-3.754640362559925e-08
6358,1.7016153269024686e-08
6359,-3.752362953719706e-08
6360,1.700634350422002e-08
6361,-3.7500876328523614e-08
6362,1.6996542388787543e-08
6363,-3.747814396644981e-08
6364,1.6986749915440246e-08
6365,-3.745543243179711e-08
6366,1.697696606877611e-08
6367,-3.7432741700375454e-08
6368,1.6967190843033708e-08
6369,-3.741007173638879e-08
6370,1.6957424224235648e-08
6371,-3.738742252736068e-08
6372,1.694766620218947e-08
6373,-3.736479403834825e-08
6374,1.6937916768103547e-08
6375,-3.7342186247836306e-08
6376,1.6928175913716755e-08
6377,-3.7319599128601837e-08
6378,1.691844362862566e-08
6379,-3.729703265951085e-08
6380,1.6908719896713414e-08
6381,-3.7274486811755087e-08
6382,1.689900471381124e-08
6383,-3.7251961555878056e-08
6384,1.6889298067533387e-08
6385,-3.722945687563622e-08
6386,1.6879599948322134e-08
6387,-3.720697274232469e-08
6388,1.6869910346057133e-08
6389,-3.7184509125581804e-08
6390,1.6860229250128992e-08
6391,-3.7162066007369835e-08
6392,1.6850556651084703e-08
6393,-3.713964336074514e-08
6394,1.684089253936925e-08
6395,-3.711724115640117e-08
6396,1.6831236901823217e-08
6397,-3.7094859373548545e-08
6398,1.6821589731696095e-08
6399,-3.7072497990794654e-08
6400,1.6811951021319445e-08
6401,-3.705015697291556e-08
6402,1.6802320751280958e-08
6403,-3.702783630209246e-08
6404,1.67926989195019e-08
6405,-3.7005535951451637e-08
6406,1.6783085516581128e-08
6407,-3.6983255899787787e-08
6408,1.6773480526277023e-08
6409,-3.696099611725818e-08
6410,1.676388394677693e-08
6411,-3.6938756579998934e-08
6412,1.6754295760117454e-08
6413,-3.691653726833058e-08
6414,1.6744715960334672e-08
6415,-3.689433815334308e-08
6416,1.673514453804863e-08
6417,-3.687215920742198e-08
6418,1.6725581484460083e-08
6419,-3.685000041155091e-08
6420,1.671602678496269e-08
6421,-3.6827861739306386e-08
6422,1.6706480433036606e-08
6423,-3.680574316437155e-08
6424,1.6696942418589043e-08
6425,-3.678364466513985e-08
6426,1.668741273006438e-08
6427,-3.676156621662969e-08
6428,1.6677891360417926e-08
6429,-3.673950779147542e-08
6430,1.6668378299886333e-08
6431,-3.6717469370409696e-08
6432,1.6658873534521895e-08
6433,-3.6695450923125454e-08
6434,1.6649377057920563e-08
6435,-3.667345243052062e-08
6436,1.6639888859937107e-08
6437,-3.6651473863603006e-08
6438,1.6630408932228082e-08
6439,-3.662951520075852e-08
6440,1.6620937258083253e-08
6441,-3.660757642150091e-08
6442,1.661147383823489e-08
6443,-3.658565749460463e-08
6444,1.6602018658488126e-08
6445,-3.656375840137279e-08
6446,1.659257170432385e-08
6447,-3.654187911318125e-08
6448,1.6583132972880116e-08
6449,-3.652001961092581e-08
6450,1.6573702449179634e-08
6451,-3.649817986637092e-08
6452,1.656428012939739e-08
6453,-3.647635985777968e-08
6454,1.6554865998552853e-08
6455,-3.645455956149692e-08
6456,1.6545460048677016e-08
6457,-3.643277895207704e-08
6458,1.653606227117798e-08
6459,-3.6411018007572375e-08
6460,1.652667265752392e-08
6461,-3.638927670181217e-08
6462,1.6517291195430305e-08
6463,-3.636755501017913e-08
6464,1.6507917876297014e-08
6465,-3.634585291641635e-08
6466,1.6498552690050227e-08
6467,-3.63241703870566e-08
6468,1.648919562818483e-08
6469,-3.630250740402298e-08
6470,1.6479846682663745e-08
6471,-3.628086394305734e-08
6472,1.6470505838905977e-08
6473,-3.625923997764588e-08
6474,1.6461173092525684e-08
6475,-3.623763549191521e-08
6476,1.6451848431817372e-08
6477,-3.6216050450274305e-08
6478,1.6442531847892345e-08
6479,-3.619448484036914e-08
6480,1.6433223332608822e-08
6481,-3.617293863158858e-08
6482,1.642392287236211e-08
6483,-3.6151411804759934e-08
6484,1.641463046122192e-08
6485,-3.6129904334359734e-08
6486,1.6405346086634713e-08
6487,-3.610841619845342e-08
6488,1.639606974493092e-08
6489,-3.608694736854191e-08
6490,1.638680142298911e-08
6491,-3.6065497830884676e-08
6492,1.637754110894491e-08
6493,-3.6044067556659736e-08
6494,1.636828879749893e-08
6495,-3.602265652093833e-08
6496,1.6359044477917196e-08
6497,-3.6001264701648474e-08
6498,1.634980814258215e-08
6499,-3.5979892079246597e-08
6500,1.634057977947871e-08
6501,-3.595853862703121e-08
6502,1.6331359379256757e-08
6503,-3.593720432235395e-08
6504,1.632214693789893e-08
6505,-3.591588914053429e-08
6506,1.631294243525938e-08
6507,-3.589459306651582e-08
6508,1.630374587255664e-08
6509,-3.587331606514731e-08
6510,1.6294557239384563e-08
6511,-3.585205812492462e-08
6512,1.6285376518085344e-08
6513,-3.5830819212926795e-08
6514,1.627620371200842e-08
6515,-3.580959931629394e-08
6516,1.6267038796265248e-08
6517,-3.578839840338643e-08
6518,1.6257881781347684e-08
6519,-3.5767216456682725e-08
6520,1.624873263891386e-08
6521,-3.574605345245666e-08
6522,1.623959137270424e-08
6523,-3.572490936811009e-08
6524,1.6230457965983978e-08
6525,-3.570378417864581e-08
6526,1.6221332416140954e-08
6527,-3.568267786215565e-08
6528,1.621221470530958e-08
6529,-3.5661590400035834e-08
6530,1.6203104835078834e-08
6531,-3.564052176288389e-08
6532,1.619400279000241e-08
6533,-3.5619471932494705e-08
6534,1.618490856071584e-08
6535,-3.559844088639066e-08
6536,1.617582213751812e-08
6537,-3.5577428605069554e-08
6538,1.6166743516362325e-08
6539,-3.555643505665838e-08
6540,1.6157672685031242e-08
6541,-3.553546022641633e-08
6542,1.614860963235909e-08
6543,-3.551450409190002e-08
6544,1.6139554351615272e-08
6545,-3.549356662912106e-08
6546,1.6130506836902137e-08
6547,-3.547264780785696e-08
6548,1.6121467075318394e-08
6549,-3.5451747624527564e-08
6550,1.6112435056009473e-08
6551,-3.543086603596888e-08
6552,1.61034107697507e-08
6553,-3.541000303541755e-08
6554,1.609439421768379e-08
6555,-3.538915859316521e-08
6556,1.6085385379891592e-08
6557,-3.536833269066873e-08
6558,1.6076384252487106e-08
6559,-3.5347525302119994e-08
6560,1.606739082295251e-08
6561,-3.532673640925769e-08
6562,1.6058405085331678e-08
6563,-3.5305965986201053e-08
6564,1.6049427033326664e-08
6565,-3.5285214014509254e-08
6566,1.6040456649167285e-08
6567,-3.526448047072253e-08
6568,1.6031493931226012e-08
6569,-3.5243765331384716e-08
6570,1.6022538871653828e-08
6571,-3.522306857506305e-08
6572,1.6013591456961158e-08
6573,-3.5202390182659206e-08
6574,1.6004651680006942e-08
6575,-3.518173013017655e-08
6576,1.599571953586026e-08
6577,-3.516108839390287e-08
6578,1.5986795009263758e-08
6579,-3.514046495497413e-08
6580,1.5977878097214742e-08
6581,-3.511985979405469e-08
6582,1.5968968782088194e-08
6583,-3.509927288209169e-08
6584,1.5960067064184537e-08
6585,-3.507870420345754e-08
6586,1.5951172936379002e-08
6587,-3.5058153733921035e-08
6588,1.594228637704482e-08
6589,-3.503762145085285e-08
6590,1.593340739053468e-08
6591,-3.5017107334545793e-08
6592,1.5924535962628856e-08
6593,-3.4996611366942565e-08
6594,1.5915672085506255e-08
6595,-3.4976133518067666e-08
6596,1.5906815748697205e-08
6597,-3.495567377408794e-08
6598,1.589796694699772e-08
6599,-3.493523210857439e-08
6600,1.588912566841181e-08
6601,-3.491480850377539e-08
6602,1.58802919070722e-08
6603,-3.489440293432998e-08
6604,1.5871465651513854e-08
6605,-3.487401538279731e-08
6606,1.5862646894302545e-08
6607,-3.4853645827672704e-08
6608,1.5853835628916283e-08
6609,-3.483329423975649e-08
6610,1.5845031845924635e-08
6611,-3.4812960608490995e-08
6612,1.5836235533998755e-08
6613,-3.4792644907467244e-08
6614,1.5827446685876055e-08
6615,-3.4772347116452263e-08
6616,1.5818665293154205e-08
6617,-3.475206721242356e-08
6618,1.580989134820878e-08
6619,-3.473180517802049e-08
6620,1.5801124842312893e-08
6621,-3.4711560989322656e-08
6622,1.5792365767101592e-08
6623,-3.4691334625608665e-08
6624,1.578361411374673e-08
6625,-3.467112606484404e-08
6626,1.5774869872095218e-08
6627,-3.465093528729566e-08
6628,1.5766133033691427e-08
6629,-3.463076227463609e-08
6630,1.5757403593525607e-08
6631,-3.4610607003189564e-08
6632,1.574868154097297e-08
6633,-3.4590469446053553e-08
6634,1.5739966870500802e-08
6635,-3.457034959237348e-08
6636,1.573125956593066e-08
6637,-3.4550247418292164e-08
6638,1.5722559624854325e-08
6639,-3.4530162901261344e-08
6640,1.57138670380557e-08
6641,-3.4510096017142174e-08
6642,1.5705181799639884e-08
6643,-3.449004675273091e-08
6644,1.5696503894186966e-08
6645,-3.447001508481495e-08
6646,1.5687833321338175e-08
6647,-3.44500009868483e-08
6648,1.567917006810646e-08
6649,-3.443000444515919e-08
6650,1.567051412129902e-08
6651,-3.4410025437395234e-08
6652,1.566186548455405e-08
6653,-3.4390063942129054e-08
6654,1.5653224141600245e-08
6655,-3.437011993694935e-08
6656,1.5644590088016034e-08
6657,-3.435019340329002e-08
6658,1.5635963306154398e-08
6659,-3.433028432278866e-08
6660,1.5627343803371186e-08
6661,-3.431039266846626e-08
6662,1.5618731559085585e-08
6663,-3.429051842727813e-08
6664,1.5610126567351154e-08
6665,-3.4270661577719593e-08
6666,1.560152882294513e-08
6667,-3.4250822092950434e-08
6668,1.5592938316454268e-08
6669,-3.4230999957570714e-08
6670,1.5584355038937462e-08
6671,-3.4211195151416245e-08
6672,1.5575778978915334e-08
6673,-3.419140765425895e-08
6674,1.556721013661026e-08
6675,-3.4171637440481706e-08
6676,1.5558648498400043e-08
6677,-3.4151884498964745e-08
6678,1.5550094054479502e-08
6679,-3.413214880309897e-08
6680,1.5541546799136538e-08
6681,-3.411243033192301e-08
6682,1.5533006726673668e-08
6683,-3.409272906973934e-08
6684,1.552447382141825e-08
6685,-3.407304499364297e-08
6686,1.551594808245739e-08
6687,-3.405337808394876e-08
6688,1.5507429500576264e-08
6689,-3.40337283198558e-08
6690,1.5498918064696296e-08
6691,-3.40140956827555e-08
6692,1.549041376768796e-08
6693,-3.39944801533123e-08
6694,1.548191660251963e-08
6695,-3.3974881710099354e-08
6696,1.547342655965445e-08
6697,-3.395530033100299e-08
6698,1.5464943635765468e-08
6699,-3.3935735998224886e-08
6700,1.5456467815993487e-08
6701,-3.3916188693966885e-08
6702,1.544799909507765e-08
6703,-3.389665839538122e-08
6704,1.5439537465215458e-08
6705,-3.38771450848913e-08
6706,1.543108291955191e-08
6707,-3.385764873858844e-08
6708,1.5422635449171247e-08
6709,-3.3838169341928605e-08
6710,1.5414195045681123e-08
6711,-3.3818706870310404e-08
6712,1.5405761700753668e-08
6713,-3.379926130862779e-08
6714,1.5397335406018374e-08
6715,-3.3779832633363184e-08
6716,1.5388916156729507e-08
6717,-3.376042082647287e-08
6718,1.5380503941220557e-08
6719,-3.374102587006473e-08
6720,1.537209875003977e-08
6721,-3.372164774149103e-08
6722,1.536370058269621e-08
6723,-3.3702286420205804e-08
6724,1.535530942434755e-08
6725,-3.368294189155514e-08
6726,1.534692527018891e-08
6727,-3.36636141319784e-08
6728,1.5338548109791892e-08
6729,-3.364430312252707e-08
6730,1.5330177940238973e-08
6731,-3.362500884577389e-08
6732,1.5321814748593412e-08
6733,-3.3605731278393545e-08
6734,1.531345853069979e-08
6735,-3.358647040383943e-08
6736,1.53051092779108e-08
6737,-3.356722620804104e-08
6738,1.529676697463906e-08
6739,-3.35479986604995e-08
6740,1.5288431625841668e-08
6741,-3.3528787745597156e-08
6742,1.528010321463956e-08
6743,-3.350959344990091e-08
6744,1.5271781736439203e-08
6745,-3.3490415749378394e-08
6746,1.526346718443125e-08
6747,-3.347125462367352e-08
6748,1.525515954966615e-08
6749,-3.345211005564837e-08
6750,1.5246858825359993e-08
6751,-3.3432982027465354e-08
6752,1.5238565000060082e-08
6753,-3.3413870516679936e-08
6754,1.5230278069229598e-08
6755,-3.3394775504777466e-08
6756,1.5221998026209898e-08
6757,-3.33756969744235e-08
6758,1.521372486063367e-08
6759,-3.335663490609406e-08
6760,1.520545856456938e-08
6761,-3.3337589280303884e-08
6762,1.5197199132924372e-08
6763,-3.3318560076419836e-08
6764,1.5188946556389034e-08
6765,-3.329954728104644e-08
6766,1.5180700826719104e-08
6767,-3.3280550865067146e-08
6768,1.5172461938310584e-08
6769,-3.326157081783815e-08
6770,1.5164229880382924e-08
6771,-3.324260712226298e-08
6772,1.515600464654986e-08
6773,-3.322365975090586e-08
6774,1.5147786233583694e-08
6775,-3.3204728690069045e-08
6776,1.5139574627202518e-08
6777,-3.318581391982326e-08
6778,1.5131369823202377e-08
6779,-3.3166915423510225e-08
6780,1.5123171811160322e-08
6781,-3.314803318039404e-08
6782,1.511498058884173e-08
6783,-3.312916717059173e-08
6784,1.51067961356195e-08
6785,-3.311031738005045e-08
6786,1.50986184704511e-08
6787,-3.309148378239334e-08
6788,1.5090447559921248e-08
6789,-3.3072666365785164e-08
6790,1.5082283405566545e-08
6791,-3.3053865108907294e-08
6792,1.50741260015978e-08
6793,-3.3035079991547945e-08
6794,1.506597533591842e-08
6795,-3.301631099966338e-08
6796,1.5057831405967186e-08
6797,-3.299755811061811e-08
6798,1.504969420118147e-08
6799,-3.297882130699377e-08
6800,1.504156371307296e-08
6801,-3.2960100568517725e-08
6802,1.5033439942661836e-08
6803,-3.2941395882994764e-08
6804,1.5025322867380605e-08
6805,-3.2922707225673683e-08
6806,1.5017212494712233e-08
6807,-3.290403457802265e-08
6808,1.5009108809291413e-08
6809,-3.288537792782482e-08
6810,1.5001011799872396e-08
6811,-3.286673724897742e-08
6812,1.4992921469760494e-08
6813,-3.28481125257295e-08
6814,1.49848378049822e-08
6815,-3.282950374500892e-08
6816,1.4976760798559626e-08
6817,-3.281091088121189e-08
6818,1.4968690443689877e-08
6819,-3.279233391975084e-08
6820,1.4960626732369406e-08
6821,-3.277377284287993e-08
6822,1.4952569658384052e-08
6823,-3.27552276284691e-08
6824,1.4944519211589066e-08
6825,-3.273669826401598e-08
6826,1.493647538877619e-08
6827,-3.271818472718009e-08
6828,1.4928438180897733e-08
6829,-3.269968700065763e-08
6830,1.4920407578788275e-08
6831,-3.268120506770424e-08
6832,1.4912383578636834e-08
6833,-3.2662738908516536e-08
6834,1.4904366169803067e-08
6835,-3.26442885050966e-08
6836,1.4896355343937562e-08
6837,-3.262585383913364e-08
6838,1.488835109992461e-08
6839,-3.2607434896108985e-08
6840,1.4880353422488862e-08
6841,-3.258903165445817e-08
6842,1.4872362311586637e-08
6843,-3.257064409775637e-08
6844,1.4864377755845817e-08
6845,-3.2552272203235424e-08
6846,1.4856399749202659e-08
6847,-3.253391596217645e-08
6848,1.4848428283786215e-08
6849,-3.2515575352678e-08
6850,1.4840463351317289e-08
6851,-3.249725035525723e-08
6852,1.483250494646745e-08
6853,-3.247894095047184e-08
6854,1.4824553065387615e-08
6855,-3.2460647121902585e-08
6856,1.4816607691859727e-08
6857,-3.2442368856225675e-08
6858,1.4808668822453598e-08
6859,-3.2424106130792456e-08
6860,1.4800736457383294e-08
6861,-3.2405858927970506e-08
6862,1.4792810580425371e-08
6863,-3.238762723192857e-08
6864,1.4784891184234123e-08
6865,-3.236941102665106e-08
6866,1.4776978267342657e-08
6867,-3.235121028968065e-08
6868,1.4769071820652415e-08
6869,-3.233302500680795e-08
6870,1.476117183833089e-08
6871,-3.231485515967289e-08
6872,1.4753278305963237e-08
6873,-3.229670073022831e-08
6874,1.4745391225679062e-08
6875,-3.2278561701528724e-08
6876,1.4737510582483018e-08
6877,-3.226043805490751e-08
6878,1.472963637751573e-08
6879,-3.224232977486368e-08
6880,1.472176860054235e-08
6881,-3.222423684220042e-08
6882,1.4713907236157043e-08
6883,-3.220615924109138e-08
6884,1.4706052290473349e-08
6885,-3.218809695258471e-08
6886,1.469820374778684e-08
6887,-3.217004996074327e-08
6888,1.469036160282712e-08
6889,-3.215201824469092e-08
6890,1.4682525851137139e-08
6891,-3.213400179009839e-08
6892,1.467469648252547e-08
6893,-3.2116000581558344e-08
6894,1.466687349063457e-08
6895,-3.209801459783616e-08
6896,1.4659056874496636e-08
6897,-3.208004382309423e-08
6898,1.4651246615190779e-08
6899,-3.206208823814479e-08
6900,1.4643442716069998e-08
6901,-3.204414783082504e-08
6902,1.4635645162811954e-08
6903,-3.202622258023774e-08
6904,1.462785395204397e-08
6905,-3.200831247164973e-08
6906,1.4620069081690006e-08
6907,-3.1990417480908006e-08
6908,1.4612290537889139e-08
6909,-3.197253759864652e-08
6910,1.460451831174023e-08
6911,-3.195467280685362e-08
6912,1.45967524025832e-08
6913,-3.19368230862271e-08
6914,1.4588992802685914e-08
6915,-3.191898841670689e-08
6916,1.4581239502184645e-08
6917,-3.1901168787553284e-08
6918,1.457349249308401e-08
6919,-3.188336417898615e-08
6920,1.456575177355688e-08
6921,-3.1865574573974465e-08
6922,1.4558017334245608e-08
6923,-3.18477999547459e-08
6924,1.4550289166931495e-08
6925,-3.183004030708134e-08
6926,1.4542567265174205e-08
6927,-3.1812295611013025e-08
6928,1.4534851625810781e-08
6929,-3.179456584923173e-08
6930,1.4527142234476824e-08
6931,-3.177685100816678e-08
6932,1.4519439091826549e-08
6933,-3.1759151070215245e-08
6934,1.4511742187051141e-08
6935,-3.174146601521582e-08
6936,1.450405151617034e-08
6937,-3.172379583014216e-08
6938,1.4496367067312402e-08
6939,-3.1706140497409674e-08
6940,1.4488688839174961e-08
6941,-3.168849999680947e-08
6942,1.4481016821585484e-08
6943,-3.1670874318540013e-08
6944,1.4473351006979888e-08
6945,-3.1653263438327354e-08
6946,1.446569139494341e-08
6947,-3.1635667344747534e-08
6948,1.4458037970390491e-08
6949,-3.161808602026581e-08
6950,1.445039073223027e-08
6951,-3.160051944531126e-08
6952,1.4442749670432841e-08
6953,-3.158296760831006e-08
6954,1.4435114778662567e-08
6955,-3.1565430487002873e-08
6956,1.4427486055323401e-08
6957,-3.154790806896349e-08
6958,1.441986348559092e-08
6959,-3.153040033550821e-08
6960,1.4412247067636532e-08
6961,-3.151290727255869e-08
6962,1.4404636792428323e-08
6963,-3.1495428857858514e-08
6964,1.4397032657200858e-08
6965,-3.147796508163943e-08
6966,1.438943465038517e-08
6967,-3.146051592583255e-08
6968,1.4381842769023605e-08
6969,-3.1443081371776904e-08
6970,1.4374257006366911e-08
6971,-3.1425661406700005e-08
6972,1.4366677351586828e-08
6973,-3.140825600703447e-08
6974,1.4359103802889214e-08
6975,-3.1390865166332144e-08
6976,1.4351536348222263e-08
6977,-3.137348885999462e-08
6978,1.4343974987681992e-08
6979,-3.135612707631462e-08
6980,1.433641971198908e-08
6981,-3.133877979487268e-08
6982,1.4328870512411945e-08
6983,-3.1321447004761774e-08
6984,1.432132738305779e-08
6985,-3.130412868581518e-08
6986,1.431379031810689e-08
6987,-3.128682482323446e-08
6988,1.4306259310895443e-08
6989,-3.1269535401558285e-08
6990,1.429873435491313e-08
6991,-3.1252260405630226e-08
6992,1.429121544265417e-08
6993,-3.123499981295538e-08
6994,1.4283702572598322e-08
6995,-3.121775361600315e-08
6996,1.4276195730310498e-08
6997,-3.120052179090004e-08
6998,1.4268694913685667e-08
6999,-3.118330432735736e-08
7000,1.4261200115621126e-08
7001,-3.116610120661473e-08
7002,1.4253711328845664e-08
7003,-3.114891241568638e-08
7004,1.4246228547491141e-08
7005,-3.11317379325545e-08
7006,1.4238751766231967e-08
7007,-3.1114577743530344e-08
7008,1.42312809782891e-08
7009,-3.109743183785398e-08
7010,1.422381617116512e-08
7011,-3.108030019750287e-08
7012,1.421635734656985e-08
7013,-3.106318279958854e-08
7014,1.420890449553864e-08
7015,-3.1046079634770985e-08
7016,1.4201457609099635e-08
7017,-3.1028990686681e-08
7018,1.4194016685888585e-08
7019,-3.1011915939274884e-08
7020,1.4186581714995672e-08
7021,-3.0994855372417964e-08
7022,1.4179152688551987e-08
7023,-3.0977808976116195e-08
7024,1.4171729606843177e-08
7025,-3.0960776732251516e-08
7026,1.4164312456593683e-08
7027,-3.094375862380122e-08
7028,1.4156901235415282e-08
7029,-3.092675463731339e-08
7030,1.4149495934714031e-08
7031,-3.090976475707319e-08
7032,1.4142096548029598e-08
7033,-3.089278896481033e-08
7034,1.4134703070668751e-08
7035,-3.087582724780856e-08
7036,1.412731549912419e-08
7037,-3.0858879588295844e-08
7038,1.4119933821097404e-08
7039,-3.084194597048402e-08
7040,1.411255803278276e-08
7041,-3.082502637906531e-08
7042,1.4105188126435657e-08
7043,-3.0808120802601634e-08
7044,1.4097824098219893e-08
7045,-3.0791229219183464e-08
7046,1.4090465938859526e-08
7047,-3.0774351615442504e-08
7048,1.4083113645456606e-08
7049,-3.075748797898166e-08
7050,1.407576721022519e-08
7051,-3.074063828753834e-08
7052,1.4068426624224182e-08
7053,-3.072380253371082e-08
7054,1.4061091886469701e-08
7055,-3.0706980696679185e-08
7056,1.4053762986143802e-08
7057,-3.0690172762895796e-08
7058,1.4046439919062935e-08
7059,-3.0673378718132996e-08
7060,1.4039122679433896e-08
7061,-3.065659854055515e-08
7062,1.4031811258972426e-08
7063,-3.063983222500394e-08
7064,1.4024505651867494e-08
7065,-3.062307974737987e-08
7066,1.40172058529732e-08
7067,-3.060634109480619e-08
7068,1.4009911856495514e-08
7069,-3.058961625745916e-08
7070,1.40026236527281e-08
7071,-3.0572905213855905e-08
7072,1.3995341239434203e-08
7073,-3.055620794685326e-08
7074,1.3988064610766164e-08
7075,-3.0539524448259e-08
7076,1.3980793756187294e-08
7077,-3.052285469717641e-08
7078,1.3973528674941318e-08
7079,-3.050619868241791e-08
7080,1.3966269354862333e-08
7081,-3.048955638557397e-08
7082,1.3959015793741027e-08
7083,-3.0472927792109184e-08
7084,1.3951767982759416e-08
7085,-3.045631288941709e-08
7086,1.3944525922386215e-08
7087,-3.043971165960193e-08
7088,1.3937289597327178e-08
7089,-3.042312408835032e-08
7090,1.3930059006335251e-08
7091,-3.040655016118628e-08
7092,1.3922834143842693e-08
7093,-3.0389989862365245e-08
7094,1.3915615001417326e-08
7095,-3.037344317602326e-08
7096,1.3908401575201124e-08
7097,-3.035691009169806e-08
7098,1.3901193855339138e-08
7099,-3.034039058663398e-08
7100,1.3893991841019083e-08
7101,-3.03238846507146e-08
7102,1.3886795522965821e-08
7103,-3.03073922705947e-08
7104,1.3879604891822136e-08
7105,-3.0290913427389226e-08
7106,1.3872419951569943e-08
7107,-3.027444810932639e-08
7108,1.3865240687329945e-08
7109,-3.025799630053708e-08
7110,1.3858067094723063e-08
7111,-3.024155798386805e-08
7112,1.3850899167604529e-08
7113,-3.022513314637997e-08
7114,1.3843736900817867e-08
7115,-3.020872177613393e-08
7116,1.3836580288347533e-08
7117,-3.019232385154233e-08
7118,1.3829429326229042e-08
7119,-3.017593936422681e-08
7120,1.3822284003869065e-08
7121,-3.0159568294409946e-08
7122,1.381514432107166e-08
7123,-3.014321063250928e-08
7124,1.3808010264110615e-08
7125,-3.012686636100516e-08
7126,1.3800881834705416e-08
7127,-3.011053546151164e-08
7128,1.3793759022407163e-08
7129,-3.0094217925874275e-08
7130,1.3786641822234748e-08
7131,-3.0077913737653176e-08
7132,1.3779530225467772e-08
7133,-3.006162287925241e-08
7134,1.3772424237214745e-08
7135,-3.004534533896667e-08
7136,1.3765323832787714e-08
7137,-3.002908110087707e-08
7138,1.3758229022617492e-08
7139,-3.001283015107157e-08
7140,1.3751139795037224e-08
7141,-2.999659247313146e-08
7142,1.3744056143500719e-08
7143,-2.998036805526723e-08
7144,1.3736978060297245e-08
7145,-2.9964156881299824e-08
7146,1.3729905541438026e-08
7147,-2.994795893917399e-08
7148,1.3722838585385432e-08
7149,-2.993177420781023e-08
7150,1.3715777180004515e-08
7151,-2.9915602681752904e-08
7152,1.370872132042407e-08
7153,-2.9899444339254885e-08
7154,1.3701671003119636e-08
7155,-2.9883299171817e-08
7156,1.3694626220491328e-08
7157,-2.986716715775068e-08
7158,1.3687586969501352e-08
7159,-2.985104829030412e-08
7160,1.3680553237812575e-08
7161,-2.983494255349542e-08
7162,1.3673525026596718e-08
7163,-2.981884992311194e-08
7164,1.3666502327466085e-08
7165,-2.980277039675843e-08
7166,1.3659485133720316e-08
7167,-2.9786703957460866e-08
7168,1.3652473433059531e-08
7169,-2.9770650589343767e-08
7170,1.3645467238751103e-08
7171,-2.9754610278559618e-08
7172,1.3638466524514632e-08
7173,-2.9738583014486727e-08
7174,1.3631471294606062e-08
7175,-2.972256877181414e-08
7176,1.3624481544008592e-08
7177,-2.970656754972348e-08
7178,1.3617497261395067e-08
7179,-2.969057932161919e-08
7180,1.3610518447893904e-08
7181,-2.9674604086214334e-08
7182,1.3603545087732582e-08
7183,-2.9658641821245088e-08
7184,1.3596577185111098e-08
7185,-2.9642692511248074e-08
7186,1.3589614731231275e-08
7187,-2.962675614763403e-08
7188,1.3582657717776207e-08
7189,-2.961083271212141e-08
7190,1.357570614141249e-08
7191,-2.9594922194019524e-08
7192,1.3568759996773182e-08
7193,-2.9579024576562924e-08
7194,1.3561819273499551e-08
7195,-2.956313984577749e-08
7196,1.3554883971637875e-08
7197,-2.954726798957054e-08
7198,1.3547954083197009e-08
7199,-2.9531408993262557e-08
7200,1.3541029603371992e-08
7201,-2.9515562842371904e-08
7202,1.3534110524468225e-08
7203,-2.9499729521685464e-08
7204,1.3527196842443548e-08
7205,-2.9483909020704554e-08
7206,1.3520288550964567e-08
7207,-2.946810132050341e-08
7208,1.3513385643828786e-08
7209,-2.945230641155079e-08
7210,1.3506488117832016e-08
7211,-2.9436524278710124e-08
7212,1.349959596453443e-08
7213,-2.9420754907855958e-08
7214,1.3492709177728207e-08
7215,-2.9404998285946088e-08
7216,1.3485827761070858e-08
7217,-2.938925439770799e-08
7218,1.3478951687795942e-08
7219,-2.9373523229304226e-08
7220,1.3472080975906953e-08
7221,-2.935780477054808e-08
7222,1.3465215604238028e-08
7223,-2.9342099000771264e-08
7224,1.345835557652884e-08
7225,-2.9326405912911855e-08
7226,1.345150087891607e-08
7227,-2.9310725489344455e-08
7228,1.3444651513143576e-08
7229,-2.9295057718323624e-08
7230,1.3437807468516152e-08
7231,-2.9279402585619124e-08
7232,1.3430968743041403e-08
7233,-2.9263760076537457e-08
7234,1.3424135328562469e-08
7235,-2.9248130178358576e-08
7236,1.3417307220133939e-08
7237,-2.9232512877862645e-08
7238,1.3410484410825853e-08
7239,-2.921690815945244e-08
7240,1.3403666900881082e-08
7241,-2.9201316012033148e-08
7242,1.3396854676648555e-08
7243,-2.918573642159726e-08
7244,1.3390047739493915e-08
7245,-2.9170169373407057e-08
7246,1.3383246079384087e-08
7247,-2.9154614850741778e-08
7248,1.3376449693147452e-08
7249,-2.9139072846544398e-08
7250,1.336965857381852e-08
7251,-2.912354334866919e-08
7252,1.336287271280895e-08
7253,-2.9108026335697934e-08
7254,1.3356092113356102e-08
7255,-2.9092521796889028e-08
7256,1.3349316764753342e-08
7257,-2.907702972076089e-08
7258,1.3342546658336251e-08
7259,-2.9061550095927022e-08
7260,1.3335781793338158e-08
7261,-2.904608290041453e-08
7262,1.3329022164085267e-08
7263,-2.9030628130489447e-08
7264,1.3322267761341823e-08
7265,-2.9015185767639598e-08
7266,1.3315518585384548e-08
7267,-2.8999755794502733e-08
7268,1.3308774624387886e-08
7269,-2.8984338210873738e-08
7270,1.3302035876892622e-08
7271,-2.8968932990813625e-08
7272,1.3295302338341686e-08
7273,-2.895354012642194e-08
7274,1.3288574000154443e-08
7275,-2.8938159603987003e-08
7276,1.328185085915605e-08
7277,-2.892279140683309e-08
7278,1.3275132908617252e-08
7279,-2.8907435528006083e-08
7280,1.3268420143087423e-08
7281,-2.8892091949466492e-08
7282,1.3261712559348645e-08
7283,-2.8876760660495425e-08
7284,1.3255010146393988e-08
7285,-2.88614416453062e-08
7286,1.324831290579083e-08
7287,-2.884613489149312e-08
7288,1.3241620828191298e-08
7289,-2.883084038841451e-08
7290,1.3234933909396166e-08
7291,-2.881555811928593e-08
7292,1.3228252147024437e-08
7293,-2.880028807199623e-08
7294,1.3221575526044393e-08
7295,-2.8785030238314598e-08
7296,1.3214904053947054e-08
7297,-2.8769784595571397e-08
7298,1.3208237713705497e-08
7299,-2.8754551140572328e-08
7300,1.3201576507118699e-08
7301,-2.873932985464046e-08
7302,1.3194920426279615e-08
7303,-2.872412072587335e-08
7304,1.3188269469034525e-08
7305,-2.8708923738340278e-08
7306,1.3181623626657115e-08
7307,-2.869373888655996e-08
7308,1.3174982891660178e-08
7309,-2.8678566150284006e-08
7310,1.3168347264526985e-08
7311,-2.866340552051266e-08
7312,1.3161716735033425e-08
7313,-2.8648256979424066e-08
7314,1.3155091303430418e-08
7315,-2.863312052063147e-08
7316,1.3148470960945223e-08
7317,-2.861799612814201e-08
7318,1.3141855699631564e-08
7319,-2.8602883788924923e-08
7320,1.3135245519264092e-08
7321,-2.8587783489726883e-08
7322,1.3128640408630363e-08
7323,-2.8572695218206595e-08
7324,1.3122040370881733e-08
7325,-2.8557618961846785e-08
7326,1.3115445394010369e-08
7327,-2.8542554707887397e-08
7328,1.3108855474863864e-08
7329,-2.8527502441479107e-08
7330,1.310227060761337e-08
7331,-2.8512462153418425e-08
7332,1.3095690786400827e-08
7333,-2.8497433827110523e-08
7334,1.3089116010697463e-08
7335,-2.848241745201758e-08
7336,1.3082546266922551e-08
7337,-2.846741301634798e-08
7338,1.3075981559203136e-08
7339,-2.8452420501595108e-08
7340,1.3069421878012163e-08
7341,-2.843743990571285e-08
7342,1.3062867213360318e-08
7343,-2.8422471206216437e-08
7344,1.3056317569293443e-08
7345,-2.8407514391921806e-08
7346,1.3049772932558573e-08
7347,-2.8392569457994417e-08
7348,1.3043233301657863e-08
7349,-2.8377636381677977e-08
7350,1.3036698672731938e-08
7351,-2.8362715154853947e-08
7352,1.3030169039237436e-08
7353,-2.834780576761524e-08
7354,1.3023644394152252e-08
7355,-2.833290820024212e-08
7356,1.3017124735109529e-08
7357,-2.8318022445465208e-08
7358,1.3010610053869224e-08
7359,-2.830314849086589e-08
7360,1.3004100353364066e-08
7361,-2.8288286321804496e-08
7362,1.2997595615468688e-08
7363,-2.827343592783335e-08
7364,1.2991095843892367e-08
7365,-2.8258597294581137e-08
7366,1.2984601032026114e-08
7367,-2.8243770408567342e-08
7368,1.2978111175065029e-08
7369,-2.8228955260421825e-08
7370,1.2971626266429476e-08
7371,-2.8214151835269005e-08
7372,1.296514630044539e-08
7373,-2.8199360122850663e-08
7374,1.2958671274619096e-08
7375,-2.818458010905123e-08
7376,1.2952201183486016e-08
7377,-2.816981178005401e-08
7378,1.2945736019042819e-08
7379,-2.8155055125765388e-08
7380,1.2939275780521102e-08
7381,-2.8140310135033012e-08
7382,1.2932820457762247e-08
7383,-2.8125576792723326e-08
7384,1.2926370049421085e-08
7385,-2.811085508625416e-08
7386,1.2919924551125716e-08
7387,-2.8096145007578327e-08
7388,1.2913483954216691e-08
7389,-2.8081446535585224e-08
7390,1.2907048256929274e-08
7391,-2.8066759671465406e-08
7392,1.2900617451247084e-08
7393,-2.805208438827436e-08
7394,1.2894191537470217e-08
7395,-2.803742068458112e-08
7396,1.2887770501791624e-08
7397,-2.802276854331931e-08
7398,1.2881354347657932e-08
7399,-2.8008127952459246e-08
7400,1.2874943066139862e-08
7401,-2.7993498901327635e-08
7402,1.2868536653939704e-08
7403,-2.7978881375056343e-08
7404,1.2862135103610547e-08
7405,-2.7964275365646084e-08
7406,1.2855738411053076e-08
7407,-2.7949680857074704e-08
7408,1.2849346573261336e-08
7409,-2.7935097838547516e-08
7410,1.284295958193326e-08
7411,-2.7920526299384672e-08
7412,1.2836577435923741e-08
7413,-2.7905966225667177e-08
7414,1.2830200126747701e-08
7415,-2.7891417602682165e-08
7416,1.2823827653006641e-08
7417,-2.7876880425338594e-08
7418,1.2817460006491744e-08
7419,-2.786235467699143e-08
7420,1.2811097180981324e-08
7421,-2.7847840346385853e-08
7422,1.2804739179255777e-08
7423,-2.783333741681038e-08
7424,1.2798385987287712e-08
7425,-2.7818845884240235e-08
7426,1.2792037605749799e-08
7427,-2.780436573402128e-08
7428,1.2785694025925233e-08
7429,-2.7789896954310136e-08
7430,1.2779355245501105e-08
7431,-2.7775439529547896e-08
7432,1.277302126041583e-08
7433,-2.7760993449559333e-08
7434,1.2766692065177449e-08
7435,-2.7746558706417466e-08
7436,1.2760367650798888e-08
7437,-2.7732135281568925e-08
7438,1.2754048019677864e-08
7439,-2.7717723169698917e-08
7440,1.2747733160665532e-08
7441,-2.7703322352592307e-08
7442,1.2741423070854346e-08
7443,-2.768893282454612e-08
7444,1.2735117745306638e-08
7445,-2.7674554568766363e-08
7446,1.27288171812531e-08
7447,-2.7660187573882405e-08
7448,1.2722521372111275e-08
7449,-2.76458318293809e-08
7450,1.27162303140138e-08
7451,-2.7631487325043147e-08
7452,1.2709943998556285e-08
7453,-2.7617154048235358e-08
7454,1.2703662424877772e-08
7455,-2.7602831983396416e-08
7456,1.269738559037241e-08
7457,-2.758852112520369e-08
7458,1.2691113480316093e-08
7459,-2.7574221457246964e-08
7460,1.2684846098350926e-08
7461,-2.755993296831537e-08
7462,1.2678583439702272e-08
7463,-2.7545655648229328e-08
7464,1.2672325493471908e-08
7465,-2.75313894838549e-08
7466,1.2666072264963229e-08
7467,-2.7517134463220806e-08
7468,1.265982373831244e-08
7469,-2.7502890577224756e-08
7470,1.265357991835941e-08
7471,-2.7488657812556634e-08
7472,1.2647340787174308e-08
7473,-2.747443615599248e-08
7474,1.2641106355243637e-08
7475,-2.746022559791834e-08
7476,1.263487661039209e-08
7477,-2.7446026126821758e-08
7478,1.2628651544894308e-08
7479,-2.7431837729749203e-08
7480,1.2622431160644532e-08
7481,-2.7417660395418768e-08
7482,1.2616215448271416e-08
7483,-2.740349411354416e-08
7484,1.2610004405762408e-08
7485,-2.738933887223748e-08
7486,1.2603798024999493e-08
7487,-2.7375194657828466e-08
7488,1.2597596305937418e-08
7489,-2.7361061459170607e-08
7490,1.2591399242985006e-08
7491,-2.73469392686942e-08
7492,1.258520682470091e-08
7493,-2.733282807209443e-08
7494,1.257901905397361e-08
7495,-2.7318727856558723e-08
7496,1.2572835924719027e-08
7497,-2.7304638612098515e-08
7498,1.25666574298918e-08
7499,-2.729056032727787e-08
7500,1.256048356481863e-08
7501,-2.7276492991935976e-08
7502,1.2554314326370297e-08
7503,-2.726243658972661e-08
7504,1.2548149712521604e-08
7505,-2.7248391116504527e-08
7506,1.2541989713977593e-08
7507,-2.7234356554708902e-08
7508,1.2535834324969192e-08
7509,-2.7220332896618688e-08
7510,1.2529683546527553e-08
7511,-2.72063201279583e-08
7512,1.2523537371344043e-08
7513,-2.7192318239501618e-08
7514,1.2517395791865712e-08
7515,-2.7178327224274775e-08
7516,1.2511258804898777e-08
7517,-2.7164347059252104e-08
7518,1.2505126409297936e-08
7519,-2.7150377741979728e-08
7520,1.2498998602838986e-08
7521,-2.7136419258516017e-08
7522,1.2492875366986798e-08
7523,-2.7122471603271927e-08
7524,1.2486756711012773e-08
7525,-2.7108534754704356e-08
7526,1.2480642622058188e-08
7527,-2.7094608709255362e-08
7528,1.2474533103466869e-08
7529,-2.7080693452724146e-08
7530,1.2468428143797189e-08
7531,-2.706678897524261e-08
7532,1.2462327739660762e-08
7533,-2.7052895262309488e-08
7534,1.2456231890407056e-08
7535,-2.703901230628189e-08
7536,1.2450140587547088e-08
7537,-2.7025140096861335e-08
7538,1.2444053825386619e-08
7539,-2.7011278618540968e-08
7540,1.2437971603547e-08
7541,-2.6997427864794756e-08
7542,1.2431893914786127e-08
7543,-2.698358781975429e-08
7544,1.2425820755643211e-08
7545,-2.696975847672344e-08
7546,1.2419752121422032e-08
7547,-2.695593982308453e-08
7548,1.2413688005586625e-08
7549,-2.6942131846349907e-08
7550,1.2407628405668766e-08
7551,-2.6928334538106835e-08
7552,1.2401573314099722e-08
7553,-2.6914547884827995e-08
7554,1.2395522735683963e-08
7555,-2.6900771875068537e-08
7556,1.238947665375873e-08
7557,-2.6887006499932778e-08
7558,1.238343507186005e-08
7559,-2.687325174626115e-08
7560,1.2377397980202268e-08
7561,-2.6859507606799245e-08
7562,1.237136537827061e-08
7563,-2.6845774066577923e-08
7564,1.2365337259485521e-08
7565,-2.683205111493953e-08
7566,1.2359313623855135e-08
7567,-2.6818338747391724e-08
7568,1.2353294455544898e-08
7569,-2.6804636941521733e-08
7570,1.2347279765830391e-08
7571,-2.6790945696357903e-08
7572,1.2341269533164302e-08
7573,-2.677726499479862e-08
7574,1.2335263769701602e-08
7575,-2.6763594828706784e-08
7576,1.2329262459158497e-08
7577,-2.6749935189694948e-08
7578,1.2323265600895482e-08
7579,-2.673628606163632e-08
7580,1.2317273192181942e-08
7581,-2.6722647437421575e-08
7582,1.2311285225345109e-08
7583,-2.670901930235117e-08
7584,1.2305301701046486e-08
7585,-2.669540165291248e-08
7586,1.229932260485731e-08
7587,-2.6681794469163894e-08
7588,1.2293347944781702e-08
7589,-2.6668197745779672e-08
7590,1.2287377706450562e-08
7591,-2.665461147204456e-08
7592,1.2281411890661356e-08
7593,-2.6641035633370896e-08
7594,1.227545049349766e-08
7595,-2.6627470224015937e-08
7596,1.2269493506581778e-08
7597,-2.6613915230183965e-08
7598,1.2263540928145961e-08
7599,-2.6600370643665246e-08
7600,1.2257592754171367e-08
7601,-2.65868364468024e-08
7602,1.2251648980807911e-08
7603,-2.6573312638926057e-08
7604,1.2245709595128354e-08
7605,-2.6559799205520067e-08
7606,1.2239774607351884e-08
7607,-2.6546296128221985e-08
7608,1.2233844003947609e-08
7609,-2.6532803406180264e-08
7610,1.2227917781870589e-08
7611,-2.6519321027729808e-08
7612,1.2221995933825472e-08
7613,-2.6505848979230392e-08
7614,1.221607846049664e-08
7615,-2.6492387247423304e-08
7616,1.221016536378772e-08
7617,-2.6478935825838768e-08
7618,1.2204256619875437e-08
7619,-2.6465494707938644e-08
7620,1.2198352238943606e-08
7621,-2.6452063875812474e-08
7622,1.2192452212952286e-08
7623,-2.6438643319682852e-08
7624,1.2186556542557264e-08
7625,-2.6425233030607964e-08
7626,1.2180665216181083e-08
7627,-2.6411833000952596e-08
7628,1.2174778230605446e-08
7629,-2.6398443215951187e-08
7630,1.216889558470363e-08
7631,-2.6385063665676647e-08
7632,1.2163017274496199e-08
7633,-2.6371694342846688e-08
7634,1.2157143291996583e-08
7635,-2.635833523161314e-08
7636,1.2151273633746314e-08
7637,-2.6344986327679186e-08
7638,1.2145408298816434e-08
7639,-2.633164761451364e-08
7640,1.2139547277321013e-08
7641,-2.6318319087874338e-08
7642,1.2133690572463108e-08
7643,-2.6305000731058612e-08
7644,1.2127838171239318e-08
7645,-2.6291692537210698e-08
7646,1.212199007490676e-08
7647,-2.6278394496028627e-08
7648,1.21161462805434e-08
7649,-2.626510659562835e-08
7650,1.211030677967817e-08
7651,-2.625182882695744e-08
7652,1.2104471569456424e-08
7653,-2.623856118183274e-08
7654,1.2098640646361302e-08
7655,-2.6225303643965476e-08
7656,1.2092814006218433e-08
7657,-2.6212056204610246e-08
7658,1.2086991644085208e-08
7659,-2.619881885869388e-08
7660,1.208117355406365e-08
7661,-2.618559159074239e-08
7662,1.207535973529176e-08
7663,-2.617237439320405e-08
7664,1.206955018182705e-08
7665,-2.615916725331378e-08
7666,1.2063744890148004e-08
7667,-2.6145970163419163e-08
7668,1.2057943855536726e-08
7669,-2.613278310981209e-08
7670,1.2052147072661954e-08
7671,-2.6119606086823824e-08
7672,1.2046354540190206e-08
7673,-2.610643908075862e-08
7674,1.204056624862602e-08
7675,-2.60932820800383e-08
7676,1.2034782199755072e-08
7677,-2.6080135079621e-08
7678,1.2029002385546968e-08
7679,-2.6066998067152174e-08
7680,1.2023226801951536e-08
7681,-2.6053871029897803e-08
7682,1.2017455451087739e-08
7683,-2.604075396102003e-08
7684,1.2011688320355942e-08
7685,-2.602764684861428e-08
7686,1.2005925410201155e-08
7687,-2.6014549683125977e-08
7688,1.2000166714870754e-08
7689,-2.6001462454191968e-08
7690,1.1994412226698982e-08
7691,-2.5988385151267943e-08
7692,1.1988661950390146e-08
7693,-2.597531776452603e-08
7694,1.1982915872187627e-08
7695,-2.5962260285238833e-08
7696,1.197717399606553e-08
7697,-2.5949212700280523e-08
7698,1.197143631182332e-08
7699,-2.593617500275226e-08
7700,1.1965702820827075e-08
7701,-2.5923147179386723e-08
7702,1.1959973512751407e-08
7703,-2.5910129224677964e-08
7704,1.1954248386798473e-08
7705,-2.5897121123023054e-08
7706,1.1948527439139903e-08
7707,-2.588412286940648e-08
7708,1.1942810668083594e-08
7709,-2.5871134452446027e-08
7710,1.193709806117884e-08
7711,-2.5858155859824285e-08
7712,1.193138962666164e-08
7713,-2.5845187084133345e-08
7714,1.1925685346093488e-08
7715,-2.5832228113886994e-08
7716,1.1919985228429884e-08
7717,-2.5819278942093186e-08
7718,1.1914289259906082e-08
7719,-2.5806339551907675e-08
7720,1.1908597441203964e-08
7721,-2.579340994165534e-08
7722,1.190290976913896e-08
7723,-2.5780490096194326e-08
7724,1.1897226236918833e-08
7725,-2.576758000980301e-08
7726,1.1891546842678853e-08
7727,-2.575467966388929e-08
7728,1.1885871579648626e-08
7729,-2.574178905987079e-08
7730,1.1880200445251091e-08
7731,-2.572890818124571e-08
7732,1.1874533434886014e-08
7733,-2.571603702083557e-08
7734,1.1868870546903216e-08
7735,-2.5703175565842372e-08
7736,1.1863211777526394e-08
7737,-2.569032380688e-08
7738,1.1857557116489161e-08
7739,-2.5677481740295877e-08
7740,1.1851906564866136e-08
7741,-2.566464934656812e-08
7742,1.1846260118092428e-08
7743,-2.5651826624587376e-08
7744,1.1840617772051134e-08
7745,-2.5639013557440002e-08
7746,1.1834979522315103e-08
7747,-2.5626210138476326e-08
7748,1.1829345364171407e-08
7749,-2.561341636092269e-08
7750,1.1823715296439008e-08
7751,-2.560063221081816e-08
7752,1.1818089310207949e-08
7753,-2.5587857678565265e-08
7754,1.1812467405138759e-08
7755,-2.557509275898377e-08
7756,1.1806849577903517e-08
7757,-2.5562337436680847e-08
7758,1.1801235823076251e-08
7759,-2.5549591705098865e-08
7760,1.179562613453099e-08
7761,-2.5536855555142114e-08
7762,1.1790020510373914e-08
7763,-2.5524128972621072e-08
7764,1.1784418948978283e-08
7765,-2.551141195468193e-08
7766,1.177882144219687e-08
7767,-2.549870448714715e-08
7768,1.1773227987142876e-08
7769,-2.5486006561699664e-08
7770,1.1767638582059795e-08
7771,-2.54733181647988e-08
7772,1.1762053223174575e-08
7773,-2.5460639295564768e-08
7774,1.175647190069693e-08
7775,-2.5447969938561806e-08
7776,1.1750894615222433e-08
7777,-2.5435310081659573e-08
7778,1.174532136563984e-08
7779,-2.5422659721915678e-08
7780,1.1739752142507098e-08
7781,-2.5410018845987463e-08
7782,1.1734186946093086e-08
7783,-2.5397387442341946e-08
7784,1.1728625768380325e-08
7785,-2.5384765505823406e-08
7786,1.1723068610028174e-08
7787,-2.5372153025946396e-08
7788,1.1717515462625868e-08
7789,-2.535954999232645e-08
7790,1.1711966324883431e-08
7791,-2.534695639417011e-08
7792,1.1706421194284562e-08
7793,-2.533437222166712e-08
7794,1.1700880061714906e-08
7795,-2.53217974705243e-08
7796,1.169534292616069e-08
7797,-2.5309232126663454e-08
7798,1.1689809786813995e-08
7799,-2.5296676179397728e-08
7800,1.1684280636443236e-08
7801,-2.5284129623841077e-08
7802,1.167875547339565e-08
7803,-2.527159244759544e-08
7804,1.1673234287624933e-08
7805,-2.525906464389602e-08
7806,1.166771708151062e-08
7807,-2.524654619913016e-08
7808,1.1662203857708629e-08
7809,-2.5234037106207355e-08
7810,1.1656694590792122e-08
7811,-2.5221537355493624e-08
7812,1.165118929676112e-08
7813,-2.5209046939149907e-08
7814,1.1645687965748534e-08
7815,-2.5196565845376962e-08
7816,1.1640190591906838e-08
7817,-2.5184094067566745e-08
7818,1.1634697172387359e-08
7819,-2.517163159300676e-08
7820,1.1629207704842105e-08
7821,-2.5159178417013356e-08
7822,1.1623722185135769e-08
7823,-2.5146734522994873e-08
7824,1.1618240608186702e-08
7825,-2.5134299909747073e-08
7826,1.1612762969719904e-08
7827,-2.512187456397191e-08
7828,1.1607289268595505e-08
7829,-2.5109458476613998e-08
7830,1.1601819494096204e-08
7831,-2.5097051637369492e-08
7832,1.159635365706276e-08
7833,-2.508465404007878e-08
7834,1.1590891736031664e-08
7835,-2.5072265672760037e-08
7836,1.1585433738709603e-08
7837,-2.5059886526678933e-08
7838,1.1579979658514112e-08
7839,-2.5047516591771484e-08
7840,1.157452949264632e-08
7841,-2.5035155862835553e-08
7842,1.156908322926283e-08
7843,-2.502280432763307e-08
7844,1.1563640875851325e-08
7845,-2.5010461976528712e-08
7846,1.1558202422401659e-08
7847,-2.499812879885592e-08
7848,1.1552767866957287e-08
7849,-2.4985804792443275e-08
7850,1.1547337204679798e-08
7851,-2.4973489940946142e-08
7852,1.1541910435337966e-08
7853,-2.4961184238444182e-08
7854,1.153648754958312e-08
7855,-2.494888767375628e-08
7856,1.1531068548395533e-08
7857,-2.49366002403304e-08
7858,1.1525653424190203e-08
7859,-2.492432192657295e-08
7860,1.1520242176754667e-08
7861,-2.491205272508975e-08
7862,1.1514834798917438e-08
7863,-2.4899792628099413e-08
7864,1.150943128961025e-08
7865,-2.4887541624284167e-08
7866,1.1504031641768505e-08
7867,-2.487529970418274e-08
7868,1.149863585765373e-08
7869,-2.4863066862237788e-08
7870,1.1493243928333562e-08
7871,-2.4850843083039737e-08
7872,1.1487855847824304e-08
7873,-2.4838628363756975e-08
7874,1.1482471623638418e-08
7875,-2.4826422692798742e-08
7876,1.1477091242501448e-08
7877,-2.4814226061805363e-08
7878,1.1471714700343346e-08
7879,-2.4802038460365168e-08
7880,1.1466341996399764e-08
7881,-2.4789859880341493e-08
7882,1.1460973129057613e-08
7883,-2.4777690313358028e-08
7884,1.1455608090008002e-08
7885,-2.476552975182563e-08
7886,1.1450246877700828e-08
7887,-2.475337818342417e-08
7888,1.1444889486644266e-08
7889,-2.474123560332172e-08
7890,1.1439535918520554e-08
7891,-2.4729101996003595e-08
7892,1.1434186167063011e-08
7893,-2.471697735810293e-08
7894,1.142884022203896e-08
7895,-2.4704861681588838e-08
7896,1.1423498089304977e-08
7897,-2.4692754954489376e-08
7898,1.1418159761601437e-08
7899,-2.4680657167762268e-08
7900,1.1412825233148295e-08
7901,-2.466856831517054e-08
7902,1.1407494502181725e-08
7903,-2.4656488386177497e-08
7904,1.1402167564724425e-08
7905,-2.4644417371184772e-08
7906,1.1396844419418167e-08
7907,-2.463235526075163e-08
7908,1.1391525056062096e-08
7909,-2.4620302048745365e-08
7910,1.1386209480442291e-08
7911,-2.4608257725328673e-08
7912,1.1380897681185512e-08
7913,-2.4596222282604266e-08
7914,1.1375589657409179e-08
7915,-2.4584195708182535e-08
7916,1.1370285406931458e-08
7917,-2.457217799830852e-08
7918,1.1364984921790807e-08
7919,-2.4560169142424895e-08
7920,1.1359688207701391e-08
7921,-2.4548169126821743e-08
7922,1.1354395248087684e-08
7923,-2.45361779514064e-08
7924,1.1349106045753572e-08
7925,-2.4524195601835197e-08
7926,1.1343820602920907e-08
7927,-2.4512222070186175e-08
7928,1.1338538905759336e-08
7929,-2.4500257346775196e-08
7930,1.1333260956957677e-08
7931,-2.4488301426094035e-08
7932,1.1327986750397239e-08
7933,-2.447635429727195e-08
7934,1.1322716285803968e-08
7935,-2.446441595061032e-08
7936,1.1317449555864623e-08
7937,-2.4452486380832815e-08
7938,1.1312186552936354e-08
7939,-2.44405655778113e-08
7940,1.1306927284505762e-08
7941,-2.442865353051315e-08
7942,1.1301671740436e-08
7943,-2.4416750233492364e-08
7944,1.1296419914555138e-08
7945,-2.44048556774914e-08
7946,1.1291171809821324e-08
7947,-2.4392969852338115e-08
7948,1.1285927418215398e-08
7949,-2.4381092748855348e-08
7950,1.1280686740783506e-08
7951,-2.436922436180793e-08
7952,1.1275449764542453e-08
7953,-2.435736468047249e-08
7954,1.1270216498305758e-08
7955,-2.4345513697891196e-08
7956,1.1264986930140423e-08
7957,-2.4333671401189144e-08
7958,1.125976105597468e-08
7959,-2.4321837786540007e-08
7960,1.1254538879921751e-08
7961,-2.4310012843387666e-08
7962,1.1249320391588486e-08
7963,-2.4298196563188067e-08
7964,1.1244105589523232e-08
7965,-2.4286388942494422e-08
7966,1.1238894466680229e-08
7967,-2.4274589962084796e-08
7968,1.1233687026852734e-08
7969,-2.426279962333969e-08
7970,1.1228483259936005e-08
7971,-2.425101792064407e-08
7972,1.1223283159438583e-08
7973,-2.4239244848578033e-08
7974,1.121808671525083e-08
7975,-2.4227480417008544e-08
7976,1.1212893898635754e-08
7977,-2.421572466319223e-08
7978,1.1207704636789796e-08
7979,-2.4203977696247575e-08
7980,1.1202518758032644e-08
7981,-2.4192239806130953e-08
7982,1.1197335806462155e-08
7983,-2.418051173913531e-08
7984,1.1192154644722046e-08
7985,-2.4168795370476763e-08
7986,1.1186972481143229e-08
7987,-2.415709520705918e-08
7988,1.1181782707848949e-08
7989,-2.414542171172945e-08
7990,1.117657055923481e-08
7991,-2.4133797534467964e-08
7992,1.1171306184877277e-08
7993,-2.412226602545697e-08
7994,1.1165941254964003e-08
7995,-2.41108881486252e-08
7996,1.1160448790925535e-08
7997,-2.4099654536986473e-08
7998,1.1155090196126366e-08
7999,-2.4088021462511618e-08
8000,1.1151701966077084e-08


==> anc/input_csv/Z_c6p1_solve_rhs_ag.csv <==
m,z_m
0,0.11715248633054501
1,-0.5379163911830112
2,-0.5320339811996244
3,0.02494330470022381
4,0.1425205922221877
5,0.22319332962362332
6,0.1470780849975647
7,0.1226069333367254
8,0.05916227608870256
9,0.047668070222275594
10,0.01728199074824725
11,0.019503456955474136
12,0.005565889144219198
13,0.011484869747492982
14,0.003601053978627741
15,0.009083390784380781
16,0.003454034734117184
17,0.0077650392946621355
18,0.0032724919925271228
19,0.0066268937141965275
20,0.0029246016656876983
21,0.005615860702374179
22,0.0025339111842494085
23,0.004764225536576378
24,0.0021765582307971885
25,0.004069868795241861
26,0.0018747159723606888
27,0.003508936150073374
28,0.0016261848704768062
29,0.0030539192113538034
30,0.0014219822422650479
31,0.002681221772664011
32,0.0012530539038449137
33,0.0023725461732402946
34,0.0011119981683235655
35,0.002114141758090314
36,0.0009931092625772922
37,0.0018956942371322488
38,0.0008920323160119156
39,0.0017093909349024435
40,0.0008054202060438401
41,0.001549235716774726
42,0.0007306703730257118
43,0.0014105657045144493
44,0.0006657352936335581
45,0.0012897106883349983
46,0.000608986775309529
47,0.0011837500872495538
48,0.000559117581454227
49,0.0010903367604475224
50,0.0005150689836665709
51,0.0010075673277433997
52,0.0004759766310591449
53,0.0009338854175230491
54,0.0004411296043089374
55,0.0008680086075984114
56,0.0004099391133998612
57,0.0008088726573840423
58,0.0003819143418226001
59,0.0007555885167618259
60,0.0003566436448059537
61,0.0007074088806577873
62,0.0003337797972195024
63,0.0006637019476686212
64,0.00031302833131076466
65,0.000623930666504425
66,0.0002941382511377434
67,0.0005876361994793303
68,0.0002768945892151683
69,0.0005544246532538835
70,0.0002611124015361923
71,0.0005239563605303994
72,0.00024663189345561513
73,0.0004959371680657384
74,0.00023331444056962807
75,0.00047011131351107046
76,0.00022103932237619263
77,0.0004462555687315804
78,0.00020970102702077612
79,0.0004241743988911326
80,0.00019920701621379852
81,0.00040369594101384365
82,0.00018947586297928256
83,0.00038466864736488274
84,0.0001804356930364143
85,0.0003669584710141293
86,0.00017202287469636406
87,0.00035044649584315416
88,0.00016418091312715483
89,0.0003350269325673563
90,0.00015685951344027014
91,0.00032060541763705077
92,0.0001500137838483244
93,0.0003070975637964207
94,0.00014360355551493745
95,0.0002944277206785437
96,0.00013759280001467286
97,0.0002825279113514641
98,0.00013194912874909517
99,0.0002713369168566272
100,0.0001266433614300352
101,0.0002607994856618009
102,0.00012164915296598225
103,0.00025086564893326646
104,0.00011694266991433087
105,0.00024149012573691187
106,0.00011250230912301518
107,0.0002326318049327233
108,0.00010830845240024741
109,0.00022425329265983332
110,0.0001043432520466493
111,0.0002163205160943751
112,0.00010059044289628368
113,0.00020880237562692384
114,9.703517719364765e-05
115,0.0002016704388061761
116,9.366387919107143e-05
117,0.000194898670425731
118,9.046411683492358e-05
119,0.00018846319394243372
120,8.742448826941624e-05
121,0.000182342080155067
122,8.453452125321992e-05
123,0.00017651515962910727
124,8.178458383114509e-05
125,0.00017096385586423424
126,7.916580484563605e-05
127,0.00016567103663823866
128,7.667000307301595e-05
129,0.00016062088128538168
130,7.42896239306918e-05
131,0.0001557987619854752
132,7.201768285028509e-05
133,0.00015119113741783233
134,6.984771451799377e-05
135,0.00014678545729801865
136,6.777372730913112e-05
137,0.00014257007657720417
138,6.579016231074912e-05
139,0.0001385341781747656
140,6.389185641732397e-05
141,0.00013466770330329152
142,6.207400904231593e-05
143,0.00013096128854192462
144,6.033215204572414e-05
145,0.00012740620891426397
146,5.866212252766234e-05
147,0.00012399432633633376
148,5.7060038183560134e-05
149,0.00012071804285728202
150,5.5522274946850357e-05
151,0.00011757025818068884
152,5.404544667774788e-05
153,0.00011454433105134811
154,5.262638669063169e-05
155,0.00011163404407478612
156,5.126213093230171e-05
157,0.00010883357165414521
158,4.994990264294471e-05
159,0.00010613745072537734
160,4.868709835278717e-05
161,0.00010354055399609452
162,4.747127508594342e-05
163,0.0001010380654833007
164,4.630013864729891e-05
165,9.862545808453851e-05
166,4.517153289926433e-05
167,9.629847302885416e-05
168,4.408342992378039e-05
169,9.405310100597321e-05
170,4.303392099514616e-05
171,9.188556482042282e-05
172,4.2021208282328115e-05
173,8.979230345953517e-05
174,4.104359721797759e-05
175,8.776995738594528e-05
176,4.009948947320893e-05
177,8.581535502778846e-05
178,3.9187376480557534e-05
179,8.392550027807861e-05
180,3.830583346094119e-05
181,8.209756096993115e-05
182,3.745351390958494e-05
183,8.032885823526745e-05
184,3.6629144497806635e-05
185,7.86168566311244e-05
186,3.5831520361455425e-05
187,7.695915503977814e-05
188,3.5059500733585846e-05
189,7.535347819573329e-05
190,3.431200490551693e-05
191,7.379766885909258e-05
192,3.3588008471733146e-05
193,7.228968054276107e-05
194,3.28865398584674e-05
195,7.082757074179439e-05
196,3.220667708522227e-05
197,6.94094946775231e-05
198,3.154754476749841e-05
199,6.803369942626971e-05
200,3.0908311319329524e-05
201,6.66985185060873e-05
202,3.0288186354470384e-05
203,6.540236679417471e-05
204,2.9686418264777333e-05
205,6.414373581068198e-05
206,2.9102291962824783e-05
207,6.292118931267958e-05
208,2.8535126775621932e-05
209,6.173335917787376e-05
210,2.7984274478358277e-05
211,6.057894156338039e-05
212,2.744911745877281e-05
213,5.9456693313586075e-05
214,2.692906700088922e-05
215,5.836542860013301e-05
216,2.6423561679903334e-05
217,5.730401577708598e-05
218,2.5932065860051782e-05
219,5.627137443559767e-05
220,2.54540682879589e-05
221,5.526647264374758e-05
222,2.498908077463048e-05
223,5.428832435837813e-05
224,2.4536636959679347e-05
225,5.333598699676086e-05
226,2.4096291152082713e-05
227,5.240855915691484e-05
228,2.3667617242062674e-05
229,5.1505178476287517e-05
230,2.3250207679121614e-05
231,5.062501961924813e-05
232,2.284367251169991e-05
233,4.976729238462355e-05
234,2.2447638484293086e-05
235,4.893123992517794e-05
236,2.206174818807167e-05
237,4.8116137071510926e-05
238,2.168565926144111e-05
239,4.732128875342082e-05
240,2.1319043637199343e-05
241,4.654602851235668e-05
242,2.0961586833272973e-05
243,4.57897170989218e-05
244,2.0612987284086575e-05
245,4.5051741150028014e-05
246,2.0272955710011372e-05
247,4.433151194040726e-05
248,1.9941214522375152e-05
249,4.362846420394599e-05
250,1.9617497261789015e-05
251,4.2942055020224545e-05
252,1.9301548067721574e-05
253,4.227176276227906e-05
254,1.8993121177190955e-05
255,4.161708610174068e-05
256,1.8691980451064606e-05
257,4.0977543067828524e-05
258,1.8397898925794648e-05
259,4.035267015680223e-05
260,1.8110658389605965e-05
261,3.974202148888815e-05
262,1.7830048981074558e-05
263,3.914516800983647e-05
264,1.755586880910936e-05
265,3.856169673433043e-05
266,1.7287923592973953e-05
267,3.799121002878403e-05
268,1.7026026321028218e-05
269,3.743332493129269e-05
270,1.6769996927212747e-05
271,3.6887672506410505e-05
272,1.6519661984247423e-05
273,3.635389723285107e-05
274,1.6274854412380918e-05
275,3.583165642214718e-05
276,1.60354132030814e-05
277,3.5320619666489264e-05
278,1.580118315648034e-05
279,3.4820468314102445e-05
280,1.5572014632107747e-05
281,3.433089497059755e-05
282,1.534776331190632e-05
283,3.3851603024833354e-05
284,1.5128289974977725e-05
285,3.3382306197927954e-05
286,1.4913460283321651e-05
287,3.292272811410231e-05
288,1.470314457809761e-05
289,3.247260189222172e-05
290,1.4497217685573626e-05
291,3.2031669756862043e-05
292,1.4295558732567423e-05
293,3.159968266777944e-05
294,1.4098050970491467e-05
295,3.117639996696908e-05
296,1.3904581607903624e-05
297,3.076158904216888e-05
298,1.3715041650817537e-05
299,3.035502500604584e-05
300,1.3529325750520024e-05
301,2.995649039023832e-05
302,1.3347332058427399e-05
303,2.9565774853399287e-05
304,1.3168962087639636e-05
305,2.9182674902621897e-05
306,1.299412058086742e-05
307,2.8806993627433436e-05
308,1.2822715384310537e-05
309,2.8438540445824867e-05
310,1.2654657327281872e-05
311,2.8077130861593733e-05
312,1.2489860107225004e-05
313,2.7722586232481436e-05
314,1.2328240179857224e-05
315,2.737473354861919e-05
316,1.2169716654206273e-05
317,2.703340522061327e-05
318,1.2014211192259558e-05
319,2.6698438876940968e-05
320,1.1861647912974947e-05
321,2.636967717008007e-05
322,1.1711953300590182e-05
323,2.604696759103642e-05
324,1.1565056116711787e-05
325,2.5730162291801345e-05
326,1.142088731636011e-05
327,2.541911791534587e-05
328,1.1279379967507397e-05
329,2.511369543281751e-05
330,1.1140469174049854e-05
331,2.4813759987623856e-05
332,1.1004092002070452e-05
333,2.451918074596288e-05
334,1.0870187409106708e-05
335,2.4229830753603443e-05
336,1.0738696176521148e-05
337,2.394558679861025e-05
338,1.0609560844481536e-05
339,2.3666329279637082e-05
340,1.048272564981487e-05
341,2.3391942079650903e-05
342,1.0358136466283438e-05
343,2.312231244476334e-05
344,1.0235740747317044e-05
345,2.2857330867943583e-05
346,1.0115487471124637e-05
347,2.2596890977419497e-05
348,9.997327087937467e-06
349,2.234088942950054e-05
350,9.88121146944206e-06
351,2.208922580568329e-05
352,9.767093860152225e-06
353,2.1841802513801634e-05
354,9.654928830766585e-06
355,2.1598524693022017e-05
356,9.544672233360491e-06
357,2.1359300122602077e-05
358,9.436281158269752e-06
359,2.1124039134155436e-05
360,9.329713892725916e-06
361,2.089265452729363e-05
362,9.224929881098518e-06
363,2.0665061488533513e-05
364,9.121889686570112e-06
365,2.0441177513263887e-05
366,9.02055495441562e-06
367,2.0220922330694753e-05
368,8.920888376567674e-06
369,2.0004217831604568e-05
370,8.82285365760935e-06
371,1.97909879988962e-05
372,8.726415481979837e-06
373,1.958115884060099e-05
374,8.631539482467253e-06
375,1.9374658325486157e-05
376,8.538192209827487e-06
377,1.9171416320993948e-05
378,8.446341103582464e-06
379,1.897136453346404e-05
380,8.355954463861954e-06
381,1.8774436450544895e-05
382,8.267001424266645e-06
383,1.8580567285713987e-05
384,8.179451925740224e-06
385,1.8389693924744878e-05
386,8.093276691480124e-06
387,1.820175487419843e-05
388,8.00844720252124e-06
389,1.8016690211689355e-05
390,7.924935674455148e-06
391,1.7834441537908312e-05
392,7.842715034851263e-06
393,1.7654951930428215e-05
394,7.761758901485154e-06
395,1.7478165899039187e-05
396,7.6820415613673e-06
397,1.730402934272991e-05
398,7.603537950488188e-06
399,1.7132489508113017e-05
400,7.526223634314349e-06
401,1.6963494949359956e-05
402,7.450074788923864e-06
403,1.6796995489434748e-05
404,7.375068182796699e-06
405,1.6632942182743855e-05
406,7.301181159259892e-06
407,1.6471287278991826e-05
408,7.228391619520678e-06
409,1.6311984188353553e-05
410,7.156678006308903e-06
411,1.615498744771716e-05
412,7.086019288005832e-06
413,1.60002526881883e-05
414,7.016394943403444e-06
415,1.5847736603565242e-05
416,6.947784946902955e-06
417,1.569739691995212e-05
418,6.880169754232053e-06
419,1.5549192366358255e-05
420,6.813530288687787e-06
421,1.5403082646257288e-05
422,6.7478479277556134e-06
423,1.525902841008845e-05
424,6.683104490235292e-06
425,1.511699122866253e-05
426,6.619282223727541e-06
427,1.4976933567462778e-05
428,6.556363792634839e-06
429,1.4838818761706941e-05
430,6.494332266427245e-06
431,1.4702610992294374e-05
432,6.433171108406793e-06
433,1.4568275262480547e-05
434,6.372864164711365e-06
435,1.4435777375314968e-05
436,6.313395653809513e-06
437,1.4305083911800986e-05
438,6.254750156235813e-06
439,1.4176162209734224e-05
440,6.196912604660651e-06
441,1.4048980343232356e-05
442,6.139868274330013e-06
443,1.3923507102879872e-05
444,6.083602773767433e-06
445,1.3799711976500383e-05
446,6.028102035743665e-06
447,1.3677565130564859e-05
448,5.973352308600863e-06
449,1.3557037392139717e-05
450,5.919340147777637e-06
451,1.3438100231377932e-05
452,5.8660524076572394e-06
453,1.3320725744622962e-05
454,5.813476233601448e-06
455,1.3204886637919645e-05
456,5.761599054293968e-06
457,1.3090556211130492e-05
458,5.71040857426022e-06
459,1.2977708342474924e-05
460,5.659892766677524e-06
461,1.2866317473556486e-05
462,5.61003986635844e-06
463,1.275635859483092e-05
464,5.5608383629545725e-06
465,1.2647807231532799e-05
466,5.512276994363583e-06
467,1.2540639429984913e-05
468,5.464344740365175e-06
469,1.2434831744323978e-05
470,5.417030816393849e-06
471,1.233036122367206e-05
472,5.370324667545072e-06
473,1.2227205399606059e-05
474,5.324215962732069e-06
475,1.212534227403366e-05
476,5.278694589009772e-06
477,1.2024750307445884e-05
478,5.2337506461043795e-06
479,1.1925408407446744e-05
480,5.189374441060481e-06
481,1.1827295917710783e-05
482,5.145556483045124e-06
483,1.173039260716236e-05
484,5.10228747835918e-06
485,1.163467865949641e-05
486,5.059558325500679e-06
487,1.1540134663058294e-05
488,5.017360110465451e-06
489,1.1446741600915018e-05
490,4.975684102095812e-06
491,1.1354480841304995e-05
492,4.9345217476517564e-06
493,1.126333412825157e-05
494,4.893864668400851e-06
495,1.1173283572556724e-05
496,4.853704655446057e-06
497,1.1084311642936408e-05
498,4.814033665585874e-06
499,1.0996401157509923e-05
500,4.774843817344186e-06
501,1.0909535275435275e-05
502,4.736127387063114e-06
503,1.0823697488820135e-05
504,4.697876805160187e-06
505,1.0738871614849526e-05
506,4.660084652414013e-06
507,1.0655041788155156e-05
508,4.622743656453406e-06
509,1.0572192453308333e-05
510,4.585846688262634e-06
511,1.0490308357658419e-05
512,4.549386758804024e-06
513,1.0409374544232529e-05
514,4.513357015709396e-06
515,1.0329376344854585e-05
516,4.477750740205626e-06
517,1.025029937356642e-05
518,4.442561343812367e-06
519,1.0172129520024067e-05
520,4.407782365515573e-06
521,1.009485294328707e-05
522,4.373407468716973e-06
523,1.0018456065574277e-05
524,4.3394304383866765e-06
525,9.942925566344563e-06
526,4.305845178307235e-06
527,9.868248376438922e-06
528,4.272645708344209e-06
529,9.794411672395388e-06
530,4.2398261618070335e-06
531,9.721402870971938e-06
532,4.207380782878222e-06
533,9.649209623673886e-06
534,4.1753039241325716e-06
535,9.577819811645371e-06
536,4.1435900440394695e-06
537,9.507221540425396e-06
538,4.112233704702874e-06
539,9.437403135075477e-06
540,4.0812295694174636e-06
541,9.368353135256526e-06
542,4.050572400501735e-06
543,9.300060290606462e-06
544,4.020257057111831e-06
545,9.232513556030539e-06
546,3.990278493045082e-06
547,9.165702087326188e-06
548,3.960631754705134e-06
549,9.099615236704173e-06
550,3.9313119790591215e-06
551,9.03424254861169e-06
552,3.902314391630786e-06
553,8.969573755553456e-06
554,3.873634304693969e-06
555,8.905598774042083e-06
556,3.8452671151956075e-06
557,8.842307700685606e-06
558,3.8172083030938815e-06
559,8.779690808254079e-06
560,3.78945342947152e-06
561,8.71773854204299e-06
562,3.7619981349041847e-06
563,8.656441516114211e-06
564,3.7348381376372567e-06
565,8.59579050981478e-06
566,3.7079692320031125e-06
567,8.535776464206888e-06
568,3.6813872867940026e-06
569,8.476390478757152e-06
570,3.655088243707297e-06
571,8.417623807956902e-06
572,3.629068115740122e-06
573,8.359467858134764e-06
574,3.603322985807244e-06
575,8.301914184290264e-06
576,3.5778490051518815e-06
577,8.24495448698972e-06
578,3.5526423920389145e-06
579,8.18858060942451e-06
580,3.5276994302281474e-06
581,8.132784534379792e-06
582,3.503016467775444e-06
583,8.077558381515368e-06
584,3.4785899155788856e-06
585,8.022894404423622e-06
586,3.4544162461496662e-06
587,7.968784988042656e-06
588,3.4304919923194396e-06
589,7.915222645839314e-06
590,3.406813746030705e-06
591,7.862200017348064e-06
592,3.3833781571109087e-06
593,7.80970986557617e-06
594,3.3601819321385802e-06
595,7.757745074521205e-06
596,3.3372218332358744e-06
597,7.706298646744142e-06
598,3.3144946769977853e-06
599,7.655363701039343e-06
600,3.2919973333739582e-06
601,7.604933470084298e-06
602,3.269726724612717e-06
603,7.555001298215365e-06
604,3.247679824206944e-06
605,7.505560639212904e-06
606,3.225853655891787e-06
607,7.456605054125319e-06
608,3.2042452926185934e-06
609,7.408128209208262e-06
610,3.1828518556204855e-06
611,7.360123873823697e-06
612,3.1616705134164986e-06
613,7.312585918469519e-06
614,3.140698480931294e-06
615,7.265508312781346e-06
616,3.1199330185624833e-06
617,7.218885123651291e-06
618,3.0993714312827038e-06
619,7.172710513296451e-06
620,3.0790110677944683e-06
621,7.126978737493499e-06
622,3.058849319669893e-06
623,7.0816841437159886e-06
624,3.0388836205393687e-06
625,7.036821169443962e-06
626,3.019111445243859e-06
627,6.992384340395995e-06
628,2.9995303090963013e-06
629,6.948368268893433e-06
630,2.9801377670614518e-06
631,6.904767652201936e-06
632,2.9609314130292843e-06
633,6.861577270930822e-06
634,2.941908879065701e-06
635,6.818791987455076e-06
636,2.9230678346745826e-06
637,6.776406744412242e-06
638,2.904405986099736e-06
639,6.734416563162196e-06
640,2.8859210756699472e-06
641,6.692816542357996e-06
642,2.867610881031818e-06
643,6.651601856488372e-06
644,2.849473214607678e-06
645,6.610767754472737e-06
646,2.8315059228364027e-06
647,6.570309558287212e-06
648,2.8137068856080296e-06
649,6.530222661629997e-06
650,2.7960740156083192e-06
651,6.490502528601738e-06
652,2.778605257757047e-06
653,6.451144692408975e-06
654,2.761298588545831e-06
655,6.412144754119847e-06
656,2.744152015524245e-06
657,6.373498381401781e-06
658,2.727163576686155e-06
659,6.335201307345099e-06
660,2.7103313399349236e-06
661,6.29724932927647e-06
662,2.6936534025420857e-06
663,6.259638307578278e-06
664,2.67712789060019e-06
665,6.222364164569411e-06
666,2.6607529585013654e-06
667,6.185422883410065e-06
668,2.6445267884315794e-06
669,6.148810506988034e-06
670,2.6284475898768157e-06
671,6.112523136883669e-06
672,2.612513599135138e-06
673,6.076556932303187e-06
674,2.5967230788115555e-06
675,6.04090810907311e-06
676,2.581074317383402e-06
677,6.005572938641187e-06
678,2.5655656287036014e-06
679,5.970547747081743e-06
680,2.5501953515902087e-06
681,5.935828914158733e-06
682,2.534961849359272e-06
683,5.901412872383528e-06
684,2.5198635093962635e-06
685,5.867296106080134e-06
686,2.5048987427452855e-06
687,5.833475150486244e-06
688,2.4900659836582577e-06
689,5.799946590896363e-06
690,2.4753636892534496e-06
691,5.7667070617519445e-06
692,2.460790339066581e-06
693,5.733753245845394e-06
694,2.4463444346617024e-06
695,5.701081873446122e-06
696,2.432024499271827e-06
697,5.668689721503773e-06
698,2.417829077428271e-06
699,5.636573612851722e-06
700,2.403756734554766e-06
701,5.604730415427278e-06
702,2.3898060566596497e-06
703,5.5731570415022725e-06
704,2.3759756499450074e-06
705,5.541850446926512e-06
706,2.3622641404895535e-06
707,5.510807630379239e-06
708,2.348670173869712e-06
709,5.48002563269165e-06
710,2.3351924148789486e-06
711,5.4495015360989256e-06
712,2.3218295471688557e-06
713,5.419232463552142e-06
714,2.308580272947557e-06
715,5.389215578054298e-06
716,2.2954433126498747e-06
717,5.359448081966716e-06
718,2.2824174046431114e-06
719,5.329927216378651e-06
720,2.269501304923124e-06
721,5.300650260458191e-06
722,2.2566937868429257e-06
723,5.271614530833502e-06
724,2.2439936407685954e-06
725,5.242817380944921e-06
726,2.231399673858758e-06
727,5.214256200462991e-06
728,2.218910709735185e-06
729,5.185928414701328e-06
730,2.206525588252966e-06
731,5.157831484004213e-06
732,2.19424316520271e-06
733,5.129962903219885e-06
734,2.1820623120627456e-06
735,5.102320201094562e-06
736,2.169981915742911e-06
737,5.0749009397537336e-06
738,2.1580008783193165e-06
739,5.0477027141400165e-06
740,2.1461181168120413e-06
741,5.020723151515394e-06
742,2.134332562909648e-06
743,4.993959910895336e-06
744,2.1226431627692354e-06
745,4.96741068258543e-06
746,2.1110488767333087e-06
747,4.941073187656585e-06
748,2.099548679153253e-06
749,4.914945177455066e-06
750,2.088141558142391e-06
751,4.889024433133917e-06
752,2.0768265153377725e-06
753,4.863308765154138e-06
754,2.0656025657152398e-06
755,4.837796012858668e-06
756,2.0544687373441516e-06
757,4.812484043971478e-06
758,2.0434240712129055e-06
759,4.7873707541919365e-06
760,2.0324676209938156e-06
761,4.762454066736258e-06
762,2.021598452872796e-06
763,4.737731931901199e-06
764,2.0108156453100227e-06
765,4.713202326654593e-06
766,2.0001182888855204e-06
767,4.688863254205224e-06
768,1.989505486122582e-06
769,4.664712743616103e-06
770,1.978976351212735e-06
771,4.640748849384389e-06
772,1.9685300099370164e-06
773,4.616969651046476e-06
774,1.95816559943749e-06
775,4.593373252815421e-06
776,1.9478822680315732e-06
777,4.5699577831791036e-06
778,1.937679175066607e-06
779,4.546721394533888e-06
780,1.9275554907274485e-06
781,4.5236622628237405e-06
782,1.917510395878507e-06
783,4.500778587171526e-06
784,1.907543081893858e-06
785,4.478068589536779e-06
786,1.8976527505140522e-06
787,4.455530514360734e-06
788,1.8878386136550715e-06
789,4.433162628233069e-06
790,1.878099893292938e-06
791,4.4109632195567305e-06
792,1.8684358212704276e-06
793,4.388930598197959e-06
794,1.8588456391694087e-06
795,4.367063095202629e-06
796,1.8493285981711394e-06
797,4.345359062443293e-06
798,1.8398839588846946e-06
799,4.32381687232767e-06
800,1.8305109912412365e-06
801,4.302434917496238e-06
802,1.8212089742980247e-06
803,4.28121161049531e-06
804,1.811977196183443e-06
805,4.260145383494398e-06
806,1.8028149538661823e-06
807,4.2392346880237445e-06
808,1.7937215531162392e-06
809,4.218477994640361e-06
810,1.7846963082795327e-06
811,4.197873792677374e-06
812,1.7757385422357556e-06
813,4.177420589972205e-06
814,1.7668475862343562e-06
815,4.157116912560067e-06
816,1.7580227797580071e-06
817,4.136961304469386e-06
818,1.7492634704301993e-06
819,4.116952327386831e-06
820,1.7405690138570883e-06
821,4.097088560447044e-06
822,1.7319387735623048e-06
823,4.077368599978084e-06
824,1.7233721208259056e-06
825,4.057791059234706e-06
826,1.714868434592742e-06
827,4.038354568147635e-06
828,1.706427101360662e-06
829,4.019057773128644e-06
830,1.6980475150545794e-06
831,3.999899336769078e-06
832,1.689729076944422e-06
833,3.980877937653884e-06
834,1.6814711955145767e-06
835,3.961992270132027e-06
836,1.6732732863837803e-06
837,3.943241044062005e-06
838,1.6651347721776727e-06
839,3.9246229846052466e-06
840,1.6570550824423167e-06
841,3.906136832019948e-06
842,1.6490336535200592e-06
843,3.887781341434411e-06
844,1.6410699285223123e-06
845,3.869555282640874e-06
846,1.6331633571533124e-06
847,3.851457439887292e-06
848,1.6253133956554217e-06
849,3.833486611687838e-06
850,1.6175195067099561e-06
851,3.8156416105838246e-06
852,1.6097811593377592e-06
853,3.7979212629825984e-06
854,1.6020978288205793e-06
855,3.780324408976162e-06
856,1.5944689966243615e-06
857,3.7628499020851706e-06
858,1.586894150286887e-06
859,3.7454966091582785e-06
860,1.5793727833367938e-06
861,3.728263410110381e-06
862,1.5719043952109354e-06
863,3.711149197799142e-06
864,1.5644884912028223e-06
865,3.6941528778007004e-06
866,1.557124582333849e-06
867,3.677273368284212e-06
868,1.549812185307574e-06
869,3.660509599771149e-06
870,1.5425508224174555e-06
871,3.6438605150468146e-06
872,1.5353400214479152e-06
873,3.6273250689168643e-06
874,1.5281793156583789e-06
875,3.610902228094134e-06
876,1.5210682436443922e-06
877,3.594590971023939e-06
878,1.5140063493018521e-06
879,3.5783902876911924e-06
880,1.5069931817469571e-06
881,3.5622991795333956e-06
882,1.5000282952182748e-06
883,3.5463166592032026e-06
884,1.4931112490568433e-06
885,3.530441750498596e-06
886,1.4862416075965313e-06
887,3.514673488127853e-06
888,1.47941894011619e-06
889,3.4990109176539763e-06
890,1.4726428207642687e-06
891,3.4834530952717413e-06
892,1.4659128284787233e-06
893,3.467999087704015e-06
894,1.4592285469604508e-06
895,3.452647972049442e-06
896,1.4525895645796423e-06
897,3.4373988356615116e-06
898,1.4459954743045817e-06
899,3.4222507759829615e-06
900,1.4394458736845862e-06
901,3.4072029004374884e-06
902,1.432940364737987e-06
903,3.3922543262786203e-06
904,1.426478553910709e-06
905,3.377404180492053e-06
906,1.4200600520533424e-06
907,3.3626515996100224e-06
908,1.4136844742919148e-06
909,3.3479957296476533e-06
910,1.4073514400396573e-06
911,3.3334357259449275e-06
912,1.401060572881186e-06
913,3.3189707530523877e-06
914,1.3948115005778876e-06
915,3.3045999845832275e-06
916,1.3886038549426352e-06
917,3.290322603165413e-06
918,1.3824372718600716e-06
919,3.2761378002420835e-06
920,1.376311391179027e-06
921,3.2620447760271335e-06
922,1.3702258567191382e-06
923,3.2480427393420978e-06
924,1.364180316118488e-06
925,3.2341309075191385e-06
926,1.3581744208834345e-06
927,3.2203085063054185e-06
928,1.3522078262833496e-06
929,3.2065747697287916e-06
930,1.3462801913578311e-06
931,3.1929289400357417e-06
932,1.3403911787643616e-06
933,3.1793702675239587e-06
934,1.3345404548460776e-06
935,3.1658980105024475e-06
936,1.3287276895212794e-06
937,3.1525114351332374e-06
938,1.3229525562554947e-06
939,3.1392098153917024e-06
940,1.3172147319851406e-06
941,3.1259924328872686e-06
942,1.3115138971319872e-06
943,3.112858576843344e-06
944,1.3058497354934896e-06
945,3.0998075439733017e-06
946,1.3002219342790154e-06
947,3.0868386383926243e-06
948,1.2946301839797312e-06
949,3.0739511714754706e-06
950,1.2890741783711861e-06
951,3.061144461826534e-06
952,1.2835536144488116e-06
953,3.0484178351782156e-06
954,1.2780681924598376e-06
955,3.0357706242649404e-06
956,1.2726176157729707e-06
957,3.0232021688310087e-06
958,1.2672015908695119e-06
959,3.010711815380307e-06
960,1.261819827308034e-06
961,2.998298917235871e-06
962,1.2564720377381793e-06
963,2.9859628343963766e-06
964,1.2511579377022585e-06
965,2.973702933486344e-06
966,1.2458772458149579e-06
967,2.961518587595348e-06
968,1.2406296835629949e-06
969,2.94940917632194e-06
970,1.2354149753103292e-06
971,2.937374085572258e-06
972,1.2302328483490704e-06
973,2.925412707552876e-06
974,1.225083032694424e-06
975,2.91352444071347e-06
976,1.2199652612213207e-06
977,2.901708689533321e-06
978,1.2148792695083022e-06
979,2.8899648646592062e-06
980,1.2098247958620005e-06
981,2.878292382652893e-06
982,1.204801581285644e-06
983,2.8666906660032922e-06
984,1.199809369424368e-06
985,2.855159143040469e-06
986,1.1948479065316077e-06
987,2.843697247851925e-06
988,1.1899169414635726e-06
989,2.832304420220679e-06
990,1.1850162256098127e-06
991,2.8209801055699095e-06
992,1.1801455128981443e-06
993,2.809723754865253e-06
994,1.1753045597415053e-06
995,2.7985348245779764e-06
996,1.1704931250175677e-06
997,2.7874127766095693e-06
998,1.165710970035918e-06
999,2.7763570782052917e-06
1000,1.1609578585096417e-06
1001,2.765367201931551e-06
1002,1.15623355652266e-06
1003,2.7544426255698454e-06
1004,1.151537832510147e-06
1005,2.743582832085047e-06
1006,1.1468704572118936e-06
1007,2.73278730956376e-06
1008,1.1422312036762858e-06
1009,2.722055551114507e-06
1010,1.1376198472005361e-06
1011,2.7113870548674865e-06
1012,1.1330361653195775e-06
1013,2.700781323867994e-06
1014,1.1284799377718385e-06
1015,2.6902378660431394e-06
1016,1.1239509464996074e-06
1017,2.6797561941246107e-06
1018,1.1194489755672257e-06
1019,2.6693358256216623e-06
1020,1.1149738112029778e-06
1021,2.6589762827311775e-06
1022,1.110525241720663e-06
1023,2.648677092307509e-06
1024,1.1061030575458768e-06
1025,2.6384377858302034e-06
1026,1.1017070510777005e-06
1027,2.6282578992726673e-06
1028,1.097337016870522e-06
1029,2.6181369731058903e-06
1030,1.0929927513937615e-06
1031,2.608074552260087e-06
1032,1.0886740531349786e-06
1033,2.598070186039702e-06
1034,1.0843807225427244e-06
1035,2.5881234280818464e-06
1036,1.0801125620019868e-06
1037,2.5782338363266117e-06
1038,1.0758693758157754e-06
1039,2.568400972911871e-06
1040,1.0716509701774046e-06
1041,2.5586244042076247e-06
1042,1.0674571531624241e-06
1043,2.548903700692607e-06
1044,1.0632877346811833e-06
1045,2.5392384369539157e-06
1046,1.0591425265014785e-06
1047,2.529628191607039e-06
1048,1.0550213421591426e-06
1049,2.5200725472859565e-06
1050,1.0509239970163034e-06
1051,2.51057109055562e-06
1052,1.0468503081813532e-06
1053,2.501123411925626e-06
1054,1.0428000945135617e-06
1055,2.491729105724805e-06
1056,1.038773176603175e-06
1057,2.4823877701444835e-06
1058,1.0347693767268672e-06
1059,2.4730990071110214e-06
1060,1.0307885188857752e-06
1061,2.4638624223350986e-06
1062,1.0268304287241898e-06
1063,2.454677625174448e-06
1064,1.0228949335432991e-06
1065,2.44554422867533e-06
1066,1.0189818622802192e-06
1067,2.436461849470329e-06
1068,1.0150910454721625e-06
1069,2.4274301077686048e-06
1070,1.0112223152556431e-06
1071,2.4184486273118795e-06
1072,1.0073755053465522e-06
1073,2.409517035342385e-06
1074,1.0035504510213551e-06
1075,2.4006349625325316e-06
1076,9.997469890988395e-07
1077,2.3918020429871e-06
1078,9.959649579127505e-07
1079,2.383017914184083e-06
1080,9.92204197308551e-07
1081,2.3742822169219015e-06
1082,9.884645486247246e-07
1083,2.3655945953408073e-06
1084,9.847458546736857e-07
1085,2.3569546968027056e-06
1086,9.810479597151715e-07
1087,2.348362171929462e-06
1088,9.773707094698622e-07
1089,2.3398166745229913e-06
1090,9.737139510592425e-07
1091,2.331317861546094e-06
1092,9.700775330364666e-07
1093,2.3228653930920233e-06
1094,9.664613053327473e-07
1095,2.3144589323453893e-06
1096,9.628651192631476e-07
1097,2.3060981455331456e-06
1098,9.592888275153928e-07
1099,2.2977827019205343e-06
1100,9.55732284107063e-07
1101,2.289512273761157e-06
1102,9.521953443992859e-07
1103,2.281286536261108e-06
1104,9.48677865076606e-07
1105,2.2731051675630725e-06
1106,9.451797041261039e-07
1107,2.2649678486901834e-06
1108,9.417007208157004e-07
1109,2.2568742635515225e-06
1110,9.382407756999018e-07
1111,2.248824098854291e-06
1112,9.347997305989707e-07
1113,2.2408170441420125e-06
1114,9.313774485718955e-07
1115,2.232852791712849e-06
1116,9.279737939114977e-07
1117,2.2249310366153034e-06
1118,9.245886321512957e-07
1119,2.2170514766112733e-06
1120,9.212218300084601e-07
1121,2.2092138121302102e-06
1122,9.178732554194638e-07
1123,2.20141774628519e-06
1124,9.14542777485355e-07
1125,2.193662984793731e-06
1126,9.112302664884811e-07
1127,2.1859492359813276e-06
1128,9.07935593865106e-07
1129,2.178276210753901e-06
1130,9.046586322028478e-07
1131,2.170643622547401e-06
1132,9.013992552118319e-07
1133,2.1630511873335685e-06
1134,8.981573377317318e-07
1135,2.155498623549122e-06
1136,8.949327557131878e-07
1137,2.1479856521293056e-06
1138,8.917253861889225e-07
1139,2.14051199642371e-06
1140,8.885351073029433e-07
1141,2.133077382199946e-06
1142,8.853617982478098e-07
1143,2.125681537635094e-06
1144,8.822053393020505e-07
1145,2.118324193238553e-06
1146,8.790656117825359e-07
1147,2.111005081880783e-06
1148,8.75942498044501e-07
1149,2.1037239387440533e-06
1150,8.728358814835147e-07
1151,2.0964805012875144e-06
1152,8.697456465124984e-07
1153,2.0892745092569727e-06
1154,8.666716785349305e-07
1155,2.0821057046406367e-06
1156,8.636138639992546e-07
1157,2.0749738316157494e-06
1158,8.605720902767596e-07
1159,2.0678786365997177e-06
1160,8.575462457620382e-07
1161,2.06081986815592e-06
1162,8.545362198017267e-07
1163,2.053797277023348e-06
1164,8.515419027124026e-07
1165,2.046810616041528e-06
1166,8.485631857341888e-07
1167,2.039859640189078e-06
1168,8.45599961058018e-07
1169,2.032944106507517e-06
1170,8.426521218102343e-07
1171,2.0260637741212643e-06
1172,8.397195620289331e-07
1173,2.019218404193782e-06
1174,8.368021766513573e-07
1175,2.0124077599055607e-06
1176,8.338998615320715e-07
1177,2.0056316064510616e-06
1178,8.310125133937662e-07
1179,1.9988897109961164e-06
1180,8.281400298620938e-07
1181,1.992181842683742e-06
1182,8.252823094268598e-07
1183,1.9855077725892365e-06
1184,8.224392514282694e-07
1185,1.978867273713509e-06
1186,8.196107560915412e-07
1187,1.972260120963076e-06
1188,8.167967244530288e-07
1189,1.965686091132813e-06
1190,8.139970584172904e-07
1191,1.959144962877715e-06
1192,8.112116606921648e-07
1193,1.9526365167067017e-06
1194,8.084404348219195e-07
1195,1.946160534948232e-06
1196,8.056832851454851e-07
1197,1.9397168017478845e-06
1198,8.029401168303339e-07
1199,1.9333051030330412e-06
1200,8.002108358280309e-07
1201,1.9269252265352502e-06
1202,7.974953488740667e-07
1203,1.9205769617124445e-06
1204,7.947935634900727e-07
1205,1.9142600997625404e-06
1206,7.921053879531107e-07
1207,1.9079744336307703e-06
1208,7.8943073133021e-07
1209,1.9017197579482334e-06
1210,7.867695034365804e-07
1211,1.8954958690390243e-06
1212,7.841216148277504e-07
1213,1.8893025649059996e-06
1214,7.814869768099403e-07
1215,1.8831396451909409e-06
1216,7.788655014129604e-07
1217,1.877006911192133e-06
1218,7.76257101425651e-07
1219,1.8709041658176321e-06
1220,7.736616903018353e-07
1221,1.8648312135942613e-06
1222,7.710791822544419e-07
1223,1.8587878606324252e-06
1224,7.685094921868168e-07
1225,1.8527739146238075e-06
1226,7.659525357047865e-07
1227,1.846789184814461e-06
1228,7.634082291035384e-07
1229,1.84083348199959e-06
1230,7.608764893483076e-07
1231,1.8349066185084604e-06
1232,7.583572341185468e-07
1233,1.8290084081770352e-06
1234,7.558503817358504e-07
1235,1.8231386663596828e-06
1236,7.533558511942256e-07
1237,1.817297209860941e-06
1238,7.508735621438608e-07
1239,1.8114838570073297e-06
1240,7.484034349029083e-07
1241,1.805698427537939e-06
1242,7.459453904257775e-07
1243,1.7999407426658421e-06
1244,7.434993502966467e-07
1245,1.7942106250186153e-06
1246,7.410652367443814e-07
1247,1.7885078986421109e-06
1248,7.38642972620192e-07
1249,1.7828323890036928e-06
1250,7.36232481415905e-07
1251,1.7771839229203183e-06
1252,7.338336872127885e-07
1253,1.771562328629687e-06
1254,7.314465147036944e-07
1255,1.765967435690818e-06
1256,7.290708892021292e-07
1257,1.7603990750439628e-06
1258,7.267067366142954e-07
1259,1.7548570789665108e-06
1260,7.243539834274484e-07
1261,1.7493412810373119e-06
1262,7.220125567365257e-07
1263,1.7438515161580572e-06
1264,7.196823841849618e-07
1265,1.7383876205344726e-06
1266,7.17363394020551e-07
1267,1.7329494316639243e-06
1268,7.150555150472143e-07
1269,1.7275367882991257e-06
1270,7.12758676646994e-07
1271,1.7221495304856882e-06
1272,7.104728087405839e-07
1273,1.7167874994851916e-06
1274,7.081978418217111e-07
1275,1.711450537824548e-06
1276,7.059337069121167e-07
1277,1.7061384892478018e-06
1278,7.036803355869044e-07
1279,1.700851198724045e-06
1280,7.014376599998338e-07
1281,1.695588512411953e-06
1282,6.992056127430485e-07
1283,1.6903502777108496e-06
1284,6.969841270374458e-07
1285,1.6851363431187976e-06
1286,6.94773136562869e-07
1287,1.6799465583773287e-06
1288,6.925725755424402e-07
1289,1.6747807743574248e-06
1290,6.903823787089088e-07
1291,1.6696388430930202e-06
1292,6.882024812994108e-07
1293,1.6645206177538096e-06
1294,6.860328190655461e-07
1295,1.6594259526342228e-06
1296,6.838733282426373e-07
1297,1.654354703145696e-06
1298,6.8172394558489e-07
1299,1.6493067258157312e-06
1300,6.795846082961238e-07
1301,1.64428187826193e-06
1302,6.774552541217072e-07
1303,1.6392800192079436e-06
1304,6.75335821222953e-07
1305,1.6343010084446656e-06
1306,6.732262483088501e-07
1307,1.6293447068127946e-06
1308,6.711264745020028e-07
1309,1.6244109762368868e-06
1310,6.690364394110821e-07
1311,1.6194996796686507e-06
1312,6.669560831111741e-07
1313,1.6146106811162922e-06
1314,6.648853461475229e-07
1315,1.6097438456277928e-06
1316,6.628241694976737e-07
1317,1.6048990392486237e-06
1318,6.607724946306709e-07
1319,1.6000761290466904e-06
1320,6.587302634031958e-07
1321,1.5952749830746609e-06
1322,6.566974181577069e-07
1323,1.5904954704169792e-06
1324,6.546739016578057e-07
1325,1.5857374610812774e-06
1326,6.526596571095812e-07
1327,1.581000826125551e-06
1328,6.506546281464286e-07
1329,1.5762854375144711e-06
1330,6.486587588323262e-07
1331,1.5715911681986896e-06
1332,6.466719936549706e-07
1333,1.5669178920675025e-06
1334,6.446942775054726e-07
1335,1.5622654839560547e-06
1336,6.42725555718092e-07
1337,1.557633819610788e-06
1338,6.407657740057941e-07
1339,1.5530227757755069e-06
1340,6.388148785102026e-07
1341,1.5484322299963157e-06
1342,6.368728157754725e-07
1343,1.5438620608151711e-06
1344,6.349395327777137e-07
1345,1.539312147635965e-06
1346,6.330149767784109e-07
1347,1.5347823707638705e-06
1348,6.310990955658847e-07
1349,1.5302726113843184e-06
1350,6.291918372693426e-07
1351,1.5257827515526137e-06
1352,6.272931503799313e-07
1353,1.521312674237637e-06
1354,6.254029837860767e-07
1355,1.5168622631855056e-06
1356,6.235212867591018e-07
1357,1.5124314030545892e-06
1358,6.216480089702359e-07
1359,1.5080199793395801e-06
1360,6.197831004067706e-07
1361,1.5036278783802505e-06
1362,6.179265114941339e-07
1363,1.499254987310342e-06
1364,6.160781929610241e-07
1365,1.4949011941079372e-06
1366,6.142380959377297e-07
1367,1.490566387594056e-06
1368,6.124061718947657e-07
1369,1.486250457358401e-06
1370,6.10582372691952e-07
1371,1.4819532938152061e-06
1372,6.087666504914809e-07
1373,1.47767478816665e-06
1374,6.069589578546457e-07
1375,1.473414832400617e-06
1376,6.051592476651722e-07
1377,1.4691733192820947e-06
1378,6.033674731390218e-07
1379,1.4649501423688976e-06
1380,6.015835878612707e-07
1381,1.4607451959707207e-06
1382,5.998075457511725e-07
1383,1.4565583751646804e-06
1384,5.980393010534127e-07
1385,1.4523895757709444e-06
1386,5.962788083279982e-07
1387,1.4482386943712595e-06
1388,5.945260224997279e-07
1389,1.4441056282886258e-06
1390,5.927808988053683e-07
1391,1.4399902755708866e-06
1392,5.910433928080419e-07
1393,1.4358925350049458e-06
1394,5.893134603732562e-07
1395,1.4318123060833167e-06
1396,5.875910577152645e-07
1397,1.4277494890464445e-06
1398,5.858761413303406e-07
1399,1.423703984808998e-06
1400,5.841686680650933e-07
1401,1.4196756950169667e-06
1402,5.824685950508344e-07
1403,1.4156645220010968e-06
1404,5.807758797365565e-07
1405,1.4116703687850448e-06
1406,5.790904798565158e-07
1407,1.4076931390888704e-06
1408,5.774123534825154e-07
1409,1.4037327372941841e-06
1410,5.757414589434456e-07
1411,1.3997890684710455e-06
1412,5.740777549104902e-07
1413,1.3958620383613788e-06
1414,5.724212003118265e-07
1415,1.3919515533664532e-06
1416,5.707717543890342e-07
1417,1.3880575205448255e-06
1418,5.691293766695182e-07
1419,1.3841798475929322e-06
1420,5.6749402696056e-07
1421,1.3803184428856442e-06
1422,5.658656653557785e-07
1423,1.3764732154079633e-06
1424,5.642442522338096e-07
1425,1.3726440748005626e-06
1426,5.626297482689952e-07
1427,1.3688309313316615e-06
1428,5.610221143807226e-07
1429,1.3650336958797329e-06
1430,5.594213117796837e-07
1431,1.3612522799673288e-06
1432,5.578273019547723e-07
1433,1.3574865957164085e-06
1434,5.562400466667201e-07
1435,1.3537365558558484e-06
1436,5.546595079291123e-07
1437,1.350002073737745e-06
1438,5.530856480341661e-07
1439,1.3462830632902608e-06
1440,5.515184295328995e-07
1441,1.342579439049998e-06
1442,5.499578152374689e-07
1443,1.3388911161438802e-06
1444,5.48403768223045e-07
1445,1.3352180102826115e-06
1446,5.468562518234521e-07
1447,1.3315600377490603e-06
1448,5.453152296252338e-07
1449,1.3279171154211056e-06
1450,5.437806654579045e-07
1451,1.3242891607159798e-06
1452,5.422525234157029e-07
1453,1.3206760916415327e-06
1454,5.407307678368004e-07
1455,1.3170778267654437e-06
1456,5.392153633019036e-07
1457,1.3134942852035354e-06
1458,5.377062746597074e-07
1459,1.3099253866315905e-06
1460,5.362034669661583e-07
1461,1.3063710512602096e-06
1462,5.347069055227355e-07
1463,1.3028311998476964e-06
1464,5.332165558993107e-07
1465,1.299305753699859e-06
1466,5.317323838726795e-07
1467,1.2957946346572838e-06
1468,5.302543554782982e-07
1469,1.2922977650798241e-06
1470,5.28782436968025e-07
1471,1.288815067853567e-06
1472,5.273165948218807e-07
1473,1.2853464663923558e-06
1474,5.258567957489708e-07
1475,1.2818918846261525e-06
1476,5.244030067078524e-07
1477,1.278451246992176e-06
1478,5.229551948532173e-07
1479,1.2750244784444879e-06
1480,5.215133275900121e-07
1481,1.2716115044337669e-06
1482,5.200773725207636e-07
1483,1.2682122509223396e-06
1484,5.186472974778766e-07
1485,1.2648266443624471e-06
1486,5.172230705197999e-07
1487,1.2614546116880122e-06
1488,5.158046599091847e-07
1489,1.2580960803424957e-06
1490,5.143920341191914e-07
1491,1.2547509782313856e-06
1492,5.129851618562029e-07
1493,1.251419233763732e-06
1494,5.11584012017698e-07
1495,1.2481007758182323e-06
1496,5.10188553728325e-07
1497,1.2447955337358045e-06
1498,5.087987563036209e-07
1499,1.2415034373367923e-06
1500,5.074145892655758e-07
1501,1.2382244169047058e-06
1502,5.060360223563921e-07
1503,1.2349584031837204e-06
1504,5.04663025502297e-07
1505,1.2317053273821742e-06
1506,5.032955688574171e-07
1507,1.2284651211584887e-06
1508,5.019336227451839e-07
1509,1.2252377166167661e-06
1510,5.005771576918726e-07
1511,1.222023046320727e-06
1512,4.992261444359657e-07
1513,1.2188210432629615e-06
1514,4.978805539048217e-07
1515,1.2156316408889425e-06
1516,4.96540357216442e-07
1517,1.2124547730804804e-06
1518,4.952055256664723e-07
1519,1.2092903741468878e-06
1520,4.938760307771862e-07
1521,1.2061383788371204e-06
1522,4.925518442211202e-07
1523,1.2029987223051637e-06
1524,4.912329378731021e-07
1525,1.1998713401513842e-06
1526,4.899192838022853e-07
1527,1.1967561683874707e-06
1528,4.886108542440124e-07
1529,1.1936531434423867e-06
1530,4.873076216378855e-07
1531,1.1905622021598635e-06
1532,4.860095585915054e-07
1533,1.1874832817940522e-06
1534,4.847166378965608e-07
1535,1.1844163200079161e-06
1536,4.834288324976724e-07
1537,1.181361254838091e-06
1538,4.821461155494297e-07
1539,1.178318024795398e-06
1540,4.808684603948546e-07
1541,1.1752865687029664e-06
1542,4.795958405048171e-07
1543,1.1722668258376673e-06
1544,4.78328229553657e-07
1545,1.169258735837657e-06
1546,4.770656013803615e-07
1547,1.1662622387469312e-06
1548,4.758079299914495e-07
1549,1.1632772749874497e-06
1550,4.7455518956845355e-07
1551,1.1603037853639419e-06
1552,4.73307354455529e-07
1553,1.157341711057443e-06
1554,4.720643991665421e-07
1555,1.154390993625197e-06
1556,4.708262983731252e-07
1557,1.1514515750166252e-06
1558,4.6959302691944413e-07
1559,1.1485233975243898e-06
1560,4.6836455981169676e-07
1561,1.14560640383148e-06
1562,4.6714087220632767e-07
1563,1.142700536974154e-06
1564,4.659219394360057e-07
1565,1.1398057403518822e-06
1566,4.6470773697916117e-07
1567,1.13692195773026e-06
1568,4.634982404664704e-07
1569,1.1340491332208582e-06
1570,4.622934257112036e-07
1571,1.1311872113027873e-06
1572,4.610932686631726e-07
1573,1.1283361367990969e-06
1574,4.598977454153917e-07
1575,1.1254958548892866e-06
1576,4.587068322432255e-07
1577,1.1226663110789097e-06
1578,4.575205055420258e-07
1579,1.1198474512479396e-06
1580,4.5633874187247777e-07
1581,1.1170392215810042e-06
1582,4.5516151795091344e-07
1583,1.114241568632596e-06
1584,4.5398881063134466e-07
1585,1.1114544392825027e-06
1586,4.528205969284632e-07
1587,1.108677780741871e-06
1588,4.516568539798768e-07
1589,1.1059115405554317e-06
1590,4.5049755908267465e-07
1591,1.103155666577228e-06
1592,4.4934268967961894e-07
1593,1.100410107026065e-06
1594,4.4819222334363296e-07
1595,1.0976748104123024e-06
1596,4.47046137818381e-07
1597,1.0949497255797214e-06
1598,4.459044109465675e-07
1599,1.0922348016896884e-06
1600,4.447670207409529e-07
1601,1.0895299882114006e-06
1602,4.4363394533736277e-07
1603,1.0868352349428002e-06
1604,4.425051630104103e-07
1605,1.0841504919794051e-06
1606,4.4138065218746727e-07
1607,1.081475709738424e-06
1608,4.4026039140389044e-07
1609,1.0788108389389607e-06
1610,4.391443593609709e-07
1611,1.0761558306019686e-06
1612,4.3803253486421135e-07
1613,1.0735106360424938e-06
1614,4.3692489685515493e-07
1615,1.0708752068976678e-06
1616,4.3582142442984897e-07
1617,1.0682494950813603e-06
1618,4.3472209678892876e-07
1619,1.0656334528326794e-06
1620,4.336268932755643e-07
1621,1.0630270326378688e-06
1622,4.3253579336276803e-07
1623,1.0604301873243985e-06
1624,4.314487766438065e-07
1625,1.057842869962116e-06
1626,4.303658228367926e-07
1627,1.0552650339534207e-06
1628,4.2928691179149063e-07
1629,1.0526966329465675e-06
1630,4.282120234771353e-07
1631,1.050137620895839e-06
1632,4.2714113799420656e-07
1633,1.0475879520398957e-06
1634,4.2607423556193543e-07
1635,1.0450475808726432e-06
1636,4.2501129651596923e-07
1637,1.0425164621901152e-06
1638,4.239523013218453e-07
1639,1.0399945510398423e-06
1640,4.22897230557271e-07
1641,1.0374818027627416e-06
1642,4.218460649182704e-07
1643,1.0349781729541924e-06
1644,4.2079878522788553e-07
1645,1.0324836174982418e-06
1646,4.19755372427373e-07
1647,1.0299980925149005e-06
1648,4.187158075645505e-07
1649,1.027521554434369e-06
1650,4.176800718025607e-07
1651,1.0250539599062e-06
1652,4.166481464352842e-07
1653,1.0225952658586068e-06
1654,4.1562001285436196e-07
1655,1.0201454294817885e-06
1656,4.1459565256346926e-07
1657,1.0177044082170786e-06
1658,4.1357504718802364e-07
1659,1.0152721597562341e-06
1660,4.125581784720302e-07
1661,1.0128486420666665e-06
1662,4.1154502823860274e-07
1663,1.010433813344267e-06
1664,4.105355784559521e-07
1665,1.0080276320628945e-06
1666,4.095298112063698e-07
1667,1.0056300568951829e-06
1668,4.085277086328332e-07
1669,1.0032410468199997e-06
1670,4.075292530284081e-07
1671,1.0008605610114462e-06
1672,4.065344267719414e-07
1673,9.984885589192695e-07
1674,4.0554321235839136e-07
1675,9.961250002088486e-07
1676,4.045555923893533e-07
1677,9.937698448088972e-07
1678,4.0357154956139116e-07
1679,9.914230528744312e-07
1680,4.0259106667885774e-07
1681,9.89084584800353e-07
1682,4.016141266638386e-07
1683,9.867544011894625e-07
1684,4.006407125081306e-07
1685,9.844324629420854e-07
1686,3.996708073330062e-07
1687,9.821187311152113e-07
1688,3.987043943599143e-07
1689,9.798131670404887e-07
1690,3.977414568875976e-07
1691,9.77515732260832e-07
1692,3.967819783402696e-07
1693,9.752263885505564e-07
1694,3.9582594221776255e-07
1695,9.729450979137665e-07
1696,3.9487333213704655e-07
1697,9.706718225626424e-07
1698,3.9392413180298244e-07
1699,9.684065249468431e-07
1700,3.9297832502076986e-07
1701,9.661491677314188e-07
1702,3.920358956837252e-07
1703,9.638997137893001e-07
1704,3.910968277926411e-07
1705,9.616581262147345e-07
1706,3.90161105423426e-07
1707,9.594243683313487e-07
1708,3.892287127733781e-07
1709,9.571984036691822e-07
1710,3.882996340950384e-07
1711,9.549801959483574e-07
1712,3.873738538033335e-07
1713,9.52769709133751e-07
1714,3.8645135630182327e-07
1715,9.505669073873955e-07
1716,3.85532126180409e-07
1717,9.483717550771335e-07
1718,3.846161480632043e-07
1719,9.461842167587495e-07
1720,3.837034066841798e-07
1721,9.440042572166487e-07
1722,3.8279388686751184e-07
1723,9.418318414502626e-07
1724,3.8188757352172796e-07
1725,9.396669346282959e-07
1726,3.8098445164846064e-07
1727,9.375095021476173e-07
1728,3.8008450631784116e-07
1729,9.353595095840006e-07
1730,3.7918772272889244e-07
1731,9.332169227129762e-07
1732,3.7829408610883117e-07
1733,9.310817075241394e-07
1734,3.774035818246606e-07
1735,9.289538301961514e-07
1736,3.765161952889749e-07
1737,9.268332570989538e-07
1738,3.756319120308575e-07
1739,9.247199547758941e-07
1740,3.747507176451757e-07
1741,9.226138899952657e-07
1742,3.738725977982284e-07
1743,9.205150296965304e-07
1744,3.729975382648993e-07
1745,9.184233410036145e-07
1746,3.7212552488318055e-07
1747,9.163387912469243e-07
1748,3.712565435930975e-07
1749,9.142613479241556e-07
1750,3.703905803905841e-07
1751,9.12190978723516e-07
1752,3.6952762136605746e-07
1753,9.101276515264197e-07
1754,3.6866765269647277e-07
1755,9.080713343713517e-07
1756,3.6781066061668617e-07
1757,9.060219955198274e-07
1758,3.669566314562104e-07
1759,9.039796033630063e-07
1760,3.661055516227549e-07
1761,9.019441265047003e-07
1762,3.65257407608482e-07
1763,8.999155337322444e-07
1764,3.644121859531236e-07
1765,8.978937939752717e-07
1766,3.6356987331036747e-07
1767,8.9587887636332e-07
1768,3.627304563802222e-07
1769,8.938707501948821e-07
1770,3.6189392195900366e-07
1771,8.918693849391216e-07
1772,3.610602569065751e-07
1773,8.898747502382458e-07
1774,3.602294481594038e-07
1775,8.878868158985931e-07
1776,3.59401482735012e-07
1777,8.85905551920675e-07
1778,3.5857634770802754e-07
1779,8.839309284322262e-07
1780,3.5775403024961674e-07
1781,8.81962915757428e-07
1782,3.5693451758246817e-07
1783,8.800014843730108e-07
1784,3.5611779700944324e-07
1785,8.780466049380349e-07
1786,3.5530385591097395e-07
1787,8.760982482534435e-07
1788,3.5449268173376604e-07
1789,8.741563852934802e-07
1790,3.5368426199754115e-07
1791,8.722209871957112e-07
1792,3.528785842536849e-07
1793,8.70292025252172e-07
1794,3.5207563622828725e-07
1795,8.683694709157304e-07
1796,3.5127540557956685e-07
1797,8.664532958033607e-07
1798,3.504778801383633e-07
1799,8.64543471676475e-07
1800,3.4968304776259555e-07
1801,8.626399704669075e-07
1802,3.488908963707463e-07
1803,8.60742764248183e-07
1804,3.4810141397343386e-07
1805,8.58851825265923e-07
1806,3.4731458862194794e-07
1807,8.569671258967916e-07
1808,3.46530408467634e-07
1809,8.550886386900199e-07
1810,3.457488616966558e-07
1811,8.532163363298403e-07
1812,3.449699365730027e-07
1813,8.513501916566607e-07
1814,3.441936214181273e-07
1815,8.494901776643665e-07
1816,3.4341990463897054e-07
1817,8.476362674815636e-07
1818,3.4264877468300773e-07
1819,8.457884344098368e-07
1820,3.418802200812966e-07
1821,8.439466518692446e-07
1822,3.4111422940921094e-07
1823,8.421108934327992e-07
1824,3.4035079130724687e-07
1825,8.402811328238111e-07
1826,3.395898945063201e-07
1827,8.384573439089677e-07
1828,3.388315277700056e-07
1829,8.366395006923479e-07
1830,3.380756799300027e-07
1831,8.348275773302196e-07
1832,3.3732233988360817e-07
1833,8.3302154809442e-07
1834,3.365714965878266e-07
1835,8.312213874141293e-07
1836,3.358231390599512e-07
1837,8.294270698671677e-07
1838,3.350772563771492e-07
1839,8.276385701551093e-07
1840,3.343338376863211e-07
1841,8.258558631090581e-07
1842,3.33592872163956e-07
1843,8.24078923714416e-07
1844,3.3285434908663926e-07
1845,8.223077270752636e-07
1846,3.321182577544315e-07
1847,8.20542248444457e-07
1848,3.3138458755267614e-07
1849,8.187824632020109e-07
1850,3.3065332789953275e-07
1851,8.17028346854761e-07
1852,3.299244682926237e-07
1853,8.152798750442331e-07
1854,3.2919799827097256e-07
1855,8.135370235529758e-07
1856,3.2847390743351836e-07
1857,8.117997682826796e-07
1858,3.277521854549957e-07
1859,8.100680852584404e-07
1860,3.2703282204209246e-07
1861,8.083419506508008e-07
1862,3.2631580695593063e-07
1863,8.066213407428927e-07
1864,3.2560113002474784e-07
1865,8.049062319557586e-07
1866,3.248887811353353e-07
1867,8.031966008271423e-07
1868,3.2417875021765306e-07
1869,8.014924240260773e-07
1870,3.234710272709281e-07
1871,7.99793678341969e-07
1872,3.2276560232131433e-07
1873,7.981003406925547e-07
1874,3.2206246547510486e-07
1875,7.964123881039219e-07
1876,3.2136160688164495e-07
1877,7.947297977414967e-07
1878,3.206630167377417e-07
1879,7.930525468833931e-07
1880,3.1996668531023055e-07
1881,7.913806129370711e-07
1882,3.1927260289062856e-07
1883,7.897139734107974e-07
1884,3.1858075985611604e-07
1885,7.880526059444954e-07
1886,3.1789114660129654e-07
1887,7.863964883084267e-07
1888,3.1720375359520467e-07
1889,7.84745598356857e-07
1890,3.1651857134791993e-07
1891,7.83099914092968e-07
1892,3.158355904295119e-07
1893,7.814594136174978e-07
1894,3.151548014431871e-07
1895,7.798240751541104e-07
1896,3.144761950531889e-07
1897,7.781938770321428e-07
1898,3.137997619763262e-07
1899,7.765687977037296e-07
1900,3.1312549297298236e-07
1901,7.749488157350931e-07
1902,3.1245337885269573e-07
1903,7.733339097952132e-07
1904,3.1178341049089597e-07
1905,7.717240586752051e-07
1906,3.1111557876590635e-07
1907,7.701192412709804e-07
1908,3.1044987465809706e-07
1909,7.685194365805112e-07
1910,3.097862891556016e-07
1911,7.669246237273411e-07
1912,3.0912481331592825e-07
1913,7.653347819336484e-07
1914,3.084654382406476e-07
1915,7.6374989053058e-07
1916,3.078081550627457e-07
1917,7.621699289653534e-07
1918,3.0715295499157633e-07
1919,7.605948767800977e-07
1920,3.0649982924386466e-07
1921,7.590247136225531e-07
1922,3.058487691224449e-07
1923,7.574594192565914e-07
1924,3.05199765940054e-07
1925,7.558989735508471e-07
1926,3.045528110823418e-07
1927,7.543433564622563e-07
1928,3.0390789596612595e-07
1929,7.527925480691519e-07
1930,3.0326501205725435e-07
1931,7.512465285354618e-07
1932,3.026241508542355e-07
1933,7.497052781491953e-07
1934,3.0198530392089107e-07
1935,7.481687772714356e-07
1936,3.013484628496698e-07
1937,7.466370064008485e-07
1938,3.007136192904412e-07
1939,7.451099460956584e-07
1940,3.000807649157267e-07
1941,7.435875770505863e-07
1942,2.9944989145846333e-07
1943,7.420698800281365e-07
1944,2.9882099067776386e-07
1945,7.405568359140685e-07
1946,2.9819405440639035e-07
1947,7.390484256760062e-07
1948,2.975690744870475e-07
1949,7.375446303888651e-07
1950,2.9694604281704937e-07
1951,7.360454312122726e-07
1952,2.963249513315267e-07
1953,7.345508094184247e-07
1954,2.9570579202386084e-07
1955,7.330607463613071e-07
1956,2.9508855690583316e-07
1957,7.315752234974863e-07
1958,2.9447323805222425e-07
1959,7.300942223659964e-07
1960,2.9385982754142676e-07
1961,7.286177246171105e-07
1962,2.9324831753976565e-07
1963,7.271457119792589e-07
1964,2.926387002260379e-07
1965,7.256781662942425e-07
1966,2.9203096782758996e-07
1967,7.242150694611731e-07
1968,2.914251126095068e-07
1969,7.227564035084079e-07
1970,2.908211268612249e-07
1971,7.213021505195574e-07
1972,2.902190029449348e-07
1973,7.198522927068291e-07
1974,2.8961873323015937e-07
1975,7.184068123335425e-07
1976,2.8902031014627755e-07
1977,7.169656917846862e-07
1978,2.8842372614827783e-07
1979,7.155289135122263e-07
1980,2.8782897372588864e-07
1981,7.140964600727887e-07
1982,2.8723604544312774e-07
1983,7.12668314086753e-07
1984,2.866449338499719e-07
1985,7.112444582893095e-07
1986,2.8605563155584937e-07
1987,7.098248754909457e-07
1988,2.854681312288667e-07
1989,7.084095485829297e-07
1990,2.848824255465212e-07
1991,7.069984605454008e-07
1992,2.842985072236127e-07
1993,7.055915944445895e-07
1994,2.837163690298778e-07
1995,7.041889334289915e-07
1996,2.831360037583653e-07
1997,7.027904607385859e-07
1998,2.825574042473707e-07
1999,7.013961596919191e-07
2000,2.819805633671783e-07
2001,7.000060136865489e-07
2002,2.8140547400239125e-07
2003,6.986200062122328e-07
2004,2.808321291246265e-07
2005,6.97238120827121e-07
2006,2.8026052169560096e-07
2007,6.95860341185238e-07
2008,2.796906447228116e-07
2009,6.944866510084345e-07
2010,2.7912249125784086e-07
2011,6.931170341166618e-07
2012,2.785560543788205e-07
2013,6.917514743783329e-07
2014,2.7799132720571255e-07
2015,6.903899557899323e-07
2016,2.774283028833545e-07
2017,6.890324623812613e-07
2018,2.7686697460227796e-07
2019,6.87678978281681e-07
2020,2.763073355837967e-07
2021,6.863294877039475e-07
2022,2.7574937906498504e-07
2023,6.849839749147579e-07
2024,2.7519309835027897e-07
2025,6.836424242925018e-07
2026,2.7463848674056984e-07
2027,6.823048202669348e-07
2028,2.7408553760895083e-07
2029,6.80971147347476e-07
2030,2.735342443263244e-07
2031,6.796413901322222e-07
2032,2.7298460031565526e-07
2033,6.78315533272961e-07
2034,2.7243659902863005e-07
2035,6.769935615263378e-07
2036,2.718902339346634e-07
2037,6.756754596835917e-07
2038,2.713454985733189e-07
2039,6.743612126561892e-07
2040,2.7080238647421223e-07
2041,6.730508053964136e-07
2042,2.7026089122905723e-07
2043,6.717442229428611e-07
2044,2.697210064428233e-07
2045,6.704414504061301e-07
2046,2.6918272574615764e-07
2047,6.691424729723167e-07
2048,2.6864604286655134e-07
2049,6.678472758726644e-07
2050,2.68110951389624e-07
2051,6.665558444300395e-07
2052,2.6757744518041157e-07
2053,6.652681640762829e-07
2054,2.670455179420646e-07
2055,6.63984220255549e-07
2056,2.6651516349432584e-07
2057,6.627039985057938e-07
2058,2.6598637563816616e-07
2059,6.61427484440051e-07
2060,2.654591482501711e-07
2061,6.601546637218942e-07
2062,2.6493347521637826e-07
2063,6.58885522109266e-07
2064,2.644093504531713e-07
2065,6.576200454172344e-07
2066,2.638867678956099e-07
2067,6.563582195193615e-07
2068,2.633657215461001e-07
2069,6.551000303659361e-07
2070,2.628462053775814e-07
2071,6.538454639932345e-07
2072,2.6232821345273675e-07
2073,6.525945064691013e-07
2074,2.618117398215438e-07
2075,6.513471439533599e-07
2076,2.612967785784441e-07
2077,6.50103362667649e-07
2078,2.6078332386116195e-07
2079,6.488631488727795e-07
2080,2.6027136979694e-07
2081,6.476264889676065e-07
2082,2.597609105701522e-07
2083,6.463933693194162e-07
2084,2.5925194038857164e-07
2085,6.451637764330015e-07
2086,2.5874445349049805e-07
2087,6.439376968505414e-07
2088,2.5823844413251786e-07
2089,6.427151171820555e-07
2090,2.5773390662523726e-07
2091,6.414960240987324e-07
2092,2.5723083524974136e-07
2093,6.40280404341102e-07
2094,2.567292243715478e-07
2095,6.390682446960085e-07
2096,2.5622906835946487e-07
2097,6.378595320364898e-07
2098,2.557303616123899e-07
2099,6.366542532926371e-07
2100,2.5523309856089797e-07
2101,6.354523954272182e-07
2102,2.547372736528788e-07
2103,6.342539455269518e-07
2104,2.5424288136059103e-07
2105,6.330588906674799e-07
2106,2.5374991621383433e-07
2107,6.318672180399436e-07
2108,2.532583727159809e-07
2109,6.306789148641974e-07
2110,2.527682454398701e-07
2111,6.294939684303021e-07
2112,2.5227952897018944e-07
2113,6.283123660997255e-07
2114,2.517922178942225e-07
2115,6.271340952722721e-07
2116,2.5130630687675627e-07
2117,6.259591434236978e-07
2118,2.508217905648064e-07
2119,6.247874980828965e-07
2120,2.5033866364490677e-07
2121,6.236191468489491e-07
2122,2.498569208353057e-07
2123,6.224540773461451e-07
2124,2.493765568724082e-07
2125,6.212922772925262e-07
2126,2.488975665021148e-07
2127,6.201337344412632e-07
2128,2.484199445312253e-07
2129,6.189784366105017e-07
2130,2.479436857474572e-07
2131,6.17826371684553e-07
2132,2.47468785009786e-07
2133,6.166775275936163e-07
2134,2.46995237159925e-07
2135,6.155318923264777e-07
2136,2.465230370998269e-07
2137,6.143894539180488e-07
2138,2.460521797238158e-07
2139,6.132502004766898e-07
2140,2.4558265996682534e-07
2141,6.121141201556208e-07
2142,2.451144727844028e-07
2143,6.109812011648177e-07
2144,2.446476131580407e-07
2145,6.098514317868424e-07
2146,2.441820760923048e-07
2147,6.087248003047241e-07
2148,2.4371785661646896e-07
2149,6.07601295121134e-07
2150,2.4325494976785624e-07
2151,6.064809046587904e-07
2152,2.427933506344053e-07
2153,6.053636173872422e-07
2154,2.423330543054052e-07
2155,6.04249421857652e-07
2156,2.418740558925591e-07
2157,6.031383066457083e-07
2158,2.4141635054860746e-07
2159,6.02030260392646e-07
2160,2.4095993344100567e-07
2161,6.009252717994391e-07
2162,2.4050479975248957e-07
2163,5.998233296031684e-07
2164,2.4005094469114105e-07
2165,5.987244226007475e-07
2166,2.39598363482236e-07
2167,5.976285396406587e-07
2168,2.391470513927156e-07
2169,5.965356696223684e-07
2170,2.3869700368961454e-07
2171,5.954458014928502e-07
2172,2.3824821567396714e-07
2173,5.943589242574921e-07
2174,2.3780068266573707e-07
2175,5.932750269652107e-07
2176,2.3735440001742412e-07
2177,5.921940987151661e-07
2178,2.3690936305935235e-07
2179,5.911161286666599e-07
2180,2.3646556720133932e-07
2181,5.900411060136867e-07
2182,2.3602300785784418e-07
2183,5.889690200015032e-07
2184,2.355816804314723e-07
2185,5.878998599350969e-07
2186,2.351415803815583e-07
2187,5.868336151588142e-07
2188,2.347027031768562e-07
2189,5.857702750664095e-07
2190,2.3426504431256446e-07
2191,5.8470982911e-07
2192,2.338285992891767e-07
2193,5.836522667819991e-07
2194,2.3339336364447497e-07
2195,5.825975776146553e-07
2196,2.3295933292638887e-07
2197,5.815457512003618e-07
2198,2.3252650271126105e-07
2199,5.80496777166407e-07
2200,2.3209486858129255e-07
2201,5.794506452036354e-07
2202,2.3166442616194972e-07
2203,5.784073450279884e-07
2204,2.3123517107497166e-07
2205,5.773668664272669e-07
2206,2.3080709898240482e-07
2207,5.763291992184251e-07
2208,2.3038020555024034e-07
2209,5.75294333265549e-07
2210,2.2995448647352317e-07
2211,5.742622584771353e-07
2212,2.295299374657793e-07
2213,5.732329648141309e-07
2214,2.291065542514856e-07
2215,5.722064422817044e-07
2216,2.286843325859027e-07
2217,5.711826809249313e-07
2218,2.2826326823504077e-07
2219,5.701616708374695e-07
2220,2.2784335699337068e-07
2221,5.691434021510134e-07
2222,2.2742459465785327e-07
2223,5.681278650544542e-07
2224,2.2700697706978076e-07
2225,5.671150497633028e-07
2226,2.2659050007421706e-07
2227,5.661049465586804e-07
2228,2.2617515953386874e-07
2229,5.650975457428483e-07
2230,2.2576095132285244e-07
2231,5.640928376753579e-07
2232,2.2534787135061703e-07
2233,5.630908127520384e-07
2234,2.2493591553720736e-07
2235,5.620914614064577e-07
2236,2.2452507982682743e-07
2237,5.610947741389793e-07
2238,2.2411536016434173e-07
2239,5.60100741467302e-07
2240,2.237067525382701e-07
2241,5.591093539601811e-07
2242,2.232992529325726e-07
2243,5.581206022245862e-07
2244,2.2289285736529473e-07
2245,5.57134476915516e-07
2246,2.2248756185802717e-07
2247,5.561509687263398e-07
2248,2.2208336246658845e-07
2249,5.551700683904792e-07
2250,2.216802552545074e-07
2251,5.541917666805449e-07
2252,2.2127823630493013e-07
2253,5.53216054418547e-07
2254,2.2087730171083376e-07
2255,5.522429224560094e-07
2256,2.2047744759185663e-07
2257,5.512723616976794e-07
2258,2.2007867008346834e-07
2259,5.503043630672648e-07
2260,2.1968096534561263e-07
2261,5.493389175539383e-07
2262,2.1928432953752544e-07
2263,5.483760161737024e-07
2264,2.188887588525019e-07
2265,5.47415649977312e-07
2266,2.184942494840431e-07
2267,5.464578100604931e-07
2268,2.181007976667952e-07
2269,5.455024875642805e-07
2270,2.177083996156503e-07
2271,5.445496736570449e-07
2272,2.1731705160323843e-07
2273,5.435993595503751e-07
2274,2.169267498942146e-07
2275,5.426515365021092e-07
2276,2.1653749077825846e-07
2277,5.417061957909772e-07
2278,2.1614927054897056e-07
2279,5.40763328751639e-07
2280,2.157620855383401e-07
2281,5.398229267475414e-07
2282,2.1537593206698053e-07
2283,5.388849811834847e-07
2284,2.1499080650458214e-07
2285,5.379494834983669e-07
2286,2.146067052027041e-07
2287,5.370164251613647e-07
2288,2.14223624549253e-07
2289,5.360857977032616e-07
2290,2.138415609521367e-07
2291,5.351575926578641e-07
2292,2.1346051081969295e-07
2293,5.342318016271741e-07
2294,2.130804705817571e-07
2295,5.333084162272996e-07
2296,2.1270143669685127e-07
2297,5.323874281231e-07
2298,2.1232340560881721e-07
2299,5.314688290183627e-07
2300,2.119463738155746e-07
2301,5.305526106377472e-07
2302,2.1157033780029276e-07
2303,5.296387647468988e-07
2304,2.111952940683471e-07
2305,5.287272831601355e-07
2306,2.1082123914586974e-07
2307,5.278181576997415e-07
2308,2.1044816957406336e-07
2309,5.269113802554417e-07
2310,2.1007608191340024e-07
2311,5.260069427378922e-07
2312,2.09704972723585e-07
2313,5.251048370951705e-07
2314,2.0933483859040058e-07
2315,5.242050552927774e-07
2316,2.0896567612262378e-07
2317,5.23307589356127e-07
2318,2.0859748192368262e-07
2319,5.224124313296766e-07
2320,2.082302526203971e-07
2321,5.215195732924453e-07
2322,2.078639848709677e-07
2323,5.206290073672942e-07
2324,2.0749867531760822e-07
2325,5.197407257002527e-07
2326,2.071343206397085e-07
2327,5.188547204783737e-07
2328,2.067709175228954e-07
2329,5.179709839120536e-07
2330,2.064084626665331e-07
2331,5.170895082582229e-07
2332,2.060469527896923e-07
2333,5.16210285800944e-07
2334,2.0568638461075885e-07
2335,5.153333088492628e-07
2336,2.0532675488747332e-07
2337,5.144585697591021e-07
2338,2.0496806037848465e-07
2339,5.135860609204467e-07
2340,2.0461029784529978e-07
2341,5.127157747296552e-07
2342,2.0425346407503972e-07
2343,5.118477036375753e-07
2344,2.0389755587364094e-07
2345,5.109818401255082e-07
2346,2.035425700435165e-07
2347,5.101181767132923e-07
2348,2.0318850342203862e-07
2349,5.092567059295329e-07
2350,2.0283535284074345e-07
2351,5.083974203547792e-07
2352,2.024831151575665e-07
2353,5.075403125897858e-07
2354,2.0213178724551313e-07
2355,5.066853752808097e-07
2356,2.0178136597611473e-07
2357,5.058326010876018e-07
2358,2.0143184824811234e-07
2359,5.049819827072754e-07
2360,2.0108323097005076e-07
2361,5.041335128697454e-07
2362,2.007355110504827e-07
2363,5.032871843389825e-07
2364,2.0038868544396004e-07
2365,5.024429899102196e-07
2366,2.0004275107741856e-07
2367,5.016009223894139e-07
2368,1.9969770492985737e-07
2369,5.007609746427393e-07
2370,1.9935354394860812e-07
2371,4.999231395443564e-07
2372,1.990102651428803e-07
2373,4.990874100080125e-07
2374,1.9866786550100676e-07
2375,4.982537789633668e-07
2376,1.9832634203134201e-07
2377,4.974222393951836e-07
2378,1.9798569176258331e-07
2379,4.965927843026146e-07
2380,1.9764591172790074e-07
2381,4.957654067065466e-07
2382,1.9730699898105892e-07
2383,4.949400996661215e-07
2384,1.9696895057397126e-07
2385,4.941168562755051e-07
2386,1.9663176359302065e-07
2387,4.932956696439407e-07
2388,1.9629543511256302e-07
2389,4.924765329234221e-07
2390,1.9595996223988226e-07
2391,4.916594392783186e-07
2392,1.9562534207411936e-07
2393,4.908443819177252e-07
2394,1.9529157174955738e-07
2395,4.900313540664407e-07
2396,1.9495864839638803e-07
2397,4.892203489860228e-07
2398,1.9462656916335638e-07
2399,4.884113599618841e-07
2400,1.94295331211022e-07
2401,4.876043803052536e-07
2402,1.9396493168952806e-07
2403,4.86799403361973e-07
2404,1.9363536781635816e-07
2405,4.859964224926471e-07
2406,1.9330663676089338e-07
2407,4.851954311136396e-07
2408,1.9297873573522522e-07
2409,4.843964226341549e-07
2410,1.9265166195906702e-07
2411,4.835993905028405e-07
2412,1.923254126661651e-07
2413,4.828043282069129e-07
2414,1.9199998508323684e-07
2415,4.820112292360982e-07
2416,1.916753764844192e-07
2417,4.812200871533291e-07
2418,1.9135158410757594e-07
2419,4.804308954823113e-07
2420,1.910286052579257e-07
2421,4.796436478311204e-07
2422,1.9070643719287405e-07
2423,4.788583377941515e-07
2424,1.9038507722760078e-07
2425,4.780749590264301e-07
2426,1.9006452266822738e-07
2427,4.772935051824076e-07
2428,1.89744770837038e-07
2429,4.7651396995083214e-07
2430,1.894258190550561e-07
2431,4.7573634706603626e-07
2432,1.8910766467704315e-07
2433,4.749606302236479e-07
2434,1.8879030505511525e-07
2435,4.741868132349453e-07
2436,1.8847373754434524e-07
2437,4.734148898810837e-07
2438,1.8815795952950795e-07
2439,4.7264485397036206e-07
2440,1.8784296839762e-07
2441,4.718766993527676e-07
2442,1.8752876153516367e-07
2443,4.711104198969032e-07
2444,1.872153363441134e-07
2445,4.70346009494337e-07
2446,1.8690269027870383e-07
2447,4.6958346206450713e-07
2448,1.8659082073769676e-07
2449,4.688227715475353e-07
2450,1.8627972516278576e-07
2451,4.6806393191034786e-07
2452,1.8596940100836912e-07
2453,4.673069371484196e-07
2454,1.8565984574189303e-07
2455,4.665517812704552e-07
2456,1.8535105682391042e-07
2457,4.6579845834094883e-07
2458,1.8504303173384582e-07
2459,4.6504696238590884e-07
2460,1.8473576797771147e-07
2461,4.6429728751931516e-07
2462,1.8442926304336546e-07
2463,4.6354942785508376e-07
2464,1.8412351444782613e-07
2465,4.628033775159237e-07
2466,1.8381851972382816e-07
2467,4.620591306741597e-07
2468,1.8351427638599954e-07
2469,4.6131668150651827e-07
2470,1.83210781988149e-07
2471,4.605760242227939e-07
2472,1.8290803407638324e-07
2473,4.5983715305243813e-07
2474,1.8260603022199616e-07
2475,4.591000622483012e-07
2476,1.8230476798861357e-07
2477,4.5836474608503003e-07
2478,1.8200424495980295e-07
2479,4.5763119886759955e-07
2480,1.8170445872806091e-07
2481,4.5689941490905245e-07
2482,1.8140540689951272e-07
2483,4.561693885720469e-07
2484,1.8110708709135958e-07
2485,4.5544111421928187e-07
2486,1.8080949691296143e-07
2487,4.54714586229503e-07
2488,1.8051263400057478e-07
2489,4.539897990242547e-07
2490,1.8021649598502705e-07
2491,4.5326674703291447e-07
2492,1.7992108052749907e-07
2493,4.525454247199817e-07
2494,1.796263852890041e-07
2495,4.5182582655641493e-07
2496,1.7933240793454347e-07
2497,4.511079470603539e-07
2498,1.7903914613588944e-07
2499,4.503917807500535e-07
2500,1.7874659759632086e-07
2501,4.496773221583407e-07
2502,1.7845476000077559e-07
2503,4.4896456586467326e-07
2504,1.7816363105596354e-07
2505,4.482535064503901e-07
2506,1.7787320847936075e-07
2507,4.475441385360412e-07
2508,1.775834900028302e-07
2509,4.4683645673870305e-07
2510,1.772944733502937e-07
2511,4.4613045572733e-07
2512,1.7700615626354615e-07
2513,4.45426130161703e-07
2514,1.7671853650468578e-07
2515,4.447234747405348e-07
2516,1.7643161182424789e-07
2517,4.440224841922065e-07
2518,1.7614538000641264e-07
2519,4.433231532444046e-07
2520,1.7585983881082116e-07
2521,4.426254766509394e-07
2522,1.7557498605706277e-07
2523,4.4192944919848004e-07
2524,1.752908194969419e-07
2525,4.412350656836349e-07
2526,1.7500733697187025e-07
2527,4.405423209273704e-07
2528,1.7472453627276428e-07
2529,4.398512097639754e-07
2530,1.744424152436893e-07
2531,4.391617270618513e-07
2532,1.7416097170286746e-07
2533,4.384738676917969e-07
2534,1.7388020349391533e-07
2535,4.37787626575241e-07
2536,1.7360010846357466e-07
2537,4.371029986074208e-07
2538,1.73320684472696e-07
2539,4.364199787470849e-07
2540,1.730419293804878e-07
2541,4.357385619407634e-07
2542,1.7276384106946962e-07
2543,4.350587431814641e-07
2544,1.7248641740707898e-07
2545,4.3438051746703303e-07
2546,1.7220965631360728e-07
2547,4.337038798057985e-07
2548,1.7193355566134465e-07
2549,4.3302882525760255e-07
2550,1.7165811336782723e-07
2551,4.323553488595273e-07
2552,1.7138332734724522e-07
2553,4.3168344570493694e-07
2554,1.711091955214333e-07
2555,4.3101311087708583e-07
2556,1.7083571583390558e-07
2557,4.303443395004603e-07
2558,1.7056288621035597e-07
2559,4.296771267094867e-07
2560,1.7029070461326552e-07
2561,4.2901146766677844e-07
2562,1.7001916899293912e-07
2563,4.283473575217696e-07
2564,1.697482773017546e-07
2565,4.276847914926791e-07
2566,1.6947802753155041e-07
2567,4.2702376475896997e-07
2568,1.692084176484831e-07
2569,4.263642725817682e-07
2570,1.689394456588771e-07
2571,4.257063101881533e-07
2572,1.686711095478187e-07
2573,4.2504987285262524e-07
2574,1.6840340731534806e-07
2575,4.243949558573417e-07
2576,1.6813633697745494e-07
2577,4.237415545004568e-07
2578,1.6786989655278723e-07
2579,4.2308966410073383e-07
2580,1.6760408408018944e-07
2581,4.2243928000625317e-07
2582,1.6733889758139138e-07
2583,4.217903975695215e-07
2584,1.6707433510592647e-07
2585,4.211430121616938e-07
2586,1.668103946992384e-07
2587,4.2049711917224687e-07
2588,1.6654707442527303e-07
2589,4.198527140232038e-07
2590,1.662843723420495e-07
2591,4.1920979212564044e-07
2592,1.6602228654047884e-07
2593,4.185683489340102e-07
2594,1.6576081506583242e-07
2595,4.179283799147856e-07
2596,1.654999560442441e-07
2597,4.1728988053853395e-07
2598,1.6523970755472168e-07
2599,4.166528463116267e-07
2600,1.6498006770441043e-07
2601,4.160172727400783e-07
2602,1.6472103459303164e-07
2603,4.1538315535550927e-07
2604,1.6446260635480988e-07
2605,4.1475048971523055e-07
2606,1.6420478109794041e-07
2607,4.1411927138020827e-07
2608,1.6394755696719702e-07
2609,4.134894959321193e-07
2610,1.6369093209397012e-07
2611,4.128611589737714e-07
2612,1.6343490463359364e-07
2613,4.1223425611361064e-07
2614,1.6317947272944e-07
2615,4.116087829959089e-07
2616,1.629246345528806e-07
2617,4.109847352635011e-07
2618,1.62670388260418e-07
2619,4.1036210857812185e-07
2620,1.6241673203120707e-07
2621,4.09740898635453e-07
2622,1.6216366405424406e-07
2623,4.091211011231815e-07
2624,1.6191118250379947e-07
2625,4.085027117671495e-07
2626,1.6165928560439502e-07
2627,4.0788572628386455e-07
2628,1.614079715235665e-07
2629,4.0727014043323506e-07
2630,1.611572384861793e-07
2631,4.0665594997005743e-07
2632,1.6090708471088176e-07
2633,4.0604315069010765e-07
2634,1.6065750842591572e-07
2635,4.0543173837180173e-07
2636,1.604085078503074e-07
2637,4.048217088371498e-07
2638,1.6016008122630518e-07
2639,4.0421305791194253e-07
2640,1.599122267963036e-07
2641,4.036057814359257e-07
2642,1.5966494281685353e-07
2643,4.02999875271474e-07
2644,1.594182275273419e-07
2645,4.0239533528855657e-07
2646,1.5917207920880176e-07
2647,4.017921573810149e-07
2648,1.589264961286682e-07
2649,4.01190337461013e-07
2650,1.5868147655825532e-07
2651,4.005898714380304e-07
2652,1.5843701878922172e-07
2653,3.999907552560942e-07
2654,1.5819312110338893e-07
2655,3.9939298485812977e-07
2656,1.57949781796786e-07
2657,3.987965562193083e-07
2658,1.5770699917830694e-07
2659,3.982014653165478e-07
2660,1.574647715463171e-07
2661,3.9760770815191755e-07
2662,1.572230972378457e-07
2663,3.970152807363024e-07
2664,1.5698197455797735e-07
2665,3.96424179088858e-07
2666,1.5674140183925873e-07
2667,3.958343992575842e-07
2668,1.5650137740488638e-07
2669,3.9524593729764333e-07
2670,1.5626189961102046e-07
2671,3.946587892776041e-07
2672,1.5602296681457393e-07
2673,3.9407295129296015e-07
2674,1.5578457734180756e-07
2675,3.9348841942959615e-07
2676,1.5554672956664742e-07
2677,3.9290518981347483e-07
2678,1.5530942185783322e-07
2679,3.923232585680921e-07
2680,1.55072652583356e-07
2681,3.917426218405194e-07
2682,1.5483642012288866e-07
2683,3.911632757901054e-07
2684,1.5460072285854917e-07
2685,3.9058521657902613e-07
2686,1.54365559181096e-07
2687,3.9000844040288814e-07
2688,1.5413092747689037e-07
2689,3.8943294345560875e-07
2690,1.5389682616735227e-07
2691,3.888587219566367e-07
2692,1.536632536494142e-07
2693,3.8828577214455507e-07
2694,1.5343020834451244e-07
2695,3.877140902453217e-07
2696,1.5319768866195148e-07
2697,3.871436725141557e-07
2698,1.529656930398573e-07
2699,3.865745152341751e-07
2700,1.5273421989457105e-07
2701,3.860066146838984e-07
2702,1.5250326768603834e-07
2703,3.8543996716040853e-07
2704,1.5227283483811002e-07
2705,3.848745689781037e-07
2706,1.5204291981032172e-07
2707,3.843104164558618e-07
2708,1.518135210596903e-07
2709,3.837475059359818e-07
2710,1.515846370294325e-07
2711,3.8318583376555034e-07
2712,1.5135626620395114e-07
2713,3.8262539631792546e-07
2714,1.5112840705590473e-07
2715,3.820661899643201e-07
2716,1.5090105805229985e-07
2717,3.815082111102179e-07
2718,1.5067421768623955e-07
2719,3.8095145614143864e-07
2720,1.504478844456031e-07
2721,3.803959214854038e-07
2722,1.5022205681475236e-07
2723,3.7984160357089103e-07
2724,1.499967333038224e-07
2725,3.7928849884816697e-07
2726,1.4977191241845481e-07
2727,3.7873660377372635e-07
2728,1.4954759267200636e-07
2729,3.7818591481166194e-07
2730,1.4932377258873892e-07
2731,3.7763642845260364e-07
2732,1.4910045065984046e-07
2733,3.7708814118375425e-07
2734,1.4887762544384318e-07
2735,3.7654104951928287e-07
2736,1.4865529546640097e-07
2737,3.759951499759059e-07
2738,1.4843345926328088e-07
2739,3.75450439106409e-07
2740,1.4821211537878733e-07
2741,3.74906913435974e-07
2742,1.4799126236619393e-07
2743,3.7436456952885267e-07
2744,1.4777089877187747e-07
2745,3.7382340396635454e-07
2746,1.475510231597899e-07
2747,3.7328341330806907e-07
2748,1.4733163410211618e-07
2749,3.727445941835726e-07
2750,1.4711273016224977e-07
2751,3.7220694318087414e-07
2752,1.4689430991941528e-07
2753,3.7167045693464263e-07
2754,1.466763719540998e-07
2755,3.711351320627824e-07
2756,1.4645891484483104e-07
2757,3.706009652098316e-07
2758,1.4624193719448464e-07
2759,3.7006795304871076e-07
2760,1.4602543758310024e-07
2761,3.695360922456531e-07
2762,1.458094146469803e-07
2763,3.6900537948151807e-07
2764,1.4559386695574604e-07
2765,3.6847581144091133e-07
2766,1.453787931423421e-07
2767,3.679473848400361e-07
2768,1.4516419180856655e-07
2769,3.674200963894664e-07
2770,1.4495006159568137e-07
2771,3.6689394281674604e-07
2772,1.4473640110674516e-07
2773,3.6636892087782023e-07
2774,1.4452320899645185e-07
2775,3.658450272993142e-07
2776,1.443104838873155e-07
2777,3.653222588781963e-07
2778,1.4409822442370495e-07
2779,3.6480061236245115e-07
2780,1.4388642925787102e-07
2781,3.6428008455320994e-07
2782,1.4367509703787167e-07
2783,3.6376067225075974e-07
2784,1.4346422641342362e-07
2785,3.632423722621933e-07
2786,1.4325381606749102e-07
2787,3.6272518140424384e-07
2788,1.4304386464433532e-07
2789,3.622090965096689e-07
2790,1.4283437082678334e-07
2791,3.6169411442962146e-07
2792,1.4262533326556472e-07
2793,3.611802320276778e-07
2794,1.4241675068512677e-07
2795,3.606674461502699e-07
2796,1.4220862173885832e-07
2797,3.601557536943845e-07
2798,1.4200094513125023e-07
2799,3.5964515153776127e-07
2800,1.4179371954363834e-07
2801,3.5913563658512186e-07
2802,1.4158694368701764e-07
2803,3.586272057503841e-07
2804,1.4138061626396985e-07
2805,3.5811985593546704e-07
2806,1.411747359868703e-07
2807,3.576135841133975e-07
2808,1.4096930154309426e-07
2809,3.571083871959304e-07
2810,1.4076431169810673e-07
2811,3.5660426214290733e-07
2812,1.4055976513393934e-07
2813,3.5610120593369585e-07
2814,1.403556605891701e-07
2815,3.5559921552757187e-07
2816,1.4015199680223608e-07
2817,3.550982879197767e-07
2818,1.3994877251525128e-07
2819,3.54598420111564e-07
2820,1.3974598645269966e-07
2821,3.540996091061429e-07
2822,1.3954363735655892e-07
2823,3.5360185192609377e-07
2824,1.3934172399455385e-07
2825,3.531051455966574e-07
2826,1.3914024512024615e-07
2827,3.5260948716500495e-07
2828,1.3893919948101667e-07
2829,3.521148736722331e-07
2830,1.3873858584785834e-07
2831,3.516213021809146e-07
2832,1.3853840297470778e-07
2833,3.511287697648545e-07
2834,1.3833864965583578e-07
2835,3.5063727351084793e-07
2836,1.3813932464448712e-07
2837,3.5014681050078315e-07
2838,1.3794042674304617e-07
2839,3.496573778377813e-07
2840,1.3774195472060132e-07
2841,3.491689726370505e-07
2842,1.3754390737007e-07
2843,3.4868159202368397e-07
2844,1.3734628349211191e-07
2845,3.4819523312388156e-07
2846,1.3714908187959952e-07
2847,3.477098930856356e-07
2848,1.3695230131995203e-07
2849,3.472255690485793e-07
2850,1.36755940658294e-07
2851,3.4674225819249944e-07
2852,1.36559998659885e-07
2853,3.462599576768324e-07
2854,1.3636447417227037e-07
2855,3.457786646905032e-07
2856,1.3616936599865773e-07
2857,3.452983764199726e-07
2858,1.3597467296554768e-07
2859,3.4481909006698333e-07
2860,1.3578039390029193e-07
2861,3.4434080285084377e-07
2862,1.3558652763457505e-07
2863,3.438635119779781e-07
2864,1.353930730041337e-07
2865,3.433872146993386e-07
2866,1.3520002885015685e-07
2867,3.4291190823535443e-07
2868,1.35007394015094e-07
2869,3.424375898462435e-07
2870,1.3481516734239616e-07
2871,3.419642567868646e-07
2872,1.3462334769335088e-07
2873,3.414919063313561e-07
2874,1.3443193391443895e-07
2875,3.41020535755636e-07
2876,1.3424092487180157e-07
2877,3.4055014234562894e-07
2878,1.3405031942067188e-07
2879,3.4008072339945765e-07
2880,1.3386011644783146e-07
2881,3.39612276226063e-07
2882,1.3367031479524854e-07
2883,3.391447981346588e-07
2884,1.3348091336293705e-07
2885,3.38678286456046e-07
2886,1.3329191102396835e-07
2887,3.3821273852804e-07
2888,1.3310330666086487e-07
2889,3.377481516891522e-07
2890,1.3291509915958263e-07
2891,3.372845232923657e-07
2892,1.3272728741411147e-07
2893,3.3682185069553624e-07
2894,1.325398703135492e-07
2895,3.363601312786636e-07
2896,1.323528467622999e-07
2897,3.3589936240934805e-07
2898,1.321662156705954e-07
2899,3.354395414932616e-07
2900,1.3197997593139606e-07
2901,3.349806659100863e-07
2902,1.317941264593781e-07
2903,3.3452273308004876e-07
2904,1.3160866617478795e-07
2905,3.340657404168072e-07
2906,1.3142359398683113e-07
2907,3.3360968534122966e-07
2908,1.3123890882766674e-07
2909,3.331545652868293e-07
2910,1.3105460961226174e-07
2911,3.3270037769584487e-07
2912,1.308706952688711e-07
2913,3.3224712001700224e-07
2914,1.306871647374575e-07
2915,3.3179478971380773e-07
2916,1.305040169565329e-07
2917,3.3134338425984747e-07
2918,1.3032125086549498e-07
2919,3.308929011213624e-07
2920,1.3013886539957902e-07
2921,3.304433377911985e-07
2922,1.2995685951459265e-07
2923,3.2999469175789615e-07
2924,1.2977523215827277e-07
2925,3.295469605212351e-07
2926,1.295939822847372e-07
2927,3.291001416101095e-07
2928,1.2941310885880177e-07
2929,3.2865423252669924e-07
2930,1.2923261082824694e-07
2931,3.282092308030959e-07
2932,1.2905248717662315e-07
2933,3.2776513398000834e-07
2934,1.2887273685925038e-07
2935,3.2732193960005e-07
2936,1.2869335885927437e-07
2937,3.2687964521080994e-07
2938,1.2851435214589615e-07
2939,3.264382483864743e-07
2940,1.28335715694675e-07
2941,3.259977466900089e-07
2942,1.2815744849929017e-07
2943,3.2555813768546007e-07
2944,1.2797954954100682e-07
2945,3.251194189749594e-07
2946,1.2780201780343606e-07
2947,3.246815881558216e-07
2948,1.276248522976578e-07
2949,3.2424464281825585e-07
2950,1.274480520048527e-07
2951,3.238085805803926e-07
2952,1.2727161593250133e-07
2953,3.233733990641087e-07
2954,1.270955430828367e-07
2955,3.2293909588900804e-07
2956,1.2691983246754808e-07
2957,3.2250566869377367e-07
2958,1.2674448307846227e-07
2959,3.2207311510988246e-07
2960,1.2656949395580843e-07
2961,3.216414327975395e-07
2962,1.2639486409370675e-07
2963,3.212106194175293e-07
2964,1.262205925333307e-07
2965,3.2078067263690127e-07
2966,1.260466782888864e-07
2967,3.203515901235701e-07
2968,1.2587312038927095e-07
2969,3.1992336955624756e-07
2970,1.2569991785927605e-07
2971,3.194960086375526e-07
2972,1.2552706973867226e-07
2973,3.1906950504926054e-07
2974,1.253545750641564e-07
2975,3.186438565169716e-07
2976,1.2518243287483817e-07
2977,3.182190607282434e-07
2978,1.2501064221948273e-07
2979,3.1779511542268655e-07
2980,1.2483920213373588e-07
2981,3.1737201831384885e-07
2982,1.246681116734837e-07
2983,3.1694976715003134e-07
2984,1.24497369894344e-07
2985,3.1652835967254974e-07
2986,1.2432697586139417e-07
2987,3.1610779362907054e-07
2988,1.2415692861631798e-07
2989,3.1568806677502034e-07
2990,1.2398722722750655e-07
2991,3.152691768810796e-07
2992,1.238178707637424e-07
2993,3.1485112171670897e-07
2994,1.2364885829795092e-07
2995,3.1443389906881793e-07
2996,1.2348018890359263e-07
2997,3.140175067191576e-07
2998,1.2331186164366742e-07
2999,3.1360194245908583e-07
3000,1.2314387560268004e-07
3001,3.131872040995821e-07
3002,1.2297622987227986e-07
3003,3.1277328945200667e-07
3004,1.2280892352286135e-07
3005,3.12360196323809e-07
3006,1.2264195564988877e-07
3007,3.119479225476737e-07
3008,1.2247532533417282e-07
3009,3.115364659406409e-07
3010,1.2230903169282255e-07
3011,3.1112582437171104e-07
3012,1.2214307380032063e-07
3013,3.1071599566368975e-07
3014,1.2197745077240828e-07
3015,3.1030697766913493e-07
3016,1.218121616948473e-07
3017,3.098987682531389e-07
3018,1.2164720568179107e-07
3019,3.094913652797645e-07
3020,1.2148258184323746e-07
3021,3.0908476662781446e-07
3022,1.2131828929124994e-07
3023,3.086789701785444e-07
3024,1.2115432714770579e-07
3025,3.08273973818784e-07
3026,1.2099069451201882e-07
3027,3.0786977544631065e-07
3028,1.2082739052455923e-07
3029,3.07466372952207e-07
3030,1.206644142956261e-07
3031,3.070637642605536e-07
3032,1.2050176495503123e-07
3033,3.066619472741002e-07
3034,1.2033944163821904e-07
3035,3.0626091992778323e-07
3036,1.201774434732453e-07
3037,3.0586068013989114e-07
3038,1.200157695877311e-07
3039,3.0546122584738434e-07
3040,1.198544191406364e-07
3041,3.0506255500553304e-07
3042,1.19693391242909e-07
3043,3.0466466554812895e-07
3044,1.195326850682332e-07
3045,3.042675554535852e-07
3046,1.1937229974345087e-07
3047,3.0387122265619644e-07
3048,1.192122344289803e-07
3049,3.034756651458894e-07
3050,1.1905248826255172e-07
3051,3.0308088088593733e-07
3052,1.1889306041881071e-07
3053,3.0268686787735634e-07
3054,1.1873395004188876e-07
3055,3.0229362409914077e-07
3056,1.1857515630837116e-07
3057,3.019011475491177e-07
3058,1.1841667835336997e-07
3059,3.015094362177507e-07
3060,1.1825851537302488e-07
3061,3.011184881376429e-07
3062,1.1810066651040194e-07
3063,3.007283013011562e-07
3064,1.1794313096201969e-07
3065,3.003388737480778e-07
3066,1.1778590788141446e-07
3067,2.999502034924172e-07
3068,1.1762899645090953e-07
3069,2.9956228858418047e-07
3070,1.1747239586500419e-07
3071,2.991751270556181e-07
3072,1.1731610532456356e-07
3073,2.9878871696244467e-07
3074,1.1716012392317242e-07
3075,2.984030563363477e-07
3076,1.1700445092862106e-07
3077,2.9801814326933573e-07
3078,1.1684908552798348e-07
3079,2.976339757990296e-07
3080,1.166940268945868e-07
3081,2.972505520209768e-07
3082,1.1653927422207953e-07
3083,2.968678700016078e-07
3084,1.1638482672441354e-07
3085,2.964859278263188e-07
3086,1.1623068359306074e-07
3087,2.9610472359085566e-07
3088,1.16076844031873e-07
3089,2.9572425539244273e-07
3090,1.1592330724854829e-07
3091,2.953445213359046e-07
3092,1.1577007244746307e-07
3093,2.9496551952658323e-07
3094,1.1561713885514553e-07
3095,2.9458724808346717e-07
3096,1.1546450566402011e-07
3097,2.9420970512348165e-07
3098,1.1531217210203251e-07
3099,2.9383288878319967e-07
3100,1.1516013738964252e-07
3101,2.934567971918123e-07
3102,1.1500840074013635e-07
3103,2.930814284902137e-07
3104,1.1485696138999874e-07
3105,2.927067808212421e-07
3106,1.1470581855687629e-07
3107,2.9233285234269147e-07
3108,1.1455497147056482e-07
3109,2.919596412049762e-07
3110,1.1440441936939813e-07
3111,2.915871455761754e-07
3112,1.1425416147777335e-07
3113,2.9121536363488904e-07
3114,1.1410419704344804e-07
3115,2.9084429353976914e-07
3116,1.1395452529434766e-07
3117,2.904739334846925e-07
3118,1.1380514548036533e-07
3119,2.9010428164564764e-07
3120,1.1365605683314191e-07
3121,2.897353362259422e-07
3122,1.1350725861262838e-07
3123,2.893670954209195e-07
3124,1.1335875006869752e-07
3125,2.8899955743337063e-07
3126,1.1321053044143099e-07
3127,2.8863272047113754e-07
3128,1.1306259898995854e-07
3129,2.8826658275422986e-07
3130,1.129149549673858e-07
3131,2.879011425040109e-07
3132,1.1276759764626653e-07
3133,2.8753639794834375e-07
3134,1.126205262677884e-07
3135,2.871723473235298e-07
3136,1.1247374010645866e-07
3137,2.86808988856247e-07
3138,1.1232723842613729e-07
3139,2.8644632079689206e-07
3140,1.1218102048723953e-07
3141,2.860843413951857e-07
3142,1.1203508557174376e-07
3143,2.857230489046509e-07
3144,1.1188943294757536e-07
3145,2.8536244160436973e-07
3146,1.1174406189016217e-07
3147,2.8500251772248337e-07
3148,1.115989716829159e-07
3149,2.846432755653772e-07
3150,1.1145416158382306e-07
3151,2.8428471338539316e-07
3152,1.1130963089589304e-07
3153,2.8392682948429147e-07
3154,1.1116537889553448e-07
3155,2.8356962214100594e-07
3156,1.1102140488103213e-07
3157,2.8321308964859053e-07
3158,1.108777081255175e-07
3159,2.828572303068559e-07
3160,1.10734287925712e-07
3161,2.8250204242565755e-07
3162,1.1059114356580688e-07
3163,2.821475243069037e-07
3164,1.1044827436829438e-07
3165,2.817936742658978e-07
3166,1.103056796003392e-07
3167,2.8144049062343064e-07
3168,1.1016335858132144e-07
3169,2.810879717124131e-07
3170,1.100213105944345e-07
3171,2.807361158510656e-07
3172,1.0987953497038412e-07
3173,2.803849213844315e-07
3174,1.0973803099902825e-07
3175,2.8003438664366407e-07
3176,1.0959679799327271e-07
3177,2.796845099894499e-07
3178,1.0945583525456017e-07
3179,2.793352897628726e-07
3180,1.0931514211279976e-07
3181,2.7898672432187534e-07
3182,1.0917471787830951e-07
3183,2.7863881203000994e-07
3184,1.0903456185164215e-07
3185,2.7829155125165677e-07
3186,1.0889467338007568e-07
3187,2.779449403642284e-07
3188,1.0875505177122134e-07
3189,2.77598977742534e-07
3190,1.0861569635066273e-07
3191,2.7725366176971987e-07
3192,1.0847660644438734e-07
3193,2.769089908306243e-07
3194,1.0833778137587958e-07
3195,2.765649633114883e-07
3196,1.0819922047603807e-07
3197,2.762215776185156e-07
3198,1.080609230929806e-07
3199,2.758788321514326e-07
3200,1.0792288853829131e-07
3201,2.755367253208473e-07
3202,1.077851161739679e-07
3203,2.7519525553485866e-07
3204,1.076476053204566e-07
3205,2.748544212100096e-07
3206,1.0751035531825485e-07
3207,2.7451422077035026e-07
3208,1.073733655178566e-07
3209,2.7417465263838656e-07
3210,1.0723663525944145e-07
3211,2.7383571524978376e-07
3212,1.0710016389477397e-07
3213,2.7349740704811997e-07
3214,1.0696395077239221e-07
3215,2.7315972645674113e-07
3216,1.0682799524988206e-07
3217,2.7282267194356043e-07
3218,1.0669229666109913e-07
3219,2.7248624194393706e-07
3220,1.0655685438155985e-07
3221,2.721504349220969e-07
3222,1.0642166774668504e-07
3223,2.718152493349775e-07
3224,1.0628673614101242e-07
3225,2.7148068364653414e-07
3226,1.0615205890884181e-07
3227,2.7114673633057134e-07
3228,1.0601763541643482e-07
3229,2.7081340585998296e-07
3230,1.0588346503227853e-07
3231,2.7048069071387994e-07
3232,1.0574954713054445e-07
3233,2.701485893802728e-07
3234,1.0561588105739936e-07
3235,2.6981710034177677e-07
3236,1.0548246620972715e-07
3237,2.6948622209920076e-07
3238,1.0534930194349636e-07
3239,2.6915595315036015e-07
3240,1.0521638764371945e-07
3241,2.6882629199004583e-07
3242,1.0508372268279139e-07
3243,2.684972371350788e-07
3244,1.0495130644038819e-07
3245,2.681687870869579e-07
3246,1.0481913829355932e-07
3247,2.6784094037365076e-07
3248,1.0468721763641415e-07
3249,2.675136955116465e-07
3250,1.0455554384201085e-07
3251,2.671870510272551e-07
3252,1.0442411630083163e-07
3253,2.6686100544783536e-07
3254,1.0429293440129176e-07
3255,2.665355573057793e-07
3256,1.041619975354886e-07
3257,2.662107051533151e-07
3258,1.0403130509683105e-07
3259,2.6588644752085574e-07
3260,1.0390085647411034e-07
3261,2.6556278295904134e-07
3262,1.0377065106455557e-07
3263,2.6523971002260696e-07
3264,1.0364068827321567e-07
3265,2.6491722727561956e-07
3266,1.0351096749318246e-07
3267,2.6459533326934916e-07
3268,1.0338148812709497e-07
3269,2.6427402657335757e-07
3270,1.032522495825971e-07
3271,2.6395330574908667e-07
3272,1.0312325125363754e-07
3273,2.6363316938275634e-07
3274,1.0299449255053399e-07
3275,2.633136160500039e-07
3276,1.0286597290540066e-07
3277,2.6299464433131637e-07
3278,1.0273769169708098e-07
3279,2.626762528258317e-07
3280,1.0260964835700719e-07
3281,2.623584400992999e-07
3282,1.0248184229110057e-07
3283,2.620412047750985e-07
3284,1.023542729154729e-07
3285,2.6172454543708966e-07
3286,1.0222693966039688e-07
3287,2.6140846070234144e-07
3288,1.020998419295183e-07
3289,2.6109294916539014e-07
3290,1.0197297914829183e-07
3291,2.6077800944456536e-07
3292,1.0184635074351484e-07
3293,2.60463640157877e-07
3294,1.0171995614762294e-07
3295,2.60149839931458e-07
3296,1.0159379477664821e-07
3297,2.5983660738783913e-07
3298,1.0146786606271355e-07
3299,2.595239411552256e-07
3300,1.0134216943336974e-07
3301,2.592118398632579e-07
3302,1.0121670432206096e-07
3303,2.589003021578794e-07
3304,1.0109147016445892e-07
3305,2.5858932667256897e-07
3306,1.0096646639395676e-07
3307,2.582789120613463e-07
3308,1.0084169245152099e-07
3309,2.57969056968474e-07
3310,1.0071714776399109e-07
3311,2.576597600539139e-07
3312,1.0059283179539233e-07
3313,2.5735101996959226e-07
3314,1.004687439660294e-07
3315,2.570428353855667e-07
3316,1.0034488373215461e-07
3317,2.5673520495998604e-07
3318,1.0022125053183341e-07
3319,2.564281273671077e-07
3320,1.0009784382180333e-07
3321,2.5612160128130216e-07
3322,9.997466303817531e-08
3323,2.558156253819987e-07
3324,9.985170764526598e-08
3325,2.5551019834567147e-07
3326,9.972897709009004e-08
3327,2.552053188702694e-07
3328,9.96064707997406e-08
3329,2.5490098563689457e-07
3330,9.94841883002767e-08
3331,2.545971973351216e-07
3332,9.936212898680904e-08
3333,2.542939526746834e-07
3334,9.924029232867305e-08
3335,2.5399125034580395e-07
3336,9.911867780421633e-08
3337,2.536890890653275e-07
3338,9.899728486318327e-08
3339,2.533874675374445e-07
3340,9.88761129732955e-08
3341,2.530863844747256e-07
3342,9.875516159279154e-08
3343,2.5278583859284796e-07
3344,9.863443020208321e-08
3345,2.5248582861187745e-07
3346,9.851391825925071e-08
3347,2.5218635327100024e-07
3348,9.83936252455693e-08
3349,2.518874112815972e-07
3350,9.827355061836149e-08
3351,2.515890013882981e-07
3352,9.81536938619175e-08
3353,2.5129112231518796e-07
3354,9.803405444923701e-08
3355,2.509937728109345e-07
3356,9.791463185697784e-08
3357,2.50696951617744e-07
3358,9.779542555556955e-08
3359,2.5040065748346583e-07
3360,9.767643504090072e-08
3361,2.5010488915810203e-07
3362,9.755765977812488e-08
3363,2.498096454004449e-07
3364,9.743909925984717e-08
3365,2.4951492495751266e-07
3366,9.732075296961868e-08
3367,2.492207266006592e-07
3368,9.720262038762458e-08
3369,2.4892704909212e-07
3370,9.708470101166955e-08
3371,2.4863389120914514e-07
3372,9.69669943211221e-08
3373,2.483412517213715e-07
3374,9.684949981251265e-08
3375,2.480491294007444e-07
3376,9.67322169756628e-08
3377,2.477575230303667e-07
3378,9.661514529805736e-08
3379,2.474664313914194e-07
3380,9.649828428849353e-08
3381,2.4717585327448003e-07
3382,9.638163343208358e-08
3383,2.468857874771195e-07
3384,9.626519223672569e-08
3385,2.4659623278637346e-07
3386,9.614896019729386e-08
3387,2.4630718799665634e-07
3388,9.603293680869629e-08
3389,2.4601865191881015e-07
3390,9.591712158083064e-08
3391,2.457306233500753e-07
3392,9.580151403320402e-08
3393,2.454431011070367e-07
3394,9.568611362278616e-08
3395,2.451560839969011e-07
3396,9.55709199077219e-08
3397,2.448695708371439e-07
3398,9.545593237331227e-08
3399,2.4458356045185225e-07
3400,9.534115053410668e-08
3401,2.4429805164844486e-07
3402,9.522657390511661e-08
3403,2.440130432725102e-07
3404,9.511220198630075e-08
3405,2.437285341382058e-07
3406,9.49980343058621e-08
3407,2.4344452308628096e-07
3408,9.48840703764471e-08
3409,2.431610089553846e-07
3410,9.477030970896235e-08
3411,2.428779905753731e-07
3412,9.46567518288425e-08
3413,2.425954668001545e-07
3414,9.45433962491828e-08
3415,2.4231343647258946e-07
3416,9.443024250434096e-08
3417,2.420318984344071e-07
3418,9.431729010010927e-08
3419,2.417508515518389e-07
3420,9.420453858015243e-08
3421,2.414702946741601e-07
3422,9.40919874440793e-08
3423,2.411902266625734e-07
3424,9.397963624573191e-08
3425,2.4091064638644864e-07
3426,9.386748449510613e-08
3427,2.406315527061711e-07
3428,9.375553174094566e-08
3429,2.4035294449117105e-07
3430,9.364377748976823e-08
3431,2.400748206116189e-07
3432,9.353222129103716e-08
3433,2.3979717995292403e-07
3434,9.342086267896692e-08
3435,2.3952002138428507e-07
3436,9.330970118442858e-08
3437,2.3924334380227686e-07
3438,9.319873633548189e-08
3439,2.3896714608803944e-07
3440,9.308796768657021e-08
3441,2.3869142711332477e-07
3442,9.29773947658031e-08
3443,2.384161857955603e-07
3444,9.286701711910444e-08
3445,2.3814142102115503e-07
3446,9.275683428465593e-08
3447,2.3786713168581785e-07
3448,9.264684581915958e-08
3449,2.375933166952702e-07
3450,9.253705124352462e-08
3451,2.3731997495158547e-07
3452,9.242745012725721e-08
3453,2.3704710536986094e-07
3454,9.231804199953277e-08
3455,2.367747068525805e-07
3456,9.22088264414554e-08
3457,2.365027783282802e-07
3458,9.209980293536811e-08
3459,2.362313187000256e-07
3460,9.199097110516011e-08
3461,2.3596032689764268e-07
3462,9.188233046787267e-08
3463,2.3568980184006907e-07
3464,9.177388058309978e-08
3465,2.3541974246054348e-07
3466,9.166562100857417e-08
3467,2.3515014768256765e-07
3468,9.155755129511407e-08
3469,2.3488101644812037e-07
3470,9.144967101384044e-08
3471,2.346123476782454e-07
3472,9.134197970645663e-08
3473,2.343441403350517e-07
3474,9.123447694724786e-08
3475,2.3407639334028186e-07
3476,9.11271622925359e-08
3477,2.3380910565182397e-07
3478,9.102003530230755e-08
3479,2.3354227621893526e-07
3480,9.091309554914459e-08
3481,2.332759039798708e-07
3482,9.080634258712226e-08
3483,2.3300998790384437e-07
3484,9.069977599126041e-08
3485,2.3274452693992206e-07
3486,9.059339532616736e-08
3487,2.3247952005915658e-07
3488,9.048720016541506e-08
3489,2.3221496620638064e-07
3490,9.038119007462038e-08
3491,2.3195086436462383e-07
3492,9.027536462611814e-08
3493,2.316872134998942e-07
3494,9.016972339552489e-08
3495,2.3142401257955766e-07
3496,9.006426597019004e-08
3497,2.3116126058300256e-07
3498,8.995899188481355e-08
3499,2.3089895649097813e-07
3500,8.985390075325528e-08
3501,2.306370992725824e-07
3502,8.974899214146165e-08
3503,2.303756879258864e-07
3504,8.964426562962573e-08
3505,2.3011472143341063e-07
3506,8.953972080554692e-08
3507,2.2985419878425692e-07
3508,8.943535723502035e-08
3509,2.2959411896761872e-07
3510,8.933117451393828e-08
3511,2.2933448098325157e-07
3512,8.922717221735849e-08
3513,2.2907528382845558e-07
3514,8.912334993693952e-08
3515,2.2881652649739305e-07
3516,8.901970725140913e-08
3517,2.2855820801535924e-07
3518,8.891624375220047e-08
3519,2.2830032736488863e-07
3520,8.88129590320171e-08
3521,2.280428835724357e-07
3522,8.870985268395525e-08
3523,2.2778587564077237e-07
3524,8.860692428495226e-08
3525,2.275293025878558e-07
3526,8.850417343803929e-08
3527,2.2727316342860445e-07
3528,8.840159972490947e-08
3529,2.2701745719318777e-07
3530,8.829920276019405e-08
3531,2.2676218289671768e-07
3532,8.819698212013165e-08
3533,2.2650733956531145e-07
3534,8.80949374229359e-08
3535,2.2625292623520062e-07
3536,8.799306823052306e-08
3537,2.2599894193706014e-07
3538,8.789137417763511e-08
3539,2.2574538569551888e-07
3540,8.778985484876081e-08
3541,2.2549225655744246e-07
3542,8.768850984816092e-08
3543,2.252395535609213e-07
3544,8.758733877976095e-08
3545,2.2498727574127002e-07
3546,8.748634124080441e-08
3547,2.2473542215631032e-07
3548,8.738551683994383e-08
3549,2.244839918439575e-07
3550,8.728486518940069e-08
3551,2.2423298386958296e-07
3552,8.718438588918e-08
3553,2.2398239726754304e-07
3554,8.708407854988163e-08
3555,2.2373223110330774e-07
3556,8.698394277529248e-08
3557,2.234824844305595e-07
3558,8.688397817856049e-08
3559,2.232331563187127e-07
3560,8.67841843790676e-08
3561,2.2298424582585026e-07
3562,8.668456098681853e-08
3563,2.2273575202528895e-07
3564,8.658510760325544e-08
3565,2.224876739783975e-07
3566,8.648582385121669e-08
3567,2.2224001075954346e-07
3568,8.638670935138521e-08
3569,2.2199276143755417e-07
3570,8.628776370678138e-08
3571,2.2174592510028563e-07
3572,8.618898655550974e-08
3573,2.2149950082026615e-07
3574,8.609037750059219e-08
3575,2.212534876846407e-07
3576,8.599193617703795e-08
3577,2.210078847714593e-07
3578,8.58936621850798e-08
3579,2.2076269117373712e-07
3580,8.579555516194915e-08
3581,2.2051790597719334e-07
3582,8.569761472100526e-08
3583,2.2027352826991545e-07
3584,8.559984050608452e-08
3585,2.2002955715994902e-07
3586,8.550223211751431e-08
3587,2.197859917315857e-07
3588,8.540478920125937e-08
3589,2.195428310933635e-07
3590,8.530751137572374e-08
3591,2.1930007433755956e-07
3592,8.521039827559529e-08
3593,2.190577205887494e-07
3594,8.511344951766312e-08
3595,2.1881576893447303e-07
3596,8.50166647497357e-08
3597,2.1857421848694355e-07
3598,8.492004359107328e-08
3599,2.183330683648239e-07
3600,8.482358567612468e-08
3601,2.1809231767830333e-07
3602,8.4727290642507e-08
3603,2.178519655444171e-07
3604,8.463115812043874e-08
3605,2.1761201108673476e-07
3606,8.453518775151593e-08
3607,2.1737245343009503e-07
3608,8.443937917458637e-08
3609,2.171332916930139e-07
3610,8.434373201646887e-08
3611,2.1689452500336876e-07
3612,8.424824592176202e-08
3613,2.166561524849522e-07
3614,8.41529205374899e-08
3615,2.1641817327360945e-07
3616,8.40577554942161e-08
3617,2.161805865097903e-07
3618,8.396275043015711e-08
3619,2.159433913190586e-07
3620,8.386790501083143e-08
3621,2.1570658684863463e-07
3622,8.377321885170292e-08
3623,2.1547017223831799e-07
3624,8.367869161336188e-08
3625,2.1523414663023418e-07
3626,8.358432294537251e-08
3627,2.149985091682488e-07
3628,8.349011247887439e-08
3629,2.1476325900583462e-07
3630,8.339605987463466e-08
3631,2.1452839528159815e-07
3632,8.330216478634155e-08
3633,2.142939171628324e-07
3634,8.32084268413338e-08
3635,2.1405982379595762e-07
3636,8.311484570983467e-08
3637,2.13826114343738e-07
3638,8.302142104043254e-08
3639,2.1359278796101208e-07
3640,8.292815248403365e-08
3641,2.1335984381364186e-07
3642,8.283503969149161e-08
3643,2.1312728106720138e-07
3644,8.274208231477435e-08
3645,2.12895098887566e-07
3646,8.264928002164059e-08
3647,2.126632964305193e-07
3648,8.255663246533127e-08
3649,2.1243187288786527e-07
3650,8.246413928000257e-08
3651,2.1220082742230836e-07
3652,8.237180015256524e-08
3653,2.1197015920565018e-07
3654,8.22796147347889e-08
3655,2.1173986742954656e-07
3656,8.218758268631796e-08
3657,2.1150995126255888e-07
3658,8.209570366881899e-08
3659,2.1128040989099036e-07
3660,8.20039773397519e-08
3661,2.110512424986636e-07
3662,8.191240336012026e-08
3663,2.1082244827052807e-07
3664,8.18209814039099e-08
3665,2.1059402640377973e-07
3666,8.172971112900108e-08
3667,2.1036597608379005e-07
3668,8.163859220557577e-08
3669,2.101382965056801e-07
3670,8.154762429658331e-08
3671,2.0991098685832136e-07
3672,8.145680706563163e-08
3673,2.096840463480128e-07
3674,8.136614019479888e-08
3675,2.094574741662397e-07
3676,8.12756233427142e-08
3677,2.092312695354e-07
3678,8.118525618391774e-08
3679,2.0900543163219743e-07
3680,8.109503838477331e-08
3681,2.087799596862566e-07
3682,8.100496962445082e-08
3683,2.085548528870165e-07
3684,8.091504957179041e-08
3685,2.0833011045828748e-07
3686,8.082527790490938e-08
3687,2.08105731609528e-07
3688,8.073565428516427e-08
3689,2.0788171555928985e-07
3690,8.064617840677072e-08
3691,2.076580615161119e-07
3692,8.055684993595231e-08
3693,2.074347687095159e-07
3694,8.046766855450692e-08
3695,2.072118363532851e-07
3696,8.037863394417132e-08
3697,2.0698926367349273e-07
3698,8.028974576818927e-08
3699,2.0676704989521685e-07
3700,8.020100372102122e-08
3701,2.0654519424766417e-07
3702,8.011240747770852e-08
3703,2.063236959525346e-07
3704,8.002395672254143e-08
3705,2.06102554263353e-07
3706,7.993565114242302e-08
3707,2.0588176838859317e-07
3708,7.984749041821258e-08
3709,2.05661337579365e-07
3710,7.975947423090619e-08
3711,2.0544126106719403e-07
3712,7.967160227175755e-08
3713,2.0522153809454817e-07
3714,7.958387421438033e-08
3715,2.050021679057599e-07
3716,7.9496289750999e-08
3717,2.0478314974257213e-07
3718,7.940884858859701e-08
3719,2.045644828466108e-07
3720,7.932155039231759e-08
3721,2.0434616647664107e-07
3722,7.923439486201265e-08
3723,2.0412819987979162e-07
3724,7.914738168392558e-08
3725,2.0391058229370777e-07
3726,7.906051055550311e-08
3727,2.036933129912266e-07
3728,7.897378115458501e-08
3729,2.0347639121919585e-07
3730,7.888719319650927e-08
3731,2.0325981623700535e-07
3732,7.880074635142137e-08
3733,2.0304358730513924e-07
3734,7.871444032966598e-08
3735,2.0282770368984118e-07
3736,7.862827482278558e-08
3737,2.0261216465516315e-07
3738,7.854224953620079e-08
3739,2.0239696946227112e-07
3740,7.845636414815572e-08
3741,2.021821173798734e-07
3742,7.837061836298934e-08
3743,2.0196760766972018e-07
3744,7.828501187969508e-08
3745,2.017534396192325e-07
3746,7.819954440690669e-08
3747,2.0153961249825836e-07
3748,7.811421564002234e-08
3749,2.0132612557737134e-07
3750,7.80290252723319e-08
3751,2.011129781382744e-07
3752,7.794397301043102e-08
3753,2.0090016945780266e-07
3754,7.7859058565956e-08
3755,2.0068769882068654e-07
3756,7.777428163252669e-08
3757,2.0047556550734035e-07
3758,7.768964191345677e-08
3759,2.00263768808708e-07
3760,7.760513911469722e-08
3761,2.0005230799886156e-07
3762,7.752077295450851e-08
3763,1.998411823796562e-07
3764,7.743654312310828e-08
3765,1.9963039123978093e-07
3766,7.73524493298818e-08
3767,1.9941993387108404e-07
3768,7.72684912920274e-08
3769,1.9920980956182662e-07
3770,7.71846687160071e-08
3771,1.9900001762015367e-07
3772,7.710098130686035e-08
3773,1.9879055733652524e-07
3774,7.701742877850339e-08
3775,1.9858142801763545e-07
3776,7.693401084004436e-08
3777,1.9837262895139686e-07
3778,7.685072720896669e-08
3779,1.9816415945783287e-07
3780,7.676757759030873e-08
3781,1.97956018837549e-07
3782,7.668456170816127e-08
3783,1.9774820640025577e-07
3784,7.660167926648032e-08
3785,1.9754072144836916e-07
3786,7.65189299858217e-08
3787,1.9733356329855282e-07
3788,7.643631358058617e-08
3789,1.9712673125778227e-07
3790,7.635382976544767e-08
3791,1.9692022465145742e-07
3792,7.627147826089762e-08
3793,1.9671404278986716e-07
3794,7.618925878488237e-08
3795,1.965081849908867e-07
3796,7.610717105754423e-08
3797,1.9630265058117144e-07
3798,7.60252147982007e-08
3799,1.9609743887168567e-07
3800,7.594338972760444e-08
3801,1.9589254919338736e-07
3802,7.586169555636008e-08
3803,1.9568798087546833e-07
3804,7.578013202198453e-08
3805,1.9548373323782754e-07
3806,7.569869884259744e-08
3807,1.952798056130092e-07
3808,7.5617395724788e-08
3809,1.950761973290459e-07
3810,7.553622242405534e-08
3811,1.9487290772133636e-07
3812,7.545517864251124e-08
3813,1.9466993612582774e-07
3814,7.537426411700254e-08
3815,1.9446728188026902e-07
3816,7.529347856510642e-08
3817,1.9426494431604198e-07
3818,7.52128217137398e-08
3819,1.9406292277390713e-07
3820,7.513229329712658e-08
3821,1.938612165989671e-07
3822,7.505189302875074e-08
3823,1.9365982513538292e-07
3824,7.497162067623225e-08
3825,1.9345874771778757e-07
3826,7.489147592407842e-08
3827,1.9325798370533716e-07
3828,7.48114585248095e-08
3829,1.930575324376399e-07
3830,7.473156820661954e-08
3831,1.9285739326618343e-07
3832,7.465180470342782e-08
3833,1.9265756554703282e-07
3834,7.457216773797724e-08
3835,1.9245804862740933e-07
3836,7.449265706611822e-08
3837,1.922588418651566e-07
3838,7.441327240187172e-08
3839,1.9205994462688776e-07
3840,7.433401350515694e-08
3841,1.91861356241506e-07
3842,7.425488004687852e-08
3843,1.9166307611105933e-07
3844,7.417587183295736e-08
3845,1.9146510354802958e-07
3846,7.409698857983921e-08
3847,1.9126743795821252e-07
3848,7.401823001383046e-08
3849,1.9107007868448848e-07
3850,7.393959588632699e-08
3851,1.9087302510480413e-07
3852,7.386108592995125e-08
3853,1.9067627657654846e-07
3854,7.378269988209155e-08
3855,1.904798324730027e-07
3856,7.370443749119392e-08
3857,1.902836921694115e-07
3858,7.362629848308573e-08
3859,1.900878550321832e-07
3860,7.354828261916888e-08
3861,1.898923204424899e-07
3862,7.347038962628257e-08
3863,1.8969708777932688e-07
3864,7.33926192531598e-08
3865,1.8950215640884103e-07
3866,7.331497124988568e-08
3867,1.8930752571160904e-07
3868,7.323744534183494e-08
3869,1.8911319508628455e-07
3870,7.316004129505733e-08
3871,1.8891916389608725e-07
3872,7.308275885669143e-08
3873,1.8872543153465415e-07
3874,7.300559774305079e-08
3875,1.8853199738457752e-07
3876,7.292855773121387e-08
3877,1.8833886083233338e-07
3878,7.285163855883048e-08
3879,1.8814602127561464e-07
3880,7.277483997114542e-08
3881,1.8795347809487037e-07
3882,7.269816172442958e-08
3883,1.8776123068701505e-07
3884,7.262160355895998e-08
3885,1.8756927844158586e-07
3886,7.254516523008985e-08
3887,1.8737762075076633e-07
3888,7.246884649888148e-08
3889,1.8718625702383506e-07
3890,7.239264709434516e-08
3891,1.8699518665640564e-07
3892,7.231656678966632e-08
3893,1.8680440903420074e-07
3894,7.224060532798437e-08
3895,1.8661392357638167e-07
3896,7.216476245780506e-08
3897,1.8642372967166846e-07
3898,7.208903794389686e-08
3899,1.8623382674225055e-07
3900,7.201343153664115e-08
3901,1.8604421417374833e-07
3902,7.193794299199151e-08
3903,1.8585489138657707e-07
3904,7.186257206556422e-08
3905,1.856658577846206e-07
3906,7.178731851230023e-08
3907,1.854771127746641e-07
3908,7.171218208702902e-08
3909,1.8528865578112966e-07
3910,7.163716255330952e-08
3911,1.851004862071381e-07
3912,7.156225967795623e-08
3913,1.849126034733993e-07
3914,7.148747319980933e-08
3915,1.8472500699628847e-07
3916,7.141280289265912e-08
3917,1.8453769618535245e-07
3918,7.133824851530415e-08
3919,1.8435067046678369e-07
3920,7.126380982452893e-08
3921,1.8416392926454002e-07
3922,7.118948658261611e-08
3923,1.8397747199506463e-07
3924,7.111527855457927e-08
3925,1.8379129807912972e-07
3926,7.104118550048956e-08
3927,1.8360540695154127e-07
3928,7.096720718367629e-08
3929,1.8341979803539697e-07
3930,7.089334337431242e-08
3931,1.8323447076418814e-07
3932,7.0819593833501e-08
3933,1.830494245551943e-07
3934,7.074595832355171e-08
3935,1.8286465884748078e-07
3936,7.067243661003918e-08
3937,1.8268017306484668e-07
3938,7.059902846276432e-08
3939,1.8249596665773104e-07
3940,7.052573364946394e-08
3941,1.823120390523496e-07
3942,7.045255193823154e-08
3943,1.821283896823827e-07
3944,7.037948309165831e-08
3945,1.8194501799491472e-07
3946,7.030652688813647e-08
3947,1.8176192342045717e-07
3948,7.023368308477435e-08
3949,1.8157910540494223e-07
3950,7.016095146159551e-08
3951,1.8139656338554501e-07
3952,7.00883317751055e-08
3953,1.8121429681243418e-07
3954,7.00158238192182e-08
3955,1.8103230513354623e-07
3956,6.994342734991006e-08
3957,1.8085058778856474e-07
3958,6.987114214864967e-08
3959,1.8066914422955838e-07
3960,6.97989679737373e-08
3961,1.8048797390079291e-07
3962,6.972690461124582e-08
3963,1.8030707625993293e-07
3964,6.965495182964441e-08
3965,1.801264507542292e-07
3966,6.958310941342455e-08
3967,1.799460968481328e-07
3968,6.951137713432101e-08
3969,1.7976601397505924e-07
3970,6.943975475412278e-08
3971,1.7958620161911355e-07
3972,6.93682420527547e-08
3973,1.7940665921148456e-07
3974,6.929683882193521e-08
3975,1.7922738622430138e-07
3976,6.922554482480467e-08
3977,1.790483821171488e-07
3978,6.915435985267698e-08
3979,1.7886964635304066e-07
3980,6.90832836775354e-08
3981,1.7869117839798587e-07
3982,6.901231607856194e-08
3983,1.7851297770782846e-07
3984,6.894145683187003e-08
3985,1.7833504375481574e-07
3986,6.88707057232945e-08
3987,1.7815737600412445e-07
3988,6.880006252472718e-08
3989,1.7797997391863374e-07
3990,6.872952703504203e-08
3991,1.7780283697600648e-07
3992,6.865909901346231e-08
3993,1.7762596465172603e-07
3994,6.858877826370851e-08
3995,1.7744935640517152e-07
3996,6.851856455301505e-08
3997,1.7727301172147184e-07
3998,6.844845767787864e-08
3999,1.770969300690255e-07
4000,6.83784574248656e-08
4001,1.7692111092516332e-07
4002,6.830856355200951e-08
4003,1.7674555376748595e-07
4004,6.823877586403999e-08
4005,1.7657025807733322e-07
4006,6.816909415231422e-08
4007,1.7639522333490918e-07
4008,6.80995181943101e-08
4009,1.762204490195582e-07
4010,6.8030047775042e-08
4011,1.7604593461350394e-07
4012,6.79606826888328e-08
4013,1.7587167960361434e-07
4014,6.78914227228174e-08
4015,1.756976834795252e-07
4016,6.782226766271514e-08
4017,1.7552394571963066e-07
4018,6.775321729208171e-08
4019,1.753504658159629e-07
4020,6.768427141168073e-08
4021,1.7517724325616607e-07
4022,6.761542980676555e-08
4023,1.75004277532551e-07
4024,6.754669227072639e-08
4025,1.7483156813085985e-07
4026,6.747805858158323e-08
4027,1.746591145588249e-07
4028,6.740952853901631e-08
4029,1.7448691629350677e-07
4030,6.734110194842363e-08
4031,1.7431497284892952e-07
4032,6.727277857710833e-08
4033,1.741432837008131e-07
4034,6.720455825367611e-08
4035,1.7397184835236038e-07
4036,6.71364407268081e-08
4037,1.73800666318645e-07
4038,6.706842582445937e-08
4039,1.7362973708678363e-07
4040,6.70005133323417e-08
4041,1.7345906016433363e-07
4042,6.693270304582724e-08
4043,1.7328863505259732e-07
4044,6.686499475422424e-08
4045,1.731184612468797e-07
4046,6.67973882549699e-08
4047,1.7294853826552293e-07
4048,6.672988335787842e-08
4049,1.7277886561007238e-07
4050,6.666247984867263e-08
4051,1.726094427867553e-07
4052,6.659517752930525e-08
4053,1.7244026930963684e-07
4054,6.652797618823457e-08
4055,1.722713446789418e-07
4056,6.646087563741891e-08
4057,1.7210266841244269e-07
4058,6.639387567068491e-08
4059,1.7193424003001822e-07
4060,6.632697608574463e-08
4061,1.7176605903704706e-07
4062,6.626017668756547e-08
4063,1.715981249477813e-07
4064,6.619347728283532e-08
4065,1.7143043728379846e-07
4066,6.612687764838523e-08
4067,1.7126299555681458e-07
4068,6.60603776176326e-08
4069,1.7109579928789903e-07
4070,6.599397696799181e-08
4071,1.7092884800305918e-07
4072,6.592767550526694e-08
4073,1.7076214120980168e-07
4074,6.586147305385912e-08
4075,1.705956784403222e-07
4076,6.579536939859265e-08
4077,1.704294592181325e-07
4078,6.572936434305103e-08
4079,1.7026348306118534e-07
4080,6.56634576951289e-08
4081,1.7009774949881808e-07
4082,6.55976492710466e-08
4083,1.6993225806236788e-07
4084,6.55319388582498e-08
4085,1.697670082718796e-07
4086,6.546632627541213e-08
4087,1.6960199966472306e-07
4088,6.540081132562157e-08
4089,1.6943723176415837e-07
4090,6.533539381881389e-08
4091,1.69272704106988e-07
4092,6.527007355796869e-08
4093,1.6910841620531484e-07
4094,6.520485034188863e-08
4095,1.6894436758036364e-07
4096,6.513972403549906e-08
4097,1.6878055786830813e-07
4098,6.507469433444418e-08
4099,1.6861698652363173e-07
4100,6.500976114039718e-08
4101,1.6845365307677686e-07
4102,6.494492424641023e-08
4103,1.6829055707609576e-07
4104,6.48801834516063e-08
4105,1.6812769807253776e-07
4106,6.48155385742732e-08
4107,1.6796507560092153e-07
4108,6.475098941371684e-08
4109,1.678026892025901e-07
4110,6.468653579954951e-08
4111,1.6764053841760535e-07
4112,6.462217752228762e-08
4113,1.6747862279527446e-07
4114,6.455791442102374e-08
4115,1.6731694187360973e-07
4116,6.449374628034236e-08
4117,1.6715549521604805e-07
4118,6.44296729397508e-08
4119,1.6699428234078558e-07
4120,6.436569419988962e-08
4121,1.6683330282122923e-07
4122,6.430180987290129e-08
4123,1.6667255619255248e-07
4124,6.42380197780949e-08
4125,1.6651204200789683e-07
4126,6.417432372987135e-08
4127,1.6635175982382496e-07
4128,6.411072154713466e-08
4129,1.6619170918825634e-07
4130,6.404721304467565e-08
4131,1.6603188966114702e-07
4132,6.398379803638799e-08
4133,1.6587230078740555e-07
4134,6.392047634007258e-08
4135,1.6571294212830386e-07
4136,6.385724778017741e-08
4137,1.655538132396544e-07
4138,6.379411216448152e-08
4139,1.653949136797412e-07
4140,6.37310693162075e-08
4141,1.6523624300612754e-07
4142,6.366811906702419e-08
4143,1.6507780078480277e-07
4144,6.360526120875292e-08
4145,1.649195865654008e-07
4146,6.354249558262576e-08
4147,1.6476159991494189e-07
4148,6.3479822002445e-08
4149,1.6460384039858484e-07
4150,6.341724028957259e-08
4151,1.6444630758719677e-07
4152,6.335475026658831e-08
4153,1.642890010375218e-07
4154,6.329235175312662e-08
4155,1.6413192031594205e-07
4156,6.323004457754619e-08
4157,1.6397506498807733e-07
4158,6.316782854484362e-08
4159,1.638184346170946e-07
4160,6.310570349240012e-08
4161,1.6366202879887486e-07
4162,6.30436692455937e-08
4163,1.635058470684671e-07
4164,6.298172562728053e-08
4165,1.633498890339287e-07
4166,6.291987244910234e-08
4167,1.6319415423799516e-07
4168,6.285810955003445e-08
4169,1.6303864225965568e-07
4170,6.279643675032998e-08
4171,1.6288335268764667e-07
4172,6.273485386731636e-08
4173,1.6272828508150193e-07
4174,6.267336074096821e-08
4175,1.625734390276503e-07
4176,6.261195718841092e-08
4177,1.6241881409693274e-07
4178,6.255064303745926e-08
4179,1.6226440987254807e-07
4180,6.248941811787643e-08
4181,1.6211022593531414e-07
4182,6.242828225858167e-08
4183,1.6195626186321497e-07
4184,6.236723528125068e-08
4185,1.6180251723235877e-07
4186,6.230627702733509e-08
4187,1.6164899163680735e-07
4188,6.224540729967568e-08
4189,1.6149568465718052e-07
4190,6.218462595602792e-08
4191,1.6134259587044147e-07
4192,6.212393280535026e-08
4193,1.611897248658463e-07
4194,6.206332769378318e-08
4195,1.610370712320041e-07
4196,6.20028104493138e-08
4197,1.6088463455701612e-07
4198,6.194238088973344e-08
4199,1.6073241443238137e-07
4200,6.18820388546674e-08
4201,1.6058041043382704e-07
4202,6.182178417977932e-08
4203,1.6042862216426144e-07
4204,6.17616166863905e-08
4205,1.6027704921326473e-07
4206,6.17015362190225e-08
4207,1.6012569116966708e-07
4208,6.164154260654007e-08
4209,1.5997454762659892e-07
4210,6.158163567819404e-08
4211,1.598236181902751e-07
4212,6.152181527395525e-08
4213,1.5967290243452196e-07
4214,6.146208121433093e-08
4215,1.5952239997327438e-07
4216,6.140243334988248e-08
4217,1.5937211039976062e-07
4218,6.134287150460808e-08
4219,1.5922203330407324e-07
4220,6.128339552867228e-08
4221,1.5907216829498998e-07
4222,6.12240052416764e-08
4223,1.5892251497529394e-07
4224,6.116470048181152e-08
4225,1.5877307293143437e-07
4226,6.11054810955705e-08
4227,1.5862384177159885e-07
4228,6.104634690961767e-08
4229,1.5847482110604972e-07
4230,6.098729776754255e-08
4231,1.5832601053236272e-07
4232,6.092833350365847e-08
4233,1.5817740965356795e-07
4234,6.086945395533125e-08
4235,1.5802901807660262e-07
4236,6.081065896035307e-08
4237,1.5788083541476077e-07
4238,6.075194836073993e-08
4239,1.5773286126789312e-07
4240,6.069332200111369e-08
4241,1.5758509524272554e-07
4242,6.063477970438595e-08
4243,1.5743753695152443e-07
4244,6.057632131896341e-08
4245,1.5729018600899852e-07
4246,6.051794669270126e-08
4247,1.57143042016304e-07
4248,6.045965565815028e-08
4249,1.5699610460172738e-07
4250,6.040144805461806e-08
4251,1.5684937336377932e-07
4252,6.034332373730022e-08
4253,1.5670284792012342e-07
4254,6.028528253147292e-08
4255,1.565565278852504e-07
4256,6.022732428575309e-08
4257,1.5641041288091537e-07
4258,6.016944883762872e-08
4259,1.5626450251344257e-07
4260,6.011165604122415e-08
4261,1.5611879640440301e-07
4262,6.005394572986943e-08
4263,1.5597329417685317e-07
4264,5.999631775317291e-08
4265,1.5582799544616467e-07
4266,5.993877195374361e-08
4267,1.5568289983618673e-07
4268,5.988130817362067e-08
4269,1.5553800695944136e-07
4270,5.982392626055984e-08
4271,1.5539331644648954e-07
4272,5.976662605571793e-08
4273,1.5524882791571652e-07
4274,5.970940740298469e-08
4275,1.5510454098751475e-07
4276,5.965227015780656e-08
4277,1.5496045529575136e-07
4278,5.959521415726105e-08
4279,1.5481657046034714e-07
4280,5.9538239259225705e-08
4281,1.5467288610823263e-07
4282,5.948134529631587e-08
4283,1.5452940186979793e-07
4284,5.942453212222946e-08
4285,1.5438611736438904e-07
4286,5.936779958652556e-08
4287,1.542430322280668e-07
4288,5.931114755045735e-08
4289,1.5410014608960665e-07
4290,5.925457582111519e-08
4291,1.5395745858422525e-07
4292,5.919808428126201e-08
4293,1.538149693317102e-07
4294,5.914167277626992e-08
4295,1.5367267797101715e-07
4296,5.908534115676413e-08
4297,1.5353058413852075e-07
4298,5.9029089258821244e-08
4299,1.5338868746617276e-07
4300,5.8972916946872676e-08
4301,1.5324698758118213e-07
4302,5.891682406231217e-08
4303,1.531054841320221e-07
4304,5.8860810465786924e-08
4305,1.5296417674889534e-07
4306,5.88048759976499e-08
4307,1.5282306506849613e-07
4308,5.874902051174362e-08
4309,1.5268214872995158e-07
4310,5.8693243859410206e-08
4311,1.525414273719483e-07
4312,5.863754589975141e-08
4313,1.524009006375054e-07
4314,5.858192648205002e-08
4315,1.5226056816133207e-07
4316,5.852638546235603e-08
4317,1.5212042959119378e-07
4318,5.847092268436213e-08
4319,1.5198048456811863e-07
4320,5.841553800809011e-08
4321,1.518407327302341e-07
4322,5.836023128912964e-08
4323,1.517011737310006e-07
4324,5.8305002378827504e-08
4325,1.5156180720037687e-07
4326,5.82498511318455e-08
4327,1.5142263280518868e-07
4328,5.819477740129445e-08
4329,1.512836501752665e-07
4330,5.813978104566574e-08
4331,1.5114485896421094e-07
4332,5.80848619210708e-08
4333,1.510062588147323e-07
4334,5.8030019882649075e-08
4335,1.5086784938510144e-07
4336,5.797525478511341e-08
4337,1.5072963031970926e-07
4338,5.792056649221408e-08
4339,1.5059160126974763e-07
4340,5.786595484861671e-08
4341,1.504537618873389e-07
4342,5.7811419722352747e-08
4343,1.5031611181746587e-07
4344,5.775696095676413e-08
4345,1.5017865072048184e-07
4346,5.770257842938519e-08
4347,1.5004137825501407e-07
4348,5.76482719917162e-08
4349,1.4990429407029317e-07
4350,5.759404149433156e-08
4351,1.4976739781678318e-07
4352,5.7539886783817655e-08
4353,1.496306891515376e-07
4354,5.748580777629305e-08
4355,1.4949416774363315e-07
4356,5.7431804270011655e-08
4357,1.4935783323681226e-07
4358,5.737787614894416e-08
4359,1.4922168529655545e-07
4360,5.732402327304098e-08
4361,1.490857235820913e-07
4362,5.727024550344985e-08
4363,1.4894994774599098e-07
4364,5.721654269434806e-08
4365,1.488143574576411e-07
4366,5.716291470978065e-08
4367,1.4867895237601033e-07
4368,5.710936141719386e-08
4369,1.4854373216854327e-07
4370,5.7055882673964284e-08
4371,1.4840869648284989e-07
4372,5.700247834791375e-08
4373,1.4827384500067806e-07
4374,5.694914828671719e-08
4375,1.481391773692999e-07
4376,5.689589236988333e-08
4377,1.480046932771816e-07
4378,5.6842710455989376e-08
4379,1.4787039237539143e-07
4380,5.678960240406651e-08
4381,1.4773627432997059e-07
4382,5.6736568080621187e-08
4383,1.4760233880792976e-07
4384,5.668360733444533e-08
4385,1.4746858548348486e-07
4386,5.663072006468856e-08
4387,1.4733501402425165e-07
4388,5.657790610953888e-08
4389,1.4720162410505952e-07
4390,5.6525165339413766e-08
4391,1.4706841538215072e-07
4392,5.64724976213251e-08
4393,1.469353875470062e-07
4394,5.641990281658021e-08
4395,1.468025402475987e-07
4396,5.6367380801313e-08
4397,1.4666987318028296e-07
4398,5.631493143229645e-08
4399,1.465373860081229e-07
4400,5.62625545760778e-08
4401,1.4640507840456817e-07
4402,5.621025011129898e-08
4403,1.4627295004305443e-07
4404,5.615801788546552e-08
4405,1.461410006025269e-07
4406,5.610585778143426e-08
4407,1.4600922976489916e-07
4408,5.605376966040117e-08
4409,1.458776372008655e-07
4410,5.6001753400089076e-08
4411,1.457462225911616e-07
4412,5.5949808858400354e-08
4413,1.4561498561496143e-07
4414,5.5897935894754245e-08
4415,1.4548392594540132e-07
4416,5.584613439873548e-08
4417,1.4535304327015736e-07
4418,5.5794404237108225e-08
4419,1.452223372740879e-07
4420,5.574274527397993e-08
4421,1.4509180762736612e-07
4422,5.569115737466221e-08
4423,1.4496145402086994e-07
4424,5.5639640410130407e-08
4425,1.4483127612494885e-07
4426,5.558819425643007e-08
4427,1.4470127364268114e-07
4428,5.553681877918157e-08
4429,1.4457144624883473e-07
4430,5.5485513857271344e-08
4431,1.4444179362898558e-07
4432,5.5434279362083243e-08
4433,1.443123154688687e-07
4434,5.538311515232892e-08
4435,1.4418301145606462e-07
4436,5.5332021108195554e-08
4437,1.4405388127848465e-07
4438,5.528099710441192e-08
4439,1.439249246152185e-07
4440,5.5230043006041346e-08
4441,1.4379614117072162e-07
4442,5.517915869681802e-08
4443,1.436675306272809e-07
4444,5.512834403627043e-08
4445,1.4353909267740612e-07
4446,5.507759891533424e-08
4447,1.4341082700209632e-07
4448,5.502692318723105e-08
4449,1.432827333044196e-07
4450,5.4976316738681495e-08
4451,1.4315481126760636e-07
4452,5.4925779440230575e-08
4453,1.4302706059487884e-07
4454,5.4875311174454995e-08
4455,1.4289948096955953e-07
4456,5.4824911805386955e-08
4457,1.4277207209742658e-07
4458,5.477458121040451e-08
4459,1.426448336621813e-07
4460,5.4724319272231e-08
4461,1.4251776536750994e-07
4462,5.4674125853522425e-08
4463,1.423908669087116e-07
4464,5.462400084345722e-08
4465,1.4226413797184376e-07
4466,5.457394410573199e-08
4467,1.4213757826787044e-07
4468,5.452395552738506e-08
4469,1.4201118749399309e-07
4470,5.4474034977694105e-08
4471,1.4188496533504402e-07
4472,5.442418233858553e-08
4473,1.417589115184513e-07
4474,5.4374397488336866e-08
4475,1.4163302571467904e-07
4476,5.43246803022511e-08
4477,1.4150730764740062e-07
4478,5.427503065824353e-08
4479,1.4138175699679497e-07
4480,5.4225448429710595e-08
4481,1.4125637348889932e-07
4482,5.4175933498043855e-08
4483,1.4113115681318144e-07
4484,5.412648575678225e-08
4485,1.4100610667412504e-07
4486,5.407710506241221e-08
4487,1.4088122278523352e-07
4488,5.402779130597596e-08
4489,1.4075650483390777e-07
4490,5.397854436557185e-08
4491,1.4063195253655532e-07
4492,5.3929364113118136e-08
4493,1.405075656046583e-07
4494,5.3880250439695257e-08
4495,1.4038334373879597e-07
4496,5.383120322200367e-08
4497,1.4025928663913672e-07
4498,5.378222233988373e-08
4499,1.401353940276699e-07
4500,5.373330767032534e-08
4501,1.4001166561038732e-07
4502,5.368445910515579e-08
4503,1.398881010911371e-07
4504,5.363567651847059e-08
4505,1.3976470018480518e-07
4506,5.3586959790212083e-08
4507,1.3964146260087578e-07
4508,5.3538308803709043e-08
4509,1.395183880523607e-07
4510,5.3489723441086953e-08
4511,1.3939547624098515e-07
4512,5.344120358920624e-08
4513,1.3927272689682056e-07
4514,5.3392749126703254e-08
4515,1.3915013972541855e-07
4516,5.3344359938540514e-08
4517,1.3902771444273715e-07
4518,5.3296035900340043e-08
4519,1.3890545075117693e-07
4520,5.324777690993439e-08
4521,1.387833483776123e-07
4522,5.3199582837867944e-08
4523,1.3866140703757525e-07
4524,5.315145357549189e-08
4525,1.3853962646007753e-07
4526,5.310338900445213e-08
4527,1.3841800632838735e-07
4528,5.305538900984078e-08
4529,1.3829654639044432e-07
4530,5.300745347587858e-08
4531,1.381752463456592e-07
4532,5.2959582288825706e-08
4533,1.380541059342305e-07
4534,5.291177533578636e-08
4535,1.3793312486204332e-07
4536,5.286403249849394e-08
4537,1.3781230284826165e-07
4538,5.281635366209641e-08
4539,1.3769163961343725e-07
4540,5.276873871577409e-08
4541,1.3757113488486696e-07
4542,5.2721187540424235e-08
4543,1.3745078837746907e-07
4544,5.267370003986254e-08
4545,1.3733059982700994e-07
4546,5.2626276071160925e-08
4547,1.3721056894325474e-07
4548,5.2578915548035736e-08
4549,1.3709069546146132e-07
4550,5.253161833764151e-08
4551,1.3697097909306083e-07
4552,5.24843843562691e-08
4553,1.3685141956826829e-07
4554,5.24372134587578e-08
4555,1.3673201661812464e-07
4556,5.23901055523823e-08
4557,1.366127699681771e-07
4558,5.234306051900461e-08
4559,1.3649367933853504e-07
4560,5.229607825361215e-08
4561,1.3637474446337557e-07
4562,5.224915863816899e-08
4563,1.362559650661175e-07
4564,5.2202301562480686e-08
4565,1.3613734088260493e-07
4566,5.215550691510231e-08
4567,1.3601887163222571e-07
4568,5.21087745908947e-08
4569,1.3590055705253081e-07
4570,5.206210447888684e-08
4571,1.3578239686215357e-07
4572,5.2015496463592116e-08
4573,1.356643908161577e-07
4574,5.1968950440386006e-08
4575,1.355465386243023e-07
4576,5.192246629691537e-08
4577,1.3542884003476278e-07
4578,5.187604392516791e-08
4579,1.3531129475558554e-07
4580,5.182968321436733e-08
4581,1.3519390254447413e-07
4582,5.178338405501444e-08
4583,1.3507666312645049e-07
4584,5.173714634249128e-08
4585,1.3495957624142076e-07
4586,5.1690969974915907e-08
4587,1.348426416168549e-07
4588,5.164485482776896e-08
4589,1.347258589935272e-07
4590,5.159880080387197e-08
4591,1.3460922810210545e-07
4592,5.1552807787149716e-08
4593,1.3449274868524873e-07
4594,5.1506875684484726e-08
4595,1.3437642047769882e-07
4596,5.146100438230696e-08
4597,1.342602432178458e-07
4598,5.1415193770074326e-08
4599,1.3414421664645976e-07
4600,5.136944374225631e-08
4601,1.3402834050091655e-07
4602,5.132375418993859e-08
4603,1.3391261451944332e-07
4604,5.1278125017143895e-08
4605,1.3379703844263845e-07
4606,5.1232556109256567e-08
4607,1.3368161200526292e-07
4608,5.118704735574801e-08
4609,1.3356633495952974e-07
4610,5.114159866568953e-08
4611,1.3345120706495796e-07
4612,5.1096209926802295e-08
4613,1.3333622803093955e-07
4614,5.105088102932497e-08
4615,1.3322139760709055e-07
4616,5.1005611877337005e-08
4617,1.33106715545708e-07
4618,5.0960402355192814e-08
4619,1.3299218158135002e-07
4620,5.091525236774319e-08
4621,1.328777954706322e-07
4622,5.0870161808961384e-08
4623,1.3276355695632848e-07
4624,5.082513057556683e-08
4625,1.3264946577065848e-07
4626,5.0780158560426385e-08
4627,1.325355216844643e-07
4628,5.073524566216446e-08
4629,1.324217244204526e-07
4630,5.069039177794616e-08
4631,1.3230807374535257e-07
4632,5.064559680375983e-08
4633,1.3219456938880403e-07
4634,5.060086063721611e-08
4635,1.320812111147028e-07
4636,5.055618317881945e-08
4637,1.3196799866283703e-07
4638,5.051156432195442e-08
4639,1.3185493179021318e-07
4640,5.0467003971944005e-08
4641,1.3174201024114935e-07
4642,5.0422502009064544e-08
4643,1.3162923376852614e-07
4644,5.037805835564883e-08
4645,1.3151660212301318e-07
4646,5.033367288813756e-08
4647,1.3140411505934585e-07
4648,5.028934552357306e-08
4649,1.3129177232589003e-07
4650,5.024507613920823e-08
4651,1.3117957367107196e-07
4652,5.020086466448163e-08
4653,1.3106751885890855e-07
4654,5.015671097225923e-08
4655,1.3095560764017316e-07
4656,5.0112614976056165e-08
4657,1.308438397630477e-07
4658,5.0068576574254166e-08
4659,1.3073221499386184e-07
4660,5.002459566876042e-08
4661,1.30620733075072e-07
4662,4.998067214825115e-08
4663,1.3050939377298953e-07
4664,4.9936805924676004e-08
4665,1.3039819683751203e-07
4666,4.98929968905025e-08
4667,1.302871420258617e-07
4668,4.9849244956717616e-08
4669,1.301762291010906e-07
4670,4.9805550016734504e-08
4671,1.3006545781765415e-07
4672,4.976191197608526e-08
4673,1.2995482793849965e-07
4674,4.9718330730655274e-08
4675,1.2984433920960507e-07
4676,4.967480619035464e-08
4677,1.2973399140706226e-07
4678,4.963133825151173e-08
4679,1.296237842824711e-07
4680,4.9587926816206384e-08
4681,1.2951371759256888e-07
4682,4.9544571794118624e-08
4683,1.2940379110706745e-07
4684,4.950127308021175e-08
4685,1.292940045815104e-07
4686,4.9458030574845946e-08
4687,1.2918435778636524e-07
4688,4.9414844190451294e-08
4689,1.2907485047752318e-07
4690,4.9371713826702924e-08
4691,1.28965482418106e-07
4692,4.932863938132963e-08
4693,1.2885625337069856e-07
4694,4.928562076909991e-08
4695,1.2874716310453934e-07
4696,4.924265787919555e-08
4697,1.2863821137684325e-07
4698,4.919975063274545e-08
4699,1.2852939795616047e-07
4700,4.9156898924231075e-08
4701,1.2842072261921566e-07
4702,4.911410265258132e-08
4703,1.283121851195743e-07
4704,4.90713617455231e-08
4705,1.2820378522323436e-07
4706,4.902867607499362e-08
4707,1.2809552270259654e-07
4708,4.898604557129957e-08
4709,1.2798739732106612e-07
4710,4.894347012465681e-08
4711,1.278794088544625e-07
4712,4.8900949656698783e-08
4713,1.2777155706174698e-07
4714,4.885848405950258e-08
4715,1.2766384171573612e-07
4716,4.881607324390168e-08
4717,1.2755626259078254e-07
4718,4.877371711373311e-08
4719,1.2744881944901902e-07
4720,4.873141557847954e-08
4721,1.2734151206693263e-07
4722,4.868916854711021e-08
4723,1.2723434021436234e-07
4724,4.8646975921004494e-08
4725,1.2712730366567934e-07
4726,4.860483760900071e-08
4727,1.2702040218325133e-07
4728,4.85627535194019e-08
4729,1.2691363554396638e-07
4730,4.8520723552967555e-08
4731,1.2680700353051062e-07
4732,4.8478747627906783e-08
4733,1.267005059010594e-07
4734,4.843682564343876e-08
4735,1.2659414244404793e-07
4736,4.839495751924427e-08
4737,1.2648791292475718e-07
4738,4.835314314351743e-08
4739,1.2638181711586595e-07
4740,4.83113824421474e-08
4741,1.262758547977646e-07
4742,4.8269675312204466e-08
4743,1.2617002574519667e-07
4744,4.8228021670150945e-08
4745,1.260643297347135e-07
4746,4.8186421425373525e-08
4747,1.2595876654872588e-07
4748,4.8144874484870284e-08
4749,1.2585333595339483e-07
4750,4.8103380763549644e-08
4751,1.2574803773700265e-07
4752,4.806194015088681e-08
4753,1.2564287167161279e-07
4754,4.802055257750679e-08
4755,1.2553783753081465e-07
4756,4.7979217940322445e-08
4757,1.2543293510012844e-07
4758,4.7937936161008246e-08
4759,1.25328164164598e-07
4760,4.789670714326672e-08
4761,1.2522352450040902e-07
4762,4.7855530797205246e-08
4763,1.2511901587791463e-07
4764,4.781440703679527e-08
4765,1.2501463809326163e-07
4766,4.777333576221684e-08
4767,1.2491039091605132e-07
4768,4.773231690220256e-08
4769,1.2480627413683582e-07
4770,4.769135035443124e-08
4771,1.2470228753320082e-07
4772,4.765043603784883e-08
4773,1.2459843088676301e-07
4774,4.760957385546575e-08
4775,1.2449470398532845e-07
4776,4.756876372518569e-08
4777,1.243911066053795e-07
4778,4.752800556376684e-08
4779,1.2428763853314415e-07
4780,4.748729927362539e-08
4781,1.2418429957214335e-07
4782,4.7446644768009445e-08
4783,1.240810894770338e-07
4784,4.7406041966846344e-08
4785,1.2397800805109867e-07
4786,4.736549077669313e-08
4787,1.2387505507594019e-07
4788,4.732499110979381e-08
4789,1.237722303366802e-07
4790,4.7284542886424085e-08
4791,1.23669533625301e-07
4792,4.724414601620118e-08
4793,1.2356696472529355e-07
4794,4.7203800407940444e-08
4795,1.2346452342290628e-07
4796,4.716350597425464e-08
4797,1.233622095097397e-07
4798,4.712326264215378e-08
4799,1.2326002276980173e-07
4800,4.708307031391771e-08
4801,1.2315796299917747e-07
4802,4.7042928901924074e-08
4803,1.2305602997648733e-07
4804,4.700283832761994e-08
4805,1.229542235068854e-07
4806,4.6962798503554334e-08
4807,1.228525433638355e-07
4808,4.692280934794193e-08
4809,1.2275098935461865e-07
4810,4.6882870767313107e-08
4811,1.2264956125706725e-07
4812,4.6842982677603546e-08
4813,1.2254825886953967e-07
4814,4.680314499922946e-08
4815,1.2244708198071218e-07
4816,4.6763357649041356e-08
4817,1.223460303837674e-07
4818,4.672362054034363e-08
4819,1.222451038797961e-07
4820,4.668393358333361e-08
4821,1.221443022469359e-07
4822,4.664429670105547e-08
4823,1.220436252923974e-07
4824,4.660470980702986e-08
4825,1.219430728071756e-07
4826,4.65651728248657e-08
4827,1.2184264457752823e-07
4828,4.652568565256482e-08
4829,1.2174234040944394e-07
4830,4.648624822245616e-08
4831,1.2164216008943985e-07
4832,4.6446860443727216e-08
4833,1.2154210341594635e-07
4834,4.6407522237604455e-08
4835,1.2144217019511713e-07
4836,4.636823352486257e-08
4837,1.213423602079012e-07
4838,4.6328994213607166e-08
4839,1.2124267326862724e-07
4840,4.628980422815845e-08
4841,1.2114310915910472e-07
4842,4.6250663484445264e-08
4843,1.2104366768469754e-07
4844,4.621157189670908e-08
4845,1.209443486428393e-07
4846,4.617252938883834e-08
4847,1.2084515182739945e-07
4848,4.6133535867918995e-08
4849,1.207460770454674e-07
4850,4.609459127138139e-08
4851,1.2064712409544662e-07
4852,4.605569550061698e-08
4853,1.205482927755072e-07
4854,4.601684848263395e-08
4855,1.2044958288777268e-07
4856,4.5978050136869115e-08
4857,1.20350994228583e-07
4858,4.593930037445929e-08
4859,1.2025252659874828e-07
4860,4.590059912890827e-08
4861,1.2015417981348819e-07
4862,4.586194630280626e-08
4863,1.2005595365978211e-07
4864,4.582334182959935e-08
4865,1.199578479466792e-07
4866,4.578478561375043e-08
4867,1.198598624717362e-07
4868,4.574627758712964e-08
4869,1.1976199704322377e-07
4870,4.5707817664700376e-08
4871,1.1966425145947404e-07
4872,4.566940576668062e-08
4873,1.1956662553376971e-07
4874,4.5631041825926795e-08
4875,1.1946911907019466e-07
4876,4.5592725747808006e-08
4877,1.1937173185906573e-07
4878,4.555445745995952e-08
4879,1.1927446372602648e-07
4880,4.551623687510556e-08
4881,1.1917731446222553e-07
4882,4.547806392453895e-08
4883,1.1908028387786451e-07
4884,4.543993852006263e-08
4885,1.1898337177757586e-07
4886,4.540186059889728e-08
4887,1.1888657796883896e-07
4888,4.536383005945361e-08
4889,1.1878990226920546e-07
4890,4.53258468412417e-08
4891,1.1869334446947486e-07
4892,4.528791085789634e-08
4893,1.1859690438931075e-07
4894,4.525002204274126e-08
4895,1.1850058183290937e-07
4896,4.5212180298810155e-08
4897,1.1840437661100174e-07
4898,4.5174385564578513e-08
4899,1.1830828853286594e-07
4900,4.513663775732008e-08
4901,1.1821231740286487e-07
4902,4.509893679224483e-08
4903,1.1811646303750826e-07
4904,4.506128260128473e-08
4905,1.180207252430115e-07
4906,4.502367510997756e-08
4907,1.1792510383280161e-07
4908,4.4986114232447586e-08
4909,1.17829598620079e-07
4910,4.494859989856763e-08
4911,1.1773420941296856e-07
4912,4.491113202806678e-08
4913,1.1763893602128081e-07
4914,4.4873710546569756e-08
4915,1.1754377825966312e-07
4916,4.483633537454625e-08
4917,1.1744873594611726e-07
4918,4.479900643756413e-08
4919,1.1735380888705806e-07
4920,4.476172366072795e-08
4921,1.1725899689210144e-07
4922,4.472448697035828e-08
4923,1.1716429978913061e-07
4924,4.46872962883942e-08
4925,1.1706971737393054e-07
4926,4.4650151538244073e-08
4927,1.1697524948184413e-07
4928,4.461305265641072e-08
4929,1.1688089591068861e-07
4930,4.457599953559733e-08
4931,1.1678665648232213e-07
4932,4.4538992129436915e-08
4933,1.1669253101614179e-07
4934,4.450203035975547e-08
4935,1.1659851931837086e-07
4936,4.4465114146600106e-08
4937,1.165046212196117e-07
4938,4.442824341942829e-08
4939,1.1641083652020686e-07
4940,4.439141809217572e-08
4941,1.1631716504748478e-07
4942,4.435463810505247e-08
4943,1.162236066181687e-07
4944,4.431790337619627e-08
4945,1.1613016105116478e-07
4946,4.4281213840299594e-08
4947,1.1603682816487744e-07
4948,4.4244569415371115e-08
4949,1.1594360777036306e-07
4950,4.420797002573639e-08
4951,1.1585049969433893e-07
4952,4.417141559905742e-08
4953,1.1575750375268725e-07
4954,4.413490606841658e-08
4955,1.1566461976982787e-07
4956,4.40984413577365e-08
4957,1.1557184756184489e-07
4958,4.406202138833173e-08
4959,1.1547918695339078e-07
4960,4.402564609849086e-08
4961,1.1538663775179373e-07
4962,4.3989315398141334e-08
4963,1.1529419979709761e-07
4964,4.395302923283995e-08
4965,1.1520187289411244e-07
4966,4.3916787522104025e-08
4967,1.1510965687798406e-07
4968,4.388059019490129e-08
4969,1.1501755156654088e-07
4970,4.3844437173714985e-08
4971,1.1492555678036408e-07
4972,4.3808328394982286e-08
4973,1.148336723405281e-07
4974,4.377226378191332e-08
4975,1.1474189807835414e-07
4976,4.373624326327067e-08
4977,1.146502338093075e-07
4978,4.3700266768217365e-08
4979,1.1455867936192764e-07
4980,4.366433422182863e-08
4981,1.1446723456322907e-07
4982,4.3628445561151676e-08
4983,1.143758992274596e-07
4984,4.359260070674347e-08
4985,1.1428467318987114e-07
4986,4.355679958927016e-08
4987,1.1419355627141994e-07
4988,4.35210421492456e-08
4989,1.1410254830139738e-07
4990,4.3485328289163635e-08
4991,1.1401164909805646e-07
4992,4.3449657970039405e-08
4993,1.1392085849813589e-07
4994,4.341403109331387e-08
4995,1.1383017631962784e-07
4996,4.337844761496344e-08
4997,1.1373960240226825e-07
4998,4.3342907441420705e-08
4999,1.136491365597446e-07
5000,4.3307410520068386e-08
5001,1.1355877862173418e-07
5002,4.327195677135321e-08
5003,1.1346852842244708e-07
5004,4.323654612496154e-08
5005,1.1337838578845168e-07
5006,4.320117851933342e-08
5007,1.1328835054924713e-07
5008,4.316585387741148e-08
5009,1.1319842253716168e-07
5010,4.313057213903812e-08
5011,1.131086015666356e-07
5012,4.309533322378202e-08
5013,1.1301888748906386e-07
5014,4.306013706485974e-08
5015,1.1292928011620761e-07
5016,4.302498359966784e-08
5017,1.1283977928741387e-07
5018,4.2989872753579546e-08
5019,1.127503848349163e-07
5020,4.2954804460025394e-08
5021,1.1266109658950522e-07
5022,4.291977864794696e-08
5023,1.1257191437945714e-07
5024,4.288479525991079e-08
5025,1.1248283803934567e-07
5026,4.284985421562487e-08
5027,1.123938673963481e-07
5028,4.281495545478699e-08
5029,1.1230500229422454e-07
5030,4.278009889920888e-08
5031,1.1221624255455637e-07
5032,4.274528448818523e-08
5033,1.1212758801335646e-07
5034,4.2710512157840766e-08
5035,1.1203903850897561e-07
5036,4.267578183288458e-08
5037,1.1195059386949843e-07
5038,4.26410934455428e-08
5039,1.1186225393214781e-07
5040,4.2606446938156925e-08
5041,1.1177401852770002e-07
5042,4.257184223258413e-08
5043,1.1168588750664282e-07
5044,4.2537279277650536e-08
5045,1.1159786068464098e-07
5046,4.250275798980557e-08
5047,1.1150993789922648e-07
5048,4.246827829517278e-08
5049,1.1142211900169536e-07
5050,4.2433840150537624e-08
5051,1.1133440380021442e-07
5052,4.239944348437894e-08
5053,1.1124679217100141e-07
5054,4.2365088223120526e-08
5055,1.1115928392161435e-07
5056,4.233077430300318e-08
5057,1.1107187889500288e-07
5058,4.229650165709731e-08
5059,1.1098457692905826e-07
5060,4.226227020959395e-08
5061,1.1089737786336542e-07
5062,4.2228079915008904e-08
5063,1.1081028153610209e-07
5064,4.219393069761086e-08
5065,1.1072328778685327e-07
5066,4.2159822490923195e-08
5067,1.1063639644905164e-07
5068,4.2125755228761484e-08
5069,1.105496073729916e-07
5070,4.209172884664375e-08
5071,1.1046292038481072e-07
5072,4.205774328508407e-08
5073,1.1037633532900182e-07
5074,4.202379847464316e-08
5075,1.1028985205673703e-07
5076,4.198989434189986e-08
5077,1.1020347038388693e-07
5078,4.195603084075195e-08
5079,1.1011719017095246e-07
5080,4.1922207891314843e-08
5081,1.100310112526879e-07
5082,4.1888425430037645e-08
5083,1.099449334757987e-07
5084,4.185468340274309e-08
5085,1.0985895667398785e-07
5086,4.18209817385032e-08
5087,1.0977308068554204e-07
5088,4.178732037164687e-08
5089,1.0968730537137047e-07
5090,4.17536992372456e-08
5091,1.0960163055535142e-07
5092,4.172011827856964e-08
5093,1.0951605609211691e-07
5094,4.1686577426827805e-08
5095,1.0943058181553315e-07
5096,4.16530766171165e-08
5097,1.0934520756890116e-07
5098,4.161961579240255e-08
5099,1.092599332069288e-07
5100,4.1586194878926955e-08
5101,1.0917475856372424e-07
5102,4.155281382963915e-08
5103,1.0908968348957138e-07
5104,4.151947256182455e-08
5105,1.0900470782499005e-07
5106,4.1486171024478805e-08
5107,1.0891983141645838e-07
5108,4.14529091503164e-08
5109,1.088350541070373e-07
5110,4.141968688131203e-08
5111,1.0875037574716894e-07
5112,4.138650414928108e-08
5113,1.0866579618014377e-07
5114,4.1353360904352536e-08
5115,1.0858131525111762e-07
5116,4.132025705964273e-08
5117,1.0849693280778313e-07
5118,4.1287192579183645e-08
5119,1.0841264869034564e-07
5120,4.1254167394643936e-08
5121,1.0832846276036293e-07
5122,4.122118142507383e-08
5123,1.0824437484864664e-07
5124,4.1188234616849136e-08
5125,1.0816038482386105e-07
5126,4.1155326924516773e-08
5127,1.0807649250679922e-07
5128,4.112245827025915e-08
5129,1.0799269777108889e-07
5130,4.108962860119928e-08
5131,1.0790900044965472e-07
5132,4.105683785711348e-08
5133,1.0782540039666178e-07
5134,4.102408596696753e-08
5135,1.0774189746054919e-07
5136,4.0991372874072336e-08
5137,1.0765849148973488e-07
5138,4.09586985159573e-08
5139,1.0757518233476802e-07
5140,4.092606283884544e-08
5141,1.0749196984607419e-07
5142,4.0893465773108604e-08
5143,1.0740885387552865e-07
5144,4.0860907264827847e-08
5145,1.0732583427118727e-07
5146,4.082838724826062e-08
5147,1.0724291088502495e-07
5148,4.0795905669379125e-08
5149,1.0716008356192285e-07
5150,4.076346245674375e-08
5151,1.0707735216350558e-07
5152,4.073105755484049e-08
5153,1.0699471654239185e-07
5154,4.069869091623374e-08
5155,1.0691217653623361e-07
5156,4.066636246923264e-08
5157,1.0682973201085469e-07
5158,4.063407215155859e-08
5159,1.0674738281746295e-07
5160,4.0601819904751176e-08
5161,1.0666512879892415e-07
5162,4.056960568284562e-08
5163,1.0658296982294972e-07
5164,4.053742940070833e-08
5165,1.0650090573268209e-07
5166,4.0505291022564264e-08
5167,1.0641893638019071e-07
5168,4.047319047592058e-08
5169,1.063370616288455e-07
5170,4.044112770781228e-08
5171,1.0625528132742946e-07
5172,4.040910265402575e-08
5173,1.0617359533173635e-07
5174,4.037711525933621e-08
5175,1.0609200349386467e-07
5176,4.0345165470962764e-08
5177,1.0601050567096021e-07
5178,4.031325322023354e-08
5179,1.059291017253783e-07
5180,4.0281378447177866e-08
5181,1.0584779149744623e-07
5182,4.024954110305592e-08
5183,1.0576657485029893e-07
5184,4.021774111886697e-08
5185,1.0568545164699691e-07
5186,4.0185978446950255e-08
5187,1.0560442173785562e-07
5188,4.015425302262553e-08
5189,1.0552348498099684e-07
5190,4.012256479164438e-08
5191,1.0544264123447423e-07
5192,4.0090913690178e-08
5193,1.0536189034993598e-07
5194,4.0059299668685205e-08
5195,1.0528123218913341e-07
5196,4.0027722662401864e-08
5197,1.0520066661717412e-07
5198,3.9996182619667653e-08
5199,1.0512019347892076e-07
5200,3.99646794777558e-08
5201,1.0503981264354262e-07
5202,3.99332131802778e-08
5203,1.0495952395523693e-07
5204,3.9901783666008556e-08
5205,1.0487932728898794e-07
5206,3.987039088611392e-08
5207,1.0479922249582202e-07
5208,3.983903478571769e-08
5209,1.047192094418125e-07
5210,3.9807715297976126e-08
5211,1.0463928798059671e-07
5212,3.977643237504186e-08
5213,1.0455945797617438e-07
5214,3.9745185952035796e-08
5215,1.0447971928630528e-07
5216,3.971397597721985e-08
5217,1.044000717649677e-07
5218,3.968280239655757e-08
5219,1.043205152854768e-07
5220,3.96516651367648e-08
5221,1.0424104970233671e-07
5222,3.962056417195322e-08
5223,1.0416167487715364e-07
5224,3.9589499420114976e-08
5225,1.0408239067620468e-07
5226,3.9558470842946344e-08
5227,1.0400319695690778e-07
5228,3.952747836876177e-08
5229,1.0392409358048206e-07
5230,3.949652194875088e-08
5231,1.0384508040941923e-07
5232,3.9465601532269945e-08
5233,1.0376615731077833e-07
5234,3.943471705331375e-08
5235,1.0368732414399558e-07
5236,3.940386845848487e-08
5237,1.036085807692802e-07
5238,3.937305569953506e-08
5239,1.0352992705749505e-07
5240,3.9342278720399085e-08
5241,1.0345136286927101e-07
5242,3.9311537462869415e-08
5243,1.0337288807122377e-07
5244,3.928083187140745e-08
5245,1.032945025230134e-07
5246,3.9250161894701664e-08
5247,1.0321620609541397e-07
5248,3.9219527477904785e-08
5249,1.03137998637741e-07
5250,3.918892854827451e-08
5251,1.0305988002274989e-07
5252,3.9158365074897935e-08
5253,1.0298185012883963e-07
5254,3.912783699040079e-08
5255,1.0290390880832887e-07
5256,3.90973442499909e-08
5257,1.028260559323755e-07
5258,3.906688679009256e-08
5259,1.0274829136188568e-07
5260,3.903646456305303e-08
5261,1.0267061496788479e-07
5262,3.9006077508742785e-08
5263,1.0259302661659716e-07
5264,3.897572557983451e-08
5265,1.0251552617065754e-07
5266,3.8945408715925005e-08
5267,1.0243811349933964e-07
5268,3.891512686460059e-08
5269,1.0236078846879857e-07
5270,3.8884879983813235e-08
5271,1.0228355095491206e-07
5272,3.885466799897931e-08
5273,1.0220640081627896e-07
5274,3.882449087304263e-08
5275,1.0212933792309547e-07
5276,3.8794348540421494e-08
5277,1.0205236213976727e-07
5278,3.876424096135552e-08
5279,1.0197547334568253e-07
5280,3.8734168080336584e-08
5281,1.0189867140003258e-07
5282,3.870412982622424e-08
5283,1.0182195617696699e-07
5284,3.8674126167901875e-08
5285,1.0174532754101991e-07
5286,3.864415704110986e-08
5287,1.0166878536925505e-07
5288,3.8614222398616685e-08
5289,1.0159232951864988e-07
5290,3.8584322186825035e-08
5291,1.0151595987579051e-07
5292,3.8554456342944406e-08
5293,1.0143967629712724e-07
5294,3.8524624831702003e-08
5295,1.0136347866053147e-07
5296,3.849482759349967e-08
5297,1.012873668353905e-07
5298,3.8465064566518605e-08
5299,1.0121134068696613e-07
5300,3.8435335707338074e-08
5301,1.0113540010313764e-07
5302,3.840564096781765e-08
5303,1.0105954493677313e-07
5304,3.837598029034891e-08
5305,1.0098377506517622e-07
5306,3.834635362024604e-08
5307,1.0090809035937685e-07
5308,3.831676091140772e-08
5309,1.0083249070386563e-07
5310,3.8287202108241787e-08
5311,1.0075697595550208e-07
5312,3.8257677157213124e-08
5313,1.0068154599289183e-07
5314,3.8228186029750176e-08
5315,1.0060620069695595e-07
5316,3.8198728649097675e-08
5317,1.005309399250012e-07
5318,3.81693049558565e-08
5319,1.0045576355807509e-07
5320,3.813991492731232e-08
5321,1.0038067147283059e-07
5322,3.8110558489863646e-08
5323,1.0030566354161364e-07
5324,3.8081235608362436e-08
5325,1.0023073963553313e-07
5326,3.8051946220876644e-08
5327,1.0015589963096416e-07
5328,3.8022690278453965e-08
5329,1.0008114339924842e-07
5330,3.799346773061473e-08
5331,1.0000647082143044e-07
5332,3.796427853239371e-08
5333,9.993188177033654e-08
5334,3.793512262276143e-08
5335,9.985737611851163e-08
5336,3.790599997062964e-08
5337,9.978295374340866e-08
5338,3.7876910499576016e-08
5339,9.970861452575082e-08
5340,3.784785418017761e-08
5341,9.963435833668713e-08
5342,3.7818830948306914e-08
5343,9.956018504468277e-08
5344,3.778984077328435e-08
5345,9.948609453774452e-08
5346,3.776088357542394e-08
5347,9.941208669407916e-08
5348,3.773195932946569e-08
5349,9.933816137421427e-08
5350,3.770306797563564e-08
5351,9.926431847445628e-08
5352,3.7674209469231564e-08
5353,9.919055786267906e-08
5354,3.764538375096405e-08
5355,9.911687941512382e-08
5356,3.761659078318555e-08
5357,9.904328301066382e-08
5358,3.7587830511543364e-08
5359,9.896976853764167e-08
5360,3.755910289089197e-08
5361,9.889633586264682e-08
5362,3.753040786332141e-08
5363,9.882298486464359e-08
5364,3.750174537960728e-08
5365,9.874971542770103e-08
5366,3.747311540352782e-08
5367,9.867652741753184e-08
5368,3.7444517867108684e-08
5369,9.860342073624834e-08
5370,3.7415952741582745e-08
5371,9.853039524582826e-08
5372,3.738741996610401e-08
5373,9.845745083277738e-08
5374,3.735891949086605e-08
5375,9.838458737448379e-08
5376,3.733045128248713e-08
5377,9.831180474741454e-08
5378,3.730201527154117e-08
5379,9.82391028471975e-08
5380,3.727361141447037e-08
5381,9.816648153115422e-08
5382,3.7245239675105926e-08
5383,9.809394069832897e-08
5384,3.721690000132141e-08
5385,9.802148022241363e-08
5386,3.718859233807242e-08
5387,9.79490999896824e-08
5388,3.716031663569877e-08
5389,9.787679987291221e-08
5390,3.713207285939064e-08
5391,9.780457975739644e-08
5392,3.710386094535794e-08
5393,9.773243953270848e-08
5394,3.707568086049045e-08
5395,9.766037906746987e-08
5396,3.704753255250547e-08
5397,9.75883982518248e-08
5398,3.7019415963899974e-08
5399,9.751649696945131e-08
5400,3.699133105930948e-08
5401,9.744467509675592e-08
5402,3.696327778564099e-08
5403,9.737293252454617e-08
5404,3.693525609835152e-08
5405,9.730126913228453e-08
5406,3.6907265947505814e-08
5407,9.722968480172007e-08
5408,3.6879307294093986e-08
5409,9.715817941540824e-08
5410,3.6851380069637926e-08
5411,9.708675286278854e-08
5412,3.682348425782184e-08
5413,9.701540502480071e-08
5414,3.6795619783523305e-08
5415,9.694413578471746e-08
5416,3.67677866197843e-08
5417,9.687294502763585e-08
5418,3.6739984704340425e-08
5419,9.680183263659888e-08
5420,3.671221400986849e-08
5421,9.673079850051347e-08
5422,3.6684474473995017e-08
5423,9.665984249907252e-08
5424,3.665676605383341e-08
5425,9.658896453280497e-08
5426,3.6629088697772836e-08
5427,9.651816445763389e-08
5428,3.660144237542776e-08
5429,9.644744218265836e-08
5430,3.657382702565746e-08
5431,9.637679758936176e-08
5432,3.6546242615478835e-08
5433,9.630623056254905e-08
5434,3.651868908077949e-08
5435,9.623574099167598e-08
5436,3.649116639267207e-08
5437,9.61653287537447e-08
5438,3.646367449081358e-08
5439,9.60949937428005e-08
5440,3.643621334034175e-08
5441,9.602473584286433e-08
5442,3.640878289820985e-08
5443,9.595455494820101e-08
5444,3.6381383112003577e-08
5445,9.588445094034484e-08
5446,3.635401393611466e-08
5447,9.581442370589825e-08
5448,3.6326675326429555e-08
5449,9.574447313158811e-08
5450,3.629936723390634e-08
5451,9.567459910941388e-08
5452,3.6272089612500655e-08
5453,9.5604801527636e-08
5454,3.62448424314751e-08
5455,9.55350802695115e-08
5456,3.6217625637218615e-08
5457,9.546543522996548e-08
5458,3.6190439175398215e-08
5459,9.539586629542274e-08
5460,3.616328301292746e-08
5461,9.532637335203896e-08
5462,3.6136157097658366e-08
5463,9.52569562910997e-08
5464,3.6109061392262016e-08
5465,9.518761500720446e-08
5466,3.6081995843603165e-08
5467,9.511834938071693e-08
5468,3.605496041931152e-08
5469,9.504915930992119e-08
5470,3.602795506067404e-08
5471,9.498004467501586e-08
5472,3.6000979726765084e-08
5473,9.491100537489441e-08
5474,3.59740343853257e-08
5475,9.484204129727994e-08
5476,3.594711897875317e-08
5477,9.477315232986367e-08
5478,3.592023346676556e-08
5479,9.470433836657269e-08
5480,3.589337780087974e-08
5481,9.463559929575688e-08
5482,3.586655195151841e-08
5483,9.456693502538668e-08
5484,3.583975585831836e-08
5485,9.449834542074318e-08
5486,3.581298948324004e-08
5487,9.44298303893424e-08
5488,3.5786252788074155e-08
5489,9.436138980412209e-08
5490,3.5759545718326504e-08
5491,9.429302358609958e-08
5492,3.573286823840796e-08
5493,9.422473160626461e-08
5494,3.570622030694622e-08
5495,9.415651376789445e-08
5496,3.567960187369799e-08
5497,9.408836995631189e-08
5498,3.5653012896433575e-08
5499,9.402030007333437e-08
5500,3.562645333399579e-08
5501,9.395230400080821e-08
5502,3.559992314516063e-08
5503,9.388438163388122e-08
5504,3.5573422284336856e-08
5505,9.381653287104798e-08
5506,3.554695069996954e-08
5507,9.374875760661213e-08
5508,3.552050837374973e-08
5509,9.368105573438799e-08
5510,3.549409523221267e-08
5511,9.361342714090104e-08
5512,3.546771125090492e-08
5513,9.354587172411697e-08
5514,3.5441356382834984e-08
5515,9.347838937851193e-08
5516,3.541503058165002e-08
5517,9.341097999699832e-08
5518,3.5388733823157e-08
5519,9.334364348022407e-08
5520,3.536246603029369e-08
5521,9.327637972174863e-08
5522,3.533622719283529e-08
5523,9.320918860960896e-08
5524,3.5310017252372274e-08
5525,9.314207004438012e-08
5526,3.528383617159294e-08
5527,9.307502391713277e-08
5528,3.5257683908236655e-08
5529,9.30080501369483e-08
5530,3.52315604185941e-08
5531,9.29411485852661e-08
5532,3.520546566833339e-08
5533,9.287431916327972e-08
5534,3.517939959844398e-08
5535,9.280756176290515e-08
5536,3.515336218221899e-08
5537,9.274087627952358e-08
5538,3.512735336194682e-08
5539,9.26742626246543e-08
5540,3.5101373116423204e-08
5541,9.260772068584626e-08
5542,3.5075421394521656e-08
5543,9.254125035620913e-08
5544,3.504949816063494e-08
5545,9.247485153090371e-08
5546,3.502360334682605e-08
5547,9.240852411471018e-08
5548,3.49977369428207e-08
5549,9.234226798668366e-08
5550,3.4971898897423464e-08
5551,9.227608308431223e-08
5552,3.4946089159192443e-08
5553,9.22099692760569e-08
5554,3.492030771240508e-08
5555,9.214392646115412e-08
5556,3.4894554489811386e-08
5557,9.20779545467198e-08
5558,3.4868829456071584e-08
5559,9.201205342066311e-08
5560,3.4843132581809394e-08
5561,9.194622298936441e-08
5562,3.481746381221913e-08
5563,9.188046314878266e-08
5564,3.4791823118436645e-08
5565,9.181477380220773e-08
5566,3.4766210447952536e-08
5567,9.17491548368108e-08
5568,3.474062577221606e-08
5569,9.168360616611129e-08
5570,3.471506903344622e-08
5571,9.161812768687803e-08
5572,3.4689540213633674e-08
5573,9.155271929600018e-08
5574,3.46640392528922e-08
5575,9.148738089023063e-08
5576,3.46385661225214e-08
5577,9.142211237259645e-08
5578,3.461312077121009e-08
5579,9.135691363926563e-08
5580,3.458770317970175e-08
5581,9.12917845972054e-08
5582,3.456231328100737e-08
5583,9.122672514918803e-08
5584,3.4536951046129243e-08
5585,9.116173518725872e-08
5586,3.451161644940386e-08
5587,9.109681461547726e-08
5588,3.448630942332765e-08
5589,9.103196333686036e-08
5590,3.4461029956493704e-08
5591,9.096718125075631e-08
5592,3.4435777985935124e-08
5593,9.090246826099739e-08
5594,3.4410553490820536e-08
5595,9.083782427071776e-08
5596,3.4385356414787396e-08
5597,9.077324917140374e-08
5598,3.436018673184185e-08
5599,9.070874287932551e-08
5600,3.4335044388772066e-08
5601,9.064430528100075e-08
5602,3.430992935578569e-08
5603,9.057993629645626e-08
5604,3.428484159027887e-08
5605,9.05156358156991e-08
5606,3.4259781059416056e-08
5607,9.045140374661993e-08
5608,3.423474771143791e-08
5609,9.038723998506875e-08
5610,3.420974152318459e-08
5611,9.032314444346513e-08
5612,3.4184762433247176e-08
5613,9.025911702135463e-08
5614,3.415981043057414e-08
5615,9.019515761823398e-08
5616,3.4134885452997264e-08
5617,9.013126614356886e-08
5618,3.4109987469570394e-08
5619,9.006744249934835e-08
5620,3.408511644336456e-08
5621,9.000368658910268e-08
5622,3.40602723335374e-08
5623,8.993999831485975e-08
5624,3.403545510392575e-08
5625,8.987637758000902e-08
5626,3.4010664709710535e-08
5627,8.981282429399032e-08
5628,3.398590112120703e-08
5629,8.974933835874012e-08
5630,3.396116430008448e-08
5631,8.968591968070421e-08
5632,3.3936454182041534e-08
5633,8.962256816660896e-08
5634,3.3911770779287185e-08
5635,8.955928370340035e-08
5636,3.388711401344908e-08
5637,8.949606622162908e-08
5638,3.386248384836858e-08
5639,8.943291561836683e-08
5640,3.3837880263043504e-08
5641,8.93698317877936e-08
5642,3.38133032121387e-08
5643,8.930681465216178e-08
5644,3.3788752647046344e-08
5645,8.924386410740008e-08
5646,3.376422854799852e-08
5647,8.918098006437627e-08
5648,3.373973086982316e-08
5649,8.91181624240633e-08
5650,3.371525956657027e-08
5651,8.905541109574467e-08
5652,3.3690814608581586e-08
5653,8.899272598737061e-08
5654,3.3666395959166036e-08
5655,8.893010700141197e-08
5656,3.3642003579121424e-08
5657,8.886755405327609e-08
5658,3.361763742676522e-08
5659,8.880506704409667e-08
5660,3.359329747879751e-08
5661,8.874264587376357e-08
5662,3.356898367743715e-08
5663,8.868029046749721e-08
5664,3.354469599248767e-08
5665,8.861800071625668e-08
5666,3.352043439321787e-08
5667,8.855577653191411e-08
5668,3.349619883522069e-08
5669,8.849361782640117e-08
5670,3.3471989288148515e-08
5671,8.843152450656006e-08
5672,3.3447805716012386e-08
5673,8.83694964838517e-08
5674,3.342364807396655e-08
5675,8.830753366287468e-08
5676,3.339951632912396e-08
5677,8.824563594982612e-08
5678,3.3375410440254114e-08
5679,8.818380325321848e-08
5680,3.33513303728199e-08
5681,8.812203548813322e-08
5682,3.332727609404975e-08
5683,8.806033255323626e-08
5684,3.3303247564818774e-08
5685,8.799869436847186e-08
5686,3.3279244748838696e-08
5687,8.793712083664921e-08
5688,3.325526761013286e-08
5689,8.787561187335397e-08
5690,3.323131611154365e-08
5691,8.781416738703994e-08
5692,3.3207390216172555e-08
5693,8.775278728096333e-08
5694,3.318348988776823e-08
5695,8.769147146359588e-08
5696,3.315961508343113e-08
5697,8.763021985396224e-08
5698,3.313576578414447e-08
5699,8.756903235993943e-08
5700,3.311194193392863e-08
5701,8.750790889510044e-08
5702,3.308814351313607e-08
5703,8.744684935724767e-08
5704,3.3064370468967226e-08
5705,8.738585367255517e-08
5706,3.304062278981064e-08
5707,8.732492174016453e-08
5708,3.3016900411614944e-08
5709,8.726405348563446e-08
5710,3.2993203318927206e-08
5711,8.72032487950334e-08
5712,3.296953146934074e-08
5713,8.71425076013834e-08
5714,3.2945884820545306e-08
5715,8.708182980643077e-08
5716,3.2922263348418244e-08
5717,8.70212153312494e-08
5718,3.289866701355236e-08
5719,8.696066408535319e-08
5720,3.287509577312019e-08
5721,8.69001759754723e-08
5722,3.285154960761976e-08
5723,8.683975090865996e-08
5724,3.282802846254156e-08
5725,8.67793888076386e-08
5726,3.28045323119197e-08
5727,8.671908957700626e-08
5728,3.278106112546614e-08
5729,8.665885313805166e-08
5730,3.2757614854482924e-08
5731,8.659867939715058e-08
5732,3.273419348216133e-08
5733,8.653856827092944e-08
5734,3.271079695238143e-08
5735,8.647851966766019e-08
5736,3.2687425250654685e-08
5737,8.641853350226903e-08
5738,3.2664078327045594e-08
5739,8.63586096949454e-08
5740,3.2640756153414445e-08
5741,8.629874814873811e-08
5742,3.2617458692046525e-08
5743,8.623894878182387e-08
5744,3.2594185919464697e-08
5745,8.617921150732777e-08
5746,3.2570937773342766e-08
5747,8.611953624549317e-08
5748,3.254771424584191e-08
5749,8.6059922898032e-08
5750,3.2524515293976075e-08
5751,8.600037139036772e-08
5752,3.250134088350768e-08
5753,8.594088163143549e-08
5754,3.247819097678767e-08
5755,8.588145353810914e-08
5756,3.245506554069392e-08
5757,8.582208702060088e-08
5758,3.2431964544459534e-08
5759,8.576278199587961e-08
5760,3.24088879545293e-08
5761,8.570353838545779e-08
5762,3.2385835719127035e-08
5763,8.564435609295566e-08
5764,3.236280783367345e-08
5765,8.558523504560369e-08
5766,3.233980423963463e-08
5767,8.552617515589825e-08
5768,3.2316824911342105e-08
5769,8.546717633029416e-08
5770,3.229386982288892e-08
5771,8.540823848923253e-08
5772,3.2270938930869805e-08
5773,8.534936155296233e-08
5774,3.224803219709015e-08
5775,8.529054543074284e-08
5776,3.222514959843376e-08
5777,8.523179004395938e-08
5778,3.2202291092095764e-08
5779,8.517309531098937e-08
5780,3.217945665701173e-08
5781,8.511446114159628e-08
5782,3.215664625050717e-08
5783,8.505588745875415e-08
5784,3.213385983931256e-08
5785,8.499737417547781e-08
5786,3.211109738699539e-08
5787,8.493892120411949e-08
5788,3.2088358861291514e-08
5789,8.488052846472755e-08
5790,3.2065644235872725e-08
5791,8.482219588515156e-08
5792,3.2042953467200285e-08
5793,8.476392336878158e-08
5794,3.202028653585438e-08
5795,8.470571084135874e-08
5796,3.199764339706609e-08
5797,8.464755821459007e-08
5798,3.1975024023932904e-08
5799,8.45894654113836e-08
5800,3.19524283766432e-08
5801,8.453143234692704e-08
5802,3.192985642431986e-08
5803,8.447345893468463e-08
5804,3.190730813548076e-08
5805,8.441554510190834e-08
5806,3.1884783476116655e-08
5807,8.435769075939636e-08
5808,3.1862282413355164e-08
5809,8.429989583138098e-08
5810,3.183980491983578e-08
5811,8.424216023163799e-08
5812,3.1817350956269895e-08
5813,8.418448388541572e-08
5814,3.179492049016678e-08
5815,8.412686669996845e-08
5816,3.1772513500560516e-08
5817,8.406930860625792e-08
5818,3.175012993368023e-08
5819,8.401180951769435e-08
5820,3.1727769772882314e-08
5821,8.395436935289136e-08
5822,3.170543297588727e-08
5823,8.389698803289604e-08
5824,3.168311952388847e-08
5825,8.383966547952514e-08
5826,3.1660829371484335e-08
5827,8.378240161193072e-08
5828,3.163856249009856e-08
5829,8.372519634089566e-08
5830,3.16163188507944e-08
5831,8.366804959523676e-08
5832,3.1594098409464835e-08
5833,8.361096129747132e-08
5834,3.15719011537723e-08
5835,8.355393136289876e-08
5836,3.1549727040765377e-08
5837,8.34969597089283e-08
5838,3.152757603573808e-08
5839,8.344004626609744e-08
5840,3.15054481109179e-08
5841,8.338319093797042e-08
5842,3.1483343229759485e-08
5843,8.332639366584627e-08
5844,3.146126136927883e-08
5845,8.326965435568952e-08
5846,3.143920248803496e-08
5847,8.321297294349361e-08
5848,3.1417166562432474e-08
5849,8.315634932697881e-08
5850,3.1395153547357015e-08
5851,8.309978344481051e-08
5852,3.1373163430789444e-08
5853,8.304327521669717e-08
5854,3.1351196165967315e-08
5855,8.29868245625103e-08
5856,3.132925172151657e-08
5857,8.293043140156934e-08
5858,3.1307330082920664e-08
5859,8.287409565402803e-08
5860,3.128543120219155e-08
5861,8.281781725907446e-08
5862,3.12635550480782e-08
5863,8.27615961149272e-08
5864,3.1241701597519954e-08
5865,8.2705432152917e-08
5866,3.12198708091669e-08
5867,8.264932530321241e-08
5868,3.119806266431262e-08
5869,8.259327547643316e-08
5870,3.117627712374754e-08
5871,8.253728260476368e-08
5872,3.115451415674801e-08
5873,8.2481346603862e-08
5874,3.113277372719244e-08
5875,8.242546739967792e-08
5876,3.111105582398735e-08
5877,8.2369644911633e-08
5878,3.108936038924167e-08
5879,8.231387907419645e-08
5880,3.1067687413403946e-08
5881,8.225816979693047e-08
5882,3.1046036853756864e-08
5883,8.220251701332074e-08
5884,3.102440868146985e-08
5885,8.214692064080707e-08
5886,3.100280287410693e-08
5887,8.209138060571009e-08
5888,3.0981219384194754e-08
5889,8.203589683670105e-08
5890,3.0959658199397e-08
5891,8.198046923560796e-08
5892,3.0938119275935174e-08
5893,8.192509775661486e-08
5894,3.091660259470446e-08
5895,8.186978230306813e-08
5896,3.089510811529568e-08
5897,8.181452281033302e-08
5898,3.087363580866589e-08
5899,8.175931919639685e-08
5900,3.0852185645639575e-08
5901,8.170417139060484e-08
5902,3.0830757602462644e-08
5903,8.164907931862637e-08
5904,3.080935164881028e-08
5905,8.159404290199375e-08
5906,3.078796773515112e-08
5907,8.153906206321525e-08
5908,3.076660585046203e-08
5909,8.148413672233037e-08
5910,3.074526595645481e-08
5911,8.142926681910108e-08
5912,3.0723948028862576e-08
5913,8.137445227453706e-08
5914,3.0702652036591746e-08
5915,8.131969301119702e-08
5916,3.068137794906301e-08
5917,8.126498895300244e-08
5918,3.0660125725519217e-08
5919,8.121034002863533e-08
5920,3.063889535075036e-08
5921,8.115574615376166e-08
5922,3.0617686793646375e-08
5923,8.110120727983658e-08
5924,3.059650001484907e-08
5925,8.104672330761883e-08
5926,3.05753349936694e-08
5927,8.09922941718906e-08
5928,3.0554191694941314e-08
5929,8.093791980278628e-08
5930,3.053307008992441e-08
5931,8.088360012104325e-08
5932,3.05119701523346e-08
5933,8.08293350512061e-08
5934,3.0490891854134193e-08
5935,8.077512452795278e-08
5936,3.0469835155379596e-08
5937,8.072096847781428e-08
5938,3.0448800039021325e-08
5939,8.066686682036627e-08
5940,3.042778646874975e-08
5941,8.061281948974892e-08
5942,3.0406794416459084e-08
5943,8.055882640727634e-08
5944,3.038582385414902e-08
5945,8.050488750790002e-08
5946,3.036487475258261e-08
5947,8.045100271100886e-08
5948,3.034394707895126e-08
5949,8.039717194573224e-08
5950,3.0323040809591635e-08
5951,8.034339514657317e-08
5952,3.0302155911955523e-08
5953,8.028967222733051e-08
5954,3.028129235642319e-08
5955,8.023600313235633e-08
5956,3.0260450111290255e-08
5957,8.018238777685256e-08
5958,3.023962916419357e-08
5959,8.012882609937595e-08
5960,3.0218829463450215e-08
5961,8.007531802517319e-08
5962,3.019805099315889e-08
5963,8.00218634729794e-08
5964,3.017729372444853e-08
5965,7.99684623788726e-08
5966,3.015655762004417e-08
5967,7.991511467556798e-08
5968,3.013584266029069e-08
5969,7.986182028909207e-08
5970,3.0115148820307936e-08
5971,7.980857915065904e-08
5972,3.0094476062828964e-08
5973,7.975539117633977e-08
5974,3.0073824353568756e-08
5975,7.970225630673117e-08
5976,3.005319367606883e-08
5977,7.964917447024434e-08
5978,3.003258399359981e-08
5979,7.959614559681873e-08
5980,3.001199529095614e-08
5981,7.954316960799702e-08
5982,2.999142752296267e-08
5983,7.949024644976007e-08
5984,2.997088068221857e-08
5985,7.943737602654875e-08
5986,2.995035470981184e-08
5987,7.938455829726446e-08
5988,2.9929849598774564e-08
5989,7.93317931684816e-08
5990,2.990936532298105e-08
5991,7.92790805853473e-08
5992,2.988890184835746e-08
5993,7.922642047141969e-08
5994,2.9868459146074806e-08
5995,7.91738127551692e-08
5996,2.984803718847782e-08
5997,7.912125736854859e-08
5998,2.982763594591227e-08
5999,7.906875424515398e-08
6000,2.980725539720244e-08
6001,7.901630331074043e-08
6002,2.978689550779372e-08
6003,7.896390450391696e-08
6004,2.976655625067815e-08
6005,7.89115577455664e-08
6006,2.9746237603026886e-08
6007,7.885926297399478e-08
6008,2.972593953488426e-08
6009,7.88070201147893e-08
6010,2.970566201482363e-08
6011,7.875482910471623e-08
6012,2.9685405013837227e-08
6013,7.870268987530628e-08
6014,2.9665168520675605e-08
6015,7.865060234293735e-08
6016,2.9644952474264858e-08
6017,7.859856646185864e-08
6018,2.9624756889028626e-08
6019,7.854658215696017e-08
6020,2.96045817021223e-08
6021,7.849464934582048e-08
6022,2.958442691272343e-08
6023,7.84427679813669e-08
6024,2.956429247329096e-08
6025,7.839093797951986e-08
6026,2.9544178368390577e-08
6027,7.833915927774117e-08
6028,2.9524084564249437e-08
6029,7.828743181060928e-08
6030,2.9504011039373553e-08
6031,7.823575550644481e-08
6032,2.9483957759441006e-08
6033,7.81841303019849e-08
6034,2.9463924710239066e-08
6035,7.813255612227081e-08
6036,2.944391184525977e-08
6037,7.808103291119411e-08
6038,2.942391915718231e-08
6039,7.802956058530875e-08
6040,2.9403946600486236e-08
6041,7.797813909917619e-08
6042,2.9383994168699345e-08
6043,7.792676836969878e-08
6044,2.9364061817952053e-08
6045,7.787544834115321e-08
6046,2.934414953089265e-08
6047,7.782417892934312e-08
6048,2.932425727722369e-08
6049,7.777296008245698e-08
6050,2.9304385026867424e-08
6051,7.772179172986654e-08
6052,2.9284532756894282e-08
6053,7.767067380734724e-08
6054,2.926470044227825e-08
6055,7.761960624412958e-08
6056,2.9244888049821815e-08
6057,7.756858897559963e-08
6058,2.9225095563395964e-08
6059,7.751762194035296e-08
6060,2.9205322950948067e-08
6061,7.746670506469278e-08
6062,2.9185570180101167e-08
6063,7.741583828650724e-08
6064,2.916583722916111e-08
6065,7.736502154391395e-08
6066,2.914612407747536e-08
6067,7.731425476309658e-08
6068,2.9126430697496533e-08
6069,7.726353788458615e-08
6070,2.9106757048886933e-08
6071,7.721287084210686e-08
6072,2.9087103120587883e-08
6073,7.716225356298297e-08
6074,2.9067468877815612e-08
6075,7.711168598846529e-08
6076,2.9047854301800492e-08
6077,7.706116805707471e-08
6078,2.9028259354732588e-08
6079,7.701069969565614e-08
6080,2.900868403588606e-08
6081,7.696028085070288e-08
6082,2.8989128284888544e-08
6083,7.690991144788942e-08
6084,2.896959210324978e-08
6085,7.685959141918745e-08
6086,2.8950075443866078e-08
6087,7.680932070860831e-08
6088,2.8930578291339775e-08
6089,7.675909924906559e-08
6090,2.8911100626189073e-08
6091,7.670892697376766e-08
6092,2.889164241451084e-08
6093,7.66588038204868e-08
6094,2.887220363068807e-08
6095,7.660872972810458e-08
6096,2.8852784248165315e-08
6097,7.655870462308616e-08
6098,2.8833384244778887e-08
6099,7.650872845065155e-08
6100,2.8814003593700716e-08
6101,7.645880114114728e-08
6102,2.879464226935539e-08
6103,7.640892264260163e-08
6104,2.8775300243018098e-08
6105,7.63590928729262e-08
6106,2.8755977496490737e-08
6107,7.630931178275682e-08
6108,2.8736673989126688e-08
6109,7.625957929822557e-08
6110,2.8717389717727237e-08
6111,7.6209895357573e-08
6112,2.869812463579847e-08
6113,7.616025991133375e-08
6114,2.867887873540355e-08
6115,7.611067288553863e-08
6116,2.8659651978735537e-08
6117,7.606113421533592e-08
6118,2.864044434501779e-08
6119,7.601164384443786e-08
6120,2.8621255809353915e-08
6121,7.596220170110425e-08
6122,2.86020863453674e-08
6123,7.591280772662569e-08
6124,2.8582935924841087e-08
6125,7.586346185607631e-08
6126,2.8563804530567787e-08
6127,7.581416403900299e-08
6128,2.854469212707348e-08
6129,7.57649141994999e-08
6130,2.852559870652062e-08
6131,7.571571228360856e-08
6132,2.850652422356114e-08
6133,7.566655822223927e-08
6134,2.8487468665713672e-08
6135,7.561745195236188e-08
6136,2.8468431999909367e-08
6137,7.556839341861713e-08
6138,2.8449414212745376e-08
6139,7.551938255586957e-08
6140,2.843041526578498e-08
6141,7.547041930551721e-08
6142,2.8411435157862968e-08
6143,7.54215036058155e-08
6144,2.8392473801023553e-08
6145,7.537263537500734e-08
6146,2.837353127483814e-08
6147,7.532381458988434e-08
6148,2.835460746820857e-08
6149,7.527504116202755e-08
6150,2.8335702388966196e-08
6151,7.522631502642027e-08
6152,2.8316816008198606e-08
6153,7.517763614165492e-08
6154,2.8297948303225913e-08
6155,7.512900443553275e-08
6156,2.827909924800885e-08
6157,7.508041984862642e-08
6158,2.826026881598838e-08
6159,7.50318823097711e-08
6160,2.8241456986129003e-08
6161,7.498339177521308e-08
6162,2.8222663728389445e-08
6163,7.493494817250076e-08
6164,2.8203889025530387e-08
6165,7.488655145131058e-08
6166,2.818513285319057e-08
6167,7.483820154219916e-08
6168,2.816639518195906e-08
6169,7.478989838710153e-08
6170,2.814767599006379e-08
6171,7.474164192513615e-08
6172,2.8128975251680837e-08
6173,7.469343209725338e-08
6174,2.811029294510869e-08
6175,7.464526884710775e-08
6176,2.8091629043539375e-08
6177,7.459715210353515e-08
6178,2.8072983532803514e-08
6179,7.454908181298317e-08
6180,2.8054356371254612e-08
6181,7.450105792257838e-08
6182,2.8035747546213315e-08
6183,7.445308036158419e-08
6184,2.8017157034539663e-08
6185,7.440514908057092e-08
6186,2.7998584806622886e-08
6187,7.435726400840156e-08
6188,2.798003084661807e-08
6189,7.430942509725088e-08
6190,2.7961495122637977e-08
6191,7.426163227405449e-08
6192,2.7942977609214786e-08
6193,7.42138854942886e-08
6194,2.7924478293645527e-08
6195,7.416618468208732e-08
6196,2.790599714100075e-08
6197,7.41185298010382e-08
6198,2.7887534138838856e-08
6199,7.407092077382772e-08
6200,2.7869089255667768e-08
6201,7.402335754820418e-08
6202,2.785066246106501e-08
6203,7.397584006160765e-08
6204,2.7832253740731525e-08
6205,7.392836825375005e-08
6206,2.7813863075188755e-08
6207,7.388094207465907e-08
6208,2.779549043996593e-08
6209,7.38335614637803e-08
6210,2.7777135795310486e-08
6211,7.378622635705717e-08
6212,2.775879913700312e-08
6213,7.373893670134113e-08
6214,2.774048043354281e-08
6215,7.369169243351529e-08
6216,2.7722179667105126e-08
6217,7.36444935017359e-08
6218,2.770389680216555e-08
6219,7.359733984077889e-08
6220,2.7685631823818714e-08
6221,7.355023139812859e-08
6222,2.7667384710938194e-08
6223,7.350316811009592e-08
6224,2.764915543576378e-08
6225,7.345614993055609e-08
6226,2.7630943977120856e-08
6227,7.340917679232773e-08
6228,2.7612750313888986e-08
6229,7.336224863285953e-08
6230,2.7594574421301744e-08
6231,7.331536540788737e-08
6232,2.7576416272279533e-08
6233,7.326852704806818e-08
6234,2.7558275846034275e-08
6235,7.3221733507599e-08
6236,2.754015312112399e-08
6237,7.317498472132247e-08
6238,2.75220480789608e-08
6239,7.31282806302723e-08
6240,2.7503960692409796e-08
6241,7.308162118665683e-08
6242,2.7485890929580934e-08
6243,7.303500632485856e-08
6244,2.746783878097198e-08
6245,7.298843598890898e-08
6246,2.7449804221703388e-08
6247,7.294191012763322e-08
6248,2.7431787220367353e-08
6249,7.289542868597455e-08
6250,2.7413787765852404e-08
6251,7.284899159099629e-08
6252,2.7395805829863424e-08
6253,7.280259880552111e-08
6254,2.7377841383937255e-08
6255,7.275625025598792e-08
6256,2.735989441631243e-08
6257,7.270994590290105e-08
6258,2.7341964897002587e-08
6259,7.266368568189522e-08
6260,2.732405280877549e-08
6261,7.26174695396774e-08
6262,2.7306158121064534e-08
6263,7.257129741349394e-08
6264,2.7288280821669203e-08
6265,7.252516925010937e-08
6266,2.727042088043915e-08
6267,7.247908499672218e-08
6268,2.72525782795709e-08
6269,7.243304459993472e-08
6270,2.723475299086265e-08
6271,7.238704799901408e-08
6272,2.721694500214052e-08
6273,7.234109513530352e-08
6274,2.7199154277543468e-08
6275,7.229518595744746e-08
6276,2.718138080368089e-08
6277,7.224932041237523e-08
6278,2.716362456268575e-08
6279,7.220349844366211e-08
6280,2.714588552307901e-08
6281,7.215771999444878e-08
6282,2.7128163660122904e-08
6283,7.211198500578852e-08
6284,2.7110458963108304e-08
6285,7.20662934297243e-08
6286,2.7092771406286685e-08
6287,7.202064520807657e-08
6288,2.7075100966402936e-08
6289,7.197504028860094e-08
6290,2.7057447619760874e-08
6291,7.192947860817644e-08
6292,2.7039811343667828e-08
6293,7.188396012056411e-08
6294,2.7022192116528487e-08
6295,7.1838484765389e-08
6296,2.700458991847346e-08
6297,7.179305249828247e-08
6298,2.6987004724913587e-08
6299,7.174766325301079e-08
6300,2.6969436528202908e-08
6301,7.17023169810563e-08
6302,2.6951885284085333e-08
6303,7.165701362749729e-08
6304,2.6934350988119593e-08
6305,7.161175313432975e-08
6306,2.6916833605232445e-08
6307,7.15665354514525e-08
6308,2.689933311853756e-08
6309,7.15213605223219e-08
6310,2.6881849517428072e-08
6311,7.147622829623764e-08
6312,2.6864382768979074e-08
6313,7.143113871938387e-08
6314,2.6846932847911605e-08
6315,7.138609173630806e-08
6316,2.68294997435536e-08
6317,7.134108729023315e-08
6318,2.6812083425162122e-08
6319,7.1296125331914e-08
6320,2.6794683881692272e-08
6321,7.125120580674463e-08
6322,2.677730108024611e-08
6323,7.120632865958992e-08
6324,2.675993500078755e-08
6325,7.116149383402235e-08
6326,2.6742585634645123e-08
6327,7.111670128311849e-08
6328,2.6725252945464684e-08
6329,7.107195096224949e-08
6330,2.6707936921079975e-08
6331,7.102724279800047e-08
6332,2.6690637538414763e-08
6333,7.098257675260519e-08
6334,2.6673354771738766e-08
6335,7.093795276530599e-08
6336,2.6656088607877657e-08
6337,7.089337078429636e-08
6338,2.663883901989778e-08
6339,7.084883075692626e-08
6340,2.6621605984299932e-08
6341,7.080433263059447e-08
6342,2.6604389484616907e-08
6343,7.075987635762654e-08
6344,2.6587189495768234e-08
6345,7.071546187668008e-08
6346,2.657000600600201e-08
6347,7.067108914592041e-08
6348,2.6552838981913955e-08
6349,7.062675810537747e-08
6350,2.653568840890964e-08
6351,7.058246870026464e-08
6352,2.651855426963818e-08
6353,7.053822088154022e-08
6354,2.6501436534064444e-08
6355,7.049401460545498e-08
6356,2.6484335188650948e-08
6357,7.044984981437103e-08
6358,2.6467250211541573e-08
6359,7.040572644724691e-08
6360,2.6450181582629988e-08
6361,7.036164446603825e-08
6362,2.6433129275437724e-08
6363,7.031760380618908e-08
6364,2.641609327546045e-08
6365,7.027360442624048e-08
6366,2.6399073554169685e-08
6367,7.022964626935027e-08
6368,2.6382070100440287e-08
6369,7.018572927875478e-08
6370,2.6365082888726868e-08
6371,7.01418534233866e-08
6372,2.634811190048421e-08
6373,7.009801862607565e-08
6374,2.6331157113723103e-08
6375,7.005422485547185e-08
6376,2.6314218507756623e-08
6377,7.001047204925116e-08
6378,2.6297296061951777e-08
6379,6.996676015779756e-08
6380,2.6280389753708527e-08
6381,6.992308913439141e-08
6382,2.62634995678031e-08
6383,6.987945892326011e-08
6384,2.624662548599792e-08
6385,6.983586947333796e-08
6386,2.6229767470435567e-08
6387,6.979232073820433e-08
6388,2.621292551973536e-08
6389,6.97488126632154e-08
6390,2.6196099610306118e-08
6391,6.970534520328682e-08
6392,2.6179289716572256e-08
6393,6.966191830292188e-08
6394,2.6162495820521903e-08
6395,6.961853190868228e-08
6396,2.6145717905358416e-08
6397,6.957518597544555e-08
6398,2.6128955939790236e-08
6399,6.953188045052996e-08
6400,2.6112209918793608e-08
6401,6.948861527913411e-08
6402,2.6095479807384023e-08
6403,6.944539042737673e-08
6404,2.6078765598203628e-08
6405,6.940220582727702e-08
6406,2.6062067261351778e-08
6407,6.935906143895045e-08
6408,2.6045384782496752e-08
6409,6.931595720663538e-08
6410,2.6028718141100284e-08
6411,6.927289308203145e-08
6412,2.601206731774377e-08
6413,6.922986901662693e-08
6414,2.599543228983136e-08
6415,6.91868849609801e-08
6416,2.5978813041798492e-08
6417,6.914394086692364e-08
6418,2.5962209546315424e-08
6419,6.910103668350879e-08
6420,2.594562178988328e-08
6421,6.905817235368222e-08
6422,2.59290497530223e-08
6423,6.901534783694784e-08
6424,2.591249340819096e-08
6425,6.897256308374256e-08
6426,2.5895952747747034e-08
6427,6.892981804296794e-08
6428,2.587942774380953e-08
6429,6.888711266235137e-08
6430,2.5862918376354773e-08
6431,6.884444689727101e-08
6432,2.5846424626117988e-08
6433,6.880182069343848e-08
6434,2.5829946477114233e-08
6435,6.875923401356314e-08
6436,2.581348390896997e-08
6437,6.871668679833855e-08
6438,2.5797036901730352e-08
6439,6.867417899281032e-08
6440,2.5780605436342664e-08
6441,6.863171056076822e-08
6442,2.576418948326367e-08
6443,6.858928144946506e-08
6444,2.574778903776429e-08
6445,6.85468916152642e-08
6446,2.5731404074591393e-08
6447,6.85045410003849e-08
6448,2.5715034576012983e-08
6449,6.846222956456962e-08
6450,2.5698680519205082e-08
6451,6.84199572536162e-08
6452,2.5682341884427193e-08
6453,6.837772401802777e-08
6454,2.5666018656100993e-08
6455,6.833552980934355e-08
6456,2.564971080835383e-08
6457,6.829337458533446e-08
6458,2.5633418331517925e-08
6459,6.825125830067564e-08
6460,2.561714120158562e-08
6461,6.820918090142634e-08
6462,2.5600879398393926e-08
6463,6.81671423324027e-08
6464,2.5584632913682835e-08
6465,6.812514256173655e-08
6466,2.5568401695441982e-08
6467,6.808318152597309e-08
6468,2.5552185764309885e-08
6469,6.804125919211075e-08
6470,2.5535985076554897e-08
6471,6.799937550726485e-08
6472,2.551979963320149e-08
6473,6.795753041404415e-08
6474,2.5503629389779938e-08
6475,6.791572388118527e-08
6476,2.548747434468271e-08
6477,6.78739558380683e-08
6478,2.547133447786436e-08
6479,6.78322262642715e-08
6480,2.545520976068861e-08
6481,6.779053509842947e-08
6482,2.5439100188188363e-08
6483,6.774888229603518e-08
6484,2.5423005726440225e-08
6485,6.770726780854183e-08
6486,2.540692636831861e-08
6487,6.766569159030222e-08
6488,2.5390862092286342e-08
6489,6.762415358976723e-08
6490,2.537481288172184e-08
6491,6.75826537725956e-08
6492,2.5358778708494102e-08
6493,6.754119207596879e-08
6494,2.53427595603506e-08
6495,6.749976846169719e-08
6496,2.532675542170235e-08
6497,6.74583828830883e-08
6498,2.53107662650511e-08
6499,6.741703529476472e-08
6500,2.529479207919127e-08
6501,6.737572564262381e-08
6502,2.5278832842381334e-08
6503,6.733445389035395e-08
6504,2.526288853924281e-08
6505,6.729321997889941e-08
6506,2.5246959145559725e-08
6507,6.725202387825871e-08
6508,2.5231044649215225e-08
6509,6.721086552975682e-08
6510,2.5215145025273568e-08
6511,6.716974489397165e-08
6512,2.5199260271886243e-08
6513,6.712866191162959e-08
6514,2.5183390332475814e-08
6515,6.708761655988078e-08
6516,2.5167535234700645e-08
6517,6.704660876941852e-08
6518,2.5151694926215342e-08
6519,6.700563851337008e-08
6520,2.5135869412841624e-08
6521,6.696470573372904e-08
6522,2.512005865752395e-08
6523,6.692381038731308e-08
6524,2.510426265000491e-08
6525,6.68829524294326e-08
6526,2.508848137365503e-08
6527,6.68421318118459e-08
6528,2.507271480655248e-08
6529,6.680134849161814e-08
6530,2.5056962928757732e-08
6531,6.676060242896793e-08
6532,2.5041225726674665e-08
6533,6.671989356701831e-08
6534,2.5025503184482812e-08
6535,6.667922186181736e-08
6536,2.500979528024291e-08
6537,6.663858728383521e-08
6538,2.4994101988825757e-08
6539,6.659798977177329e-08
6540,2.497842330595832e-08
6541,6.65574292844945e-08
6542,2.4962759203364993e-08
6543,6.651690577512676e-08
6544,2.4947109666293073e-08
6545,6.647641920750157e-08
6546,2.4931474682363908e-08
6547,6.643596952000245e-08
6548,2.4915854221636473e-08
6549,6.63955566877428e-08
6550,2.4900248273231502e-08
6551,6.635518064070356e-08
6552,2.4884656823788292e-08
6553,6.631484136306475e-08
6554,2.4869079841910633e-08
6555,6.627453879566783e-08
6556,2.485351732508075e-08
6557,6.623427289319054e-08
6558,2.4837969242439064e-08
6559,6.619404360889264e-08
6560,2.482243558401355e-08
6561,6.615385090672756e-08
6562,2.480691634054606e-08
6563,6.611369473987083e-08
6564,2.4791411477496688e-08
6565,6.607357506092026e-08
6566,2.4775920980619804e-08
6567,6.603349182069909e-08
6568,2.476044483788362e-08
6569,6.599344498292228e-08
6570,2.474498302932956e-08
6571,6.59534345055455e-08
6572,2.4729535536327357e-08
6573,6.591346033749104e-08
6574,2.471410234487822e-08
6575,6.587352243724735e-08
6576,2.4698683424833587e-08
6577,6.583362076173987e-08
6578,2.4683278782783095e-08
6579,6.57937552683637e-08
6580,2.4667888374002246e-08
6581,6.575392591146199e-08
6582,2.465251220208233e-08
6583,6.57141326382434e-08
6584,2.4637150242641563e-08
6585,6.567437542933971e-08
6586,2.4621802464147546e-08
6587,6.563465422138831e-08
6588,2.4606468877592863e-08
6589,6.559496897185579e-08
6590,2.4591149443345958e-08
6591,6.55553196413517e-08
6592,2.457584415546994e-08
6593,6.551570619212542e-08
6594,2.4560552981657022e-08
6595,6.547612856589567e-08
6596,2.4545275923647095e-08
6597,6.543658673371391e-08
6598,2.453001294548422e-08
6599,6.539708064529912e-08
6600,2.4514764045324524e-08
6601,6.535761026138669e-08
6602,2.449952920072581e-08
6603,6.531817553612817e-08
6604,2.4484308394220038e-08
6605,6.527877642420299e-08
6606,2.446910160763672e-08
6607,6.523941288790522e-08
6608,2.4453908824821112e-08
6609,6.520008488302526e-08
6610,2.443873002990464e-08
6611,6.516079236677311e-08
6612,2.442356520371548e-08
6613,6.51215352914332e-08
6614,2.440841432762712e-08
6615,6.508231361968341e-08
6616,2.4393277389041043e-08
6617,6.504312730722216e-08
6618,2.4378154363823363e-08
6619,6.50039763144601e-08
6620,2.4363045248970663e-08
6621,6.496486059830615e-08
6622,2.4347950011932995e-08
6623,6.492578011230277e-08
6624,2.4332868643489545e-08
6625,6.488673481188447e-08
6626,2.4317801125819987e-08
6627,6.484772466080843e-08
6628,2.4302747440288105e-08
6629,6.48087496146539e-08
6630,2.428770756632e-08
6631,6.476980963507629e-08
6632,2.427268150556502e-08
6633,6.47309046732103e-08
6634,2.4257669219051496e-08
6635,6.469203469895687e-08
6636,2.4242670702343168e-08
6637,6.465319965161387e-08
6638,2.42276859300804e-08
6639,6.461439950135286e-08
6640,2.4212714892621205e-08
6641,6.457563420479777e-08
6642,2.419775757028874e-08
6643,6.453690371941781e-08
6644,2.4182813947222448e-08
6645,6.449820800819027e-08
6646,2.416788400592196e-08
6647,6.445954701823399e-08
6648,2.4152967734521495e-08
6649,6.442092071321007e-08
6650,2.413806511297971e-08
6651,6.43823290567091e-08
6652,2.412317611317576e-08
6653,6.434377200860326e-08
6654,2.4108300745330336e-08
6655,6.430524951815768e-08
6656,2.4093438964138005e-08
6657,6.426676155197037e-08
6658,2.4078590777889057e-08
6659,6.422830806425897e-08
6660,2.406375614892905e-08
6661,6.41898890076244e-08
6662,2.404893508204802e-08
6663,6.415150435173046e-08
6664,2.4034127532015087e-08
6665,6.411315405377467e-08
6666,2.401933350664895e-08
6667,6.407483806755349e-08
6668,2.4004552981539925e-08
6669,6.40365563594376e-08
6670,2.3989785947569418e-08
6671,6.399830887706178e-08
6672,2.3975032377357425e-08
6673,6.396009559317758e-08
6674,2.3960292254874955e-08
6675,6.392191645692141e-08
6676,2.3945565573156542e-08
6677,6.388377143705302e-08
6678,2.3930852308979908e-08
6679,6.384566048321706e-08
6680,2.3916152447743e-08
6681,6.380758355886165e-08
6682,2.3901465973769646e-08
6683,6.376954062393668e-08
6684,2.3886792873847933e-08
6685,6.373153163092724e-08
6686,2.3872133120426294e-08
6687,6.369355654735049e-08
6688,2.3857486713865318e-08
6689,6.365561533538045e-08
6690,2.3842853623616394e-08
6691,6.361770795075888e-08
6692,2.3828233840413198e-08
6693,6.357983435340713e-08
6694,2.3813627348287372e-08
6695,6.354199449892421e-08
6696,2.3799034133170088e-08
6697,6.350418835080071e-08
6698,2.3784454173775935e-08
6699,6.346641587045709e-08
6700,2.376988745860677e-08
6701,6.342867701738221e-08
6702,2.3755333966279903e-08
6703,6.339097174780975e-08
6704,2.3740793682158296e-08
6705,6.33533000288695e-08
6706,2.3726266595771333e-08
6707,6.33156618099377e-08
6708,2.3711752692026343e-08
6709,6.327805706786394e-08
6710,2.369725194434049e-08
6711,6.324048574809613e-08
6712,2.368276434417419e-08
6713,6.320294781231527e-08
6714,2.3668289875389566e-08
6715,6.316544322377584e-08
6716,2.3653828520015883e-08
6717,6.312797194706006e-08
6718,2.363938026393179e-08
6719,6.309053393995809e-08
6720,2.362494509843736e-08
6721,6.305312916426533e-08
6722,2.3610522991441793e-08
6723,6.301575756886041e-08
6724,2.3596113945575266e-08
6725,6.29784191338345e-08
6726,2.3581717929230406e-08
6727,6.294111380976328e-08
6728,2.3567334933514398e-08
6729,6.290384155120682e-08
6730,2.355296494603823e-08
6731,6.28666023309574e-08
6732,2.3538607944466277e-08
6733,6.282939610233043e-08
6734,2.3524263919927485e-08
6735,6.279222282702595e-08
6736,2.3509932846096326e-08
6737,6.275508247243938e-08
6738,2.349561471975815e-08
6739,6.271797499269641e-08
6740,2.3481309519613248e-08
6741,6.268090034993006e-08
6742,2.34670172395328e-08
6743,6.264385851087466e-08
6744,2.3452737848730756e-08
6745,6.260684942803716e-08
6746,2.343847133569474e-08
6747,6.256987306733787e-08
6748,2.3424217693296737e-08
6749,6.253292939284322e-08
6750,2.340997689281767e-08
6751,6.249601836114525e-08
6752,2.3395748936124427e-08
6753,6.245913993482072e-08
6754,2.3381533795473414e-08
6755,6.24222940831945e-08
6756,2.3367331460431023e-08
6757,6.238548075802029e-08
6758,2.335314191397462e-08
6759,6.234869992150844e-08
6760,2.333896513632544e-08
6761,6.231195154058252e-08
6762,2.3324801119195954e-08
6763,6.227523556993483e-08
6764,2.331064984164904e-08
6765,6.223855198089513e-08
6766,2.3296511295630916e-08
6767,6.220190072303849e-08
6768,2.3282385460069505e-08
6769,6.21652817699625e-08
6770,2.3268272321401584e-08
6771,6.212869508583672e-08
6772,2.325417186206226e-08
6773,6.209214061464887e-08
6774,2.3240084074611905e-08
6775,6.20556183370185e-08
6776,2.322600893607216e-08
6777,6.201912820701137e-08
6778,2.3211946433990574e-08
6779,6.19826701893405e-08
6780,2.3197896555162715e-08
6781,6.194624424137502e-08
6782,2.3183859284873776e-08
6783,6.190985033008488e-08
6784,2.3169834611041344e-08
6785,6.187348842446242e-08
6786,2.315582249053049e-08
6787,6.183715846508654e-08
6788,2.314182295178895e-08
6789,6.180086043512159e-08
6790,2.3127835949834313e-08
6791,6.176459429340906e-08
6792,2.3113861483016045e-08
6793,6.172835999432099e-08
6794,2.3099899536326465e-08
6795,6.169215750997839e-08
6796,2.3085950085297776e-08
6797,6.16559867976995e-08
6798,2.307201312614803e-08
6799,6.161984782541006e-08
6800,2.3058088642304384e-08
6801,6.15837405471201e-08
6802,2.3044176605342218e-08
6803,6.15476649329919e-08
6804,2.303027701825315e-08
6805,6.151162094080839e-08
6806,2.3016389855979154e-08
6807,6.147560854043e-08
6808,2.3002515107496993e-08
6809,6.143962769068194e-08
6810,2.2988652757138273e-08
6811,6.140367835153644e-08
6812,2.2974802785572702e-08
6813,6.136776049170253e-08
6814,2.296096518832153e-08
6815,6.133187407100409e-08
6816,2.2947139944555154e-08
6817,6.129601905703921e-08
6818,2.2933327040063725e-08
6819,6.12601954069445e-08
6820,2.2919526462270253e-08
6821,6.122440309360717e-08
6822,2.290573818904045e-08
6823,6.118864206661879e-08
6824,2.2891962217611958e-08
6825,6.115291229802763e-08
6826,2.287819852348932e-08
6827,6.111721375212674e-08
6828,2.2864447094539672e-08
6829,6.108154639209879e-08
6830,2.2850707920005517e-08
6831,6.104591017413914e-08
6832,2.283698098344304e-08
6833,6.101030507417283e-08
6834,2.2823266264647898e-08
6835,6.097473104627143e-08
6836,2.2809563768981694e-08
6837,6.093918805550282e-08
6838,2.279587345036655e-08
6839,6.090367607241405e-08
6840,2.278219531926993e-08
6841,6.086819504998897e-08
6842,2.2768529347408375e-08
6843,6.08327449699115e-08
6844,2.2754875539673183e-08
6845,6.079732577332542e-08
6846,2.2741233863110417e-08
6847,6.076193744468538e-08
6848,2.2727604305716183e-08
6849,6.072657993284887e-08
6850,2.2713986847967807e-08
6851,6.069125320994317e-08
6852,2.270038149746213e-08
6853,6.065595723868471e-08
6854,2.268678822028279e-08
6855,6.062069198241768e-08
6856,2.267320701028558e-08
6857,6.058545740273717e-08
6858,2.2659637850134252e-08
6859,6.055025347318613e-08
6860,2.2646080725690315e-08
6861,6.051508015510136e-08
6862,2.263253562786309e-08
6863,6.047993740294073e-08
6864,2.2619002537022098e-08
6865,6.044482519312945e-08
6866,2.2605481437132397e-08
6867,6.04097434834845e-08
6868,2.2591972322694383e-08
6869,6.037469224570589e-08
6870,2.2578475169317358e-08
6871,6.033967143354842e-08
6872,2.2564989972588102e-08
6873,6.030468101724113e-08
6874,2.255151670570309e-08
6875,6.02697209643392e-08
6876,2.2538055369502844e-08
6877,6.023479123580191e-08
6878,2.2524605939689893e-08
6879,6.019989180506156e-08
6880,2.2511168412671553e-08
6881,6.01650226247811e-08
6882,2.2497742760641587e-08
6883,6.013018366882549e-08
6884,2.2484328978154524e-08
6885,6.00953748963047e-08
6886,2.2470927050565256e-08
6887,6.006059627578092e-08
6888,2.245753696494488e-08
6889,6.002584777155483e-08
6890,2.244415870112208e-08
6891,5.999112934530685e-08
6892,2.243079225011566e-08
6893,5.995644096536262e-08
6894,2.241743760048623e-08
6895,5.992178259959357e-08
6896,2.2404094732038213e-08
6897,5.988715421289862e-08
6898,2.2390763641204714e-08
6899,5.985255577024642e-08
6900,2.2377444300714552e-08
6901,5.981798723225485e-08
6902,2.2364136707679204e-08
6903,5.978344855908767e-08
6904,2.235084083949643e-08
6905,5.974893974345009e-08
6906,2.233755669021002e-08
6907,5.971446072286672e-08
6908,2.232428424606025e-08
6909,5.968001147461395e-08
6910,2.2311023479251272e-08
6911,5.964559195328335e-08
6912,2.2297774406648355e-08
6913,5.96112021382054e-08
6914,2.2284536971005336e-08
6915,5.9576841997078835e-08
6916,2.2271311199125546e-08
6917,5.9542511484870344e-08
6918,2.225809705905296e-08
6919,5.9508210572323453e-08
6920,2.224489453592135e-08
6921,5.9473939226510914e-08
6922,2.223170362448965e-08
6923,5.943969740869992e-08
6924,2.2218524299168082e-08
6925,5.940548509300855e-08
6926,2.220535655654963e-08
6927,5.9371302235542306e-08
6928,2.2192200376219264e-08
6929,5.9337148807024e-08
6930,2.2179055756145045e-08
6931,5.930302477649658e-08
6932,2.2165922671869048e-08
6933,5.926893010844554e-08
6934,2.215280111563702e-08
6935,5.9234864769976954e-08
6936,2.2139691072154484e-08
6937,5.920082872234548e-08
6938,2.2126592518931975e-08
6939,5.9166821935469793e-08
6940,2.2113505454125686e-08
6941,5.913284437266234e-08
6942,2.210042986423294e-08
6943,5.909889601066735e-08
6944,2.208736573432457e-08
6945,5.906497680437581e-08
6946,2.2074313045894853e-08
6947,5.903108672899094e-08
6948,2.2061271795151268e-08
6949,5.8997225744734294e-08
6950,2.2048241957209915e-08
6951,5.896339381713247e-08
6952,2.2035223525165735e-08
6953,5.8929590917353994e-08
6954,2.202221648720451e-08
6955,5.889581701034134e-08
6956,2.20092208257638e-08
6957,5.8862072071294655e-08
6958,2.199623653708947e-08
6959,5.882835605272477e-08
6960,2.198326360080962e-08
6961,5.8794668934072714e-08
6962,2.19703019988442e-08
6963,5.876101066820246e-08
6964,2.1957351723278676e-08
6965,5.872738123427741e-08
6966,2.194441275961529e-08
6967,5.869378059627519e-08
6968,2.1931485097041695e-08
6969,5.8660208716097e-08
6970,2.1918568716882067e-08
6971,5.862666557043274e-08
6972,2.1905663616369186e-08
6973,5.859315111295925e-08
6974,2.189276977709145e-08
6975,5.855966532873655e-08
6976,2.1879887180260144e-08
6977,5.8526208168195164e-08
6978,2.186701582619554e-08
6979,5.849277961241376e-08
6980,2.1854155687819395e-08
6981,5.845937961795298e-08
6982,2.1841306758863463e-08
6983,5.8426008159508896e-08
6984,2.182846902443221e-08
6985,5.8392665196785316e-08
6986,2.1815642475046954e-08
6987,5.835935070424807e-08
6988,2.180282709592009e-08
6989,5.832606464597235e-08
6990,2.1790022869776565e-08
6991,5.8292806994677046e-08
6992,2.177722979319298e-08
6993,5.825957771007918e-08
6994,2.1764447841554466e-08
6995,5.822637677400823e-08
6996,2.1751677015251736e-08
6997,5.819320413172879e-08
6998,2.1738917287718038e-08
6999,5.8160059769096435e-08
7000,2.1726168650217536e-08
7001,5.8126943643190776e-08
7002,2.1713431096176868e-08
7003,5.80938557287792e-08
7004,2.1700704611277015e-08
7005,5.8060795994997206e-08
7006,2.1687989182839085e-08
7007,5.8027764406700804e-08
7008,2.1675284786364456e-08
7009,5.7994760929054874e-08
7010,2.1662591425408347e-08
7011,5.7961785536326116e-08
7012,2.1649909074584778e-08
7013,5.7928838190790694e-08
7014,2.1637237735630645e-08
7015,5.789591886754597e-08
7016,2.162457738832647e-08
7017,5.786302753021883e-08
7018,2.1611928012910098e-08
7019,5.783016414743426e-08
7020,2.1599289602177755e-08
7021,5.7797328678662e-08
7022,2.158666214320283e-08
7023,5.776452110478319e-08
7024,2.1574045628692215e-08
7025,5.7731741392605605e-08
7026,2.1561440036081382e-08
7027,5.769898951038685e-08
7028,2.154884536004802e-08
7029,5.7666265421003377e-08
7030,2.153626158746722e-08
7031,5.76335690964148e-08
7032,2.1523688703539946e-08
7033,5.760090050015841e-08
7034,2.151112670465945e-08
7035,5.756825961417007e-08
7036,2.1498575557653514e-08
7037,5.753564639832997e-08
7038,2.1486035269740136e-08
7039,5.750306081471133e-08
7040,2.1473505824226097e-08
7041,5.747050284291199e-08
7042,2.1460987201299334e-08
7043,5.743797245381016e-08
7044,2.1448479394549533e-08
7045,5.7405469605250904e-08
7046,2.143598239163041e-08
7047,5.7372994267002174e-08
7048,2.1423496180390468e-08
7049,5.734054641816926e-08
7050,2.141102074001464e-08
7051,5.73081260159492e-08
7052,2.1398556076047024e-08
7053,5.72757330403457e-08
7054,2.138610215245857e-08
7055,5.724336745534472e-08
7056,2.137365898128773e-08
7057,5.7211029222798035e-08
7058,2.136122652893492e-08
7059,5.7178718325274345e-08
7060,2.1348804796395655e-08
7061,5.7146434718426135e-08
7062,2.1336393768753907e-08
7063,5.7114178388448305e-08
7064,2.132399342950869e-08
7065,5.708194928946935e-08
7066,2.1311603777902e-08
7067,5.7049747395164924e-08
7068,2.129922478547226e-08
7069,5.7017572675750475e-08
7070,2.128685644916215e-08
7071,5.6985425102127196e-08
7072,2.1274498759579782e-08
7073,5.6953304641386634e-08
7074,2.12621516953572e-08
7075,5.692121126498391e-08
7076,2.1249815255574052e-08
7077,5.68891449401847e-08
7078,2.123748941428498e-08
7079,5.685710563992355e-08
7080,2.122517417568799e-08
7081,5.6825093325411285e-08
7082,2.1212869516436164e-08
7083,5.679310797474732e-08
7084,2.120057542555836e-08
7085,5.676114955837909e-08
7086,2.118829189062766e-08
7087,5.672921803829429e-08
7088,2.1176018905380997e-08
7089,5.669731339256676e-08
7090,2.116375645781518e-08
7091,5.666543558533751e-08
7092,2.1151504524679253e-08
7093,5.663358459058198e-08
7094,2.1139263105473895e-08
7095,5.660176037157606e-08
7096,2.1127032181865393e-08
7097,5.656996290786316e-08
7098,2.1114811745778417e-08
7099,5.653819215745568e-08
7100,2.1102601780687754e-08
7101,5.6506448104077294e-08
7102,2.1090402286143656e-08
7103,5.6474730710558186e-08
7104,2.107821322814347e-08
7105,5.6443039944327665e-08
7106,2.1066034626638405e-08
7107,5.6411375779795894e-08
7108,2.1053866442455596e-08
7109,5.63797381870774e-08
7110,2.1041708668346077e-08
7111,5.6348127131746036e-08
7112,2.102956130459097e-08
7113,5.6316542586545706e-08
7114,2.1017424323962688e-08
7115,5.628498452873919e-08
7116,2.1005297725245197e-08
7117,5.6253452916149975e-08
7118,2.099318149654183e-08
7119,5.622194773478819e-08
7120,2.0981075625388802e-08
7121,5.61904689414428e-08
7122,2.096898009698448e-08
7123,5.6159016509990436e-08
7124,2.095689489989489e-08
7125,5.612759041190214e-08
7126,2.094482001791201e-08
7127,5.6096190618304315e-08
7128,2.0932755454523158e-08
7129,5.6064817102617695e-08
7130,2.092070117950929e-08
7131,5.603346983183345e-08
7132,2.0908657200219863e-08
7133,5.600214877347605e-08
7134,2.089662347585655e-08
7135,5.597085390281344e-08
7136,2.0884600029108383e-08
7137,5.593958518702084e-08
7138,2.087258682514944e-08
7139,5.590834260968752e-08
7140,2.0860583870741717e-08
7141,5.5877126129308895e-08
7142,2.08485911377295e-08
7143,5.584593571521415e-08
7144,2.0836608619878944e-08
7145,5.5814771337475764e-08
7146,2.0824636303174062e-08
7147,5.578363298507833e-08
7148,2.081267418097517e-08
7149,5.575252060647818e-08
7150,2.0800722241678633e-08
7151,5.572143418561072e-08
7152,2.078878047304339e-08
7153,5.569037368506252e-08
7154,2.0776848858736156e-08
7155,5.5659339088819016e-08
7156,2.076492739047881e-08
7157,5.562833035353031e-08
7158,2.075301605906833e-08
7159,5.559734745841251e-08
7160,2.0741114849109353e-08
7161,5.5566390378340436e-08
7162,2.072922375460367e-08
7163,5.55354590782195e-08
7164,2.0717342762952853e-08
7165,5.550455352681101e-08
7166,2.0705471850620982e-08
7167,5.547367370893992e-08
7168,2.0693611035008466e-08
7169,5.5442819572898444e-08
7170,2.068176026836164e-08
7171,5.541199110718628e-08
7172,2.066991956037542e-08
7173,5.538118828857881e-08
7174,2.0658088903971038e-08
7175,5.535041106651301e-08
7176,2.0646268267245116e-08
7177,5.531965944412961e-08
7178,2.0634457668889214e-08
7179,5.5288933362881086e-08
7180,2.0622657069485714e-08
7181,5.5258232812987065e-08
7182,2.0610866471023258e-08
7183,5.522755775293096e-08
7184,2.059908586360101e-08
7185,5.519690816424479e-08
7186,2.0587315226261187e-08
7187,5.5166284016081937e-08
7188,2.0575554561037585e-08
7189,5.513568527850953e-08
7190,2.0563803843293308e-08
7191,5.510511192881394e-08
7192,2.055206307023325e-08
7193,5.5074563929799546e-08
7194,2.054033223344733e-08
7195,5.5044041261376364e-08
7196,2.0528611307781018e-08
7197,5.5013543891151415e-08
7198,2.0516900299409605e-08
7199,5.498307179281026e-08
7200,2.050519917865175e-08
7201,5.495262493752611e-08
7202,2.0493507960620346e-08
7203,5.492220329652259e-08
7204,2.0481826610202563e-08
7205,5.4891806849457576e-08
7206,2.0470155125681095e-08
7207,5.4861435558004104e-08
7208,2.0458493498037313e-08
7209,5.48310894020339e-08
7210,2.0446841709464827e-08
7211,5.480076834603585e-08
7212,2.04351997476251e-08
7213,5.477047236359039e-08
7214,2.0423567612415275e-08
7215,5.4740201441368415e-08
7216,2.041194527992416e-08
7217,5.470995553016099e-08
7218,2.040033275915712e-08
7219,5.467973461404911e-08
7220,2.0388730013451527e-08
7221,5.464953867489463e-08
7222,2.0377137058191827e-08
7223,5.461936766495168e-08
7224,2.0365553856912175e-08
7225,5.4589221569929825e-08
7226,2.0353980413435413e-08
7227,5.455910035439041e-08
7228,2.034241671707937e-08
7229,5.452900399331224e-08
7230,2.033086274901186e-08
7231,5.449893246275089e-08
7232,2.0319318503117894e-08
7233,5.44688857394408e-08
7234,2.0307783975935013e-08
7235,5.4438863789856855e-08
7236,2.0296259145047575e-08
7237,5.44088665824394e-08
7238,2.0284744005841037e-08
7239,5.43788940964214e-08
7240,2.027323853839451e-08
7241,5.434894630415156e-08
7242,2.0261742744568775e-08
7243,5.431902317768043e-08
7244,2.0250256604152554e-08
7245,5.428912469012233e-08
7246,2.0238780113847984e-08
7247,5.425925080903324e-08
7248,2.0227313258568246e-08
7249,5.422940151700534e-08
7250,2.0215856025258768e-08
7251,5.419957677850622e-08
7252,2.0204408413914384e-08
7253,5.416977656933684e-08
7254,2.0192970402877485e-08
7255,5.4140000870361625e-08
7256,2.0181541979797213e-08
7257,5.411024964539223e-08
7258,2.0170123145866797e-08
7259,5.408052287044971e-08
7260,2.0158713875550624e-08
7261,5.405082050890205e-08
7262,2.014731417066272e-08
7263,5.402114254982065e-08
7264,2.013592401239724e-08
7265,5.3991488966520696e-08
7266,2.012454340099588e-08
7267,5.396185971278566e-08
7268,2.011317231614326e-08
7269,5.3932254788070895e-08
7270,2.0101810746283443e-08
7271,5.390267414280063e-08
7272,2.0090458681578594e-08
7273,5.387311776371489e-08
7274,2.007911612000517e-08
7275,5.3843585620475204e-08
7276,2.0067783047250345e-08
7277,5.381407768386458e-08
7278,2.0056459443766813e-08
7279,5.378459393558646e-08
7280,2.004514530657456e-08
7281,5.375513433975644e-08
7282,2.0033840628756916e-08
7283,5.372569887736257e-08
7284,2.00225453958661e-08
7285,5.3696287516931855e-08
7286,2.0011259592577093e-08
7287,5.366690023015327e-08
7288,1.999998321440363e-08
7289,5.363753699905649e-08
7290,1.998871625355552e-08
7291,5.36081977923969e-08
7292,1.9977458687034136e-08
7293,5.357888258220627e-08
7294,1.9966210518891258e-08
7295,5.354959134549433e-08
7296,1.9954971730406853e-08
7297,5.352032404605561e-08
7298,1.9943742315184603e-08
7299,5.349108068207251e-08
7300,1.993252225611853e-08
7301,5.346186120646848e-08
7302,1.9921311556377628e-08
7303,5.3432665600635664e-08
7304,1.991011019510558e-08
7305,5.340349383151919e-08
7306,1.989891816140829e-08
7307,5.337434587965768e-08
7308,1.988773544795864e-08
7309,5.334522171501161e-08
7310,1.987656203664289e-08
7311,5.33161213199981e-08
7312,1.986539793567926e-08
7313,5.3287044659266224e-08
7314,1.985424312371713e-08
7315,5.325799171885008e-08
7316,1.9843097582844518e-08
7317,5.322896245323954e-08
7318,1.9831961313603813e-08
7319,5.319995685086659e-08
7320,1.982083430063658e-08
7321,5.317097488291401e-08
7322,1.980971653884884e-08
7323,5.314201652798272e-08
7324,1.979860801551955e-08
7325,5.3113081760849254e-08
7326,1.9787508718049007e-08
7327,5.3084170546967173e-08
7328,1.9776418634347258e-08
7329,5.3055282859538765e-08
7330,1.9765337763064077e-08
7331,5.302641868450535e-08
7332,1.975426608671945e-08
7333,5.2997577987373664e-08
7334,1.9743203596000442e-08
7335,5.296876075072961e-08
7336,1.9732150285520072e-08
7337,5.2939966943696445e-08
7338,1.9721106140628823e-08
7339,5.291119653754978e-08
7340,1.9710071147807092e-08
7341,5.2882449515078867e-08
7342,1.9699045306361247e-08
7343,5.285372584487597e-08
7344,1.968802859618391e-08
7345,5.282502549721899e-08
7346,1.9677021018169335e-08
7347,5.279634846021192e-08
7348,1.966602255427227e-08
7349,5.2767694699418095e-08
7350,1.9655033197507616e-08
7351,5.2739064195089714e-08
7352,1.964405293575771e-08
7353,5.271045691718004e-08
7354,1.9633081761680703e-08
7355,5.2681872834255303e-08
7356,1.9622119661067056e-08
7357,5.265331193350098e-08
7358,1.9611166628524698e-08
7359,5.262477418757581e-08
7360,1.960022265878772e-08
7361,5.259625956780787e-08
7362,1.9589287721462672e-08
7363,5.256776805022385e-08
7364,1.957836183203861e-08
7365,5.2539299609322485e-08
7366,1.9567444962250364e-08
7367,5.251085422385308e-08
7368,1.9556537114410774e-08
7369,5.248243186280198e-08
7370,1.954563827134576e-08
7371,5.245403250010921e-08
7372,1.9534748421901412e-08
7373,5.242565612024216e-08
7374,1.9523867559676696e-08
7375,5.239730269156658e-08
7376,1.9512995678885048e-08
7377,5.2368972189831864e-08
7378,1.9502132765677352e-08
7379,5.2340664593529443e-08
7380,1.949127880579605e-08
7381,5.231237987751366e-08
7382,1.948043379695255e-08
7383,5.228411801439306e-08
7384,1.946959772726087e-08
7385,5.225587897864244e-08
7386,1.9458770585403778e-08
7387,5.2227662751410724e-08
7388,1.9447952359010145e-08
7389,5.219946929329413e-08
7390,1.943714304114371e-08
7391,5.2171298606208954e-08
7392,1.9426342624484237e-08
7393,5.214315063961101e-08
7394,1.941555109060714e-08
7395,5.211502538220237e-08
7396,1.9404768443008256e-08
7397,5.2086922805593796e-08
7398,1.9393994662192345e-08
7399,5.2058842892628465e-08
7400,1.9383229742444035e-08
7401,5.2030785610645625e-08
7402,1.9372473677187265e-08
7403,5.200275093392405e-08
7404,1.9361726448979012e-08
7405,5.1974738842648615e-08
7406,1.935098804711742e-08
7407,5.194674930733013e-08
7408,1.934025847154176e-08
7409,5.191878230921751e-08
7410,1.9329537706063983e-08
7411,5.1890837830354527e-08
7412,1.9318825742682392e-08
7413,5.1862915840343334e-08
7414,1.930812257868229e-08
7415,5.1835016307435385e-08
7416,1.9297428189069812e-08
7417,5.180713921625157e-08
7418,1.9286742574548953e-08
7419,5.1779284535138463e-08
7420,1.9276065722698408e-08
7421,5.175145224991988e-08
7422,1.9265397628766134e-08
7423,5.172364232435021e-08
7424,1.925473825079077e-08
7425,5.169585475885542e-08
7426,1.92440876661955e-08
7427,5.166808950140046e-08
7428,1.9233445773654593e-08
7429,5.1640346542595504e-08
7430,1.9222812599708686e-08
7431,5.161262585053135e-08
7432,1.921218813381355e-08
7433,5.158492740866412e-08
7434,1.9201572359954345e-08
7435,5.155725119320919e-08
7436,1.9190965281818064e-08
7437,5.1529597171471946e-08
7438,1.918036687640825e-08
7439,5.1501965335277285e-08
7440,1.9169777141829656e-08
7441,5.1474355641717804e-08
7442,1.9159196069528222e-08
7443,5.1446768081000883e-08
7444,1.9148623646673604e-08
7445,5.141920262477474e-08
7446,1.913805985799098e-08
7447,5.139165925167318e-08
7448,1.9127504707719557e-08
7449,5.1364137934603055e-08
7450,1.9116958178411445e-08
7451,5.133663865030058e-08
7452,1.9106420260067468e-08
7453,5.13091613760462e-08
7454,1.9095890942867e-08
7455,5.1281706088934834e-08
7456,1.9085370222200337e-08
7457,5.125427276913658e-08
7458,1.9074858085313858e-08
7459,5.1226861381678054e-08
7460,1.9064354524999754e-08
7461,5.1199471916171914e-08
7462,1.9053859524448315e-08
7463,5.1172104342648183e-08
7464,1.904337309117348e-08
7465,5.1144758638828644e-08
7466,1.90328951973859e-08
7467,5.111743478679054e-08
7468,1.9022425850463705e-08
7469,5.1090132757278555e-08
7470,1.901196502117883e-08
7471,5.1062852523067685e-08
7472,1.9001512718979883e-08
7473,5.103559406488074e-08
7474,1.899106892353638e-08
7475,5.100835736800556e-08
7476,1.8980633634620214e-08
7477,5.0981142396661695e-08
7478,1.8970206835256824e-08
7479,5.095394913283739e-08
7480,1.895978852351757e-08
7481,5.092677755536968e-08
7482,1.8949378681055648e-08
7483,5.0899627637237686e-08
7484,1.8938977301008283e-08
7485,5.087249935607218e-08
7486,1.89285843811934e-08
7487,5.0845392689209926e-08
7488,1.8918199897851385e-08
7489,5.0818307612862114e-08
7490,1.8907823860563527e-08
7491,5.079124410777132e-08
7492,1.88974562525949e-08
7493,5.0764202150324276e-08
7494,1.88870970607422e-08
7495,5.0737181718798606e-08
7496,1.887674628150498e-08
7497,5.071018278598941e-08
7498,1.8866403904674804e-08
7499,5.068320532563251e-08
7500,1.8856069912422705e-08
7501,5.065624932408961e-08
7502,1.884574430840121e-08
7503,5.062931474665866e-08
7504,1.8835427079289093e-08
7505,5.0602401592439e-08
7506,1.8825118205879222e-08
7507,5.057550981418783e-08
7508,1.8814817695517637e-08
7509,5.054863940560732e-08
7510,1.8804525530699433e-08
7511,5.052179033739637e-08
7512,1.879424170515896e-08
7513,5.04949625825547e-08
7514,1.878396620452009e-08
7515,5.0468156129697615e-08
7516,1.8773699023686926e-08
7517,5.04413709399887e-08
7518,1.876344016610438e-08
7519,5.0414607017869095e-08
7520,1.875318959543172e-08
7521,5.038786431374106e-08
7522,1.874294732759246e-08
7523,5.0361142815249534e-08
7524,1.873271333659449e-08
7525,5.0334442499219184e-08
7526,1.8722487626210962e-08
7527,5.030776334696064e-08
7528,1.8712270179263068e-08
7529,5.0281105332819517e-08
7530,1.87020609885688e-08
7531,5.0254468434537184e-08
7532,1.869186005040885e-08
7533,5.022785262641819e-08
7534,1.8681667344780607e-08
7535,5.020125789634475e-08
7536,1.8671482882866028e-08
7537,5.017468421315689e-08
7538,1.8661306633727726e-08
7539,5.014813155675424e-08
7540,1.8651138600217523e-08
7541,5.012159990877573e-08
7542,1.864097877009291e-08
7543,5.009508923401511e-08
7544,1.8630827139715677e-08
7545,5.006859952876471e-08
7546,1.8620683687060654e-08
7547,5.004213076033251e-08
7548,1.861054841948905e-08
7549,5.001568290279789e-08
7550,1.860042132069765e-08
7551,4.998925594680994e-08
7552,1.8590302377956388e-08
7553,4.996284985748856e-08
7554,1.8580191594012916e-08
7555,4.9936464620907914e-08
7556,1.8570088952629043e-08
7557,4.99101002103559e-08
7558,1.8559994442181725e-08
7559,4.988375660704139e-08
7560,1.854990805773019e-08
7561,4.985743378871133e-08
7562,1.8539829791154416e-08
7563,4.9831131734722476e-08
7564,1.852975963917116e-08
7565,4.9804850421167837e-08
7566,1.8519697579074252e-08
7567,4.977858983237835e-08
7568,1.8509643614937225e-08
7569,4.975234992410517e-08
7570,1.8499597727174557e-08
7571,4.972613069837681e-08
7572,1.848955991896431e-08
7573,4.9699932126001875e-08
7574,1.8479530170176655e-08
7575,4.967375418651411e-08
7576,1.846950848133522e-08
7577,4.9647596862976535e-08
7578,1.8459494841546634e-08
7579,4.9621460118554304e-08
7580,1.8449489237822376e-08
7581,4.959534394707597e-08
7582,1.8439491672723025e-08
7583,4.9569248317915445e-08
7584,1.8429502116741307e-08
7585,4.9543173214567946e-08
7586,1.841952059041756e-08
7587,4.951711860467038e-08
7588,1.8409547055601908e-08
7589,4.9491084484480264e-08
7590,1.83995815237207e-08
7591,4.9465070823418995e-08
7592,1.8389623984449134e-08
7593,4.943907759468861e-08
7594,1.8379674419163775e-08
7595,4.941310478631983e-08
7596,1.8369732823097982e-08
7597,4.938715236951682e-08
7598,1.8359799193875256e-08
7599,4.936122032999348e-08
7600,1.834987351790086e-08
7601,4.9335308637978734e-08
7602,1.833995578275392e-08
7603,4.9309417276387736e-08
7604,1.8330045988741636e-08
7605,4.928354622639035e-08
7606,1.8320144123694495e-08
7607,4.92576954643795e-08
7608,1.8310250187964205e-08
7609,4.923186497007695e-08
7610,1.8300364151664596e-08
7611,4.920605471628159e-08
7612,1.8290486018636402e-08
7613,4.918026469080762e-08
7614,1.8280615789137888e-08
7615,4.915449487161126e-08
7616,1.8270753439867527e-08
7617,4.912874523666721e-08
7618,1.826089897940225e-08
7619,4.9103015755392454e-08
7620,1.8251052374919903e-08
7621,4.907730641230422e-08
7622,1.824121363999284e-08
7623,4.9051617193648337e-08
7624,1.8231382757603575e-08
7625,4.9025948071978373e-08
7626,1.8221559723296625e-08
7627,4.900029902741647e-08
7628,1.8211744521764354e-08
7629,4.897467003750164e-08
7630,1.8201937149074797e-08
7631,4.8949061083424176e-08
7632,1.8192137594547185e-08
7633,4.892347214708421e-08
7634,1.818234585498023e-08
7635,4.8897903199246446e-08
7636,1.8172561922723126e-08
7637,4.887235422732077e-08
7638,1.8162785779664132e-08
7639,4.884682519961989e-08
7640,1.8153017426690855e-08
7641,4.882131610850807e-08
7642,1.814325684776723e-08
7643,4.879582692307017e-08
7644,1.813350404191216e-08
7645,4.877035762789937e-08
7646,1.812375899955574e-08
7647,4.874490820912699e-08
7648,1.8114021717800696e-08
7649,4.871947863486649e-08
7650,1.8104292178012542e-08
7651,4.8694068885631915e-08
7652,1.8094570377198703e-08
7653,4.866867894489907e-08
7654,1.8084856296682104e-08
7655,4.8643308785547844e-08
7656,1.8075149945331573e-08
7657,4.8617958392313605e-08
7658,1.806545130125819e-08
7659,4.859262774498755e-08
7660,1.8055760369155013e-08
7661,4.856731681878241e-08
7662,1.8046077131259464e-08
7663,4.8542025602680205e-08
7664,1.8036401584477677e-08
7665,4.8516754066953797e-08
7666,1.8026733721449044e-08
7667,4.849150220022937e-08
7668,1.8017073531534908e-08
7669,4.846626996622263e-08
7670,1.8007420998800716e-08
7671,4.844105735623842e-08
7672,1.799777612036731e-08
7673,4.841586434695322e-08
7674,1.798813889993544e-08
7675,4.83906909186178e-08
7676,1.7978509316058407e-08
7677,4.8365537062673184e-08
7678,1.7968887376140376e-08
7679,4.834040274410722e-08
7680,1.795927302497207e-08
7681,4.8315287938718885e-08
7682,1.7949666332377536e-08
7683,4.8290192630513405e-08
7684,1.794006722953887e-08
7685,4.826511680732733e-08
7686,1.7930475724760722e-08
7687,4.8240060443385325e-08
7688,1.7920891811997633e-08
7689,4.821502351895216e-08
7690,1.7911315492434388e-08
7691,4.8190006017586474e-08
7692,1.7901746741253457e-08
7693,4.8165007910251344e-08
7694,1.7892185563606126e-08
7695,4.8140029185570406e-08
7696,1.7882631944092216e-08
7697,4.811506981705307e-08
7698,1.787308587659005e-08
7699,4.8090129794142086e-08
7700,1.7863547354876422e-08
7701,4.8065209084711756e-08
7702,1.7854016371510822e-08
7703,4.8040307676649425e-08
7704,1.7844492912515948e-08
7705,4.8015425541735595e-08
7706,1.7834976977691276e-08
7707,4.799056267274788e-08
7708,1.7825468549396934e-08
7709,4.796571904421756e-08
7710,1.7815967635589573e-08
7711,4.794089463502916e-08
7712,1.7806474215026966e-08
7713,4.7916089426069824e-08
7714,1.7796988289634046e-08
7715,4.789130339151159e-08
7716,1.7787509838303094e-08
7717,4.786653652428462e-08
7718,1.7778038862998765e-08
7719,4.7841788786548016e-08
7720,1.776857535324187e-08
7721,4.7817060177794535e-08
7722,1.775911930190853e-08
7723,4.779235066550645e-08
7724,1.7749670696767533e-08
7725,4.77676602430087e-08
7726,1.7740229537316454e-08
7727,4.7742988870529193e-08
7728,1.773079581205194e-08
7729,4.77183365457446e-08
7730,1.7721369519802632e-08
7731,4.769370324033335e-08
7732,1.7711950645277194e-08
7733,4.766908894486075e-08
7734,1.770253917993586e-08
7735,4.764449362946307e-08
7736,1.769313511561615e-08
7737,4.761991727283139e-08
7738,1.7683738447052942e-08
7739,4.759535986423852e-08
7740,1.7674349165096987e-08
7741,4.757082136956399e-08
7742,1.7664967272393652e-08
7743,4.754630179781418e-08
7744,1.7655592738010127e-08
7745,4.752180110403128e-08
7746,1.764622558621038e-08
7747,4.74973192727901e-08
7748,1.7636865783306865e-08
7749,4.747285629541522e-08
7750,1.7627513326238056e-08
7751,4.744841213877345e-08
7752,1.7618168219372242e-08
7753,4.7423986787424854e-08
7754,1.7608830444511573e-08
7755,4.7399580235203804e-08
7756,1.759949999334214e-08
7757,4.7375192448002834e-08
7758,1.7590176859997022e-08
7759,4.735082340583443e-08
7760,1.758086104273559e-08
7761,4.732647310100669e-08
7762,1.7571552524333888e-08
7763,4.73021415033936e-08
7764,1.7562251306036646e-08
7765,4.727782860325019e-08
7766,1.7552957375954867e-08
7767,4.725353437133816e-08
7768,1.7543670729657847e-08
7769,4.7229258799280335e-08
7770,1.7534391357049546e-08
7771,4.7205001856824134e-08
7772,1.7525119245077603e-08
7773,4.718076353464374e-08
7774,1.7515854394999157e-08
7775,4.7156543806019526e-08
7776,1.7506596791263513e-08
7777,4.713234265633491e-08
7778,1.7497346438157232e-08
7779,4.710816006608311e-08
7780,1.7488103313038265e-08
7781,4.708399601798818e-08
7782,1.747886742190696e-08
7783,4.7059850485602994e-08
7784,1.7469638751194902e-08
7785,4.7035723457531324e-08
7786,1.746041728975382e-08
7787,4.7011614912998914e-08
7788,1.7451203031723055e-08
7789,4.698752482955869e-08
7790,1.744199598036354e-08
7791,4.696345319660433e-08
7792,1.743279612145457e-08
7793,4.6939399984365263e-08
7794,1.7423603436230898e-08
7795,4.691536518239753e-08
7796,1.741441792781448e-08
7797,4.6891348769276604e-08
7798,1.7405239593141842e-08
7799,4.6867350728889696e-08
7800,1.7396068419261858e-08
7801,4.684337104277121e-08
7802,1.73869044015093e-08
7803,4.681940968016221e-08
7804,1.7377747527664525e-08
7805,4.679546663199903e-08
7806,1.73685977885738e-08
7807,4.677154187448206e-08
7808,1.7359455170715764e-08
7809,4.67476354091722e-08
7810,1.7350319700936862e-08
7811,4.6723747187789564e-08
7812,1.7341191336716118e-08
7813,4.669987721392025e-08
7814,1.73320700816841e-08
7815,4.6676025456192456e-08
7816,1.7322955929049633e-08
7817,4.6652191899113044e-08
7818,1.7313848871676458e-08
7819,4.662837652563949e-08
7820,1.730474889602527e-08
7821,4.660457932320024e-08
7822,1.7295656005878277e-08
7823,4.65808002592798e-08
7824,1.7286570186136354e-08
7825,4.655703932952033e-08
7826,1.727749143892623e-08
7827,4.6533296507785206e-08
7828,1.726841973919108e-08
7829,4.650957177595883e-08
7830,1.7259355103526967e-08
7831,4.648586511468927e-08
7832,1.7250297490751885e-08
7833,4.6462176509692546e-08
7834,1.7241246929952263e-08
7835,4.643850593758135e-08
7836,1.7232203392233777e-08
7837,4.641485339083547e-08
7838,1.7223166878951615e-08
7839,4.639121883858832e-08
7840,1.7214137382749924e-08
7841,4.636760226749212e-08
7842,1.720511488740779e-08
7843,4.634400365960272e-08
7844,1.7196099393753406e-08
7845,4.6320422994859674e-08
7846,1.7187090898972815e-08
7847,4.629686025636772e-08
7848,1.717808938340426e-08
7849,4.6273315429131255e-08
7850,1.7169094847406618e-08
7851,4.624978848790889e-08
7852,1.7160107279602552e-08
7853,4.622627942461511e-08
7854,1.7151126678517975e-08
7855,4.620278820747231e-08
7856,1.714215303888972e-08
7857,4.6179314827725096e-08
7858,1.7133186341417297e-08
7859,4.615585926780338e-08
7860,1.7124226589890137e-08
7861,4.613242150576146e-08
7862,1.7115273774394e-08
7863,4.610900152346947e-08
7864,1.710632788730455e-08
7865,4.6085599308707836e-08
7866,1.709738892198066e-08
7867,4.6062214835200454e-08
7868,1.708845686662156e-08
7869,4.6038848096613965e-08
7870,1.707953172446794e-08
7871,4.601549905771547e-08
7872,1.7070613480852323e-08
7873,4.599216771790874e-08
7874,1.7061702123913074e-08
7875,4.5968854046981555e-08
7876,1.705279765371245e-08
7877,4.594555803075994e-08
7878,1.7043900063592234e-08
7879,4.592227965485155e-08
7880,1.7035009352986984e-08
7881,4.589901890239547e-08
7882,1.7026125499798944e-08
7883,4.587577574926439e-08
7884,1.701724850516919e-08
7885,4.585255018311987e-08
7886,1.7008378357600354e-08
7887,4.58293421745989e-08
7888,1.699951505989307e-08
7889,4.5806151724033386e-08
7890,1.6990658589300085e-08
7891,4.5782978803589163e-08
7892,1.6981808958246697e-08
7893,4.57598233965982e-08
7894,1.6972966145700243e-08
7895,4.573668548310596e-08
7896,1.696413014471795e-08
7897,4.5713565048089335e-08
7898,1.6955300954401565e-08
7899,4.569046207580847e-08
7900,1.6946478572525665e-08
7901,4.566737654791714e-08
7902,1.6937662977747142e-08
7903,4.564430844295308e-08
7904,1.692885417515031e-08
7905,4.562125774830155e-08
7906,1.6920052144501513e-08
7907,4.559822444075933e-08
7908,1.6911256895289715e-08
7909,4.5575208503651464e-08
7910,1.6902468410043874e-08
7911,4.5552209927806823e-08
7912,1.689368668078527e-08
7913,4.552922869070699e-08
7914,1.6884911714762132e-08
7915,4.550626476625072e-08
7916,1.6876143490154416e-08
7917,4.5483318152961345e-08
7918,1.6867382003685438e-08
7919,4.546038882617732e-08
7920,1.6858627242587426e-08
7921,4.543747676021878e-08
7922,1.684987921922351e-08
7923,4.5414581946290513e-08
7924,1.684113790802736e-08
7925,4.539170436610672e-08
7926,1.683240330865912e-08
7927,4.536884400571917e-08
7928,1.682367541929124e-08
7929,4.534600084540387e-08
7930,1.6814954225923494e-08
7931,4.5323174864638266e-08
7932,1.6806239720569226e-08
7933,4.530036605083509e-08
7934,1.679753189356477e-08
7935,4.5277574377203306e-08
7936,1.6788830742323493e-08
7937,4.525479983533061e-08
7938,1.678013627993558e-08
7939,4.523204241035163e-08
7940,1.6771448476934963e-08
7941,4.5209302083718164e-08
7942,1.6762767331465626e-08
7943,4.518657883226555e-08
7944,1.6754092827835507e-08
7945,4.5163872635782274e-08
7946,1.674542496617807e-08
7947,4.5141183484459325e-08
7948,1.673676374673463e-08
7949,4.511851136601037e-08
7950,1.6728109158010076e-08
7951,4.5095856261040774e-08
7952,1.6719461203107857e-08
7953,4.507321814056591e-08
7954,1.6710819846109534e-08
7955,4.505059700376314e-08
7956,1.6702185100102598e-08
7957,4.5027992812514577e-08
7958,1.6693556970032535e-08
7959,4.5005405575997073e-08
7960,1.668493543232521e-08
7961,4.498283526740999e-08
7962,1.6676320481806028e-08
7963,4.496028185840894e-08
7964,1.666771211081975e-08
7965,4.49377453495311e-08
7966,1.665911032222453e-08
7967,4.4915225703215664e-08
7968,1.6650515102923783e-08
7969,4.489272293271483e-08
7970,1.6641926459490973e-08
7971,4.487023701024495e-08
7972,1.6633344382407365e-08
7973,4.484776794325996e-08
7974,1.6624768906513057e-08
7975,4.482531576675742e-08
7976,1.6616200104238775e-08
7977,4.480288060654626e-08
7978,1.6607638183863638e-08
7979,4.4780462801469764e-08
7980,1.6599083704957433e-08
7981,4.475806327386669e-08
7982,1.6590538138323946e-08
7983,4.473568439632416e-08
7984,1.6582005186121187e-08
7985,4.4713332121511804e-08
7986,1.6573494064742488e-08
7987,4.4691020968158843e-08
7988,1.656502681230022e-08
7989,4.4668785033016704e-08
7990,1.6556653686808482e-08
7991,4.464669958196807e-08
7992,1.654848027938596e-08
7993,4.4624914157838935e-08
7994,1.6540694922583142e-08
7995,4.460366183490169e-08
7996,1.6533497204471596e-08
7997,4.4583036157052575e-08
7998,1.652644045735372e-08
7999,4.4561645383353574e-08
8000,1.6515110557973744e-08


==> anc/input_csv/ag_coeffs_L5000_N65536_dec15_cert5e-15.csv <==
k,c_dec15
0,0.561970224582416
1,0.312770851493804
2,-0.119866527662279
3,-0.060101984264317
4,-0.129993220455001
5,-0.069776340732817
6,-0.086118647083098
7,-0.047654440692405
8,-0.053932062865488
9,-0.030446360186971
10,-0.034577420214727
11,-0.019851154158813
12,-0.023257149699567
13,-0.013560369638192
14,-0.016476922909878
15,-0.009744776140510
16,-0.012234179746768
17,-0.007328124220738
18,-0.009444979311109
19,-0.005720359641619
20,-0.007522878820940
21,-0.004599605455307
22,-0.006142435466398
23,-0.003785998120770
24,-0.005116022203800
25,-0.003175113411110
26,-0.004330699813362
27,-0.002703617857446
28,-0.003715501348569
29,-0.002331391378298
30,-0.003224023950380
31,-0.002031980179762
32,-0.002824837991106
33,-0.001787316382445
34,-0.002495996178463
35,-0.001584680969753
36,-0.002221766222343
37,-0.001414886796364
38,-0.001990614294145
39,-0.001271150338510
40,-0.001793918375277
41,-0.001148367119432
42,-0.001625122656700
43,-0.001042632317974
44,-0.001479167131045
45,-0.000950915228386
46,-0.001352093904771
47,-0.000870833112055
48,-0.001240769935669
49,-0.000800490931144
50,-0.001142688232771
51,-0.000738365752509
52,-0.001055823011434
53,-0.000683222052171
54,-0.000978522625601
55,-0.000634048779150
56,-0.000909429382175
57,-0.000590011988070
58,-0.000847418767300
59,-0.000550418772672
60,-0.000791552878720
61,-0.000514689510349
62,-0.000741044382474
63,-0.000482336292375
64,-0.000695228354622
65,-0.000452946008898
66,-0.000653540092359
67,-0.000426166972386
68,-0.000615497488086
69,-0.000401698256354
70,-0.000580686922820
71,-0.000379281136025
72,-0.000548751896851
73,-0.000358692169462
74,-0.000519383806100
75,-0.000339737568852
76,-0.000492314412893
77,-0.000322248593721
78,-0.000467309664032
79,-0.000306077759099
80,-0.000444164587192
81,-0.000291095697741
82,-0.000422699055623
83,-0.000277188550388
84,-0.000402754256186
85,-0.000264255784800
86,-0.000384189730162
87,-0.000252208364799
88,-0.000366880882997
89,-0.000240967206517
90,-0.000350716879858
91,-0.000230461871412
92,-0.000335598860099
93,-0.000220629455437
94,-0.000321438416542
95,-0.000211413641363
96,-0.000308156295569
97,-0.000202763887433
98,-0.000295681282114
99,-0.000194634730355
100,-0.000283949240061
101,-0.000186985184568
102,-0.000272902283778
103,-0.000179778222871
104,-0.000262488060663
105,-0.000172980326049
106,-0.000252659128024
107,-0.000166561091212
108,-0.000243372410378
109,-0.000160492890245
110,-0.000234588725492
111,-0.000154750571178
112,-0.000226272369410
113,-0.000149311196414
114,-0.000218390752204
115,-0.000144153812702
116,-0.000210914077489
117,-0.000139259248526
118,-0.000203815059777
119,-0.000134609935242
120,-0.000197068674677
121,-0.000130189748828
122,-0.000190651937607
123,-0.000125983869571
124,-0.000184543707391
125,-0.000121978657419
126,-0.000178724511575
127,-0.000118161541008
128,-0.000173176390761
129,-0.000114520918688
130,-0.000167882759637
131,-0.000111046070096
132,-0.000162828282664
133,-0.000107727076981
134,-0.000157998762711
135,-0.000104554752224
136,-0.000153381041094
137,-0.000101520576077
138,-0.000148962907707
139,-0.000098616638794
140,-0.000144733020109
141,-0.000095835588949
142,-0.000140680830548
143,-0.000093170586776
144,-0.000136796520049
145,-0.000090615262016
146,-0.000133070938797
147,-0.000088163675745
148,-0.000129495552130
149,-0.000085810285788
150,-0.000126062391562
151,-0.000083549915324
152,-0.000122764010281
153,-0.000081377724345
154,-0.000119593442691
155,-0.000079289183692
156,-0.000116544167562
157,-0.000077280051400
158,-0.000113610074428
159,-0.000075346351099
160,-0.000110785432925
161,-0.000073484352317
162,-0.000108064864752
163,-0.000071690552435
164,-0.000105443318031
165,-0.000069961660194
166,-0.000102916043807
167,-0.000068294580561
168,-0.000100478574507
169,-0.000066686400857
170,-0.000098126704168
171,-0.000065134378014
172,-0.000095856470251
173,-0.000063635926841
174,-0.000093664136940
175,-0.000062188609265
176,-0.000091546179735
177,-0.000060790124373
178,-0.000089499271275
179,-0.000059438299268
180,-0.000087520268246
181,-0.000058131080610
182,-0.000085606199293
183,-0.000056866526798
184,-0.000083754253857
185,-0.000055642800767
186,-0.000081961771843
187,-0.000054458163287
188,-0.000080226234050
189,-0.000053310966790
190,-0.000078545253311
191,-0.000052199649622
192,-0.000076916566273
193,-0.000051122730725
194,-0.000075338025771
195,-0.000050078804700
196,-0.000073807593739
197,-0.000049066537202
198,-0.000072323334624
199,-0.000048084660693
200,-0.000070883409265
201,-0.000047131970443
202,-0.000069486069178
203,-0.000046207320847
204,-0.000068129651250
205,-0.000045309621973
206,-0.000066812572786
207,-0.000044437836345
208,-0.000065533326881
209,-0.000043590975941
210,-0.000064290478109
211,-0.000042768099391
212,-0.000063082658493
213,-0.000041968309360
214,-0.000061908563733
215,-0.000041190750096
216,-0.000060766949686
217,-0.000040434605139
218,-0.000059656629062
219,-0.000039699095177
220,-0.000058576468337
221,-0.000038983476034
222,-0.000057525384857
223,-0.000038287036786
224,-0.000056502344122
225,-0.000037609097996
226,-0.000055506357239
227,-0.000036949010051
228,-0.000054536478527
229,-0.000036306151608
230,-0.000053591803274
231,-0.000035679928128
232,-0.000052671465626
233,-0.000035069770499
234,-0.000051774636596
235,-0.000034475133748
236,-0.000050900522201
237,-0.000033895495815
238,-0.000050048361700
239,-0.000033330356411
240,-0.000049217425939
241,-0.000032779235936
242,-0.000048407015790
243,-0.000032241674460
244,-0.000047616460678
245,-0.000031717230766
246,-0.000046845117193
247,-0.000031205481438
248,-0.000046092367784
249,-0.000030706020011
250,-0.000045357619515
251,-0.000030218456160
252,-0.000044640302900
253,-0.000029742414940
254,-0.000043939870802
255,-0.000029277536060
256,-0.000043255797381
257,-0.000028823473205
258,-0.000042587577116
259,-0.000028379893387
260,-0.000041934723861
261,-0.000027946476339
262,-0.000041296769968
263,-0.000027522913930
264,-0.000040673265443
265,-0.000027108909622
266,-0.000040063777158
267,-0.000026704177948
268,-0.000039467888090
269,-0.000026308444022
270,-0.000038885196617
271,-0.000025921443069
272,-0.000038315315834
273,-0.000025542919983
274,-0.000037757872910
275,-0.000025172628907
276,-0.000037212508484
277,-0.000024810332834
278,-0.000036678876080
279,-0.000024455803224
280,-0.000036156641557
281,-0.000024108819648
282,-0.000035645482589
283,-0.000023769169443
284,-0.000035145088162
285,-0.000023436647384
286,-0.000034655158106
287,-0.000023111055377
288,-0.000034175402641
289,-0.000022792202163
290,-0.000033705541950
291,-0.000022479903035
292,-0.000033245305770
293,-0.000022173979574
294,-0.000032794433004
295,-0.000021874259389
296,-0.000032352671349
297,-0.000021580575881
298,-0.000031919776945
299,-0.000021292768001
300,-0.000031495514036
301,-0.000021010680042
302,-0.000031079654649
303,-0.000020734161417
304,-0.000030671978292
305,-0.000020463066464
306,-0.000030272271653
307,-0.000020197254253
308,-0.000029880328332
309,-0.000019936588401
310,-0.000029495948562
311,-0.000019680936899
312,-0.000029118938966
313,-0.000019430171945
314,-0.000028749112305
315,-0.000019184169782
316,-0.000028386287250
317,-0.000018942810546
318,-0.000028030288159
319,-0.000018705978122
320,-0.000027680944861
321,-0.000018473560001
322,-0.000027338092460
323,-0.000018245447150
324,-0.000027001571132
325,-0.000018021533879
326,-0.000026671225942
327,-0.000017801717725
328,-0.000026346906668
329,-0.000017585899329
330,-0.000026028467627
331,-0.000017373982327
332,-0.000025715767512
333,-0.000017165873240
334,-0.000025408669237
335,-0.000016961481374
336,-0.000025107039783
337,-0.000016760718718
338,-0.000024810750058
339,-0.000016563499852
340,-0.000024519674756
341,-0.000016369741852
342,-0.000024233692226
343,-0.000016179364209
344,-0.000023952684342
345,-0.000015992288739
346,-0.000023676536387
347,-0.000015808439506
348,-0.000023405136930
349,-0.000015627742745
350,-0.000023138377715
351,-0.000015450126788
352,-0.000022876153554
353,-0.000015275521991
354,-0.000022618362225
355,-0.000015103860667
356,-0.000022364904367
357,-0.000014935077021
358,-0.000022115683390
359,-0.000014769107086
360,-0.000021870605379
361,-0.000014605888663
362,-0.000021629579007
363,-0.000014445361262
364,-0.000021392515451
365,-0.000014287466046
366,-0.000021159328308
367,-0.000014132145778
368,-0.000020929933517
369,-0.000013979344768
370,-0.000020704249284
371,-0.000013829008825
372,-0.000020482196008
373,-0.000013681085204
374,-0.000020263696211
375,-0.000013535522566
376,-0.000020048674472
377,-0.000013392270931
378,-0.000019837057359
379,-0.000013251281633
380,-0.000019628773369
381,-0.000013112507281
382,-0.000019423752865
383,-0.000012975901719
384,-0.000019221928021
385,-0.000012841419985
386,-0.000019023232762
387,-0.000012709018280
388,-0.000018827602715
389,-0.000012578653925
390,-0.000018634975150
391,-0.000012450285331
392,-0.000018445288936
393,-0.000012323871967
394,-0.000018258484490
395,-0.000012199374321
396,-0.000018074503730
397,-0.000012076753880
398,-0.000017893290028
399,-0.000011955973089
400,-0.000017714788171
401,-0.000011836995330
402,-0.000017538944316
403,-0.000011719784892
404,-0.000017365705950
405,-0.000011604306942
406,-0.000017195021848
407,-0.000011490527503
408,-0.000017026842040
409,-0.000011378413425
410,-0.000016861117773
411,-0.000011267932364
412,-0.000016697801472
413,-0.000011159052757
414,-0.000016536846710
415,-0.000011051743801
416,-0.000016378208175
417,-0.000010945975429
418,-0.000016221841633
419,-0.000010841718290
420,-0.000016067703906
421,-0.000010738943728
422,-0.000015915752832
423,-0.000010637623766
424,-0.000015765947244
425,-0.000010537731081
426,-0.000015618246938
427,-0.000010439238989
428,-0.000015472612650
429,-0.000010342121427
430,-0.000015329006023
431,-0.000010246352937
432,-0.000015187389589
433,-0.000010151908646
434,-0.000015047726742
435,-0.000010058764251
436,-0.000014909981711
437,-0.000009966896005
438,-0.000014774119542
439,-0.000009876280702
440,-0.000014640106074
441,-0.000009786895659
442,-0.000014507907915
443,-0.000009698718705
444,-0.000014377492427
445,-0.000009611728167
446,-0.000014248827699
447,-0.000009525902854
448,-0.000014121882533
449,-0.000009441222048
450,-0.000013996626422
451,-0.000009357665487
452,-0.000013873029532
453,-0.000009275213359
454,-0.000013751062687
455,-0.000009193846283
456,-0.000013630697347
457,-0.000009113545303
458,-0.000013511905595
459,-0.000009034291875
460,-0.000013394660119
461,-0.000008956067857
462,-0.000013278934199
463,-0.000008878855496
464,-0.000013164701688
465,-0.000008802637423
466,-0.000013051936999
467,-0.000008727396638
468,-0.000012940615091
469,-0.000008653116504
470,-0.000012830711455
471,-0.000008579780735
472,-0.000012722202099
473,-0.000008507373391
474,-0.000012615063539
475,-0.000008435878865
476,-0.000012509272779
477,-0.000008365281877
478,-0.000012404807309
479,-0.000008295567466
480,-0.000012301645081
481,-0.000008226720980
482,-0.000012199764507
483,-0.000008158728073
484,-0.000012099144445
485,-0.000008091574690
486,-0.000011999764184
487,-0.000008025247067
488,-0.000011901603439
489,-0.000007959731720
490,-0.000011804642337
491,-0.000007895015440
492,-0.000011708861410
493,-0.000007831085283
494,-0.000011614241581
495,-0.000007767928569
496,-0.000011520764158
497,-0.000007705532871
498,-0.000011428410824
499,-0.000007643886011
500,-0.000011337163627
501,-0.000007582976053
502,-0.000011247004972
503,-0.000007522791299
504,-0.000011157917613
505,-0.000007463320282
506,-0.000011069884644
507,-0.000007404551759
508,-0.000010982889491
509,-0.000007346474710
510,-0.000010896915904
511,-0.000007289078329
512,-0.000010811947950
513,-0.000007232352021
514,-0.000010727970007
515,-0.000007176285395
516,-0.000010644966753
517,-0.000007120868261
518,-0.000010562923163
519,-0.000007066090627
520,-0.000010481824498
521,-0.000007011942690
522,-0.000010401656304
523,-0.000006958414834
524,-0.000010322404400
525,-0.000006905497628
526,-0.000010244054875
527,-0.000006853181819
528,-0.000010166594081
529,-0.000006801458327
530,-0.000010090008627
531,-0.000006750318245
532,-0.000010014285374
533,-0.000006699752830
534,-0.000009939411426
535,-0.000006649753505
536,-0.000009865374131
537,-0.000006600311850
538,-0.000009792161069
539,-0.000006551419604
540,-0.000009719760050
541,-0.000006503068655
542,-0.000009648159109
543,-0.000006455251042
544,-0.000009577346502
545,-0.000006407958951
546,-0.000009507310697
547,-0.000006361184707
548,-0.000009438040373
549,-0.000006314920778
550,-0.000009369524415
551,-0.000006269159768
552,-0.000009301751909
553,-0.000006223894412
554,-0.000009234712138
555,-0.000006179117579
556,-0.000009168394577
557,-0.000006134822263
558,-0.000009102788888
559,-0.000006091001584
560,-0.000009037884920
561,-0.000006047648787
562,-0.000008973672699
563,-0.000006004757232
564,-0.000008910142431
565,-0.000005962320401
566,-0.000008847284493
567,-0.000005920331888
568,-0.000008785089431
569,-0.000005878785400
570,-0.000008723547957
571,-0.000005837674754
572,-0.000008662650944
573,-0.000005796993874
574,-0.000008602389426
575,-0.000005756736792
576,-0.000008542754591
577,-0.000005716897641
578,-0.000008483737780
579,-0.000005677470656
580,-0.000008425330480
581,-0.000005638450170
582,-0.000008367524329
583,-0.000005599830615
584,-0.000008310311104
585,-0.000005561606516
586,-0.000008253682724
587,-0.000005523772492
588,-0.000008197631245
589,-0.000005486323255
590,-0.000008142148857
591,-0.000005449253603
592,-0.000008087227881
593,-0.000005412558423
594,-0.000008032860769
595,-0.000005376232689
596,-0.000007979040098
597,-0.000005340271458
598,-0.000007925758569
599,-0.000005304669869
600,-0.000007873009006
601,-0.000005269423142
602,-0.000007820784349
603,-0.000005234526576
604,-0.000007769077658
605,-0.000005199975550
606,-0.000007717882106
607,-0.000005165765515
608,-0.000007667190976
609,-0.000005131891999
610,-0.000007616997665
611,-0.000005098350603
612,-0.000007567295675
613,-0.000005065136999
614,-0.000007518078613
615,-0.000005032246929
616,-0.000007469340193
617,-0.000004999676206
618,-0.000007421074228
619,-0.000004967420708
620,-0.000007373274630
621,-0.000004935476379
622,-0.000007325935411
623,-0.000004903839232
624,-0.000007279050677
625,-0.000004872505339
626,-0.000007232614628
627,-0.000004841470837
628,-0.000007186621559
629,-0.000004810731923
630,-0.000007141065852
631,-0.000004780284857
632,-0.000007095941980
633,-0.000004750125955
634,-0.000007051244500
635,-0.000004720251592
636,-0.000007006968059
637,-0.000004690658199
638,-0.000006963107384
639,-0.000004661342265
640,-0.000006919657286
641,-0.000004632300331
642,-0.000006876612657
643,-0.000004603528993
644,-0.000006833968466
645,-0.000004575024901
646,-0.000006791719763
647,-0.000004546784755
648,-0.000006749861671
649,-0.000004518805305
650,-0.000006708389391
651,-0.000004491083352
652,-0.000006667298196
653,-0.000004463615748
654,-0.000006626583430
655,-0.000004436399388
656,-0.000006586240509
657,-0.000004409431220
658,-0.000006546264920
659,-0.000004382708233
660,-0.000006506652216
661,-0.000004356227465
662,-0.000006467398018
663,-0.000004329985997
664,-0.000006428498013
665,-0.000004303980955
666,-0.000006389947953
667,-0.000004278209507
668,-0.000006351743652
669,-0.000004252668863
670,-0.000006313880988
671,-0.000004227356276
672,-0.000006276355900
673,-0.000004202269038
674,-0.000006239164386
675,-0.000004177404482
676,-0.000006202302504
677,-0.000004152759981
678,-0.000006165766371
679,-0.000004128332945
680,-0.000006129552160
681,-0.000004104120824
682,-0.000006093656098
683,-0.000004080121104
684,-0.000006058074472
685,-0.000004056331306
686,-0.000006022803618
687,-0.000004032748991
688,-0.000005987839928
689,-0.000004009371753
690,-0.000005953179847
691,-0.000003986197220
692,-0.000005918819867
693,-0.000003963223055
694,-0.000005884756536
695,-0.000003940446956
696,-0.000005850986448
697,-0.000003917866652
698,-0.000005817506247
699,-0.000003895479905
700,-0.000005784312624
701,-0.000003873284510
702,-0.000005751402318
703,-0.000003851278291
704,-0.000005718772113
705,-0.000003829459105
706,-0.000005686418840
707,-0.000003807824838
708,-0.000005654339375
709,-0.000003786373407
710,-0.000005622530635
711,-0.000003765102757
712,-0.000005590989583
713,-0.000003744010863
714,-0.000005559713225
715,-0.000003723095726
716,-0.000005528698606
717,-0.000003702355378
718,-0.000005497942814
719,-0.000003681787876
720,-0.000005467442976
721,-0.000003661391305
722,-0.000005437196262
723,-0.000003641163776
724,-0.000005407199877
725,-0.000003621103426
726,-0.000005377451066
727,-0.000003601208418
728,-0.000005347947113
729,-0.000003581476940
730,-0.000005318685338
731,-0.000003561907204
732,-0.000005289663097
733,-0.000003542497447
734,-0.000005260877783
735,-0.000003523245931
736,-0.000005232326825
737,-0.000003504150940
738,-0.000005204007684
739,-0.000003485210782
740,-0.000005175917858
741,-0.000003466423787
742,-0.000005148054879
743,-0.000003447788308
744,-0.000005120416309
745,-0.000003429302720
746,-0.000005092999745
747,-0.000003410965420
748,-0.000005065802817
749,-0.000003392774827
750,-0.000005038823184
751,-0.000003374729378
752,-0.000005012058537
753,-0.000003356827535
754,-0.000004985506599
755,-0.000003339067778
756,-0.000004959165121
757,-0.000003321448606
758,-0.000004933031885
759,-0.000003303968541
760,-0.000004907104701
761,-0.000003286626120
762,-0.000004881381410
763,-0.000003269419904
764,-0.000004855859879
765,-0.000003252348469
766,-0.000004830538003
767,-0.000003235410411
768,-0.000004805413705
769,-0.000003218604345
770,-0.000004780484935
771,-0.000003201928903
772,-0.000004755749669
773,-0.000003185382734
774,-0.000004731205910
775,-0.000003168964505
776,-0.000004706851686
777,-0.000003152672902
778,-0.000004682685051
779,-0.000003136506625
780,-0.000004658704081
781,-0.000003120464391
782,-0.000004634906882
783,-0.000003104544936
784,-0.000004611291579
785,-0.000003088747009
786,-0.000004587856324
787,-0.000003073069377
788,-0.000004564599291
789,-0.000003057510821
790,-0.000004541518677
791,-0.000003042070139
792,-0.000004518612702
793,-0.000003026746142
794,-0.000004495879610
795,-0.000003011537658
796,-0.000004473317664
797,-0.000002996443529
798,-0.000004450925151
799,-0.000002981462612
800,-0.000004428700379
801,-0.000002966593776
802,-0.000004406641676
803,-0.000002951835907
804,-0.000004384747393
805,-0.000002937187903
806,-0.000004363015898
807,-0.000002922648676
808,-0.000004341445582
809,-0.000002908217152
810,-0.000004320034855
811,-0.000002893892270
812,-0.000004298782147
813,-0.000002879672981
814,-0.000004277685907
815,-0.000002865558251
816,-0.000004256744601
817,-0.000002851547056
818,-0.000004235956718
819,-0.000002837638386
820,-0.000004215320761
821,-0.000002823831245
822,-0.000004194835254
823,-0.000002810124645
824,-0.000004174498738
825,-0.000002796517613
826,-0.000004154309772
827,-0.000002783009187
828,-0.000004134266931
829,-0.000002769598417
830,-0.000004114368810
831,-0.000002756284363
832,-0.000004094614017
833,-0.000002743066098
834,-0.000004075001179
835,-0.000002729942705
836,-0.000004055528941
837,-0.000002716913278
838,-0.000004036195960
839,-0.000002703976922
840,-0.000004017000913
841,-0.000002691132753
842,-0.000003997942490
843,-0.000002678379897
844,-0.000003979019398
845,-0.000002665717491
846,-0.000003960230358
847,-0.000002653144681
848,-0.000003941574108
849,-0.000002640660624
850,-0.000003923049399
851,-0.000002628264486
852,-0.000003904654996
853,-0.000002615955445
854,-0.000003886389682
855,-0.000002603732685
856,-0.000003868252251
857,-0.000002591595402
858,-0.000003850241511
859,-0.000002579542802
860,-0.000003832356286
861,-0.000002567574098
862,-0.000003814595411
863,-0.000002555688513
864,-0.000003796957738
865,-0.000002543885279
866,-0.000003779442129
867,-0.000002532163638
868,-0.000003762047460
869,-0.000002520522839
870,-0.000003744772620
871,-0.000002508962140
872,-0.000003727616512
873,-0.000002497480809
874,-0.000003710578049
875,-0.000002486078120
876,-0.000003693656159
877,-0.000002474753356
878,-0.000003676849780
879,-0.000002463505810
880,-0.000003660157864
881,-0.000002452334781
882,-0.000003643579373
883,-0.000002441239576
884,-0.000003627113282
885,-0.000002430219511
886,-0.000003610758578
887,-0.000002419273908
888,-0.000003594514258
889,-0.000002408402099
890,-0.000003578379330
891,-0.000002397603421
892,-0.000003562352815
893,-0.000002386877220
894,-0.000003546433743
895,-0.000002376222850
896,-0.000003530621157
897,-0.000002365639669
898,-0.000003514914109
899,-0.000002355127045
900,-0.000003499311662
901,-0.000002344684353
902,-0.000003483812888
903,-0.000002334310973
904,-0.000003468416871
905,-0.000002324006293
906,-0.000003453122706
907,-0.000002313769709
908,-0.000003437929495
909,-0.000002303600621
910,-0.000003422836353
911,-0.000002293498437
912,-0.000003407842401
913,-0.000002283462572
914,-0.000003392946773
915,-0.000002273492446
916,-0.000003378148612
917,-0.000002263587487
918,-0.000003363447068
919,-0.000002253747128
920,-0.000003348841302
921,-0.000002243970808
922,-0.000003334330484
923,-0.000002234257972
924,-0.000003319913794
925,-0.000002224608073
926,-0.000003305590418
927,-0.000002215020568
928,-0.000003291359553
929,-0.000002205494920
930,-0.000003277220404
931,-0.000002196030598
932,-0.000003263172184
933,-0.000002186627077
934,-0.000003249214117
935,-0.000002177283836
936,-0.000003235345431
937,-0.000002168000363
938,-0.000003221565365
939,-0.000002158776147
940,-0.000003207873166
941,-0.000002149610687
942,-0.000003194268088
943,-0.000002140503484
944,-0.000003180749395
945,-0.000002131454045
946,-0.000003167316355
947,-0.000002122461882
948,-0.000003153968247
949,-0.000002113526515
950,-0.000003140704357
951,-0.000002104647464
952,-0.000003127523978
953,-0.000002095824259
954,-0.000003114426409
955,-0.000002087056431
956,-0.000003101410959
957,-0.000002078343518
958,-0.000003088476942
959,-0.000002069685062
960,-0.000003075623681
961,-0.000002061080611
962,-0.000003062850505
963,-0.000002052529717
964,-0.000003050156750
965,-0.000002044031935
966,-0.000003037541758
967,-0.000002035586827
968,-0.000003025004880
969,-0.000002027193959
970,-0.000003012545472
971,-0.000002018852900
972,-0.000003000162896
973,-0.000002010563225
974,-0.000002987856524
975,-0.000002002324513
976,-0.000002975625729
977,-0.000001994136346
978,-0.000002963469895
979,-0.000001985998313
980,-0.000002951388411
981,-0.000001977910005
982,-0.000002939380672
983,-0.000001969871017
984,-0.000002927446077
985,-0.000001961880949
986,-0.000002915584036
987,-0.000001953939405
988,-0.000002903793960
989,-0.000001946045994
990,-0.000002892075268
991,-0.000001938200326
992,-0.000002880427386
993,-0.000001930402018
994,-0.000002868849745
995,-0.000001922650689
996,-0.000002857341780
997,-0.000001914945963
998,-0.000002845902934
999,-0.000001907287466
1000,-0.000002834532654
1001,-0.000001899674830
1002,-0.000002823230393
1003,-0.000001892107689
1004,-0.000002811995610
1005,-0.000001884585682
1006,-0.000002800827769
1007,-0.000001877108449
1008,-0.000002789726338
1009,-0.000001869675638
1010,-0.000002778690794
1011,-0.000001862286895
1012,-0.000002767720614
1013,-0.000001854941874
1014,-0.000002756815284
1015,-0.000001847640231
1016,-0.000002745974294
1017,-0.000001840381624
1018,-0.000002735197139
1019,-0.000001833165716
1020,-0.000002724483318
1021,-0.000001825992172
1022,-0.000002713832336
1023,-0.000001818860663
1024,-0.000002703243703
1025,-0.000001811770859
1026,-0.000002692716933
1027,-0.000001804722436
1028,-0.000002682251545
1029,-0.000001797715074
1030,-0.000002671847062
1031,-0.000001790748453
1032,-0.000002661503014
1033,-0.000001783822258
1034,-0.000002651218932
1035,-0.000001776936178
1036,-0.000002640994355
1037,-0.000001770089903
1038,-0.000002630828824
1039,-0.000001763283126
1040,-0.000002620721885
1041,-0.000001756515545
1042,-0.000002610673089
1043,-0.000001749786860
1044,-0.000002600681991
1045,-0.000001743096772
1046,-0.000002590748149
1047,-0.000001736444987
1048,-0.000002580871128
1049,-0.000001729831213
1050,-0.000002571050494
1051,-0.000001723255162
1052,-0.000002561285820
1053,-0.000001716716546
1054,-0.000002551576681
1055,-0.000001710215083
1056,-0.000002541922656
1057,-0.000001703750490
1058,-0.000002532323329
1059,-0.000001697322491
1060,-0.000002522778289
1061,-0.000001690930809
1062,-0.000002513287125
1063,-0.000001684575172
1064,-0.000002503849434
1065,-0.000001678255308
1066,-0.000002494464815
1067,-0.000001671970950
1068,-0.000002485132870
1069,-0.000001665721832
1070,-0.000002475853206
1071,-0.000001659507692
1072,-0.000002466625433
1073,-0.000001653328268
1074,-0.000002457449165
1075,-0.000001647183303
1076,-0.000002448324019
1077,-0.000001641072541
1078,-0.000002439249617
1079,-0.000001634995729
1080,-0.000002430225582
1081,-0.000001628952615
1082,-0.000002421251543
1083,-0.000001622942950
1084,-0.000002412327132
1085,-0.000001616966490
1086,-0.000002403451982
1087,-0.000001611022988
1088,-0.000002394625731
1089,-0.000001605112204
1090,-0.000002385848023
1091,-0.000001599233897
1092,-0.000002377118500
1093,-0.000001593387831
1094,-0.000002368436811
1095,-0.000001587573769
1096,-0.000002359802608
1097,-0.000001581791479
1098,-0.000002351215544
1099,-0.000001576040730
1100,-0.000002342675277
1101,-0.000001570321292
1102,-0.000002334181467
1103,-0.000001564632939
1104,-0.000002325733778
1105,-0.000001558975445
1106,-0.000002317331878
1107,-0.000001553348589
1108,-0.000002308975435
1109,-0.000001547752149
1110,-0.000002300664122
1111,-0.000001542185906
1112,-0.000002292397615
1113,-0.000001536649643
1114,-0.000002284175592
1115,-0.000001531143146
1116,-0.000002275997735
1117,-0.000001525666202
1118,-0.000002267863728
1119,-0.000001520218599
1120,-0.000002259773258
1121,-0.000001514800129
1122,-0.000002251726015
1123,-0.000001509410583
1124,-0.000002243721691
1125,-0.000001504049757
1126,-0.000002235759982
1127,-0.000001498717446
1128,-0.000002227840586
1129,-0.000001493413450
1130,-0.000002219963204
1131,-0.000001488137567
1132,-0.000002212127538
1133,-0.000001482889599
1134,-0.000002204333295
1135,-0.000001477669350
1136,-0.000002196580184
1137,-0.000001472476625
1138,-0.000002188867915
1139,-0.000001467311231
1140,-0.000002181196202
1141,-0.000001462172976
1142,-0.000002173564761
1143,-0.000001457061671
1144,-0.000002165973311
1145,-0.000001451977127
1146,-0.000002158421573
1147,-0.000001446919157
1148,-0.000002150909271
1149,-0.000001441887578
1150,-0.000002143436129
1151,-0.000001436882206
1152,-0.000002136001878
1153,-0.000001431902858
1154,-0.000002128606246
1155,-0.000001426949356
1156,-0.000002121248968
1157,-0.000001422021520
1158,-0.000002113929778
1159,-0.000001417119173
1160,-0.000002106648414
1161,-0.000001412242140
1162,-0.000002099404616
1163,-0.000001407390247
1164,-0.000002092198125
1165,-0.000001402563322
1166,-0.000002085028687
1167,-0.000001397761193
1168,-0.000002077896047
1169,-0.000001392983691
1170,-0.000002070799954
1171,-0.000001388230647
1172,-0.000002063740159
1173,-0.000001383501896
1174,-0.000002056716415
1175,-0.000001378797271
1176,-0.000002049728476
1177,-0.000001374116609
1178,-0.000002042776100
1179,-0.000001369459748
1180,-0.000002035859046
1181,-0.000001364826526
1182,-0.000002028977074
1183,-0.000001360216784
1184,-0.000002022129949
1185,-0.000001355630363
1186,-0.000002015317435
1187,-0.000001351067106
1188,-0.000002008539299
1189,-0.000001346526858
1190,-0.000002001795310
1191,-0.000001342009464
1192,-0.000001995085240
1193,-0.000001337514771
1194,-0.000001988408861
1195,-0.000001333042627
1196,-0.000001981765949
1197,-0.000001328592881
1198,-0.000001975156279
1199,-0.000001324165385
1200,-0.000001968579630
1201,-0.000001319759990
1202,-0.000001962035784
1203,-0.000001315376549
1204,-0.000001955524521
1205,-0.000001311014917
1206,-0.000001949045627
1207,-0.000001306674948
1208,-0.000001942598886
1209,-0.000001302356501
1210,-0.000001936184087
1211,-0.000001298059433
1212,-0.000001929801018
1213,-0.000001293783602
1214,-0.000001923449471
1215,-0.000001289528870
1216,-0.000001917129239
1217,-0.000001285295098
1218,-0.000001910840117
1219,-0.000001281082148
1220,-0.000001904581899
1221,-0.000001276889883
1222,-0.000001898354385
1223,-0.000001272718170
1224,-0.000001892157373
1225,-0.000001268566873
1226,-0.000001885990665
1227,-0.000001264435860
1228,-0.000001879854063
1229,-0.000001260324998
1230,-0.000001873747372
1231,-0.000001256234158
1232,-0.000001867670398
1233,-0.000001252163208
1234,-0.000001861622948
1235,-0.000001248112020
1236,-0.000001855604832
1237,-0.000001244080467
1238,-0.000001849615859
1239,-0.000001240068422
1240,-0.000001843655843
1241,-0.000001236075760
1242,-0.000001837724596
1243,-0.000001232102355
1244,-0.000001831821933
1245,-0.000001228148083
1246,-0.000001825947673
1247,-0.000001224212823
1248,-0.000001820101631
1249,-0.000001220296453
1250,-0.000001814283629
1251,-0.000001216398852
1252,-0.000001808493487
1253,-0.000001212519899
1254,-0.000001802731027
1255,-0.000001208659478
1256,-0.000001796996073
1257,-0.000001204817468
1258,-0.000001791288451
1259,-0.000001200993754
1260,-0.000001785607986
1261,-0.000001197188220
1262,-0.000001779954508
1263,-0.000001193400751
1264,-0.000001774327845
1265,-0.000001189631232
1266,-0.000001768727828
1267,-0.000001185879550
1268,-0.000001763154289
1269,-0.000001182145593
1270,-0.000001757607062
1271,-0.000001178429249
1272,-0.000001752085980
1273,-0.000001174730408
1274,-0.000001746590881
1275,-0.000001171048960
1276,-0.000001741121600
1277,-0.000001167384796
1278,-0.000001735677977
1279,-0.000001163737808
1280,-0.000001730259852
1281,-0.000001160107889
1282,-0.000001724867065
1283,-0.000001156494933
1284,-0.000001719499459
1285,-0.000001152898833
1286,-0.000001714156877
1287,-0.000001149319486
1288,-0.000001708839164
1289,-0.000001145756788
1290,-0.000001703546166
1291,-0.000001142210634
1292,-0.000001698277730
1293,-0.000001138680924
1294,-0.000001693033703
1295,-0.000001135167555
1296,-0.000001687813936
1297,-0.000001131670428
1298,-0.000001682618280
1299,-0.000001128189441
1300,-0.000001677446585
1301,-0.000001124724495
1302,-0.000001672298705
1303,-0.000001121275493
1304,-0.000001667174494
1305,-0.000001117842337
1306,-0.000001662073806
1307,-0.000001114424929
1308,-0.000001656996499
1309,-0.000001111023174
1310,-0.000001651942429
1311,-0.000001107636976
1312,-0.000001646911455
1313,-0.000001104266240
1314,-0.000001641903436
1315,-0.000001100910872
1316,-0.000001636918234
1317,-0.000001097570780
1318,-0.000001631955708
1319,-0.000001094245870
1320,-0.000001627015723
1321,-0.000001090936051
1322,-0.000001622098142
1323,-0.000001087641231
1324,-0.000001617202829
1325,-0.000001084361320
1326,-0.000001612329651
1327,-0.000001081096229
1328,-0.000001607478474
1329,-0.000001077845867
1330,-0.000001602649166
1331,-0.000001074610147
1332,-0.000001597841595
1333,-0.000001071388980
1334,-0.000001593055632
1335,-0.000001068182280
1336,-0.000001588291147
1337,-0.000001064989961
1338,-0.000001583548011
1339,-0.000001061811935
1340,-0.000001578826098
1341,-0.000001058648118
1342,-0.000001574125281
1343,-0.000001055498426
1344,-0.000001569445434
1345,-0.000001052362774
1346,-0.000001564786434
1347,-0.000001049241079
1348,-0.000001560148155
1349,-0.000001046133259
1350,-0.000001555530476
1351,-0.000001043039231
1352,-0.000001550933275
1353,-0.000001039958914
1354,-0.000001546356431
1355,-0.000001036892227
1356,-0.000001541799824
1357,-0.000001033839090
1358,-0.000001537263334
1359,-0.000001030799422
1360,-0.000001532746844
1361,-0.000001027773145
1362,-0.000001528250236
1363,-0.000001024760181
1364,-0.000001523773394
1365,-0.000001021760451
1366,-0.000001519316202
1367,-0.000001018773878
1368,-0.000001514878544
1369,-0.000001015800385
1370,-0.000001510460308
1371,-0.000001012839895
1372,-0.000001506061379
1373,-0.000001009892334
1374,-0.000001501681647
1375,-0.000001006957626
1376,-0.000001497320998
1377,-0.000001004035696
1378,-0.000001492979322
1379,-0.000001001126470
1380,-0.000001488656510
1381,-0.000000998229875
1382,-0.000001484352453
1383,-0.000000995345838
1384,-0.000001480067041
1385,-0.000000992474286
1386,-0.000001475800168
1387,-0.000000989615147
1388,-0.000001471551726
1389,-0.000000986768350
1390,-0.000001467321610
1391,-0.000000983933824
1392,-0.000001463109714
1393,-0.000000981111498
1394,-0.000001458915935
1395,-0.000000978301303
1396,-0.000001454740167
1397,-0.000000975503169
1398,-0.000001450582309
1399,-0.000000972717027
1400,-0.000001446442257
1401,-0.000000969942809
1402,-0.000001442319911
1403,-0.000000967180446
1404,-0.000001438215170
1405,-0.000000964429872
1406,-0.000001434127933
1407,-0.000000961691020
1408,-0.000001430058101
1409,-0.000000958963822
1410,-0.000001426005575
1411,-0.000000956248213
1412,-0.000001421970258
1413,-0.000000953544128
1414,-0.000001417952052
1415,-0.000000950851500
1416,-0.000001413950860
1417,-0.000000948170266
1418,-0.000001409966587
1419,-0.000000945500361
1420,-0.000001405999137
1421,-0.000000942841722
1422,-0.000001402048416
1423,-0.000000940194286
1424,-0.000001398114330
1425,-0.000000937557988
1426,-0.000001394196785
1427,-0.000000934932768
1428,-0.000001390295689
1429,-0.000000932318563
1430,-0.000001386410951
1431,-0.000000929715311
1432,-0.000001382542477
1433,-0.000000927122952
1434,-0.000001378690179
1435,-0.000000924541424
1436,-0.000001374853966
1437,-0.000000921970668
1438,-0.000001371033749
1439,-0.000000919410624
1440,-0.000001367229438
1441,-0.000000916861232
1442,-0.000001363440945
1443,-0.000000914322433
1444,-0.000001359668184
1445,-0.000000911794169
1446,-0.000001355911067
1447,-0.000000909276381
1448,-0.000001352169507
1449,-0.000000906769011
1450,-0.000001348443419
1451,-0.000000904272003
1452,-0.000001344732718
1453,-0.000000901785299
1454,-0.000001341037318
1455,-0.000000899308842
1456,-0.000001337357137
1457,-0.000000896842577
1458,-0.000001333692090
1459,-0.000000894386447
1460,-0.000001330042095
1461,-0.000000891940398
1462,-0.000001326407070
1463,-0.000000889504373
1464,-0.000001322786932
1465,-0.000000887078318
1466,-0.000001319181600
1467,-0.000000884662180
1468,-0.000001315590995
1469,-0.000000882255903
1470,-0.000001312015035
1471,-0.000000879859435
1472,-0.000001308453641
1473,-0.000000877472721
1474,-0.000001304906734
1475,-0.000000875095710
1476,-0.000001301374237
1477,-0.000000872728349
1478,-0.000001297856070
1479,-0.000000870370585
1480,-0.000001294352156
1481,-0.000000868022367
1482,-0.000001290862419
1483,-0.000000865683643
1484,-0.000001287386782
1485,-0.000000863354363
1486,-0.000001283925169
1487,-0.000000861034474
1488,-0.000001280477505
1489,-0.000000858723928
1490,-0.000001277043715
1491,-0.000000856422674
1492,-0.000001273623725
1493,-0.000000854130661
1494,-0.000001270217461
1495,-0.000000851847842
1496,-0.000001266824849
1497,-0.000000849574166
1498,-0.000001263445817
1499,-0.000000847309584
1500,-0.000001260080292
1501,-0.000000845054049
1502,-0.000001256728202
1503,-0.000000842807513
1504,-0.000001253389477
1505,-0.000000840569927
1506,-0.000001250064044
1507,-0.000000838341244
1508,-0.000001246751834
1509,-0.000000836121416
1510,-0.000001243452777
1511,-0.000000833910398
1512,-0.000001240166803
1513,-0.000000831708142
1514,-0.000001236893842
1515,-0.000000829514602
1516,-0.000001233633827
1517,-0.000000827329733
1518,-0.000001230386689
1519,-0.000000825153488
1520,-0.000001227152360
1521,-0.000000822985822
1522,-0.000001223930773
1523,-0.000000820826690
1524,-0.000001220721862
1525,-0.000000818676048
1526,-0.000001217525559
1527,-0.000000816533851
1528,-0.000001214341799
1529,-0.000000814400055
1530,-0.000001211170517
1531,-0.000000812274616
1532,-0.000001208011646
1533,-0.000000810157491
1534,-0.000001204865123
1535,-0.000000808048635
1536,-0.000001201730884
1537,-0.000000805948007
1538,-0.000001198608864
1539,-0.000000803855563
1540,-0.000001195498999
1541,-0.000000801771261
1542,-0.000001192401228
1543,-0.000000799695058
1544,-0.000001189315487
1545,-0.000000797626914
1546,-0.000001186241714
1547,-0.000000795566785
1548,-0.000001183179848
1549,-0.000000793514632
1550,-0.000001180129826
1551,-0.000000791470412
1552,-0.000001177091588
1553,-0.000000789434084
1554,-0.000001174065073
1555,-0.000000787405610
1556,-0.000001171050221
1557,-0.000000785384947
1558,-0.000001168046973
1559,-0.000000783372056
1560,-0.000001165055268
1561,-0.000000781366897
1562,-0.000001162075048
1563,-0.000000779369430
1564,-0.000001159106253
1565,-0.000000777379617
1566,-0.000001156148826
1567,-0.000000775397418
1568,-0.000001153202709
1569,-0.000000773422794
1570,-0.000001150267844
1571,-0.000000771455707
1572,-0.000001147344173
1573,-0.000000769496119
1574,-0.000001144431641
1575,-0.000000767543991
1576,-0.000001141530190
1577,-0.000000765599286
1578,-0.000001138639764
1579,-0.000000763661966
1580,-0.000001135760307
1581,-0.000000761731993
1582,-0.000001132891765
1583,-0.000000759809331
1584,-0.000001130034081
1585,-0.000000757893943
1586,-0.000001127187202
1587,-0.000000755985792
1588,-0.000001124351072
1589,-0.000000754084842
1590,-0.000001121525639
1591,-0.000000752191056
1592,-0.000001118710847
1593,-0.000000750304398
1594,-0.000001115906644
1595,-0.000000748424833
1596,-0.000001113112977
1597,-0.000000746552326
1598,-0.000001110329792
1599,-0.000000744686841
1600,-0.000001107557038
1601,-0.000000742828342
1602,-0.000001104794663
1603,-0.000000740976796
1604,-0.000001102042614
1605,-0.000000739132166
1606,-0.000001099300840
1607,-0.000000737294420
1608,-0.000001096569291
1609,-0.000000735463523
1610,-0.000001093847915
1611,-0.000000733639441
1612,-0.000001091136663
1613,-0.000000731822140
1614,-0.000001088435483
1615,-0.000000730011586
1616,-0.000001085744326
1617,-0.000000728207746
1618,-0.000001083063143
1619,-0.000000726410588
1620,-0.000001080391884
1621,-0.000000724620077
1622,-0.000001077730500
1623,-0.000000722836181
1624,-0.000001075078943
1625,-0.000000721058869
1626,-0.000001072437164
1627,-0.000000719288106
1628,-0.000001069805116
1629,-0.000000717523862
1630,-0.000001067182751
1631,-0.000000715766104
1632,-0.000001064570020
1633,-0.000000714014801
1634,-0.000001061966878
1635,-0.000000712269920
1636,-0.000001059373277
1637,-0.000000710531432
1638,-0.000001056789171
1639,-0.000000708799303
1640,-0.000001054214513
1641,-0.000000707073504
1642,-0.000001051649258
1643,-0.000000705354004
1644,-0.000001049093359
1645,-0.000000703640771
1646,-0.000001046546771
1647,-0.000000701933776
1648,-0.000001044009450
1649,-0.000000700232989
1650,-0.000001041481349
1651,-0.000000698538379
1652,-0.000001038962425
1653,-0.000000696849916
1654,-0.000001036452633
1655,-0.000000695167570
1656,-0.000001033951929
1657,-0.000000693491313
1658,-0.000001031460270
1659,-0.000000691821115
1660,-0.000001028977611
1661,-0.000000690156947
1662,-0.000001026503909
1663,-0.000000688498779
1664,-0.000001024039122
1665,-0.000000686846583
1666,-0.000001021583206
1667,-0.000000685200330
1668,-0.000001019136119
1669,-0.000000683559992
1670,-0.000001016697819
1671,-0.000000681925540
1672,-0.000001014268264
1673,-0.000000680296947
1674,-0.000001011847412
1675,-0.000000678674184
1676,-0.000001009435221
1677,-0.000000677057224
1678,-0.000001007031650
1679,-0.000000675446038
1680,-0.000001004636659
1681,-0.000000673840600
1682,-0.000001002250206
1683,-0.000000672240882
1684,-0.000000999872250
1685,-0.000000670646857
1686,-0.000000997502752
1687,-0.000000669058498
1688,-0.000000995141672
1689,-0.000000667475779
1690,-0.000000992788969
1691,-0.000000665898672
1692,-0.000000990444605
1693,-0.000000664327151
1694,-0.000000988108539
1695,-0.000000662761189
1696,-0.000000985780733
1697,-0.000000661200761
1698,-0.000000983461147
1699,-0.000000659645841
1700,-0.000000981149743
1701,-0.000000658096402
1702,-0.000000978846483
1703,-0.000000656552419
1704,-0.000000976551329
1705,-0.000000655013866
1706,-0.000000974264242
1707,-0.000000653480718
1708,-0.000000971985184
1709,-0.000000651952950
1710,-0.000000969714119
1711,-0.000000650430536
1712,-0.000000967451008
1713,-0.000000648913451
1714,-0.000000965195815
1715,-0.000000647401671
1716,-0.000000962948503
1717,-0.000000645895171
1718,-0.000000960709034
1719,-0.000000644393926
1720,-0.000000958477374
1721,-0.000000642897911
1722,-0.000000956253485
1723,-0.000000641407104
1724,-0.000000954037331
1725,-0.000000639921479
1726,-0.000000951828876
1727,-0.000000638441012
1728,-0.000000949628086
1729,-0.000000636965680
1730,-0.000000947434924
1731,-0.000000635495459
1732,-0.000000945249355
1733,-0.000000634030325
1734,-0.000000943071344
1735,-0.000000632570255
1736,-0.000000940900857
1737,-0.000000631115226
1738,-0.000000938737859
1739,-0.000000629665214
1740,-0.000000936582315
1741,-0.000000628220197
1742,-0.000000934434191
1743,-0.000000626780150
1744,-0.000000932293454
1745,-0.000000625345053
1746,-0.000000930160068
1747,-0.000000623914882
1748,-0.000000928034002
1749,-0.000000622489614
1750,-0.000000925915220
1751,-0.000000621069227
1752,-0.000000923803691
1753,-0.000000619653699
1754,-0.000000921699381
1755,-0.000000618243007
1756,-0.000000919602256
1757,-0.000000616837131
1758,-0.000000917512286
1759,-0.000000615436047
1760,-0.000000915429436
1761,-0.000000614039734
1762,-0.000000913353674
1763,-0.000000612648171
1764,-0.000000911284970
1765,-0.000000611261335
1766,-0.000000909223289
1767,-0.000000609879206
1768,-0.000000907168602
1769,-0.000000608501763
1770,-0.000000905120875
1771,-0.000000607128983
1772,-0.000000903080079
1773,-0.000000605760846
1774,-0.000000901046181
1775,-0.000000604397332
1776,-0.000000899019150
1777,-0.000000603038419
1778,-0.000000896998956
1779,-0.000000601684086
1780,-0.000000894985568
1781,-0.000000600334314
1782,-0.000000892978955
1783,-0.000000598989081
1784,-0.000000890979087
1785,-0.000000597648368
1786,-0.000000888985934
1787,-0.000000596312153
1788,-0.000000886999465
1789,-0.000000594980418
1790,-0.000000885019652
1791,-0.000000593653141
1792,-0.000000883046464
1793,-0.000000592330304
1794,-0.000000881079871
1795,-0.000000591011886
1796,-0.000000879119845
1797,-0.000000589697868
1798,-0.000000877166356
1799,-0.000000588388229
1800,-0.000000875219374
1801,-0.000000587082952
1802,-0.000000873278873
1803,-0.000000585782015
1804,-0.000000871344821
1805,-0.000000584485401
1806,-0.000000869417192
1807,-0.000000583193090
1808,-0.000000867495955
1809,-0.000000581905063
1810,-0.000000865581085
1811,-0.000000580621300
1812,-0.000000863672551
1813,-0.000000579341784
1814,-0.000000861770327
1815,-0.000000578066496
1816,-0.000000859874384
1817,-0.000000576795416
1818,-0.000000857984695
1819,-0.000000575528527
1820,-0.000000856101232
1821,-0.000000574265810
1822,-0.000000854223969
1823,-0.000000573007246
1824,-0.000000852352877
1825,-0.000000571752818
1826,-0.000000850487930
1827,-0.000000570502508
1828,-0.000000848629101
1829,-0.000000569256297
1830,-0.000000846776363
1831,-0.000000568014167
1832,-0.000000844929690
1833,-0.000000566776101
1834,-0.000000843089056
1835,-0.000000565542081
1836,-0.000000841254433
1837,-0.000000564312090
1838,-0.000000839425796
1839,-0.000000563086109
1840,-0.000000837603118
1841,-0.000000561864122
1842,-0.000000835786375
1843,-0.000000560646111
1844,-0.000000833975539
1845,-0.000000559432059
1846,-0.000000832170587
1847,-0.000000558221948
1848,-0.000000830371491
1849,-0.000000557015763
1850,-0.000000828578227
1851,-0.000000555813485
1852,-0.000000826790770
1853,-0.000000554615098
1854,-0.000000825009094
1855,-0.000000553420585
1856,-0.000000823233175
1857,-0.000000552229930
1858,-0.000000821462988
1859,-0.000000551043115
1860,-0.000000819698508
1861,-0.000000549860125
1862,-0.000000817939711
1863,-0.000000548680943
1864,-0.000000816186573
1865,-0.000000547505552
1866,-0.000000814439068
1867,-0.000000546333937
1868,-0.000000812697173
1869,-0.000000545166081
1870,-0.000000810960865
1871,-0.000000544001968
1872,-0.000000809230118
1873,-0.000000542841582
1874,-0.000000807504910
1875,-0.000000541684908
1876,-0.000000805785217
1877,-0.000000540531929
1878,-0.000000804071015
1879,-0.000000539382630
1880,-0.000000802362282
1881,-0.000000538236995
1882,-0.000000800658993
1883,-0.000000537095008
1884,-0.000000798961125
1885,-0.000000535956655
1886,-0.000000797268656
1887,-0.000000534821919
1888,-0.000000795581563
1889,-0.000000533690785
1890,-0.000000793899824
1891,-0.000000532563239
1892,-0.000000792223414
1893,-0.000000531439265
1894,-0.000000790552313
1895,-0.000000530318848
1896,-0.000000788886497
1897,-0.000000529201972
1898,-0.000000787225944
1899,-0.000000528088624
1900,-0.000000785570632
1901,-0.000000526978787
1902,-0.000000783920540
1903,-0.000000525872449
1904,-0.000000782275644
1905,-0.000000524769592
1906,-0.000000780635925
1907,-0.000000523670204
1908,-0.000000779001358
1909,-0.000000522574270
1910,-0.000000777371924
1911,-0.000000521481775
1912,-0.000000775747601
1913,-0.000000520392704
1914,-0.000000774128367
1915,-0.000000519307044
1916,-0.000000772514200
1917,-0.000000518224781
1918,-0.000000770905081
1919,-0.000000517145899
1920,-0.000000769300988
1921,-0.000000516070386
1922,-0.000000767701900
1923,-0.000000514998226
1924,-0.000000766107796
1925,-0.000000513929406
1926,-0.000000764518655
1927,-0.000000512863913
1928,-0.000000762934458
1929,-0.000000511801732
1930,-0.000000761355182
1931,-0.000000510742850
1932,-0.000000759780809
1933,-0.000000509687253
1934,-0.000000758211318
1935,-0.000000508634928
1936,-0.000000756646688
1937,-0.000000507585860
1938,-0.000000755086900
1939,-0.000000506540037
1940,-0.000000753531934
1941,-0.000000505497446
1942,-0.000000751981769
1943,-0.000000504458072
1944,-0.000000750436387
1945,-0.000000503421903
1946,-0.000000748895767
1947,-0.000000502388925
1948,-0.000000747359889
1949,-0.000000501359126
1950,-0.000000745828735
1951,-0.000000500332492
1952,-0.000000744302285
1953,-0.000000499309011
1954,-0.000000742780520
1955,-0.000000498288669
1956,-0.000000741263421
1957,-0.000000497271454
1958,-0.000000739750968
1959,-0.000000496257352
1960,-0.000000738243142
1961,-0.000000495246352
1962,-0.000000736739926
1963,-0.000000494238441
1964,-0.000000735241299
1965,-0.000000493233606
1966,-0.000000733747244
1967,-0.000000492231834
1968,-0.000000732257742
1969,-0.000000491233114
1970,-0.000000730772774
1971,-0.000000490237432
1972,-0.000000729292321
1973,-0.000000489244776
1974,-0.000000727816367
1975,-0.000000488255135
1976,-0.000000726344892
1977,-0.000000487268496
1978,-0.000000724877878
1979,-0.000000486284846
1980,-0.000000723415307
1981,-0.000000485304174
1982,-0.000000721957162
1983,-0.000000484326468
1984,-0.000000720503424
1985,-0.000000483351716
1986,-0.000000719054076
1987,-0.000000482379906
1988,-0.000000717609100
1989,-0.000000481411026
1990,-0.000000716168479
1991,-0.000000480445064
1992,-0.000000714732195
1993,-0.000000479482009
1994,-0.000000713300230
1995,-0.000000478521849
1996,-0.000000711872568
1997,-0.000000477564572
1998,-0.000000710449191
1999,-0.000000476610167
2000,-0.000000709030082
2001,-0.000000475658622
2002,-0.000000707615224
2003,-0.000000474709927
2004,-0.000000706204600
2005,-0.000000473764069
2006,-0.000000704798193
2007,-0.000000472821037
2008,-0.000000703395986
2009,-0.000000471880820
2010,-0.000000701997964
2011,-0.000000470943408
2012,-0.000000700604108
2013,-0.000000470008788
2014,-0.000000699214402
2015,-0.000000469076949
2016,-0.000000697828831
2017,-0.000000468147881
2018,-0.000000696447377
2019,-0.000000467221573
2020,-0.000000695070025
2021,-0.000000466298013
2022,-0.000000693696757
2023,-0.000000465377192
2024,-0.000000692327559
2025,-0.000000464459097
2026,-0.000000690962413
2027,-0.000000463543719
2028,-0.000000689601305
2029,-0.000000462631046
2030,-0.000000688244217
2031,-0.000000461721068
2032,-0.000000686891135
2033,-0.000000460813774
2034,-0.000000685542042
2035,-0.000000459909155
2036,-0.000000684196923
2037,-0.000000459007198
2038,-0.000000682855762
2039,-0.000000458107894
2040,-0.000000681518544
2041,-0.000000457211233
2042,-0.000000680185253
2043,-0.000000456317204
2044,-0.000000678855874
2045,-0.000000455425797
2046,-0.000000677530392
2047,-0.000000454537001
2048,-0.000000676208790
2049,-0.000000453650806
2050,-0.000000674891056
2051,-0.000000452767203
2052,-0.000000673577172
2053,-0.000000451886181
2054,-0.000000672267124
2055,-0.000000451007730
2056,-0.000000670960898
2057,-0.000000450131841
2058,-0.000000669658478
2059,-0.000000449258502
2060,-0.000000668359850
2061,-0.000000448387704
2062,-0.000000667064999
2063,-0.000000447519438
2064,-0.000000665773910
2065,-0.000000446653694
2066,-0.000000664486569
2067,-0.000000445790461
2068,-0.000000663202961
2069,-0.000000444929731
2070,-0.000000661923072
2071,-0.000000444071493
2072,-0.000000660646887
2073,-0.000000443215738
2074,-0.000000659374393
2075,-0.000000442362456
2076,-0.000000658105574
2077,-0.000000441511638
2078,-0.000000656840418
2079,-0.000000440663275
2080,-0.000000655578909
2081,-0.000000439817356
2082,-0.000000654321034
2083,-0.000000438973872
2084,-0.000000653066778
2085,-0.000000438132815
2086,-0.000000651816129
2087,-0.000000437294175
2088,-0.000000650569072
2089,-0.000000436457942
2090,-0.000000649325593
2091,-0.000000435624108
2092,-0.000000648085679
2093,-0.000000434792663
2094,-0.000000646849315
2095,-0.000000433963598
2096,-0.000000645616490
2097,-0.000000433136904
2098,-0.000000644387188
2099,-0.000000432312572
2100,-0.000000643161398
2101,-0.000000431490593
2102,-0.000000641939104
2103,-0.000000430670958
2104,-0.000000640720294
2105,-0.000000429853658
2106,-0.000000639504956
2107,-0.000000429038685
2108,-0.000000638293074
2109,-0.000000428226029
2110,-0.000000637084638
2111,-0.000000427415681
2112,-0.000000635879632
2113,-0.000000426607634
2114,-0.000000634678046
2115,-0.000000425801878
2116,-0.000000633479864
2117,-0.000000424998405
2118,-0.000000632285076
2119,-0.000000424197205
2120,-0.000000631093667
2121,-0.000000423398271
2122,-0.000000629905626
2123,-0.000000422601594
2124,-0.000000628720939
2125,-0.000000421807165
2126,-0.000000627539594
2127,-0.000000421014976
2128,-0.000000626361578
2129,-0.000000420225019
2130,-0.000000625186879
2131,-0.000000419437285
2132,-0.000000624015484
2133,-0.000000418651766
2134,-0.000000622847382
2135,-0.000000417868453
2136,-0.000000621682559
2137,-0.000000417087339
2138,-0.000000620521003
2139,-0.000000416308414
2140,-0.000000619362703
2141,-0.000000415531672
2142,-0.000000618207646
2143,-0.000000414757103
2144,-0.000000617055820
2145,-0.000000413984700
2146,-0.000000615907212
2147,-0.000000413214454
2148,-0.000000614761812
2149,-0.000000412446358
2150,-0.000000613619606
2151,-0.000000411680404
2152,-0.000000612480584
2153,-0.000000410916583
2154,-0.000000611344733
2155,-0.000000410154887
2156,-0.000000610212041
2157,-0.000000409395310
2158,-0.000000609082498
2159,-0.000000408637843
2160,-0.000000607956090
2161,-0.000000407882477
2162,-0.000000606832807
2163,-0.000000407129206
2164,-0.000000605712637
2165,-0.000000406378022
2166,-0.000000604595569
2167,-0.000000405628916
2168,-0.000000603481591
2169,-0.000000404881882
2170,-0.000000602370691
2171,-0.000000404136912
2172,-0.000000601262859
2173,-0.000000403393997
2174,-0.000000600158083
2175,-0.000000402653132
2176,-0.000000599056352
2177,-0.000000401914307
2178,-0.000000597957655
2179,-0.000000401177515
2180,-0.000000596861980
2181,-0.000000400442750
2182,-0.000000595769317
2183,-0.000000399710003
2184,-0.000000594679654
2185,-0.000000398979267
2186,-0.000000593592981
2187,-0.000000398250535
2188,-0.000000592509286
2189,-0.000000397523800
2190,-0.000000591428559
2191,-0.000000396799054
2192,-0.000000590350788
2193,-0.000000396076290
2194,-0.000000589275964
2195,-0.000000395355501
2196,-0.000000588204075
2197,-0.000000394636679
2198,-0.000000587135111
2199,-0.000000393919818
2200,-0.000000586069061
2201,-0.000000393204910
2202,-0.000000585005915
2203,-0.000000392491948
2204,-0.000000583945661
2205,-0.000000391780926
2206,-0.000000582888290
2207,-0.000000391071836
2208,-0.000000581833790
2209,-0.000000390364670
2210,-0.000000580782153
2211,-0.000000389659423
2212,-0.000000579733367
2213,-0.000000388956087
2214,-0.000000578687421
2215,-0.000000388254656
2216,-0.000000577644307
2217,-0.000000387555122
2218,-0.000000576604012
2219,-0.000000386857479
2220,-0.000000575566529
2221,-0.000000386161719
2222,-0.000000574531845
2223,-0.000000385467837
2224,-0.000000573499952
2225,-0.000000384775825
2226,-0.000000572470838
2227,-0.000000384085676
2228,-0.000000571444495
2229,-0.000000383397385
2230,-0.000000570420913
2231,-0.000000382710944
2232,-0.000000569400080
2233,-0.000000382026346
2234,-0.000000568381988
2235,-0.000000381343585
2236,-0.000000567366627
2237,-0.000000380662655
2238,-0.000000566353987
2239,-0.000000379983549
2240,-0.000000565344058
2241,-0.000000379306260
2242,-0.000000564336830
2243,-0.000000378630782
2244,-0.000000563332295
2245,-0.000000377957109
2246,-0.000000562330441
2247,-0.000000377285233
2248,-0.000000561331261
2249,-0.000000376615150
2250,-0.000000560334744
2251,-0.000000375946851
2252,-0.000000559340881
2253,-0.000000375280332
2254,-0.000000558349662
2255,-0.000000374615585
2256,-0.000000557361078
2257,-0.000000373952605
2258,-0.000000556375120
2259,-0.000000373291385
2260,-0.000000555391779
2261,-0.000000372631919
2262,-0.000000554411044
2263,-0.000000371974200
2264,-0.000000553432908
2265,-0.000000371318223
2266,-0.000000552457360
2267,-0.000000370663982
2268,-0.000000551484393
2269,-0.000000370011469
2270,-0.000000550513995
2271,-0.000000369360680
2272,-0.000000549546160
2273,-0.000000368711608
2274,-0.000000548580877
2275,-0.000000368064248
2276,-0.000000547618137
2277,-0.000000367418592
2278,-0.000000546657932
2279,-0.000000366774635
2280,-0.000000545700253
2281,-0.000000366132372
2282,-0.000000544745091
2283,-0.000000365491795
2284,-0.000000543792437
2285,-0.000000364852900
2286,-0.000000542842282
2287,-0.000000364215681
2288,-0.000000541894617
2289,-0.000000363580131
2290,-0.000000540949435
2291,-0.000000362946245
2292,-0.000000540006726
2293,-0.000000362314016
2294,-0.000000539066482
2295,-0.000000361683440
2296,-0.000000538128693
2297,-0.000000361054511
2298,-0.000000537193352
2299,-0.000000360427222
2300,-0.000000536260450
2301,-0.000000359801568
2302,-0.000000535329979
2303,-0.000000359177543
2304,-0.000000534401929
2305,-0.000000358555142
2306,-0.000000533476293
2307,-0.000000357934359
2308,-0.000000532553063
2309,-0.000000357315188
2310,-0.000000531632229
2311,-0.000000356697625
2312,-0.000000530713785
2313,-0.000000356081662
2314,-0.000000529797720
2315,-0.000000355467296
2316,-0.000000528884028
2317,-0.000000354854519
2318,-0.000000527972700
2319,-0.000000354243328
2320,-0.000000527063728
2321,-0.000000353633716
2322,-0.000000526157103
2323,-0.000000353025677
2324,-0.000000525252818
2325,-0.000000352419207
2326,-0.000000524350865
2327,-0.000000351814301
2328,-0.000000523451236
2329,-0.000000351210951
2330,-0.000000522553922
2331,-0.000000350609155
2332,-0.000000521658916
2333,-0.000000350008905
2334,-0.000000520766209
2335,-0.000000349410197
2336,-0.000000519875795
2337,-0.000000348813026
2338,-0.000000518987665
2339,-0.000000348217385
2340,-0.000000518101811
2341,-0.000000347623271
2342,-0.000000517218225
2343,-0.000000347030677
2344,-0.000000516336901
2345,-0.000000346439600
2346,-0.000000515457829
2347,-0.000000345850032
2348,-0.000000514581003
2349,-0.000000345261970
2350,-0.000000513706415
2351,-0.000000344675408
2352,-0.000000512834056
2353,-0.000000344090341
2354,-0.000000511963921
2355,-0.000000343506764
2356,-0.000000511096000
2357,-0.000000342924672
2358,-0.000000510230287
2359,-0.000000342344060
2360,-0.000000509366774
2361,-0.000000341764923
2362,-0.000000508505453
2363,-0.000000341187255
2364,-0.000000507646318
2365,-0.000000340611053
2366,-0.000000506789360
2367,-0.000000340036311
2368,-0.000000505934573
2369,-0.000000339463023
2370,-0.000000505081949
2371,-0.000000338891186
2372,-0.000000504231481
2373,-0.000000338320794
2374,-0.000000503383162
2375,-0.000000337751842
2376,-0.000000502536983
2377,-0.000000337184326
2378,-0.000000501692939
2379,-0.000000336618241
2380,-0.000000500851022
2381,-0.000000336053582
2382,-0.000000500011225
2383,-0.000000335490344
2384,-0.000000499173540
2385,-0.000000334928522
2386,-0.000000498337961
2387,-0.000000334368111
2388,-0.000000497504481
2389,-0.000000333809108
2390,-0.000000496673092
2391,-0.000000333251507
2392,-0.000000495843788
2393,-0.000000332695303
2394,-0.000000495016561
2395,-0.000000332140492
2396,-0.000000494191405
2397,-0.000000331587070
2398,-0.000000493368313
2399,-0.000000331035031
2400,-0.000000492547277
2401,-0.000000330484371
2402,-0.000000491728292
2403,-0.000000329935085
2404,-0.000000490911350
2405,-0.000000329387169
2406,-0.000000490096444
2407,-0.000000328840618
2408,-0.000000489283568
2409,-0.000000328295428
2410,-0.000000488472715
2411,-0.000000327751594
2412,-0.000000487663878
2413,-0.000000327209112
2414,-0.000000486857051
2415,-0.000000326667978
2416,-0.000000486052226
2417,-0.000000326128185
2418,-0.000000485249398
2419,-0.000000325589732
2420,-0.000000484448560
2421,-0.000000325052612
2422,-0.000000483649704
2423,-0.000000324516822
2424,-0.000000482852825
2425,-0.000000323982356
2426,-0.000000482057917
2427,-0.000000323449212
2428,-0.000000481264971
2429,-0.000000322917384
2430,-0.000000480473983
2431,-0.000000322386868
2432,-0.000000479684946
2433,-0.000000321857660
2434,-0.000000478897853
2435,-0.000000321329755
2436,-0.000000478112697
2437,-0.000000320803150
2438,-0.000000477329473
2439,-0.000000320277839
2440,-0.000000476548175
2441,-0.000000319753819
2442,-0.000000475768795
2443,-0.000000319231086
2444,-0.000000474991328
2445,-0.000000318709635
2446,-0.000000474215767
2447,-0.000000318189462
2448,-0.000000473442106
2449,-0.000000317670563
2450,-0.000000472670339
2451,-0.000000317152934
2452,-0.000000471900460
2453,-0.000000316636570
2454,-0.000000471132463
2455,-0.000000316121467
2456,-0.000000470366341
2457,-0.000000315607623
2458,-0.000000469602088
2459,-0.000000315095031
2460,-0.000000468839698
2461,-0.000000314583689
2462,-0.000000468079166
2463,-0.000000314073591
2464,-0.000000467320485
2465,-0.000000313564735
2466,-0.000000466563650
2467,-0.000000313057116
2468,-0.000000465808653
2469,-0.000000312550730
2470,-0.000000465055490
2471,-0.000000312045573
2472,-0.000000464304154
2473,-0.000000311541642
2474,-0.000000463554639
2475,-0.000000311038931
2476,-0.000000462806940
2477,-0.000000310537438
2478,-0.000000462061051
2479,-0.000000310037158
2480,-0.000000461316966
2481,-0.000000309538087
2482,-0.000000460574678
2483,-0.000000309040222
2484,-0.000000459834183
2485,-0.000000308543558
2486,-0.000000459095475
2487,-0.000000308048093
2488,-0.000000458358547
2489,-0.000000307553821
2490,-0.000000457623394
2491,-0.000000307060739
2492,-0.000000456890010
2493,-0.000000306568843
2494,-0.000000456158390
2495,-0.000000306078130
2496,-0.000000455428528
2497,-0.000000305588596
2498,-0.000000454700419
2499,-0.000000305100236
2500,-0.000000453974056
2501,-0.000000304613048
2502,-0.000000453249435
2503,-0.000000304127027
2504,-0.000000452526549
2505,-0.000000303642169
2506,-0.000000451805393
2507,-0.000000303158472
2508,-0.000000451085962
2509,-0.000000302675931
2510,-0.000000450368250
2511,-0.000000302194542
2512,-0.000000449652251
2513,-0.000000301714302
2514,-0.000000448937961
2515,-0.000000301235208
2516,-0.000000448225373
2517,-0.000000300757255
2518,-0.000000447514483
2519,-0.000000300280440
2520,-0.000000446805284
2521,-0.000000299804760
2522,-0.000000446097772
2523,-0.000000299330210
2524,-0.000000445391942
2525,-0.000000298856788
2526,-0.000000444687787
2527,-0.000000298384489
2528,-0.000000443985303
2529,-0.000000297913310
2530,-0.000000443284484
2531,-0.000000297443248
2532,-0.000000442585325
2533,-0.000000296974299
2534,-0.000000441887821
2535,-0.000000296506459
2536,-0.000000441191967
2537,-0.000000296039725
2538,-0.000000440497757
2539,-0.000000295574094
2540,-0.000000439805187
2541,-0.000000295109562
2542,-0.000000439114250
2543,-0.000000294646126
2544,-0.000000438424942
2545,-0.000000294183781
2546,-0.000000437737258
2547,-0.000000293722526
2548,-0.000000437051193
2549,-0.000000293262355
2550,-0.000000436366742
2551,-0.000000292803267
2552,-0.000000435683899
2553,-0.000000292345257
2554,-0.000000435002660
2555,-0.000000291888322
2556,-0.000000434323019
2557,-0.000000291432460
2558,-0.000000433644971
2559,-0.000000290977665
2560,-0.000000432968513
2561,-0.000000290523936
2562,-0.000000432293638
2563,-0.000000290071268
2564,-0.000000431620341
2565,-0.000000289619659
2566,-0.000000430948618
2567,-0.000000289169105
2568,-0.000000430278465
2569,-0.000000288719603
2570,-0.000000429609875
2571,-0.000000288271149
2572,-0.000000428942844
2573,-0.000000287823741
2574,-0.000000428277367
2575,-0.000000287377375
2576,-0.000000427613440
2577,-0.000000286932048
2578,-0.000000426951058
2579,-0.000000286487756
2580,-0.000000426290215
2581,-0.000000286044497
2582,-0.000000425630908
2583,-0.000000285602268
2584,-0.000000424973130
2585,-0.000000285161064
2586,-0.000000424316879
2587,-0.000000284720883
2588,-0.000000423662148
2589,-0.000000284281722
2590,-0.000000423008933
2591,-0.000000283843577
2592,-0.000000422357230
2593,-0.000000283406446
2594,-0.000000421707034
2595,-0.000000282970325
2596,-0.000000421058340
2597,-0.000000282535212
2598,-0.000000420411143
2599,-0.000000282101102
2600,-0.000000419765439
2601,-0.000000281667994
2602,-0.000000419121224
2603,-0.000000281235883
2604,-0.000000418478493
2605,-0.000000280804768
2606,-0.000000417837241
2607,-0.000000280374644
2608,-0.000000417197463
2609,-0.000000279945509
2610,-0.000000416559156
2611,-0.000000279517360
2612,-0.000000415922314
2613,-0.000000279090194
2614,-0.000000415286934
2615,-0.000000278664007
2616,-0.000000414653010
2617,-0.000000278238797
2618,-0.000000414020539
2619,-0.000000277814561
2620,-0.000000413389516
2621,-0.000000277391295
2622,-0.000000412759936
2623,-0.000000276968998
2624,-0.000000412131795
2625,-0.000000276547665
2626,-0.000000411505088
2627,-0.000000276127294
2628,-0.000000410879812
2629,-0.000000275707883
2630,-0.000000410255962
2631,-0.000000275289427
2632,-0.000000409633534
2633,-0.000000274871925
2634,-0.000000409012523
2635,-0.000000274455373
2636,-0.000000408392925
2637,-0.000000274039768
2638,-0.000000407774735
2639,-0.000000273625108
2640,-0.000000407157950
2641,-0.000000273211390
2642,-0.000000406542566
2643,-0.000000272798610
2644,-0.000000405928577
2645,-0.000000272386767
2646,-0.000000405315980
2647,-0.000000271975857
2648,-0.000000404704770
2649,-0.000000271565877
2650,-0.000000404094944
2651,-0.000000271156824
2652,-0.000000403486497
2653,-0.000000270748697
2654,-0.000000402879425
2655,-0.000000270341491
2656,-0.000000402273724
2657,-0.000000269935205
2658,-0.000000401669390
2659,-0.000000269529835
2660,-0.000000401066419
2661,-0.000000269125378
2662,-0.000000400464805
2663,-0.000000268721833
2664,-0.000000399864547
2665,-0.000000268319196
2666,-0.000000399265639
2667,-0.000000267917464
2668,-0.000000398668077
2669,-0.000000267516635
2670,-0.000000398071858
2671,-0.000000267116707
2672,-0.000000397476976
2673,-0.000000266717675
2674,-0.000000396883430
2675,-0.000000266319538
2676,-0.000000396291213
2677,-0.000000265922294
2678,-0.000000395700323
2679,-0.000000265525938
2680,-0.000000395110755
2681,-0.000000265130470
2682,-0.000000394522506
2683,-0.000000264735885
2684,-0.000000393935571
2685,-0.000000264342182
2686,-0.000000393349947
2687,-0.000000263949358
2688,-0.000000392765630
2689,-0.000000263557409
2690,-0.000000392182615
2691,-0.000000263166335
2692,-0.000000391600900
2693,-0.000000262776131
2694,-0.000000391020479
2695,-0.000000262386796
2696,-0.000000390441350
2697,-0.000000261998327
2698,-0.000000389863508
2699,-0.000000261610721
2700,-0.000000389286950
2701,-0.000000261223975
2702,-0.000000388711672
2703,-0.000000260838088
2704,-0.000000388137669
2705,-0.000000260453057
2706,-0.000000387564939
2707,-0.000000260068878
2708,-0.000000386993478
2709,-0.000000259685550
2710,-0.000000386423281
2711,-0.000000259303071
2712,-0.000000385854345
2713,-0.000000258921436
2714,-0.000000385286667
2715,-0.000000258540645
2716,-0.000000384720242
2717,-0.000000258160695
2718,-0.000000384155067
2719,-0.000000257781582
2720,-0.000000383591139
2721,-0.000000257403306
2722,-0.000000383028453
2723,-0.000000257025862
2724,-0.000000382467006
2725,-0.000000256649249
2726,-0.000000381906794
2727,-0.000000256273465
2728,-0.000000381347814
2729,-0.000000255898506
2730,-0.000000380790062
2731,-0.000000255524371
2732,-0.000000380233535
2733,-0.000000255151058
2734,-0.000000379678228
2735,-0.000000254778562
2736,-0.000000379124139
2737,-0.000000254406883
2738,-0.000000378571264
2739,-0.000000254036018
2740,-0.000000378019598
2741,-0.000000253665965
2742,-0.000000377469140
2743,-0.000000253296720
2744,-0.000000376919885
2745,-0.000000252928283
2746,-0.000000376371829
2747,-0.000000252560650
2748,-0.000000375824970
2749,-0.000000252193819
2750,-0.000000375279303
2751,-0.000000251827787
2752,-0.000000374734825
2753,-0.000000251462553
2754,-0.000000374191534
2755,-0.000000251098115
2756,-0.000000373649425
2757,-0.000000250734469
2758,-0.000000373108494
2759,-0.000000250371614
2760,-0.000000372568739
2761,-0.000000250009547
2762,-0.000000372030157
2763,-0.000000249648266
2764,-0.000000371492743
2765,-0.000000249287768
2766,-0.000000370956494
2767,-0.000000248928052
2768,-0.000000370421407
2769,-0.000000248569116
2770,-0.000000369887479
2771,-0.000000248210956
2772,-0.000000369354707
2773,-0.000000247853571
2774,-0.000000368823086
2775,-0.000000247496958
2776,-0.000000368292614
2777,-0.000000247141116
2778,-0.000000367763287
2779,-0.000000246786041
2780,-0.000000367235102
2781,-0.000000246431732
2782,-0.000000366708056
2783,-0.000000246078187
2784,-0.000000366182145
2785,-0.000000245725404
2786,-0.000000365657367
2787,-0.000000245373379
2788,-0.000000365133717
2789,-0.000000245022112
2790,-0.000000364611194
2791,-0.000000244671599
2792,-0.000000364089792
2793,-0.000000244321840
2794,-0.000000363569511
2795,-0.000000243972830
2796,-0.000000363050345
2797,-0.000000243624570
2798,-0.000000362532292
2799,-0.000000243277055
2800,-0.000000362015349
2801,-0.000000242930285
2802,-0.000000361499512
2803,-0.000000242584256
2804,-0.000000360984779
2805,-0.000000242238968
2806,-0.000000360471146
2807,-0.000000241894417
2808,-0.000000359958610
2809,-0.000000241550602
2810,-0.000000359447168
2811,-0.000000241207521
2812,-0.000000358936817
2813,-0.000000240865171
2814,-0.000000358427554
2815,-0.000000240523551
2816,-0.000000357919375
2817,-0.000000240182658
2818,-0.000000357412278
2819,-0.000000239842490
2820,-0.000000356906260
2821,-0.000000239503045
2822,-0.000000356401317
2823,-0.000000239164322
2824,-0.000000355897447
2825,-0.000000238826318
2826,-0.000000355394646
2827,-0.000000238489031
2828,-0.000000354892911
2829,-0.000000238152459
2830,-0.000000354392240
2831,-0.000000237816600
2832,-0.000000353892629
2833,-0.000000237481453
2834,-0.000000353394076
2835,-0.000000237147014
2836,-0.000000352896577
2837,-0.000000236813282
2838,-0.000000352400129
2839,-0.000000236480256
2840,-0.000000351904730
2841,-0.000000236147932
2842,-0.000000351410376
2843,-0.000000235816310
2844,-0.000000350917065
2845,-0.000000235485387
2846,-0.000000350424794
2847,-0.000000235155161
2848,-0.000000349933559
2849,-0.000000234825630
2850,-0.000000349443358
2851,-0.000000234496793
2852,-0.000000348954188
2853,-0.000000234168646
2854,-0.000000348466047
2855,-0.000000233841190
2856,-0.000000347978930
2857,-0.000000233514420
2858,-0.000000347492835
2859,-0.000000233188336
2860,-0.000000347007760
2861,-0.000000232862936
2862,-0.000000346523702
2863,-0.000000232538218
2864,-0.000000346040657
2865,-0.000000232214179
2866,-0.000000345558623
2867,-0.000000231890818
2868,-0.000000345077598
2869,-0.000000231568133
2870,-0.000000344597577
2871,-0.000000231246123
2872,-0.000000344118559
2873,-0.000000230924784
2874,-0.000000343640541
2875,-0.000000230604116
2876,-0.000000343163520
2877,-0.000000230284117
2878,-0.000000342687493
2879,-0.000000229964784
2880,-0.000000342212457
2881,-0.000000229646116
2882,-0.000000341738410
2883,-0.000000229328111
2884,-0.000000341265348
2885,-0.000000229010767
2886,-0.000000340793270
2887,-0.000000228694083
2888,-0.000000340322173
2889,-0.000000228378056
2890,-0.000000339852053
2891,-0.000000228062684
2892,-0.000000339382908
2893,-0.000000227747967
2894,-0.000000338914735
2895,-0.000000227433901
2896,-0.000000338447532
2897,-0.000000227120486
2898,-0.000000337981296
2899,-0.000000226807719
2900,-0.000000337516024
2901,-0.000000226495599
2902,-0.000000337051714
2903,-0.000000226184124
2904,-0.000000336588363
2905,-0.000000225873291
2906,-0.000000336125969
2907,-0.000000225563101
2908,-0.000000335664528
2909,-0.000000225253549
2910,-0.000000335204038
2911,-0.000000224944636
2912,-0.000000334744496
2913,-0.000000224636358
2914,-0.000000334285901
2915,-0.000000224328715
2916,-0.000000333828249
2917,-0.000000224021705
2918,-0.000000333371537
2919,-0.000000223715325
2920,-0.000000332915764
2921,-0.000000223409575
2922,-0.000000332460926
2923,-0.000000223104451
2924,-0.000000332007021
2925,-0.000000222799954
2926,-0.000000331554047
2927,-0.000000222496081
2928,-0.000000331102000
2929,-0.000000222192829
2930,-0.000000330650879
2931,-0.000000221890199
2932,-0.000000330200681
2933,-0.000000221588187
2934,-0.000000329751403
2935,-0.000000221286792
2936,-0.000000329303043
2937,-0.000000220986013
2938,-0.000000328855598
2939,-0.000000220685848
2940,-0.000000328409067
2941,-0.000000220386295
2942,-0.000000327963445
2943,-0.000000220087353
2944,-0.000000327518732
2945,-0.000000219789019
2946,-0.000000327074923
2947,-0.000000219491292
2948,-0.000000326632018
2949,-0.000000219194171
2950,-0.000000326190014
2951,-0.000000218897654
2952,-0.000000325748907
2953,-0.000000218601740
2954,-0.000000325308696
2955,-0.000000218306426
2956,-0.000000324869378
2957,-0.000000218011710
2958,-0.000000324430952
2959,-0.000000217717593
2960,-0.000000323993413
2961,-0.000000217424071
2962,-0.000000323556761
2963,-0.000000217131143
2964,-0.000000323120992
2965,-0.000000216838808
2966,-0.000000322686104
2967,-0.000000216547064
2968,-0.000000322252095
2969,-0.000000216255909
2970,-0.000000321818963
2971,-0.000000215965342
2972,-0.000000321386705
2973,-0.000000215675361
2974,-0.000000320955319
2975,-0.000000215385965
2976,-0.000000320524802
2977,-0.000000215097152
2978,-0.000000320095152
2979,-0.000000214808920
2980,-0.000000319666367
2981,-0.000000214521269
2982,-0.000000319238444
2983,-0.000000214234195
2984,-0.000000318811382
2985,-0.000000213947699
2986,-0.000000318385178
2987,-0.000000213661778
2988,-0.000000317959829
2989,-0.000000213376431
2990,-0.000000317535333
2991,-0.000000213091656
2992,-0.000000317111688
2993,-0.000000212807451
2994,-0.000000316688892
2995,-0.000000212523816
2996,-0.000000316266942
2997,-0.000000212240748
2998,-0.000000315845837
2999,-0.000000211958247
3000,-0.000000315425574
3001,-0.000000211676310
3002,-0.000000315006150
3003,-0.000000211394936
3004,-0.000000314587563
3005,-0.000000211114124
3006,-0.000000314169812
3007,-0.000000210833872
3008,-0.000000313752894
3009,-0.000000210554179
3010,-0.000000313336807
3011,-0.000000210275043
3012,-0.000000312921548
3013,-0.000000209996462
3014,-0.000000312507116
3015,-0.000000209718436
3016,-0.000000312093508
3017,-0.000000209440963
3018,-0.000000311680722
3019,-0.000000209164040
3020,-0.000000311268755
3021,-0.000000208887668
3022,-0.000000310857607
3023,-0.000000208611844
3024,-0.000000310447274
3025,-0.000000208336567
3026,-0.000000310037754
3027,-0.000000208061835
3028,-0.000000309629045
3029,-0.000000207787648
3030,-0.000000309221146
3031,-0.000000207514002
3032,-0.000000308814053
3033,-0.000000207240899
3034,-0.000000308407766
3035,-0.000000206968334
3036,-0.000000308002281
3037,-0.000000206696309
3038,-0.000000307597596
3039,-0.000000206424820
3040,-0.000000307193710
3041,-0.000000206153866
3042,-0.000000306790620
3043,-0.000000205883447
3044,-0.000000306388325
3045,-0.000000205613560
3046,-0.000000305986822
3047,-0.000000205344205
3048,-0.000000305586108
3049,-0.000000205075379
3050,-0.000000305186183
3051,-0.000000204807082
3052,-0.000000304787044
3053,-0.000000204539312
3054,-0.000000304388689
3055,-0.000000204272068
3056,-0.000000303991116
3057,-0.000000204005348
3058,-0.000000303594322
3059,-0.000000203739151
3060,-0.000000303198306
3061,-0.000000203473476
3062,-0.000000302803066
3063,-0.000000203208321
3064,-0.000000302408600
3065,-0.000000202943685
3066,-0.000000302014905
3067,-0.000000202679566
3068,-0.000000301621981
3069,-0.000000202415964
3070,-0.000000301229823
3071,-0.000000202152876
3072,-0.000000300838432
3073,-0.000000201890302
3074,-0.000000300447804
3075,-0.000000201628240
3076,-0.000000300057938
3077,-0.000000201366689
3078,-0.000000299668831
3079,-0.000000201105648
3080,-0.000000299280483
3081,-0.000000200845115
3082,-0.000000298892890
3083,-0.000000200585088
3084,-0.000000298506051
3085,-0.000000200325567
3086,-0.000000298119964
3087,-0.000000200066551
3088,-0.000000297734627
3089,-0.000000199808037
3090,-0.000000297350037
3091,-0.000000199550025
3092,-0.000000296966194
3093,-0.000000199292513
3094,-0.000000296583095
3095,-0.000000199035501
3096,-0.000000296200738
3097,-0.000000198778986
3098,-0.000000295819122
3099,-0.000000198522968
3100,-0.000000295438244
3101,-0.000000198267445
3102,-0.000000295058102
3103,-0.000000198012415
3104,-0.000000294678695
3105,-0.000000197757879
3106,-0.000000294300020
3107,-0.000000197503834
3108,-0.000000293922077
3109,-0.000000197250279
3110,-0.000000293544862
3111,-0.000000196997212
3112,-0.000000293168374
3113,-0.000000196744634
3114,-0.000000292792612
3115,-0.000000196492542
3116,-0.000000292417573
3117,-0.000000196240934
3118,-0.000000292043255
3119,-0.000000195989811
3120,-0.000000291669657
3121,-0.000000195739171
3122,-0.000000291296777
3123,-0.000000195489011
3124,-0.000000290924612
3125,-0.000000195239332
3126,-0.000000290553162
3127,-0.000000194990132
3128,-0.000000290182424
3129,-0.000000194741410
3130,-0.000000289812396
3131,-0.000000194493164
3132,-0.000000289443077
3133,-0.000000194245393
3134,-0.000000289074465
3135,-0.000000193998096
3136,-0.000000288706558
3137,-0.000000193751272
3138,-0.000000288339355
3139,-0.000000193504920
3140,-0.000000287972852
3141,-0.000000193259039
3142,-0.000000287607049
3143,-0.000000193013626
3144,-0.000000287241945
3145,-0.000000192768682
3146,-0.000000286877536
3147,-0.000000192524204
3148,-0.000000286513822
3149,-0.000000192280192
3150,-0.000000286150800
3151,-0.000000192036645
3152,-0.000000285788469
3153,-0.000000191793561
3154,-0.000000285426827
3155,-0.000000191550939
3156,-0.000000285065872
3157,-0.000000191308778
3158,-0.000000284705603
3159,-0.000000191067076
3160,-0.000000284346018
3161,-0.000000190825834
3162,-0.000000283987115
3163,-0.000000190585049
3164,-0.000000283628892
3165,-0.000000190344720
3166,-0.000000283271348
3167,-0.000000190104847
3168,-0.000000282914481
3169,-0.000000189865427
3170,-0.000000282558289
3171,-0.000000189626460
3172,-0.000000282202771
3173,-0.000000189387945
3174,-0.000000281847925
3175,-0.000000189149881
3176,-0.000000281493748
3177,-0.000000188912266
3178,-0.000000281140241
3179,-0.000000188675100
3180,-0.000000280787400
3181,-0.000000188438380
3182,-0.000000280435224
3183,-0.000000188202107
3184,-0.000000280083711
3185,-0.000000187966279
3186,-0.000000279732861
3187,-0.000000187730894
3188,-0.000000279382670
3189,-0.000000187495953
3190,-0.000000279033138
3191,-0.000000187261452
3192,-0.000000278684263
3193,-0.000000187027393
3194,-0.000000278336043
3195,-0.000000186793773
3196,-0.000000277988476
3197,-0.000000186560591
3198,-0.000000277641561
3199,-0.000000186327846
3200,-0.000000277295297
3201,-0.000000186095538
3202,-0.000000276949681
3203,-0.000000185863664
3204,-0.000000276604712
3205,-0.000000185632225
3206,-0.000000276260389
3207,-0.000000185401218
3208,-0.000000275916710
3209,-0.000000185170643
3210,-0.000000275573672
3211,-0.000000184940499
3212,-0.000000275231275
3213,-0.000000184710785
3214,-0.000000274889518
3215,-0.000000184481499
3216,-0.000000274548397
3217,-0.000000184252640
3218,-0.000000274207913
3219,-0.000000184024208
3220,-0.000000273868063
3221,-0.000000183796202
3222,-0.000000273528845
3223,-0.000000183568619
3224,-0.000000273190259
3225,-0.000000183341460
3226,-0.000000272852302
3227,-0.000000183114724
3228,-0.000000272514973
3229,-0.000000182888408
3230,-0.000000272178270
3231,-0.000000182662513
3232,-0.000000271842192
3233,-0.000000182437036
3234,-0.000000271506738
3235,-0.000000182211978
3236,-0.000000271171906
3237,-0.000000181987337
3238,-0.000000270837693
3239,-0.000000181763112
3240,-0.000000270504100
3241,-0.000000181539301
3242,-0.000000270171123
3243,-0.000000181315905
3244,-0.000000269838763
3245,-0.000000181092922
3246,-0.000000269507016
3247,-0.000000180870350
3248,-0.000000269175882
3249,-0.000000180648190
3250,-0.000000268845360
3251,-0.000000180426439
3252,-0.000000268515447
3253,-0.000000180205098
3254,-0.000000268186142
3255,-0.000000179984164
3256,-0.000000267857443
3257,-0.000000179763637
3258,-0.000000267529350
3259,-0.000000179543516
3260,-0.000000267201861
3261,-0.000000179323799
3262,-0.000000266874973
3263,-0.000000179104487
3264,-0.000000266548687
3265,-0.000000178885578
3266,-0.000000266222999
3267,-0.000000178667070
3268,-0.000000265897910
3269,-0.000000178448964
3270,-0.000000265573417
3271,-0.000000178231257
3272,-0.000000265249518
3273,-0.000000178013949
3274,-0.000000264926213
3275,-0.000000177797040
3276,-0.000000264603500
3277,-0.000000177580527
3278,-0.000000264281378
3279,-0.000000177364411
3280,-0.000000263959844
3281,-0.000000177148689
3282,-0.000000263638899
3283,-0.000000176933362
3284,-0.000000263318539
3285,-0.000000176718428
3286,-0.000000262998764
3287,-0.000000176503886
3288,-0.000000262679573
3289,-0.000000176289735
3290,-0.000000262360963
3291,-0.000000176075975
3292,-0.000000262042934
3293,-0.000000175862604
3294,-0.000000261725484
3295,-0.000000175649621
3296,-0.000000261408612
3297,-0.000000175437026
3298,-0.000000261092316
3299,-0.000000175224818
3300,-0.000000260776595
3301,-0.000000175012995
3302,-0.000000260461448
3303,-0.000000174801556
3304,-0.000000260146873
3305,-0.000000174590502
3306,-0.000000259832868
3307,-0.000000174379830
3308,-0.000000259519433
3309,-0.000000174169540
3310,-0.000000259206566
3311,-0.000000173959632
3312,-0.000000258894265
3313,-0.000000173750103
3314,-0.000000258582530
3315,-0.000000173540953
3316,-0.000000258271358
3317,-0.000000173332181
3318,-0.000000257960749
3319,-0.000000173123787
3320,-0.000000257650702
3321,-0.000000172915770
3322,-0.000000257341214
3323,-0.000000172708127
3324,-0.000000257032284
3325,-0.000000172500859
3326,-0.000000256723912
3327,-0.000000172293965
3328,-0.000000256416096
3329,-0.000000172087444
3330,-0.000000256108834
3331,-0.000000171881295
3332,-0.000000255802125
3333,-0.000000171675516
3334,-0.000000255495968
3335,-0.000000171470108
3336,-0.000000255190361
3337,-0.000000171265069
3338,-0.000000254885304
3339,-0.000000171060398
3340,-0.000000254580794
3341,-0.000000170856095
3342,-0.000000254276831
3343,-0.000000170652158
3344,-0.000000253973413
3345,-0.000000170448587
3346,-0.000000253670539
3347,-0.000000170245381
3348,-0.000000253368208
3349,-0.000000170042539
3350,-0.000000253066418
3351,-0.000000169840060
3352,-0.000000252765168
3353,-0.000000169637943
3354,-0.000000252464457
3355,-0.000000169436187
3356,-0.000000252164283
3357,-0.000000169234792
3358,-0.000000251864646
3359,-0.000000169033757
3360,-0.000000251565543
3361,-0.000000168833080
3362,-0.000000251266974
3363,-0.000000168632762
3364,-0.000000250968937
3365,-0.000000168432800
3366,-0.000000250671432
3367,-0.000000168233195
3368,-0.000000250374456
3369,-0.000000168033945
3370,-0.000000250078009
3371,-0.000000167835049
3372,-0.000000249782090
3373,-0.000000167636507
3374,-0.000000249486696
3375,-0.000000167438318
3376,-0.000000249191827
3377,-0.000000167240482
3378,-0.000000248897482
3379,-0.000000167042996
3380,-0.000000248603659
3381,-0.000000166845860
3382,-0.000000248310357
3383,-0.000000166649075
3384,-0.000000248017575
3385,-0.000000166452638
3386,-0.000000247725312
3387,-0.000000166256548
3388,-0.000000247433567
3389,-0.000000166060806
3390,-0.000000247142337
3391,-0.000000165865410
3392,-0.000000246851622
3393,-0.000000165670360
3394,-0.000000246561422
3395,-0.000000165475654
3396,-0.000000246271733
3397,-0.000000165281292
3398,-0.000000245982557
3399,-0.000000165087273
3400,-0.000000245693890
3401,-0.000000164893596
3402,-0.000000245405732
3403,-0.000000164700260
3404,-0.000000245118082
3405,-0.000000164507265
3406,-0.000000244830939
3407,-0.000000164314610
3408,-0.000000244544301
3409,-0.000000164122294
3410,-0.000000244258167
3411,-0.000000163930316
3412,-0.000000243972537
3413,-0.000000163738676
3414,-0.000000243687408
3415,-0.000000163547372
3416,-0.000000243402780
3417,-0.000000163356404
3418,-0.000000243118651
3419,-0.000000163165770
3420,-0.000000242835020
3421,-0.000000162975472
3422,-0.000000242551887
3423,-0.000000162785506
3424,-0.000000242269250
3425,-0.000000162595873
3426,-0.000000241987108
3427,-0.000000162406573
3428,-0.000000241705459
3429,-0.000000162217603
3430,-0.000000241424303
3431,-0.000000162028964
3432,-0.000000241143638
3433,-0.000000161840654
3434,-0.000000240863464
3435,-0.000000161652673
3436,-0.000000240583778
3437,-0.000000161465021
3438,-0.000000240304581
3439,-0.000000161277695
3440,-0.000000240025870
3441,-0.000000161090696
3442,-0.000000239747645
3443,-0.000000160904023
3444,-0.000000239469905
3445,-0.000000160717675
3446,-0.000000239192648
3447,-0.000000160531651
3448,-0.000000238915874
3449,-0.000000160345951
3450,-0.000000238639580
3451,-0.000000160160573
3452,-0.000000238363767
3453,-0.000000159975518
3454,-0.000000238088433
3455,-0.000000159790783
3456,-0.000000237813576
3457,-0.000000159606370
3458,-0.000000237539197
3459,-0.000000159422276
3460,-0.000000237265293
3461,-0.000000159238501
3462,-0.000000236991863
3463,-0.000000159055044
3464,-0.000000236718908
3465,-0.000000158871905
3466,-0.000000236446424
3467,-0.000000158689083
3468,-0.000000236174412
3469,-0.000000158506577
3470,-0.000000235902870
3471,-0.000000158324387
3472,-0.000000235631797
3473,-0.000000158142511
3474,-0.000000235361192
3475,-0.000000157960949
3476,-0.000000235091054
3477,-0.000000157779700
3478,-0.000000234821382
3479,-0.000000157598764
3480,-0.000000234552175
3481,-0.000000157418139
3482,-0.000000234283432
3483,-0.000000157237826
3484,-0.000000234015151
3485,-0.000000157057823
3486,-0.000000233747332
3487,-0.000000156878129
3488,-0.000000233479973
3489,-0.000000156698745
3490,-0.000000233213074
3491,-0.000000156519669
3492,-0.000000232946634
3493,-0.000000156340900
3494,-0.000000232680650
3495,-0.000000156162438
3496,-0.000000232415124
3497,-0.000000155984282
3498,-0.000000232150052
3499,-0.000000155806432
3500,-0.000000231885435
3501,-0.000000155628886
3502,-0.000000231621271
3503,-0.000000155451644
3504,-0.000000231357559
3505,-0.000000155274706
3506,-0.000000231094299
3507,-0.000000155098070
3508,-0.000000230831488
3509,-0.000000154921737
3510,-0.000000230569127
3511,-0.000000154745704
3512,-0.000000230307214
3513,-0.000000154569972
3514,-0.000000230045748
3515,-0.000000154394540
3516,-0.000000229784728
3517,-0.000000154219407
3518,-0.000000229524153
3519,-0.000000154044573
3520,-0.000000229264022
3521,-0.000000153870036
3522,-0.000000229004334
3523,-0.000000153695797
3524,-0.000000228745088
3525,-0.000000153521854
3526,-0.000000228486283
3527,-0.000000153348207
3528,-0.000000228227918
3529,-0.000000153174855
3530,-0.000000227969993
3531,-0.000000153001798
3532,-0.000000227712505
3533,-0.000000152829034
3534,-0.000000227455454
3535,-0.000000152656564
3536,-0.000000227198839
3537,-0.000000152484386
3538,-0.000000226942660
3539,-0.000000152312500
3540,-0.000000226686914
3541,-0.000000152140905
3542,-0.000000226431602
3543,-0.000000151969601
3544,-0.000000226176722
3545,-0.000000151798586
3546,-0.000000225922272
3547,-0.000000151627861
3548,-0.000000225668253
3549,-0.000000151457424
3550,-0.000000225414664
3551,-0.000000151287275
3552,-0.000000225161502
3553,-0.000000151117414
3554,-0.000000224908768
3555,-0.000000150947839
3556,-0.000000224656460
3557,-0.000000150778550
3558,-0.000000224404577
3559,-0.000000150609546
3560,-0.000000224153119
3561,-0.000000150440827
3562,-0.000000223902084
3563,-0.000000150272392
3564,-0.000000223651472
3565,-0.000000150104240
3566,-0.000000223401282
3567,-0.000000149936371
3568,-0.000000223151511
3569,-0.000000149768785
3570,-0.000000222902161
3571,-0.000000149601479
3572,-0.000000222653229
3573,-0.000000149434455
3574,-0.000000222404716
3575,-0.000000149267711
3576,-0.000000222156619
3577,-0.000000149101246
3578,-0.000000221908937
3579,-0.000000148935061
3580,-0.000000221661671
3581,-0.000000148769154
3582,-0.000000221414819
3583,-0.000000148603525
3584,-0.000000221168380
3585,-0.000000148438172
3586,-0.000000220922354
3587,-0.000000148273097
3588,-0.000000220676738
3589,-0.000000148108297
3590,-0.000000220431533
3591,-0.000000147943772
3592,-0.000000220186738
3593,-0.000000147779522
3594,-0.000000219942351
3595,-0.000000147615546
3596,-0.000000219698372
3597,-0.000000147451844
3598,-0.000000219454799
3599,-0.000000147288415
3600,-0.000000219211633
3601,-0.000000147125257
3602,-0.000000218968871
3603,-0.000000146962372
3604,-0.000000218726513
3605,-0.000000146799757
3606,-0.000000218484559
3607,-0.000000146637413
3608,-0.000000218243006
3609,-0.000000146475338
3610,-0.000000218001855
3611,-0.000000146313533
3612,-0.000000217761105
3613,-0.000000146151997
3614,-0.000000217520754
3615,-0.000000145990728
3616,-0.000000217280802
3617,-0.000000145829727
3618,-0.000000217041248
3619,-0.000000145668993
3620,-0.000000216802090
3621,-0.000000145508525
3622,-0.000000216563329
3623,-0.000000145348323
3624,-0.000000216324963
3625,-0.000000145188386
3626,-0.000000216086991
3627,-0.000000145028713
3628,-0.000000215849413
3629,-0.000000144869304
3630,-0.000000215612227
3631,-0.000000144710159
3632,-0.000000215375433
3633,-0.000000144551276
3634,-0.000000215139030
3635,-0.000000144392656
3636,-0.000000214903016
3637,-0.000000144234297
3638,-0.000000214667392
3639,-0.000000144076199
3640,-0.000000214432157
3641,-0.000000143918362
3642,-0.000000214197308
3643,-0.000000143760784
3644,-0.000000213962846
3645,-0.000000143603466
3646,-0.000000213728770
3647,-0.000000143446407
3648,-0.000000213495079
3649,-0.000000143289606
3650,-0.000000213261772
3651,-0.000000143133062
3652,-0.000000213028848
3653,-0.000000142976775
3654,-0.000000212796307
3655,-0.000000142820745
3656,-0.000000212564147
3657,-0.000000142664971
3658,-0.000000212332368
3659,-0.000000142509453
3660,-0.000000212100968
3661,-0.000000142354189
3662,-0.000000211869948
3663,-0.000000142199179
3664,-0.000000211639306
3665,-0.000000142044423
3666,-0.000000211409041
3667,-0.000000141889920
3668,-0.000000211179153
3669,-0.000000141735670
3670,-0.000000210949640
3671,-0.000000141581672
3672,-0.000000210720503
3673,-0.000000141427925
3674,-0.000000210491739
3675,-0.000000141274429
3676,-0.000000210263349
3677,-0.000000141121184
3678,-0.000000210035331
3679,-0.000000140968188
3680,-0.000000209807685
3681,-0.000000140815442
3682,-0.000000209580410
3683,-0.000000140662945
3684,-0.000000209353505
3685,-0.000000140510696
3686,-0.000000209126969
3687,-0.000000140358694
3688,-0.000000208900802
3689,-0.000000140206940
3690,-0.000000208675002
3691,-0.000000140055432
3692,-0.000000208449569
3693,-0.000000139904171
3694,-0.000000208224503
3695,-0.000000139753154
3696,-0.000000207999801
3697,-0.000000139602383
3698,-0.000000207775464
3699,-0.000000139451857
3700,-0.000000207551491
3701,-0.000000139301574
3702,-0.000000207327880
3703,-0.000000139151535
3704,-0.000000207104632
3705,-0.000000139001739
3706,-0.000000206881745
3707,-0.000000138852185
3708,-0.000000206659219
3709,-0.000000138702873
3710,-0.000000206437052
3711,-0.000000138553803
3712,-0.000000206215244
3713,-0.000000138404973
3714,-0.000000205993795
3715,-0.000000138256383
3716,-0.000000205772703
3717,-0.000000138108034
3718,-0.000000205551968
3719,-0.000000137959923
3720,-0.000000205331588
3721,-0.000000137812052
3722,-0.000000205111564
3723,-0.000000137664418
3724,-0.000000204891895
3725,-0.000000137517023
3726,-0.000000204672579
3727,-0.000000137369864
3728,-0.000000204453615
3729,-0.000000137222943
3730,-0.000000204235004
3731,-0.000000137076257
3732,-0.000000204016745
3733,-0.000000136929807
3734,-0.000000203798836
3735,-0.000000136783593
3736,-0.000000203581276
3737,-0.000000136637613
3738,-0.000000203364066
3739,-0.000000136491867
3740,-0.000000203147205
3741,-0.000000136346355
3742,-0.000000202930691
3743,-0.000000136201076
3744,-0.000000202714523
3745,-0.000000136056030
3746,-0.000000202498702
3747,-0.000000135911216
3748,-0.000000202283227
3749,-0.000000135766634
3750,-0.000000202068096
3751,-0.000000135622283
3752,-0.000000201853309
3753,-0.000000135478163
3754,-0.000000201638865
3755,-0.000000135334273
3756,-0.000000201424764
3757,-0.000000135190612
3758,-0.000000201211004
3759,-0.000000135047181
3760,-0.000000200997585
3761,-0.000000134903979
3762,-0.000000200784507
3763,-0.000000134761005
3764,-0.000000200571768
3765,-0.000000134618259
3766,-0.000000200359369
3767,-0.000000134475740
3768,-0.000000200147307
3769,-0.000000134333448
3770,-0.000000199935583
3771,-0.000000134191382
3772,-0.000000199724195
3773,-0.000000134049542
3774,-0.000000199513143
3775,-0.000000133907927
3776,-0.000000199302427
3777,-0.000000133766538
3778,-0.000000199092045
3779,-0.000000133625373
3780,-0.000000198881997
3781,-0.000000133484431
3782,-0.000000198672282
3783,-0.000000133343714
3784,-0.000000198462900
3785,-0.000000133203219
3786,-0.000000198253849
3787,-0.000000133062947
3788,-0.000000198045130
3789,-0.000000132922896
3790,-0.000000197836741
3791,-0.000000132783068
3792,-0.000000197628681
3793,-0.000000132643460
3794,-0.000000197420950
3795,-0.000000132504074
3796,-0.000000197213548
3797,-0.000000132364907
3798,-0.000000197006473
3799,-0.000000132225960
3800,-0.000000196799725
3801,-0.000000132087233
3802,-0.000000196593303
3803,-0.000000131948724
3804,-0.000000196387207
3805,-0.000000131810434
3806,-0.000000196181436
3807,-0.000000131672361
3808,-0.000000195975988
3809,-0.000000131534506
3810,-0.000000195770865
3811,-0.000000131396868
3812,-0.000000195566063
3813,-0.000000131259447
3814,-0.000000195361585
3815,-0.000000131122241
3816,-0.000000195157427
3817,-0.000000130985251
3818,-0.000000194953590
3819,-0.000000130848477
3820,-0.000000194750074
3821,-0.000000130711917
3822,-0.000000194546876
3823,-0.000000130575571
3824,-0.000000194343998
3825,-0.000000130439439
3826,-0.000000194141437
3827,-0.000000130303521
3828,-0.000000193939194
3829,-0.000000130167815
3830,-0.000000193737268
3831,-0.000000130032322
3832,-0.000000193535658
3833,-0.000000129897041
3834,-0.000000193334363
3835,-0.000000129761972
3836,-0.000000193133383
3837,-0.000000129627113
3838,-0.000000192932717
3839,-0.000000129492466
3840,-0.000000192732364
3841,-0.000000129358029
3842,-0.000000192532325
3843,-0.000000129223801
3844,-0.000000192332597
3845,-0.000000129089783
3846,-0.000000192133181
3847,-0.000000128955974
3848,-0.000000191934076
3849,-0.000000128822374
3850,-0.000000191735281
3851,-0.000000128688981
3852,-0.000000191536796
3853,-0.000000128555796
3854,-0.000000191338620
3855,-0.000000128422819
3856,-0.000000191140752
3857,-0.000000128290048
3858,-0.000000190943191
3859,-0.000000128157484
3860,-0.000000190745938
3861,-0.000000128025126
3862,-0.000000190548991
3863,-0.000000127892973
3864,-0.000000190352349
3865,-0.000000127761025
3866,-0.000000190156013
3867,-0.000000127629282
3868,-0.000000189959981
3869,-0.000000127497743
3870,-0.000000189764254
3871,-0.000000127366408
3872,-0.000000189568829
3873,-0.000000127235277
3874,-0.000000189373707
3875,-0.000000127104348
3876,-0.000000189178887
3877,-0.000000126973622
3878,-0.000000188984368
3879,-0.000000126843098
3880,-0.000000188790150
3881,-0.000000126712776
3882,-0.000000188596232
3883,-0.000000126582655
3884,-0.000000188402614
3885,-0.000000126452736
3886,-0.000000188209294
3887,-0.000000126323016
3888,-0.000000188016273
3889,-0.000000126193497
3890,-0.000000187823549
3891,-0.000000126064177
3892,-0.000000187631123
3893,-0.000000125935057
3894,-0.000000187438992
3895,-0.000000125806135
3896,-0.000000187247158
3897,-0.000000125677412
3898,-0.000000187055619
3899,-0.000000125548887
3900,-0.000000186864374
3901,-0.000000125420560
3902,-0.000000186673424
3903,-0.000000125292430
3904,-0.000000186482767
3905,-0.000000125164496
3906,-0.000000186292402
3907,-0.000000125036760
3908,-0.000000186102330
3909,-0.000000124909219
3910,-0.000000185912549
3911,-0.000000124781873
3912,-0.000000185723060
3913,-0.000000124654723
3914,-0.000000185533861
3915,-0.000000124527768
3916,-0.000000185344951
3917,-0.000000124401007
3918,-0.000000185156331
3919,-0.000000124274440
3920,-0.000000184968000
3921,-0.000000124148067
3922,-0.000000184779956
3923,-0.000000124021887
3924,-0.000000184592200
3925,-0.000000123895900
3926,-0.000000184404731
3927,-0.000000123770106
3928,-0.000000184217548
3929,-0.000000123644503
3930,-0.000000184030651
3931,-0.000000123519092
3932,-0.000000183844039
3933,-0.000000123393872
3934,-0.000000183657712
3935,-0.000000123268844
3936,-0.000000183471668
3937,-0.000000123144005
3938,-0.000000183285908
3939,-0.000000123019357
3940,-0.000000183100431
3941,-0.000000122894899
3942,-0.000000182915236
3943,-0.000000122770630
3944,-0.000000182730322
3945,-0.000000122646549
3946,-0.000000182545690
3947,-0.000000122522658
3948,-0.000000182361338
3949,-0.000000122398954
3950,-0.000000182177267
3951,-0.000000122275439
3952,-0.000000181993474
3953,-0.000000122152111
3954,-0.000000181809961
3955,-0.000000122028970
3956,-0.000000181626725
3957,-0.000000121906015
3958,-0.000000181443768
3959,-0.000000121783247
3960,-0.000000181261087
3961,-0.000000121660665
3962,-0.000000181078683
3963,-0.000000121538268
3964,-0.000000180896555
3965,-0.000000121416057
3966,-0.000000180714703
3967,-0.000000121294030
3968,-0.000000180533126
3969,-0.000000121172188
3970,-0.000000180351822
3971,-0.000000121050530
3972,-0.000000180170793
3973,-0.000000120929055
3974,-0.000000179990037
3975,-0.000000120807764
3976,-0.000000179809554
3977,-0.000000120686655
3978,-0.000000179629342
3979,-0.000000120565730
3980,-0.000000179449403
3981,-0.000000120444986
3982,-0.000000179269734
3983,-0.000000120324425
3984,-0.000000179090336
3985,-0.000000120204044
3986,-0.000000178911208
3987,-0.000000120083845
3988,-0.000000178732350
3989,-0.000000119963827
3990,-0.000000178553760
3991,-0.000000119843989
3992,-0.000000178375439
3993,-0.000000119724331
3994,-0.000000178197385
3995,-0.000000119604853
3996,-0.000000178019599
3997,-0.000000119485554
3998,-0.000000177842079
3999,-0.000000119366434
4000,-0.000000177664826
4001,-0.000000119247493
4002,-0.000000177487838
4003,-0.000000119128730
4004,-0.000000177311116
4005,-0.000000119010145
4006,-0.000000177134658
4007,-0.000000118891737
4008,-0.000000176958464
4009,-0.000000118773506
4010,-0.000000176782534
4011,-0.000000118655453
4012,-0.000000176606867
4013,-0.000000118537575
4014,-0.000000176431462
4015,-0.000000118419874
4016,-0.000000176256320
4017,-0.000000118302349
4018,-0.000000176081439
4019,-0.000000118184999
4020,-0.000000175906819
4021,-0.000000118067824
4022,-0.000000175732459
4023,-0.000000117950824
4024,-0.000000175558359
4025,-0.000000117833998
4026,-0.000000175384519
4027,-0.000000117717346
4028,-0.000000175210937
4029,-0.000000117600868
4030,-0.000000175037614
4031,-0.000000117484563
4032,-0.000000174864549
4033,-0.000000117368431
4034,-0.000000174691741
4035,-0.000000117252472
4036,-0.000000174519189
4037,-0.000000117136685
4038,-0.000000174346895
4039,-0.000000117021070
4040,-0.000000174174856
4041,-0.000000116905627
4042,-0.000000174003072
4043,-0.000000116790355
4044,-0.000000173831543
4045,-0.000000116675254
4046,-0.000000173660269
4047,-0.000000116560324
4048,-0.000000173489248
4049,-0.000000116445563
4050,-0.000000173318481
4051,-0.000000116330973
4052,-0.000000173147966
4053,-0.000000116216553
4054,-0.000000172977704
4055,-0.000000116102301
4056,-0.000000172807693
4057,-0.000000115988219
4058,-0.000000172637934
4059,-0.000000115874305
4060,-0.000000172468426
4061,-0.000000115760559
4062,-0.000000172299167
4063,-0.000000115646982
4064,-0.000000172130159
4065,-0.000000115533572
4066,-0.000000171961400
4067,-0.000000115420329
4068,-0.000000171792890
4069,-0.000000115307253
4070,-0.000000171624629
4071,-0.000000115194344
4072,-0.000000171456615
4073,-0.000000115081601
4074,-0.000000171288848
4075,-0.000000114969024
4076,-0.000000171121329
4077,-0.000000114856612
4078,-0.000000170954056
4079,-0.000000114744366
4080,-0.000000170787029
4081,-0.000000114632285
4082,-0.000000170620247
4083,-0.000000114520369
4084,-0.000000170453710
4085,-0.000000114408617
4086,-0.000000170287418
4087,-0.000000114297029
4088,-0.000000170121370
4089,-0.000000114185605
4090,-0.000000169955565
4091,-0.000000114074344
4092,-0.000000169790003
4093,-0.000000113963246
4094,-0.000000169624684
4095,-0.000000113852311
4096,-0.000000169459607
4097,-0.000000113741538
4098,-0.000000169294772
4099,-0.000000113630928
4100,-0.000000169130178
4101,-0.000000113520479
4102,-0.000000168965824
4103,-0.000000113410191
4104,-0.000000168801711
4105,-0.000000113300065
4106,-0.000000168637837
4107,-0.000000113190100
4108,-0.000000168474203
4109,-0.000000113080295
4110,-0.000000168310808
4111,-0.000000112970651
4112,-0.000000168147651
4113,-0.000000112861166
4114,-0.000000167984732
4115,-0.000000112751841
4116,-0.000000167822050
4117,-0.000000112642675
4118,-0.000000167659605
4119,-0.000000112533668
4120,-0.000000167497397
4121,-0.000000112424820
4122,-0.000000167335425
4123,-0.000000112316131
4124,-0.000000167173689
4125,-0.000000112207599
4126,-0.000000167012187
4127,-0.000000112099225
4128,-0.000000166850920
4129,-0.000000111991009
4130,-0.000000166689888
4131,-0.000000111882949
4132,-0.000000166529089
4133,-0.000000111775047
4134,-0.000000166368524
4135,-0.000000111667301
4136,-0.000000166208191
4137,-0.000000111559711
4138,-0.000000166048091
4139,-0.000000111452277
4140,-0.000000165888223
4141,-0.000000111344999
4142,-0.000000165728587
4143,-0.000000111237876
4144,-0.000000165569181
4145,-0.000000111130908
4146,-0.000000165410006
4147,-0.000000111024095
4148,-0.000000165251062
4149,-0.000000110917437
4150,-0.000000165092347
4151,-0.000000110810932
4152,-0.000000164933861
4153,-0.000000110704581
4154,-0.000000164775604
4155,-0.000000110598384
4156,-0.000000164617576
4157,-0.000000110492340
4158,-0.000000164459776
4159,-0.000000110386449
4160,-0.000000164302203
4161,-0.000000110280711
4162,-0.000000164144857
4163,-0.000000110175125
4164,-0.000000163987738
4165,-0.000000110069691
4166,-0.000000163830846
4167,-0.000000109964409
4168,-0.000000163674179
4169,-0.000000109859279
4170,-0.000000163517737
4171,-0.000000109754299
4172,-0.000000163361520
4173,-0.000000109649471
4174,-0.000000163205528
4175,-0.000000109544793
4176,-0.000000163049760
4177,-0.000000109440265
4178,-0.000000162894216
4179,-0.000000109335888
4180,-0.000000162738894
4181,-0.000000109231660
4182,-0.000000162583796
4183,-0.000000109127582
4184,-0.000000162428920
4185,-0.000000109023652
4186,-0.000000162274266
4187,-0.000000108919872
4188,-0.000000162119833
4189,-0.000000108816241
4190,-0.000000161965621
4191,-0.000000108712757
4192,-0.000000161811631
4193,-0.000000108609422
4194,-0.000000161657860
4195,-0.000000108506235
4196,-0.000000161504309
4197,-0.000000108403195
4198,-0.000000161350978
4199,-0.000000108300302
4200,-0.000000161197866
4201,-0.000000108197556
4202,-0.000000161044972
4203,-0.000000108094957
4204,-0.000000160892296
4205,-0.000000107992504
4206,-0.000000160739838
4207,-0.000000107890197
4208,-0.000000160587598
4209,-0.000000107788036
4210,-0.000000160435574
4211,-0.000000107686021
4212,-0.000000160283767
4213,-0.000000107584151
4214,-0.000000160132176
4215,-0.000000107482425
4216,-0.000000159980801
4217,-0.000000107380845
4218,-0.000000159829641
4219,-0.000000107279409
4220,-0.000000159678695
4221,-0.000000107178117
4222,-0.000000159527965
4223,-0.000000107076969
4224,-0.000000159377448
4225,-0.000000106975964
4226,-0.000000159227145
4227,-0.000000106875103
4228,-0.000000159077055
4229,-0.000000106774385
4230,-0.000000158927178
4231,-0.000000106673810
4232,-0.000000158777514
4233,-0.000000106573377
4234,-0.000000158628062
4235,-0.000000106473087
4236,-0.000000158478821
4237,-0.000000106372938
4238,-0.000000158329791
4239,-0.000000106272932
4240,-0.000000158180973
4241,-0.000000106173066
4242,-0.000000158032364
4243,-0.000000106073342
4244,-0.000000157883966
4245,-0.000000105973759
4246,-0.000000157735778
4247,-0.000000105874317
4248,-0.000000157587798
4249,-0.000000105775015
4250,-0.000000157440028
4251,-0.000000105675853
4252,-0.000000157292466
4253,-0.000000105576830
4254,-0.000000157145112
4255,-0.000000105477948
4256,-0.000000156997966
4257,-0.000000105379205
4258,-0.000000156851027
4259,-0.000000105280601
4260,-0.000000156704295
4261,-0.000000105182135
4262,-0.000000156557770
4263,-0.000000105083809
4264,-0.000000156411450
4265,-0.000000104985620
4266,-0.000000156265337
4267,-0.000000104887570
4268,-0.000000156119428
4269,-0.000000104789657
4270,-0.000000155973725
4271,-0.000000104691882
4272,-0.000000155828227
4273,-0.000000104594244
4274,-0.000000155682932
4275,-0.000000104496743
4276,-0.000000155537842
4277,-0.000000104399379
4278,-0.000000155392954
4279,-0.000000104302152
4280,-0.000000155248270
4281,-0.000000104205060
4282,-0.000000155103789
4283,-0.000000104108105
4284,-0.000000154959510
4285,-0.000000104011285
4286,-0.000000154815433
4287,-0.000000103914601
4288,-0.000000154671557
4289,-0.000000103818052
4290,-0.000000154527883
4291,-0.000000103721638
4292,-0.000000154384409
4293,-0.000000103625359
4294,-0.000000154241136
4295,-0.000000103529214
4296,-0.000000154098063
4297,-0.000000103433203
4298,-0.000000153955189
4299,-0.000000103337327
4300,-0.000000153812515
4301,-0.000000103241584
4302,-0.000000153670040
4303,-0.000000103145975
4304,-0.000000153527764
4305,-0.000000103050498
4306,-0.000000153385685
4307,-0.000000102955155
4308,-0.000000153243805
4309,-0.000000102859945
4310,-0.000000153102121
4311,-0.000000102764867
4312,-0.000000152960635
4313,-0.000000102669921
4314,-0.000000152819346
4315,-0.000000102575107
4316,-0.000000152678253
4317,-0.000000102480425
4318,-0.000000152537356
4319,-0.000000102385875
4320,-0.000000152396655
4321,-0.000000102291455
4322,-0.000000152256149
4323,-0.000000102197167
4324,-0.000000152115838
4325,-0.000000102103010
4326,-0.000000151975722
4327,-0.000000102008983
4328,-0.000000151835800
4329,-0.000000101915086
4330,-0.000000151696071
4331,-0.000000101821320
4332,-0.000000151556536
4333,-0.000000101727683
4334,-0.000000151417195
4335,-0.000000101634176
4336,-0.000000151278046
4337,-0.000000101540798
4338,-0.000000151139089
4339,-0.000000101447549
4340,-0.000000151000324
4341,-0.000000101354429
4342,-0.000000150861752
4343,-0.000000101261438
4344,-0.000000150723370
4345,-0.000000101168575
4346,-0.000000150585180
4347,-0.000000101075840
4348,-0.000000150447180
4349,-0.000000100983233
4350,-0.000000150309370
4351,-0.000000100890754
4352,-0.000000150171751
4353,-0.000000100798402
4354,-0.000000150034321
4355,-0.000000100706178
4356,-0.000000149897080
4357,-0.000000100614080
4358,-0.000000149760029
4359,-0.000000100522109
4360,-0.000000149623165
4361,-0.000000100430265
4362,-0.000000149486490
4363,-0.000000100338547
4364,-0.000000149350003
4365,-0.000000100246955
4366,-0.000000149213704
4367,-0.000000100155489
4368,-0.000000149077591
4369,-0.000000100064148
4370,-0.000000148941666
4371,-0.000000099972933
4372,-0.000000148805927
4373,-0.000000099881843
4374,-0.000000148670374
4375,-0.000000099790878
4376,-0.000000148535007
4377,-0.000000099700037
4378,-0.000000148399825
4379,-0.000000099609321
4380,-0.000000148264829
4381,-0.000000099518729
4382,-0.000000148130017
4383,-0.000000099428262
4384,-0.000000147995390
4385,-0.000000099337917
4386,-0.000000147860947
4387,-0.000000099247697
4388,-0.000000147726687
4389,-0.000000099157600
4390,-0.000000147592611
4391,-0.000000099067625
4392,-0.000000147458719
4393,-0.000000098977774
4394,-0.000000147325009
4395,-0.000000098888045
4396,-0.000000147191481
4397,-0.000000098798439
4398,-0.000000147058136
4399,-0.000000098708955
4400,-0.000000146924973
4401,-0.000000098619593
4402,-0.000000146791991
4403,-0.000000098530353
4404,-0.000000146659190
4405,-0.000000098441234
4406,-0.000000146526569
4407,-0.000000098352236
4408,-0.000000146394130
4409,-0.000000098263360
4410,-0.000000146261870
4411,-0.000000098174604
4412,-0.000000146129791
4413,-0.000000098085969
4414,-0.000000145997891
4415,-0.000000097997455
4416,-0.000000145866170
4417,-0.000000097909060
4418,-0.000000145734627
4419,-0.000000097820786
4420,-0.000000145603264
4421,-0.000000097732632
4422,-0.000000145472078
4423,-0.000000097644597
4424,-0.000000145341071
4425,-0.000000097556681
4426,-0.000000145210241
4427,-0.000000097468884
4428,-0.000000145079588
4429,-0.000000097381207
4430,-0.000000144949112
4431,-0.000000097293648
4432,-0.000000144818813
4433,-0.000000097206208
4434,-0.000000144688690
4435,-0.000000097118885
4436,-0.000000144558743
4437,-0.000000097031681
4438,-0.000000144428972
4439,-0.000000096944595
4440,-0.000000144299376
4441,-0.000000096857627
4442,-0.000000144169955
4443,-0.000000096770775
4444,-0.000000144040709
4445,-0.000000096684041
4446,-0.000000143911637
4447,-0.000000096597424
4448,-0.000000143782739
4449,-0.000000096510924
4450,-0.000000143654015
4451,-0.000000096424541
4452,-0.000000143525464
4453,-0.000000096338273
4454,-0.000000143397087
4455,-0.000000096252122
4456,-0.000000143268882
4457,-0.000000096166087
4458,-0.000000143140850
4459,-0.000000096080168
4460,-0.000000143012990
4461,-0.000000095994364
4462,-0.000000142885302
4463,-0.000000095908676
4464,-0.000000142757785
4465,-0.000000095823102
4466,-0.000000142630440
4467,-0.000000095737644
4468,-0.000000142503266
4469,-0.000000095652300
4470,-0.000000142376262
4471,-0.000000095567071
4472,-0.000000142249429
4473,-0.000000095481956
4474,-0.000000142122766
4475,-0.000000095396955
4476,-0.000000141996273
4477,-0.000000095312068
4478,-0.000000141869949
4479,-0.000000095227295
4480,-0.000000141743794
4481,-0.000000095142635
4482,-0.000000141617808
4483,-0.000000095058088
4484,-0.000000141491991
4485,-0.000000094973655
4486,-0.000000141366342
4487,-0.000000094889335
4488,-0.000000141240860
4489,-0.000000094805127
4490,-0.000000141115547
4491,-0.000000094721031
4492,-0.000000140990401
4493,-0.000000094637048
4494,-0.000000140865421
4495,-0.000000094553177
4496,-0.000000140740609
4497,-0.000000094469418
4498,-0.000000140615963
4499,-0.000000094385771
4500,-0.000000140491483
4501,-0.000000094302235
4502,-0.000000140367169
4503,-0.000000094218810
4504,-0.000000140243021
4505,-0.000000094135496
4506,-0.000000140119038
4507,-0.000000094052294
4508,-0.000000139995220
4509,-0.000000093969202
4510,-0.000000139871567
4511,-0.000000093886220
4512,-0.000000139748078
4513,-0.000000093803349
4514,-0.000000139624753
4515,-0.000000093720588
4516,-0.000000139501592
4517,-0.000000093637936
4518,-0.000000139378594
4519,-0.000000093555395
4520,-0.000000139255760
4521,-0.000000093472963
4522,-0.000000139133088
4523,-0.000000093390640
4524,-0.000000139010580
4525,-0.000000093308427
4526,-0.000000138888233
4527,-0.000000093226322
4528,-0.000000138766049
4529,-0.000000093144326
4530,-0.000000138644027
4531,-0.000000093062439
4532,-0.000000138522166
4533,-0.000000092980660
4534,-0.000000138400466
4535,-0.000000092898989
4536,-0.000000138278927
4537,-0.000000092817427
4538,-0.000000138157549
4539,-0.000000092735972
4540,-0.000000138036331
4541,-0.000000092654624
4542,-0.000000137915274
4543,-0.000000092573385
4544,-0.000000137794376
4545,-0.000000092492252
4546,-0.000000137673638
4547,-0.000000092411226
4548,-0.000000137553059
4549,-0.000000092330307
4550,-0.000000137432639
4551,-0.000000092249495
4552,-0.000000137312377
4553,-0.000000092168789
4554,-0.000000137192274
4555,-0.000000092088190
4556,-0.000000137072330
4557,-0.000000092007697
4558,-0.000000136952543
4559,-0.000000091927309
4560,-0.000000136832913
4561,-0.000000091847028
4562,-0.000000136713441
4563,-0.000000091766852
4564,-0.000000136594126
4565,-0.000000091686781
4566,-0.000000136474968
4567,-0.000000091606815
4568,-0.000000136355966
4569,-0.000000091526955
4570,-0.000000136237121
4571,-0.000000091447199
4572,-0.000000136118431
4573,-0.000000091367548
4574,-0.000000135999897
4575,-0.000000091288001
4576,-0.000000135881518
4577,-0.000000091208558
4578,-0.000000135763295
4579,-0.000000091129220
4580,-0.000000135645226
4581,-0.000000091049986
4582,-0.000000135527312
4583,-0.000000090970855
4584,-0.000000135409552
4585,-0.000000090891828
4586,-0.000000135291947
4587,-0.000000090812904
4588,-0.000000135174495
4589,-0.000000090734083
4590,-0.000000135057196
4591,-0.000000090655365
4592,-0.000000134940051
4593,-0.000000090576750
4594,-0.000000134823059
4595,-0.000000090498238
4596,-0.000000134706219
4597,-0.000000090419828
4598,-0.000000134589532
4599,-0.000000090341520
4600,-0.000000134472997
4601,-0.000000090263315
4602,-0.000000134356614
4603,-0.000000090185211
4604,-0.000000134240383
4605,-0.000000090107210
4606,-0.000000134124303
4607,-0.000000090029309
4608,-0.000000134008374
4609,-0.000000089951510
4610,-0.000000133892596
4611,-0.000000089873813
4612,-0.000000133776968
4613,-0.000000089796216
4614,-0.000000133661491
4615,-0.000000089718720
4616,-0.000000133546164
4617,-0.000000089641325
4618,-0.000000133430987
4619,-0.000000089564031
4620,-0.000000133315959
4621,-0.000000089486837
4622,-0.000000133201081
4623,-0.000000089409743
4624,-0.000000133086351
4625,-0.000000089332749
4626,-0.000000132971771
4627,-0.000000089255854
4628,-0.000000132857339
4629,-0.000000089179060
4630,-0.000000132743055
4631,-0.000000089102365
4632,-0.000000132628919
4633,-0.000000089025769
4634,-0.000000132514931
4635,-0.000000088949272
4636,-0.000000132401091
4637,-0.000000088872875
4638,-0.000000132287397
4639,-0.000000088796576
4640,-0.000000132173851
4641,-0.000000088720375
4642,-0.000000132060451
4643,-0.000000088644273
4644,-0.000000131947198
4645,-0.000000088568270
4646,-0.000000131834091
4647,-0.000000088492364
4648,-0.000000131721130
4649,-0.000000088416557
4650,-0.000000131608315
4651,-0.000000088340847
4652,-0.000000131495646
4653,-0.000000088265235
4654,-0.000000131383121
4655,-0.000000088189720
4656,-0.000000131270742
4657,-0.000000088114303
4658,-0.000000131158507
4659,-0.000000088038983
4660,-0.000000131046416
4661,-0.000000087963759
4662,-0.000000130934470
4663,-0.000000087888633
4664,-0.000000130822668
4665,-0.000000087813603
4666,-0.000000130711010
4667,-0.000000087738669
4668,-0.000000130599495
4669,-0.000000087663832
4670,-0.000000130488124
4671,-0.000000087589091
4672,-0.000000130376895
4673,-0.000000087514446
4674,-0.000000130265809
4675,-0.000000087439896
4676,-0.000000130154866
4677,-0.000000087365443
4678,-0.000000130044065
4679,-0.000000087291084
4680,-0.000000129933406
4681,-0.000000087216821
4682,-0.000000129822888
4683,-0.000000087142653
4684,-0.000000129712513
4685,-0.000000087068580
4686,-0.000000129602278
4687,-0.000000086994602
4688,-0.000000129492185
4689,-0.000000086920719
4690,-0.000000129382232
4691,-0.000000086846930
4692,-0.000000129272420
4693,-0.000000086773235
4694,-0.000000129162749
4695,-0.000000086699634
4696,-0.000000129053217
4697,-0.000000086626128
4698,-0.000000128943825
4699,-0.000000086552715
4700,-0.000000128834573
4701,-0.000000086479396
4702,-0.000000128725461
4703,-0.000000086406171
4704,-0.000000128616487
4705,-0.000000086333038
4706,-0.000000128507653
4707,-0.000000086259999
4708,-0.000000128398957
4709,-0.000000086187054
4710,-0.000000128290399
4711,-0.000000086114201
4712,-0.000000128181980
4713,-0.000000086041440
4714,-0.000000128073698
4715,-0.000000085968773
4716,-0.000000127965555
4717,-0.000000085896197
4718,-0.000000127857549
4719,-0.000000085823714
4720,-0.000000127749680
4721,-0.000000085751323
4722,-0.000000127641948
4723,-0.000000085679024
4724,-0.000000127534353
4725,-0.000000085606817
4726,-0.000000127426895
4727,-0.000000085534702
4728,-0.000000127319573
4729,-0.000000085462677
4730,-0.000000127212387
4731,-0.000000085390745
4732,-0.000000127105337
4733,-0.000000085318903
4734,-0.000000126998422
4735,-0.000000085247152
4736,-0.000000126891643
4737,-0.000000085175493
4738,-0.000000126784999
4739,-0.000000085103924
4740,-0.000000126678491
4741,-0.000000085032445
4742,-0.000000126572116
4743,-0.000000084961057
4744,-0.000000126465877
4745,-0.000000084889760
4746,-0.000000126359772
4747,-0.000000084818552
4748,-0.000000126253800
4749,-0.000000084747434
4750,-0.000000126147963
4751,-0.000000084676406
4752,-0.000000126042259
4753,-0.000000084605468
4754,-0.000000125936689
4755,-0.000000084534619
4756,-0.000000125831251
4757,-0.000000084463860
4758,-0.000000125725947
4759,-0.000000084393189
4760,-0.000000125620775
4761,-0.000000084322608
4762,-0.000000125515736
4763,-0.000000084252116
4764,-0.000000125410829
4765,-0.000000084181712
4766,-0.000000125306055
4767,-0.000000084111397
4768,-0.000000125201412
4769,-0.000000084041171
4770,-0.000000125096900
4771,-0.000000083971032
4772,-0.000000124992520
4773,-0.000000083900982
4774,-0.000000124888271
4775,-0.000000083831020
4776,-0.000000124784153
4777,-0.000000083761146
4778,-0.000000124680166
4779,-0.000000083691360
4780,-0.000000124576309
4781,-0.000000083621661
4782,-0.000000124472583
4783,-0.000000083552049
4784,-0.000000124368987
4785,-0.000000083482525
4786,-0.000000124265520
4787,-0.000000083413088
4788,-0.000000124162183
4789,-0.000000083343738
4790,-0.000000124058976
4791,-0.000000083274474
4792,-0.000000123955898
4793,-0.000000083205298
4794,-0.000000123852948
4795,-0.000000083136208
4796,-0.000000123750128
4797,-0.000000083067204
4798,-0.000000123647436
4799,-0.000000082998286
4800,-0.000000123544872
4801,-0.000000082929455
4802,-0.000000123442437
4803,-0.000000082860710
4804,-0.000000123340129
4805,-0.000000082792050
4806,-0.000000123237949
4807,-0.000000082723476
4808,-0.000000123135897
4809,-0.000000082654988
4810,-0.000000123033972
4811,-0.000000082586585
4812,-0.000000122932174
4813,-0.000000082518267
4814,-0.000000122830503
4815,-0.000000082450035
4816,-0.000000122728958
4817,-0.000000082381887
4818,-0.000000122627540
4819,-0.000000082313825
4820,-0.000000122526248
4821,-0.000000082245847
4822,-0.000000122425082
4823,-0.000000082177953
4824,-0.000000122324042
4825,-0.000000082110144
4826,-0.000000122223128
4827,-0.000000082042419
4828,-0.000000122122339
4829,-0.000000081974779
4830,-0.000000122021675
4831,-0.000000081907222
4832,-0.000000121921136
4833,-0.000000081839749
4834,-0.000000121820722
4835,-0.000000081772360
4836,-0.000000121720432
4837,-0.000000081705054
4838,-0.000000121620267
4839,-0.000000081637832
4840,-0.000000121520226
4841,-0.000000081570694
4842,-0.000000121420308
4843,-0.000000081503638
4844,-0.000000121320515
4845,-0.000000081436665
4846,-0.000000121220845
4847,-0.000000081369776
4848,-0.000000121121299
4849,-0.000000081302969
4850,-0.000000121021875
4851,-0.000000081236244
4852,-0.000000120922575
4853,-0.000000081169602
4854,-0.000000120823397
4855,-0.000000081103043
4856,-0.000000120724342
4857,-0.000000081036566
4858,-0.000000120625409
4859,-0.000000080970170
4860,-0.000000120526598
4861,-0.000000080903857
4862,-0.000000120427909
4863,-0.000000080837625
4864,-0.000000120329342
4865,-0.000000080771476
4866,-0.000000120230896
4867,-0.000000080705407
4868,-0.000000120132572
4869,-0.000000080639420
4870,-0.000000120034368
4871,-0.000000080573515
4872,-0.000000119936286
4873,-0.000000080507690
4874,-0.000000119838324
4875,-0.000000080441947
4876,-0.000000119740483
4877,-0.000000080376284
4878,-0.000000119642763
4879,-0.000000080310702
4880,-0.000000119545162
4881,-0.000000080245201
4882,-0.000000119447681
4883,-0.000000080179780
4884,-0.000000119350320
4885,-0.000000080114440
4886,-0.000000119253079
4887,-0.000000080049179
4888,-0.000000119155957
4889,-0.000000079983999
4890,-0.000000119058954
4891,-0.000000079918899
4892,-0.000000118962070
4893,-0.000000079853878
4894,-0.000000118865304
4895,-0.000000079788938
4896,-0.000000118768658
4897,-0.000000079724076
4898,-0.000000118672129
4899,-0.000000079659294
4900,-0.000000118575719
4901,-0.000000079594592
4902,-0.000000118479427
4903,-0.000000079529969
4904,-0.000000118383253
4905,-0.000000079465424
4906,-0.000000118287196
4907,-0.000000079400959
4908,-0.000000118191257
4909,-0.000000079336572
4910,-0.000000118095434
4911,-0.000000079272264
4912,-0.000000117999729
4913,-0.000000079208035
4914,-0.000000117904141
4915,-0.000000079143884
4916,-0.000000117808669
4917,-0.000000079079811
4918,-0.000000117713314
4919,-0.000000079015816
4920,-0.000000117618075
4921,-0.000000078951900
4922,-0.000000117522952
4923,-0.000000078888061
4924,-0.000000117427945
4925,-0.000000078824300
4926,-0.000000117333054
4927,-0.000000078760617
4928,-0.000000117238278
4929,-0.000000078697011
4930,-0.000000117143618
4931,-0.000000078633482
4932,-0.000000117049073
4933,-0.000000078570031
4934,-0.000000116954642
4935,-0.000000078506657
4936,-0.000000116860327
4937,-0.000000078443360
4938,-0.000000116766126
4939,-0.000000078380140
4940,-0.000000116672039
4941,-0.000000078316996
4942,-0.000000116578067
4943,-0.000000078253929
4944,-0.000000116484208
4945,-0.000000078190939
4946,-0.000000116390464
4947,-0.000000078128025
4948,-0.000000116296833
4949,-0.000000078065188
4950,-0.000000116203316
4951,-0.000000078002426
4952,-0.000000116109911
4953,-0.000000077939740
4954,-0.000000116016620
4955,-0.000000077877131
4956,-0.000000115923442
4957,-0.000000077814597
4958,-0.000000115830377
4959,-0.000000077752139
4960,-0.000000115737424
4961,-0.000000077689756
4962,-0.000000115644584
4963,-0.000000077627449
4964,-0.000000115551856
4965,-0.000000077565217
4966,-0.000000115459239
4967,-0.000000077503060
4968,-0.000000115366735
4969,-0.000000077440978
4970,-0.000000115274342
4971,-0.000000077378971
4972,-0.000000115182061
4973,-0.000000077317039
4974,-0.000000115089891
4975,-0.000000077255182
4976,-0.000000114997832
4977,-0.000000077193399
4978,-0.000000114905884
4979,-0.000000077131691
4980,-0.000000114814047
4981,-0.000000077070057
4982,-0.000000114722321
4983,-0.000000077008497
4984,-0.000000114630705
4985,-0.000000076947011
4986,-0.000000114539199
4987,-0.000000076885599
4988,-0.000000114447803
4989,-0.000000076824261
4990,-0.000000114356517
4991,-0.000000076762997
4992,-0.000000114265341
4993,-0.000000076701806
4994,-0.000000114174274
4995,-0.000000076640689
4996,-0.000000114083316
4997,-0.000000076579645
4998,-0.000000113992468
4999,-0.000000076518675
5000,-0.000000113901729


==> anc/input_csv/cw_weight_complement_N6000.csv <==
1.000000000000000000e+00
9.805094131159566295e-01
9.416250700642231353e-01
8.882034133797429565e-01
8.210766423295905447e-01
7.449659080668973310e-01
6.644662167431518718e-01
6.035966870933640038e-01
5.685814052732398594e-01
5.421683412867437379e-01
5.200821407459219614e-01
4.992122438999389011e-01
4.798628546276323958e-01
4.617726461361739143e-01
4.472509541028388824e-01
4.394728932180016479e-01
4.423630518194599515e-01
4.733047730375358197e-01
5.153153196933976110e-01
5.592627175050850497e-01
6.034880705805915069e-01
6.447287541197881389e-01
6.836732918008342486e-01
7.172197808564476640e-01
7.460300398019734658e-01
7.689804277245211317e-01
7.865753245414434103e-01
7.982598601649469883e-01
8.047646131452113050e-01
8.057821012391834792e-01
8.021041676522145947e-01
7.937185616284587741e-01
7.812918242796869084e-01
7.652509025952721755e-01
7.459735786281793679e-01
7.244233698990589776e-01
7.005381975594195954e-01
6.749334414415811834e-01
6.482163808691363549e-01
6.209970842999154028e-01
5.937409848859127592e-01
5.669834159979434407e-01
5.410704290231596048e-01
5.162983999295147619e-01
4.929227738316391272e-01
4.711447961401168394e-01
4.517593090779274956e-01
4.396799563340839101e-01
4.309672360727329621e-01
4.242341142863105818e-01
4.189228620349834675e-01
4.146759504672157259e-01
4.111533195173001642e-01
4.083651642471139986e-01
4.057752761636537198e-01
4.035121398177988761e-01
4.013659569602986421e-01
3.992176683906256129e-01
3.970797742722147472e-01
3.949471266062686281e-01
3.926528758843329525e-01
3.903673041719017966e-01
3.880971905786606002e-01
3.858841229203852641e-01
3.835992818629849199e-01
3.813266044052670001e-01
3.790758946426601717e-01
3.768444075126485826e-01
3.747181737327439643e-01
3.728419846047624775e-01
3.710561334521564336e-01
3.693695300784994862e-01
3.678026554020514260e-01
3.665546437942079905e-01
3.654106914245867643e-01
3.644100017624806176e-01
3.636786771989280465e-01
3.631135472230755390e-01
3.626747868781780015e-01
3.625034231325415801e-01
3.624617027601653163e-01
3.625461624206999245e-01
3.628584493490375484e-01
3.632278280384355629e-01
3.638061767391310708e-01
3.644689018154242954e-01
3.652628883876616883e-01
3.661946213520765880e-01
3.673947112256817915e-01
3.684958973574385954e-01
3.692854723958342023e-01
3.698184635429684342e-01
3.700638863157109659e-01
3.700592167881954775e-01
3.698082989125142106e-01
3.693044833638491897e-01
3.686069859070821297e-01
3.676455411484266245e-01
3.665506308670816171e-01
3.652200321336112609e-01
3.637283258405620279e-01
3.620744830164547290e-01
3.602294163906702984e-01
3.582908904403747652e-01
3.561885863911106176e-01
3.539474065698454130e-01
3.516249159129876678e-01
3.491697565764348421e-01
3.466082365806216203e-01
3.439853843841054748e-01
3.412594379206289052e-01
3.384416549527926033e-01
3.355928584116069091e-01
3.326659211175703734e-01
3.296695139856729573e-01
3.266361224452305478e-01
3.235669069213999438e-01
3.204476605902186748e-01
3.172851804728274439e-01
3.141129120849925349e-01
3.109167466759819587e-01
3.076923196721275122e-01
3.044448745861354499e-01
3.011953049687707828e-01
2.979442961899838038e-01
2.946817110819445751e-01
2.914115255882265276e-01
2.881374816521524163e-01
2.848824006192371416e-01
2.816325420083267139e-01
2.783867276046367301e-01
2.751477378610555635e-01
2.719181670329701150e-01
2.687089987190409701e-01
2.655225233318792566e-01
2.623508027706712986e-01
2.591957148865191018e-01
2.560589990819212569e-01
2.529422592670341197e-01
2.498502276539345812e-01
2.467907440896950633e-01
2.437543333998311856e-01
2.407421045586272956e-01
2.377550731702489650e-01
2.347941596979800094e-01
2.318601946787207380e-01
2.289539285685466274e-01
2.260831723006878902e-01
2.232430277110667716e-01
2.204317152357722909e-01
2.176496916939195669e-01
2.148973556010255193e-01
2.121750485759371641e-01
2.094830585875129825e-01
2.068216237537799373e-01
2.041909373278457673e-01
2.015933024536405160e-01
1.990303581257203414e-01
1.964980931682158150e-01
1.939965444727715371e-01
1.915257198500166513e-01
1.890855976461214838e-01
1.866761282805677880e-01
1.842972360946749377e-01
1.819488212458705290e-01
1.796307615800963597e-01
1.773429144764637477e-01
1.750851187385939756e-01
1.728571970303806604e-01
1.706604436370065814e-01
1.684948440239585898e-01
1.663582845903949503e-01
1.642505343723035804e-01
1.621713529807538856e-01
1.601204905033000447e-01
1.580976881762012343e-01
1.561026791760268539e-01
1.541351894230905129e-01
1.521949383601663153e-01
1.502816396963906342e-01
1.483950021102842798e-01
1.465347299131176395e-01
1.447005236698142017e-01
1.428920807826097317e-01
1.411090960359515090e-01
1.393512621090876591e-01
1.376182700534337167e-01
1.359098097474921996e-01
1.342255703298098901e-01
1.325652406399930594e-01
1.309285098009457804e-01
1.293156021789722832e-01
1.277262050940494165e-01
1.261594027456959255e-01
1.246148885102880827e-01
1.230923574349236660e-01
1.215915061668324249e-01
1.201120330705990891e-01
1.186536383752588020e-01
1.172160243229847243e-01
1.157988953132181309e-01
1.144019580353531351e-01
1.130249215938514684e-01
1.116674976213237747e-01
1.103294003819413199e-01
1.090103468654968211e-01
1.077100568713291184e-01
1.064282530837248886e-01
1.051646611394298353e-01
1.039190096858657458e-01
1.026910304340819813e-01
1.014804582021377188e-01
1.002870309544488803e-01
9.911048983320300265e-02
9.795057918559446630e-02
9.680704658396419027e-02
9.567964284343284664e-02
9.456812203212522361e-02
9.347224147961331886e-02
9.239176178009594897e-02
9.132644679202386873e-02
9.027606363439076576e-02
8.924038268014747310e-02
8.821917754690758451e-02
8.721222508338420665e-02
8.621930535599443834e-02
8.524020163062152877e-02
8.427470035396697479e-02
8.332259113225713720e-02
8.238366670855752638e-02
8.145772293778763551e-02
8.054455876147353921e-02
7.964397618011986868e-02
7.875578022486072471e-02
7.787977892772260380e-02
7.701578329205213680e-02
7.616360725973519985e-02
7.532306768056067081e-02
7.449398427849433790e-02
7.367617961923109138e-02
7.286947907508034561e-02
7.207371079229726862e-02
7.128870565499499656e-02
7.051429725125843428e-02
6.975032183758861359e-02
6.899661830334964663e-02
6.825302813553868475e-02
6.751939538352104420e-02
6.679556662268504308e-02
6.608139091947233534e-02
6.537671979556383683e-02
6.468140719248482995e-02
6.399530943611268785e-02
6.331828520154711426e-02
6.265019547818270751e-02
6.199090353429041744e-02
6.134027488292379676e-02
6.069817724753221594e-02
6.006448052711840790e-02
5.943905676303242597e-02
5.882178010507700672e-02
5.821252677846759649e-02
5.761117505019528601e-02
5.701760519730002252e-02
5.643169947407405268e-02
5.585334208018331859e-02
5.528241912922805812e-02
5.471881861783626372e-02
5.416243039439938567e-02
5.361314612971139482e-02
5.307085928707499373e-02
5.253546509283346655e-02
5.200686051159671142e-02
5.148494422412193405e-02
5.096966968968197342e-02
5.046093074987943045e-02
4.995858310060590640e-02
4.946253194838285544e-02
4.897268407895590675e-02
4.848894782066411752e-02
4.801123301560873691e-02
4.753945099232458754e-02
4.707351454036503430e-02
4.661333788409816742e-02
4.615883665838893535e-02
4.570992788435419840e-02
4.526652994506091127e-02
4.482856256253529154e-02
4.439594677508974102e-02
4.396860491491633854e-02
4.354646058697721894e-02
4.312943864918449693e-02
4.271746519829425215e-02
4.231049586275738295e-02
4.190855880459797705e-02
4.151145358130791524e-02
4.111911088451537799e-02
4.073146255806688043e-02
4.034844156096876328e-02
3.996998194340464078e-02
3.959601882542727880e-02
3.922648837829467716e-02
3.886132780416723387e-02
3.850047531894756903e-02
3.814387013368755741e-02
3.779145243714897989e-02
3.744316337837339664e-02
3.709894505077176302e-02
3.675874047425969904e-02
3.642249357982747099e-02
3.609014919382483311e-02
3.576165302166511156e-02
3.543695163307210988e-02
3.511599244659882602e-02
3.479872371528203168e-02
3.448509451171451190e-02
3.417505471378431275e-02
3.386855499150372151e-02
3.356554679196439850e-02
3.326598232716881237e-02
3.296981455962202934e-02
3.267699719020568383e-02
3.238748464516343073e-02
3.210123206320641964e-02
3.181819528379607048e-02
3.153833083464226833e-02
3.126159592014642746e-02
3.098794840927687061e-02
3.071734682498974273e-02
3.044975033174142712e-02
3.018511872610787558e-02
2.992341242426264925e-02
2.966459245296102637e-02
2.940862043760978164e-02
2.915545859296398215e-02
2.890506971325825306e-02
2.865741716150015453e-02
2.841246486042256839e-02
2.817017728254334052e-02
2.793051944145592824e-02
2.769345688222846560e-02
2.745895567198696624e-02
2.722698239207673593e-02
2.699750412871533209e-02
2.677048846434829099e-02
2.654590347025661060e-02
2.632371769664502287e-02
2.610390016665296506e-02
2.588642036655708703e-02
2.567124823972092434e-02
2.545835417710727230e-02
2.524770901169664378e-02
2.503928400989803224e-02
2.483305086475023210e-02
2.462898168910853877e-02
2.442704900842356322e-02
2.422722575431655520e-02
2.402948525784470019e-02
2.383380124403657388e-02
2.364014782545164825e-02
2.344849950112885134e-02
2.325887840108643162e-02
2.307126257095912583e-02
2.288557588980653923e-02
2.270179429976842272e-02
2.251989409948573773e-02
2.233985193415168741e-02
2.216164478816964531e-02
2.198524997961411737e-02
2.181064515381210545e-02
2.163780827864916073e-02
2.146671763828522303e-02
2.129735182852557362e-02
2.112968975200497229e-02
2.096371061207072742e-02
2.079939390909198507e-02
2.063671943468108408e-02
2.047566726803776160e-02
2.031621777007310350e-02
2.015835157993666263e-02
2.000204961004453663e-02
1.984729304146354290e-02
1.969406332054684031e-02
1.954234215349893306e-02
1.939211150314340548e-02
1.924335358438538854e-02
1.909605086051489181e-02
1.895018603900439774e-02
1.880574206767164983e-02
1.866270213126534558e-02
1.852104964679172211e-02
1.838076826139702080e-02
1.824184184723184193e-02
1.810425449873515752e-02
1.796799052893044424e-02
1.783303446606586753e-02
1.769937105045069417e-02
1.756698523053620495e-02
1.743586216061332114e-02
1.730598719651565282e-02
1.717734589382647475e-02
1.704992400316565626e-02
1.692370746901763687e-02
1.679868242487413121e-02
1.667483519191936131e-02
1.655215227532169653e-02
1.643062036136919493e-02
1.631022631509923895e-02
1.619095717724139752e-02
1.607280016185263019e-02
1.595574265327256991e-02
1.583977220399306746e-02
1.572487653163529356e-02
1.561104351701622650e-02
1.549826120094246508e-02
1.538651778261982024e-02
1.527580161665445177e-02
1.516610121087206067e-02
1.505740522437963753e-02
1.494970246467102956e-02
1.484298188600374074e-02
1.473723258677554250e-02
1.463244380758832973e-02
1.452860492950393267e-02
1.442570547086302786e-02
1.432373508676904918e-02
1.422268356576671458e-02
1.412254082908515410e-02
1.402329692750287418e-02
1.392494204097589200e-02
1.382746647594285290e-02
1.373086066624452060e-02
1.363515071282448386e-02
1.354030741756803539e-02
1.344630507420677308e-02
1.335313459628209576e-02
1.326078701409523497e-02
1.316925347311450473e-02
1.307852523072641597e-02
1.298859365551270975e-02
1.289945022490140980e-02
1.281108652389839446e-02
1.272349424323012367e-02
1.263666517780230071e-02
1.255059122573432343e-02
1.246526438597611759e-02
1.238067675775291268e-02
1.229682053796754375e-02
1.221368802172717247e-02
1.213127159825768721e-02
1.204956375231513999e-02
1.196855706062633501e-02
1.188824419235016451e-02
1.180861790597480948e-02
1.172967104984336262e-02
1.165139655977643317e-02
1.157378745768921843e-02
1.149683685128450109e-02
1.142053793244204862e-02
1.134488397556557976e-02
1.126986833719467555e-02
1.119548445403947649e-02
1.112172584281057031e-02
1.104858609848904070e-02
1.097605889304662137e-02
1.090413797518639469e-02
1.083281716825137270e-02
1.076209037046628285e-02
1.069195155222677461e-02
1.062239475716858159e-02
1.055341409874126224e-02
1.048500376182127242e-02
1.041715799969577388e-02
1.034987113435248234e-02
1.028313755464377657e-02
1.021695171596620835e-02
1.015130813977859620e-02
1.008620141103556099e-02
1.002162617982803143e-02
9.957577157635117207e-03
9.894049119353844762e-03
9.831036899862774167e-03
9.768535395456539108e-03
9.706539560988547422e-03
9.645044411114370164e-03
9.584045017571438466e-03
9.523536509886723969e-03
9.463514073501592960e-03
9.403972950228272829e-03
9.344908435993455609e-03
9.286315881791320365e-03
9.228190691485687117e-03
9.170528321866214944e-03
9.113324282180108177e-03
9.056574132568828706e-03
9.000273484173615737e-03
8.944417998270868392e-03
8.889003385303347743e-03
8.834025404834335016e-03
8.779479864066736319e-03
8.725362618171771112e-03
8.671669568762811059e-03
8.618396664274767527e-03
8.565539898365542165e-03
8.513095309829953397e-03
8.461058982255541261e-03
8.409427042590756143e-03
8.358195661917778088e-03
8.307361053421495611e-03
8.256919472894544421e-03
8.206867217900922634e-03
8.157200626782492095e-03
8.107916079363900602e-03
8.059009994697394555e-03
8.010478832015353878e-03
7.962319090005651190e-03
7.914527305782856695e-03
7.867100055063032393e-03
7.820049012803363328e-03
7.773364525763602415e-03
7.727034176064608018e-03
7.681054689140060648e-03
7.635422826415297522e-03
7.590135384937468643e-03
7.545189196510260210e-03
7.500581127688784114e-03
7.456308078920439661e-03
7.412366984396061287e-03
7.368754810891193531e-03
7.325468558743457662e-03
7.282505260301266534e-03
7.239861979364943523e-03
7.197535811981359451e-03
7.155523885105264693e-03
7.113823355897646444e-03
7.072431412635064689e-03
7.031345273280706701e-03
6.990562185489311055e-03
6.950079425821844431e-03
6.909894300330642058e-03
6.870004143105650461e-03
6.830406316735277567e-03
6.791098211319629950e-03
6.752077245008092365e-03
6.713340862812887909e-03
6.674886536361645736e-03
6.636711764341657674e-03
6.598814070936698077e-03
6.561191007265348984e-03
6.523840148625817750e-03
6.486759096995174841e-03
6.449945478295584025e-03
6.413396943747280872e-03
6.377111168158550863e-03
6.341085851586922284e-03
6.305318716666640823e-03
6.269807510422364602e-03
6.234550002406194329e-03
6.199543986097983718e-03
6.164787276406288180e-03
6.130277711386886846e-03
6.096013151610149734e-03
6.061991478261061043e-03
6.028210595743560378e-03
5.994668428243458795e-03
5.961362922579602555e-03
5.928292045196261600e-03
5.895453783782941479e-03
5.862846146347109461e-03
5.830467160927483780e-03
5.798314875778001060e-03
5.766387358346353881e-03
5.734682695660648505e-03
5.703198994625053794e-03
5.671934379832544761e-03
5.640886996203082170e-03
5.610055006062513415e-03
5.579436590558597801e-03
5.549029948832199036e-03
5.518833298224193502e-03
5.488844873461490304e-03
5.459062926806432584e-03
5.429485728169850325e-03
5.400111564557532641e-03
5.370938739383351868e-03
5.341965573171398099e-03
5.313190403329853644e-03
5.284611582671109101e-03
5.256227481561561062e-03
5.228036484828033764e-03
5.200036994328235095e-03
5.172227426632664687e-03
5.144606214589840174e-03
5.117171805774110849e-03
5.089922663039645086e-03
5.062857263954410013e-03
5.035974101469642070e-03
5.009271682474681839e-03
4.982748528596812540e-03
4.956403175633121612e-03
4.930234173656523541e-03
4.904240086855428914e-03
4.878419492553789580e-03
4.852770982513053728e-03
4.827293161442017602e-03
4.801984647716321143e-03
4.776844072871225255e-03
4.751870081486294327e-03
4.727061330963415811e-03
4.702416491506534318e-03
4.677934245749369550e-03
4.653613289980372200e-03
4.629452330868504516e-03
4.605450088975581759e-03
4.581605296216456624e-03
4.557916696813628030e-03
4.534383046364887093e-03
4.511003112361398372e-03
4.487775674158835798e-03
4.464699522222962715e-03
4.441773458639471442e-03
4.418996296347726428e-03
4.396366859527502634e-03
4.373883983410125319e-03
4.351546513982630301e-03
4.329353308082577872e-03
4.307303233121268123e-03
4.285395166515657168e-03
4.263627997177789862e-03
4.242000623170924696e-03
4.220511953495269426e-03
4.199160906628926840e-03
4.177946411935993219e-03
4.156867407974254927e-03
4.135929373820165789e-03
4.115127405099837030e-03
4.094457684028842380e-03
4.073919188693330556e-03
4.053510906031271462e-03
4.033231833039390909e-03
4.013080975114054205e-03
3.993057347202799007e-03
3.973159972701899474e-03
3.953387884884531148e-03
3.933740124548055703e-03
3.914215741587694433e-03
3.894813794972574322e-03
3.875533351616482040e-03
3.856373486690449406e-03
3.837333284260203547e-03
3.818411836499989789e-03
3.799608243185531066e-03
3.780921612420589089e-03
3.762351060495242212e-03
3.743895711558259051e-03
3.725554697255731296e-03
3.707327156978185937e-03
3.689212238339887196e-03
3.671209095907641135e-03
3.653316891778275993e-03
3.635534795517585127e-03
3.617861984844812032e-03
3.600297642980138449e-03
3.582840962376092342e-03
3.565491140614903028e-03
3.548247384242072654e-03
3.531108905018987085e-03
3.514074922671824204e-03
3.497144663961004006e-03
3.480317361352583839e-03
3.463592254772090290e-03
3.446968590741435710e-03
3.430445622204669146e-03
3.414022608291610722e-03
3.397698814976335326e-03
3.381473514599529946e-03
3.365345985974385959e-03
3.349315513041806365e-03
3.333381387579710791e-03
3.317542905705022412e-03
3.301799371719814444e-03
3.286150093552122481e-03
3.270594386961301475e-03
3.255131572617347285e-03
3.239760977173880389e-03
3.224481932879701834e-03
3.209293778457469708e-03
3.194195857341074803e-03
3.179187518824435656e-03
3.164268118204031661e-03
3.149437015773314669e-03
3.134693577289997951e-03
3.120037173773515960e-03
3.105467182174810603e-03
3.090982983980760952e-03
3.076583966600343525e-03
3.062269521691448129e-03
3.048039046812985563e-03
3.033891944633730544e-03
3.019827621940127972e-03
3.005845491503869767e-03
2.991944970720516843e-03
2.978125481260145320e-03
2.964386450534728292e-03
2.950727310121883679e-03
2.937147496472491352e-03
2.923646450854933913e-03
2.910223619035181165e-03
2.896878451503388796e-03
2.883610403292618911e-03
2.870418933553237767e-03
2.857303506555521327e-03
2.844263590709313581e-03
2.831298658687201458e-03
2.818408187355539180e-03
2.805591658700038165e-03
2.792848557773729232e-03
2.780178374598187008e-03
2.767580603545533383e-03
2.755054742641838920e-03
2.742600294073564964e-03
2.730216764337059943e-03
2.717903663743023897e-03
2.705660506717588818e-03
2.693486811611444862e-03
2.681382100540292621e-03
2.669345899985081302e-03
2.657377739045722019e-03
2.645477152463781428e-03
2.633643677269332378e-03
2.621876854459553007e-03
2.610176229400709008e-03
2.598541350741680710e-03
2.586971770612946260e-03
2.575467044524619789e-03
2.564026732058444311e-03
2.552650396382588702e-03
2.541337603800236655e-03
2.530087923956516639e-03
2.518900930416486175e-03
2.507776199784087900e-03
2.496713312185594447e-03
2.485711851034281931e-03
2.474771403140473003e-03
2.463891558244935259e-03
2.453071909839118353e-03
2.442312054531501145e-03
2.431611591617597982e-03
2.420970123975967666e-03
2.410387257668174070e-03
2.399862602024329696e-03
2.389395768779290549e-03
2.378986373048292378e-03
2.368634033375165582e-03
2.358338370744544193e-03
2.348099009150521679e-03
2.337915575971731118e-03
2.327787700982849890e-03
2.317715017184584191e-03
2.307697160315277593e-03
2.297733768739766008e-03
2.287824484266950259e-03
2.277968950481459604e-03
2.268166814765399959e-03
2.258417726606936054e-03
2.248721338393175860e-03
2.239077304976654081e-03
2.229485284361227074e-03
2.219944936648792552e-03
2.210455925032713681e-03
2.201017914537012517e-03
2.191630574027323038e-03
2.182293573774416080e-03
2.173006586614907587e-03
2.163769288892306627e-03
2.154581358216597475e-03
2.145442475696048099e-03
2.136352323568443522e-03
2.127310588352347188e-03
2.118316956975500442e-03
2.109371120293841804e-03
2.100472770331519422e-03
2.091621602401668150e-03
2.082817313781286806e-03
2.074059603576340442e-03
2.065348173531557450e-03
2.056682728152143397e-03
2.048062973416892463e-03
2.039488617300143618e-03
2.030959371477981338e-03
2.022474947920036101e-03
2.014035061941355648e-03
2.005639430366075275e-03
1.997287772715261069e-03
1.988979810394939183e-03
1.980715266496879332e-03
1.972493866227072786e-03
1.964315338154772311e-03
1.956179410765044539e-03
1.948085815637797761e-03
1.940034287104937466e-03
1.932024559935886787e-03
1.924056372057240645e-03
1.916129462378373793e-03
1.908243572862984919e-03
1.900398446176780175e-03
1.892593827667800972e-03
1.884829464489285768e-03
1.877105105439924159e-03
1.869420501376352871e-03
1.861775404171117556e-03
1.854170918765149284e-03
1.846606698456598099e-03
1.839081226015140853e-03
1.831594262125851380e-03
1.824145568534578030e-03
1.816734907890671900e-03
1.809362045978959912e-03
1.802026749380264848e-03
1.794728786971210195e-03
1.787467928426876877e-03
1.780243946194833568e-03
1.773056613754904606e-03
1.765905705967332241e-03
1.758790999894220683e-03
1.751712273671791279e-03
1.744669308106386232e-03
1.737661883699173453e-03
1.730689784443625390e-03
1.723752794721857386e-03
1.716850700954803332e-03
1.709983290592021572e-03
1.703150353377188252e-03
1.696351680224613204e-03
1.689587063028397595e-03
1.682856295627475343e-03
1.676159173813260425e-03
1.669495493789212651e-03
1.662865053751074471e-03
1.656267653594319838e-03
1.649703094171772570e-03
1.643171178202147177e-03
1.636671708821429636e-03
1.630204492092112399e-03
1.623769334080329757e-03
1.617366042950419986e-03
1.610994427857782765e-03
1.604654299986974560e-03
1.598345470546895216e-03
1.592067753213864071e-03
1.585820962678151109e-03
1.579604914949344231e-03
1.573419427087813412e-03
1.567264317442599838e-03
1.561139406019454836e-03
1.555044513705346057e-03
1.548979462891551069e-03
1.542944076893651689e-03
1.536938180604598830e-03
1.530961599805929271e-03
1.525014161670529495e-03
1.519095694839919580e-03
1.513206028624636094e-03
1.507344993450013748e-03
1.501512421889298439e-03
1.495708146482144230e-03
1.489932001610836916e-03
1.484183822626964407e-03
1.478463445827352205e-03
1.472770709115507181e-03
1.467105451120873528e-03
1.461467511278418188e-03
1.455856731321544285e-03
1.450272952423854473e-03
1.444716018145591118e-03
1.439185772595364364e-03
1.433682061001017530e-03
1.428204729615986960e-03
1.422753625461991136e-03
1.417328597776540324e-03
1.411929494903464265e-03
1.406556167862201999e-03
1.401208468141961969e-03
1.395886248058427143e-03
1.390589360920830783e-03
1.385317661210491583e-03
1.380071004578547469e-03
1.374849247269560766e-03
1.369652246336067495e-03
1.364479860780433082e-03
1.359331949364792590e-03
1.354208372497929611e-03
1.349108990990837255e-03
1.344033667423876486e-03
1.338982264824045568e-03
1.333954646458354121e-03
1.328950678009758546e-03
1.323970224879034933e-03
1.319013153425182888e-03
1.314079331311761994e-03
1.309168627319139437e-03
1.304280910550602041e-03
1.299416050727633318e-03
1.294573919376548450e-03
1.289754388406660077e-03
1.284957330077749404e-03
1.280182618276438878e-03
1.275430127242953727e-03
1.270699732677791618e-03
1.265991309919447909e-03
1.261304736448602389e-03
1.256639889267633856e-03
1.251996647771230113e-03
1.247374890155259278e-03
1.242774497530956847e-03
1.238195350209515344e-03
1.233637329933427902e-03
1.229100318995644250e-03
1.224584200815247159e-03
1.220088859283791505e-03
1.215614178750130210e-03
1.211160045446801675e-03
1.206726344763604580e-03
1.202312964005051651e-03
1.197919790974938739e-03
1.193546713758607747e-03
1.189193621832466225e-03
1.184860405043444784e-03
1.180546953134175518e-03
1.176253158892987677e-03
1.171978912787627119e-03
1.167724108531196592e-03
1.163488638755636340e-03
1.159272398073853431e-03
1.155075281136435728e-03
1.150897182777453447e-03
1.146737999900085576e-03
1.142597628789247420e-03
1.138475966678732191e-03
1.134372912356715595e-03
1.130288363577583747e-03
1.126222220616153675e-03
1.122174382536540510e-03
1.118144750938504257e-03
1.114133226893694161e-03
1.110139711428352865e-03
1.106164108343715485e-03
1.102206319894414666e-03
1.098266250268964059e-03
1.094343803547991826e-03
1.090438885037190667e-03
1.086551400270802017e-03
1.082681255240653968e-03
1.078828356414770952e-03
1.074992612352467436e-03
1.071173929539467017e-03
1.067372217497098482e-03
1.063587384672450963e-03
1.059819341626305192e-03
1.056067997727506893e-03
1.052333263870858671e-03
1.048615052027504404e-03
1.044913273559038664e-03
1.041227840939542432e-03
1.037558667642450062e-03
1.033905667008970086e-03
1.030268752797003536e-03
1.026647840060429528e-03
1.023042843745479349e-03
1.019453680051334282e-03
1.015880264064491015e-03
1.012322513780654267e-03
1.008780345825753587e-03
1.005253678212622136e-03
1.001742428614139317e-03
9.982465165371285504e-04
9.947658610432784463e-04
9.913003819852577413e-04
9.878499991896663984e-04
9.844146343559144474e-04
9.809942076493194038e-04
9.775886414386404221e-04
9.741978578515425114e-04
9.708217797865272003e-04
9.674603301697966241e-04
9.641134323556546995e-04
9.607810112105203207e-04
9.574629908437601918e-04
9.541592961695535054e-04
9.508698529630770337e-04
9.475945870626650358e-04
9.443334251106650940e-04
9.410862937221401922e-04
9.378531198675707243e-04
9.346338321215140899e-04
9.314283577587604288e-04
9.282366261820253206e-04
9.250585660157266714e-04
9.218941067261782760e-04
9.187431782719014412e-04
9.156057110163274117e-04
9.124816359844730189e-04
9.093708836575004192e-04
9.062733861158250512e-04
9.031890755625609710e-04
9.001178837557294874e-04
8.970597440745977985e-04
8.940145891496342929e-04
8.909823533116720349e-04
8.879629702406029819e-04
8.849563742949508299e-04
8.819625000427583090e-04
8.789812831946786781e-04
8.760126587560924417e-04
8.730565633995161518e-04
8.701129328449827170e-04
8.671817040693955217e-04
8.642628141226863393e-04
8.613562005528372202e-04
8.584618012194237396e-04
8.555795540306810080e-04
8.527093980962412991e-04
8.498512719270245094e-04
8.470051151748127878e-04
8.441708669873554871e-04
8.413484678660284807e-04
8.385378580652876447e-04
8.357389782650663252e-04
8.329517694056589368e-04
8.301761735259706801e-04
8.274121314535356911e-04
8.246595859936786503e-04
8.219184792840033681e-04
8.191887544242605753e-04
8.164703542352829465e-04
8.137632222450436655e-04
8.110673023657361327e-04
8.083825386026353239e-04
8.057088752564057956e-04
8.030462572638708734e-04
8.003946301571114499e-04
7.977539385120488956e-04
7.951241285122105564e-04
7.925051462642769377e-04
7.898969380595960389e-04
7.872994502564604645e-04
7.847126302484738703e-04
7.821364251911667878e-04
7.795707828803387276e-04
7.770156506048727513e-04
7.744709769763606817e-04
7.719367107345569048e-04
7.694128002894262252e-04
7.668991946592155357e-04
7.643958438326028211e-04
7.619026967774942746e-04
7.594197035924183780e-04
7.569468150234244953e-04
7.544839810676643018e-04
7.520311528071009673e-04
7.495882811751485193e-04
7.471553176272682350e-04
7.447322141195406855e-04
7.423189221500533152e-04
7.399153939458686085e-04
7.375215823988638241e-04
7.351374401729883013e-04
7.327629195311841353e-04
7.303979748157715408e-04
7.280425593006107417e-04
7.256966260582607469e-04
7.233601302267210487e-04
7.210330255832900909e-04
7.187152668225601192e-04
7.164068086783843999e-04
7.141076065624525670e-04
7.118176156057706835e-04
7.095367916817823910e-04
7.072650900965294111e-04
7.050024678225536284e-04
7.027488804899071143e-04
7.005042849446532814e-04
6.982686383130006988e-04
6.960418974454082430e-04
6.938240194785857398e-04
6.916149624400416262e-04
6.894146839759629540e-04
6.872231418619245951e-04
6.850402947676041384e-04
6.828661010303215505e-04
6.807005195938438738e-04
6.785435093292292762e-04
6.763950290658646150e-04
6.742550389428988338e-04
6.721234983350991539e-04
6.700003667232082467e-04
6.678856049664970429e-04
6.657791728295869285e-04
6.636810309478325710e-04
6.615911404640012180e-04
6.595094619601258234e-04
6.574359567704595678e-04
6.553705865286123082e-04
6.533133124201288139e-04
6.512640969958807596e-04
6.492229014658501812e-04
6.471896885931107540e-04
6.451644207560492967e-04
6.431470610909736972e-04
6.411375714372284391e-04
6.391359158178048236e-04
6.371420571644208133e-04
6.351559591517054199e-04
6.331775849991029374e-04
6.312068991177477439e-04
6.292438657814685777e-04
6.272884484506683527e-04
6.253406121605489766e-04
6.234003217779773929e-04
6.214675417684453231e-04
6.195422372185676501e-04
6.176243736730386864e-04
6.157139164125367218e-04
6.138108308700754388e-04
6.119150832411160250e-04
6.100266389751025963e-04
6.081454651591512543e-04
6.062715274766207821e-04
6.044047921849125121e-04
6.025452269957024118e-04
6.006927981691901394e-04
5.988474724628692911e-04
5.970092179731628645e-04
5.951780021227455822e-04
5.933537915591056110e-04
5.915365550308629948e-04
5.897262599147591470e-04
5.879228750213278017e-04
5.861263678306346224e-04
5.843367073246139975e-04
5.825538622160896267e-04
5.807778015524301014e-04
5.790084929967407581e-04
5.772459073421308930e-04
5.754900133550962249e-04
5.737407798783449465e-04
5.719981772680512522e-04
5.702621754914127252e-04
5.685327439006018823e-04
5.668100732038836584e-04
5.650940632031214821e-04
5.633845317885956879e-04
5.616814490784416067e-04
5.599847858206311382e-04
5.582945136923025400e-04
5.566106032679617611e-04
5.549330254529995926e-04
5.532617521384023285e-04
5.515967552546702278e-04
5.499380052840286727e-04
5.482854749519320853e-04
5.466391362489895437e-04
5.449989609010095744e-04
5.433649216508940148e-04
5.417369903549082346e-04
5.401151402961671278e-04
5.384993437802992671e-04
5.368895734377377533e-04
5.352858029704338867e-04
5.336880050695626525e-04
5.320961526740505083e-04
5.305102198833310401e-04
5.289301800913871624e-04
5.273560068008374376e-04
5.257876738619579864e-04
5.242251553715314124e-04
5.226684256261922810e-04
5.211174585521929394e-04
5.195722285643505434e-04
5.180327104208394279e-04
5.164988788080745975e-04
5.149707076778510095e-04
5.134481732992782557e-04
5.119312494803735089e-04
5.104199122093151580e-04
5.089141363344409832e-04
5.074138975174695941e-04
5.059191712861039721e-04
5.044299331412126610e-04
5.029461591260468581e-04
5.014678250059840083e-04
4.999949070167826687e-04
4.985273807613271099e-04
4.970652236764803176e-04
4.956084112645083722e-04
4.941569198699110807e-04
4.927107269283748526e-04
4.912698093603289897e-04
4.898341427378838766e-04
4.884037053828866421e-04
4.869784739160102748e-04
4.855584258469672560e-04
4.841435383996573524e-04
4.827337884083624138e-04
4.813291548475467441e-04
4.799296144390892676e-04
4.785351452615689257e-04
4.771457250060318804e-04
4.757613325091970434e-04
4.743819448437690441e-04
4.730075413905782079e-04
4.716380996157017820e-04
4.702735985136892406e-04
4.689140165029225807e-04
4.675593324710493760e-04
4.662095253708139456e-04
4.648645736129695689e-04
4.635244563777486779e-04
4.621891532940782259e-04
4.608586432986061954e-04
4.595329055398167601e-04
4.582119195980328486e-04
4.568956652260890801e-04
4.555841218455907262e-04
4.542772694747231358e-04
4.529750877567063536e-04
4.516775564556361187e-04
4.503846564811878951e-04
4.490963667767442413e-04
4.478126688919657566e-04
4.465335422155676808e-04
4.452589674949097333e-04
4.439889255904312638e-04
4.427233969536833124e-04
4.414623619377893056e-04
4.402058022525389140e-04
4.389536978860714253e-04
4.377060306816852198e-04
4.364627813553906364e-04
4.352239313360636527e-04
4.339894614904710765e-04
4.327593540143696935e-04
4.315335898687683628e-04
4.303121504856392723e-04
4.290950183791461840e-04
4.278821739949291219e-04
4.266736007579187526e-04
4.254692795548187354e-04
4.242691927451530762e-04
4.230733224771674665e-04
4.218816508187050074e-04
4.206941604312260238e-04
4.195108338038970206e-04
4.183316525008437515e-04
4.171566000893905208e-04
4.159856590089597707e-04
4.148188114905848644e-04
4.136560410494114133e-04
4.124973300956509591e-04
4.113426619932354904e-04
4.101920195246266856e-04
4.090453861711614253e-04
4.079027445510271946e-04
4.067640789699112280e-04
4.056293717890271521e-04
4.044986072829774202e-04
4.033717689608397978e-04
4.022488397046775511e-04
4.011298041918562969e-04
4.000146457667919510e-04
3.989033482489991764e-04
3.977958958653859392e-04
3.966922724677786750e-04
3.955924622286908186e-04
3.944964493001247054e-04
3.934042179935610039e-04
3.923157528290107873e-04
3.912310382813992318e-04
3.901500580185784635e-04
3.890727977470314833e-04
3.879992415890661721e-04
3.869293740669092784e-04
3.858631803315245223e-04
3.848006453581739395e-04
3.837417534082481667e-04
3.826864902358994842e-04
3.816348405082824928e-04
3.805867899070951147e-04
3.795423229316056296e-04
3.785014250978264061e-04
3.774640824062388861e-04
3.764302796560750164e-04
3.754000020553713529e-04
3.743732361664793323e-04
3.733499669820073579e-04
3.723301803591397676e-04
3.713138620111733389e-04
3.703009980131973140e-04
3.692915739032178618e-04
3.682855760782518216e-04
3.672829903436200158e-04
3.662838031443196754e-04
3.652880003232526719e-04
3.642955677200425749e-04
3.633064928134247060e-04
3.623207613199414564e-04
3.613383592538021104e-04
3.603592738856789849e-04
3.593834918390834696e-04
3.584109986953310021e-04
3.574417824222475516e-04
3.564758290164224907e-04
3.555131255115585127e-04
3.545536587547986132e-04
3.535974160628760831e-04
3.526443837433491566e-04
3.516945497862878907e-04
3.507479000159504333e-04
3.498044231225213413e-04
3.488641057318339861e-04
3.479269342943416832e-04
3.469928978117767606e-04
3.460619825589703762e-04
3.451341764217319115e-04
3.442094666754060527e-04
3.432878412400252937e-04
3.423692879426665919e-04
3.414537940781804063e-04
3.405413475036395566e-04
3.396319363319004838e-04
3.387255482837965180e-04
3.378221711422447907e-04
3.369217931262044239e-04
3.360244025625274008e-04
3.351299870544314444e-04
3.342385348966895979e-04
3.333500345675630030e-04
3.324644741613515470e-04
3.315818422813033607e-04
3.307021266651830006e-04
3.298253164290544073e-04
3.289514000366490585e-04
3.280803654547789230e-04
3.272122020419809211e-04
3.263468980176380436e-04
3.254844417540114798e-04
3.246248232056970508e-04
3.237680297328206377e-04
3.229140512570104009e-04
3.220628763462363760e-04
3.212144933679863352e-04
3.203688928303980669e-04
3.195260622810321008e-04
3.186859915202643599e-04
3.178486697947794509e-04
3.170140861597958888e-04
3.161822297921232936e-04
3.153530904123053426e-04
3.145266567840311633e-04
3.137029186556843053e-04
3.128818656718682155e-04
3.120634870985516084e-04
3.112477722631647225e-04
3.104347115714182733e-04
3.096242935935821059e-04
3.088165089207360169e-04
3.080113470501487805e-04
3.072087974699787283e-04
3.064088505501434299e-04
3.056114956784003554e-04
3.048167228629695318e-04
3.040245226473805218e-04
3.032348842883425739e-04
3.024477981139459849e-04
3.016632546975861300e-04
3.008812432865974325e-04
3.001017552064942835e-04
2.993247797039301191e-04
2.985503078338743507e-04
2.977783290842295465e-04
2.970088349232303518e-04
2.962418146710507107e-04
2.954772597778587196e-04
2.947151597523737371e-04
2.939555060259846104e-04
2.931982888910245402e-04
2.924434986250984371e-04
2.916911265046486716e-04
2.909411628245516575e-04
2.901935985423273598e-04
2.894484244181662856e-04
2.887056312996752905e-04
2.879652098832310731e-04
2.872271513375417073e-04
2.864914467135462996e-04
2.857580865656426179e-04
2.850270626444772592e-04
2.842983652894102596e-04
2.835719859987717107e-04
2.828479161082044033e-04
2.821261464035551884e-04
2.814066683761353577e-04
2.806894734992593688e-04
2.799745524502896704e-04
2.792618974264512348e-04
2.785514992912227700e-04
2.778433493803843810e-04
2.771374397979702313e-04
2.764337612852192996e-04
2.757323059608622184e-04
2.750330650851809454e-04
2.743360306237770303e-04
2.736411935349557256e-04
2.729485466882439529e-04
2.722580804478607697e-04
2.715697877611834756e-04
2.708836597534555637e-04
2.701996884642028488e-04
2.695178657145529295e-04
2.688381837136419317e-04
2.681606338066218039e-04
2.674852086241613809e-04
2.668119000315563811e-04
2.661406993674481731e-04
2.654715999637253816e-04
2.648045928469443277e-04
2.641396709064342896e-04
2.634768258691561667e-04
2.628160502650108755e-04
2.621573361678621061e-04
2.615006762461635184e-04
2.608460620860373366e-04
2.601934867855745033e-04
2.595429421832296316e-04
2.588944214150965765e-04
2.582479161077209560e-04
2.576034192336065093e-04
2.569609233679646964e-04
2.563204208455077877e-04
2.556819044159043173e-04
2.550453664370739572e-04
2.544108002407035078e-04
2.537781976413381051e-04
2.531475518189508383e-04
2.525188557826720187e-04
2.518921014961248523e-04
2.512672825573842336e-04
2.506443916148302529e-04
2.500234213518561714e-04
2.494043648337286026e-04
2.487872146599371119e-04
2.481719646621256175e-04
2.475586068607784165e-04
2.469471347626185642e-04
2.463375414211039778e-04
2.457298197074827498e-04
2.451239630301295228e-04
2.445199643112432237e-04
2.439178168433464512e-04
2.433175138776100623e-04
2.427190483387705591e-04
2.421224139642336572e-04
2.415276035572042491e-04
2.409346109663999163e-04
2.403434288695134016e-04
2.397540515216992150e-04
2.391664716892042092e-04
2.385806825548645801e-04
2.379966785154616197e-04
2.374144522529889924e-04
2.368339973093928257e-04
2.362553080042787594e-04
2.356783772433870979e-04
2.351031985221151306e-04
2.345297660878430958e-04
2.339580727957138050e-04
2.333881131152443125e-04
2.328198801895596331e-04
2.322533680848306280e-04
2.316885703055465164e-04
2.311254809733733189e-04
2.305640932979690651e-04
2.300044019550450021e-04
2.294464001257011387e-04
2.288900820202802557e-04
2.283354415373416298e-04
2.277824725319340683e-04
2.272311690696152348e-04
2.266815250983172383e-04
2.261335342939417158e-04
2.255871912189810454e-04
2.250424900247917175e-04
2.244994242649635133e-04
2.239579884614429565e-04
2.234181764213506673e-04
2.228799827898419040e-04
2.223434010993539890e-04
2.218084265782909890e-04
2.212750523098725233e-04
2.207432731905762779e-04
2.202130835126884644e-04
2.196844775009022008e-04
2.191574495035256446e-04
2.186319937634201879e-04
2.181081046084409479e-04
2.175857769800792455e-04
2.170650046550210615e-04
2.165457825309128790e-04
2.160281047677058760e-04
2.155119661658839959e-04
2.149973608363859191e-04
2.144842837309349887e-04
2.139727294640816587e-04
2.134626921712342933e-04
2.129541666607309594e-04
2.124471479243132818e-04
2.119416301753961822e-04
2.114376083333344733e-04
2.109350766229913031e-04
2.104340308976448601e-04
2.099344644673888387e-04
2.094363731124362297e-04
2.089397512379708919e-04
2.084445936579613977e-04
2.079508954361309096e-04
2.074586510389718832e-04
2.069678558522360719e-04
2.064785042688251397e-04
2.059905912973651002e-04
2.055041121546129787e-04
2.050190616341321208e-04
2.045354346215947825e-04
2.040532264904478628e-04
2.035724313805740385e-04
2.030930455388481662e-04
2.026150633819434220e-04
2.021384792027779717e-04
2.016632899391287330e-04
2.011894893708649043e-04
2.007170725288722271e-04
2.002460355027761273e-04
1.997763728753876365e-04
1.993080796539234683e-04
1.988411516691556173e-04
1.983755840015084858e-04
1.979113711488284097e-04
1.974485095459949406e-04
1.969869935778308914e-04
1.965268189852073511e-04
1.960679811984126857e-04
1.956104753074564039e-04
1.951542966139003610e-04
1.946994408863216735e-04
1.942459031342177826e-04
1.937936790315173134e-04
1.933427643578167524e-04
1.928931533478522636e-04
1.924448431884777551e-04
1.919978280528906176e-04
1.915521038940389052e-04
1.911076664810606464e-04
1.906645111292717769e-04
1.902226332067960611e-04
1.897820287503051626e-04
1.893426930431021591e-04
1.889046221825772343e-04
1.884678110717505025e-04
1.880322559664666146e-04
1.875979522556812224e-04
1.871648961649377487e-04
1.867330819151294537e-04
1.863025073969783348e-04
1.858731668352569004e-04
1.854450561945116742e-04
1.850181715788903739e-04
1.845925090027168984e-04
1.841680637674252214e-04
1.837448316028052078e-04
1.833228092343238422e-04
1.829019914821322244e-04
1.824823749561891499e-04
1.820639547981020676e-04
1.816467284518647352e-04
1.812306898939238875e-04
1.808158362497456345e-04
1.804021632721611432e-04
1.799896670559637704e-04
1.795783431007846615e-04
1.791681878261543995e-04
1.787591973410043375e-04
1.783513675889148060e-04
1.779446946001403201e-04
1.775391740604539796e-04
1.771348025404017440e-04
1.767315764934885658e-04
1.763294907567894529e-04
1.759285433098514543e-04
1.755287284027623050e-04
1.751300432893324174e-04
1.747324840271220737e-04
1.743360467775486916e-04
1.739407278338160894e-04
1.735465228972850500e-04
1.731534285700654500e-04
1.727614417942982831e-04
1.723705576756221576e-04
1.719807728730722801e-04
1.715920840868949784e-04
1.712044872700028259e-04
1.708179788668807010e-04
1.704325552686919041e-04
1.700482126982904402e-04
1.696649475093689322e-04
1.692827563083287455e-04
1.689016352068318778e-04
1.685215810754901147e-04
1.681425897735505030e-04
1.677646579475731753e-04
1.673877819807543621e-04
1.670119593421223476e-04
1.666371844319654923e-04
1.662634558936177960e-04
1.658907687234186868e-04
1.655191204895264901e-04
1.651485068445523020e-04
1.647789253407822431e-04
1.644103711545510016e-04
1.640428425605688532e-04
1.636763343781428735e-04
1.633108448509413559e-04
1.629463694945541157e-04
1.625829051455161931e-04
1.622204489752151080e-04
1.618589970192419814e-04
1.614985463192855641e-04
1.611390934718288589e-04
1.607806348011406512e-04
1.604231676761110384e-04
1.600666881627394345e-04
1.597111937980199116e-04
1.593566802213999150e-04
1.590031453930245331e-04
1.586505854152040862e-04
1.582989964970039399e-04
1.579483771804745021e-04
1.575987221222280668e-04
1.572500300914750208e-04
1.569022964200752221e-04
1.565555190647468131e-04
1.562096939814652656e-04
1.558648188327176650e-04
1.555208896563578080e-04
1.551779041851094839e-04
1.548358587202390720e-04
1.544947508055186699e-04
1.541545763965850176e-04
1.538153333583960804e-04
1.534770181847788589e-04
1.531396280509952966e-04
1.528031596421129722e-04
1.524676105102600108e-04
1.521329766076865114e-04
1.517992562303937425e-04
1.514664456345515343e-04
1.511345418307920188e-04
1.508035419139490440e-04
1.504734432210876331e-04
1.501442428643494039e-04
1.498159373840924409e-04
1.494885244671649311e-04
1.491620004906619198e-04
1.488363635977506044e-04
1.485116098622080855e-04
1.481877371995168001e-04
1.478647419746333374e-04
1.475426223009303141e-04
1.472213743866692954e-04
1.469009963358717359e-04
1.465814842549991489e-04
1.462628364912162767e-04
1.459450494232832551e-04
1.456281206395070873e-04
1.453120474915645349e-04
1.449968265612343256e-04
1.446824554874878233e-04
1.443689323394932585e-04
1.440562525632772763e-04
1.437444153159468739e-04
1.434334166918625677e-04
1.431232546738167761e-04
1.428139258042902078e-04
1.425054283643920722e-04
1.421977586407869578e-04
1.418909151127512676e-04
1.415848942523269651e-04
1.412796936914585916e-04
1.409753108240942169e-04
1.406717428969627326e-04
1.403689876596141497e-04
1.400670423078615183e-04
1.397659039821014422e-04
1.394655702565795812e-04
1.391660389870651247e-04
1.388673072388828646e-04
1.385693721525847982e-04
1.382722317469305584e-04
1.379758832650578341e-04
1.376803239243279766e-04
1.373855521988050601e-04
1.370915636472595279e-04
1.367983579967102525e-04
1.365059313889165754e-04
1.362142815778160298e-04
1.359234064767653118e-04
1.356333032221274679e-04
1.353439692329667617e-04
1.350554026965864721e-04
1.347676007287225094e-04
1.344805608941622790e-04
1.341942809222340660e-04
1.339087585571789769e-04
1.336239909588702506e-04
1.333399761340052828e-04
1.330567115904556354e-04
1.327741948018055455e-04
1.324924234493682395e-04
1.322113956854792805e-04
1.319311080820534333e-04
1.316515595290560533e-04
1.313727469849596343e-04
1.310946683356758666e-04
1.308173209771193457e-04
1.305407032558314787e-04
1.302648119482995004e-04
1.299896457784932395e-04
1.297152017548310770e-04
1.294414778821541463e-04
1.291684718151051134e-04
1.288961813939183665e-04
1.286246043835091214e-04
1.283537383044254857e-04
1.280835814060896950e-04
1.278141309208241693e-04
1.275453851257082741e-04
1.272773413889486803e-04
1.270099979105291971e-04
1.267433520273012870e-04
1.264774021482528515e-04
1.262121456603292069e-04
1.259475807783583267e-04
1.256837046408964631e-04
1.254205160137079477e-04
1.251580118703943397e-04
1.248961911051194322e-04
1.246350503319915604e-04
1.243745889141215013e-04
1.241148031213542354e-04
1.238556923990124733e-04
1.235972534773227115e-04
1.233394848250993442e-04
1.230823844570944677e-04
1.228259495662470749e-04
1.225701792719581865e-04
1.223150706293211142e-04
1.220606219780503694e-04
1.218068304371167153e-04
1.215536956797488811e-04
1.213012141257609417e-04
1.210493843410986463e-04
1.207982042830447762e-04
1.205476722583707661e-04
1.202977854463164705e-04
1.200485429125568572e-04
1.197999414166072904e-04
1.195519804479130369e-04
1.193046567640877297e-04
1.190579689797647482e-04
1.188119155549377428e-04
1.185664934253729240e-04
1.183217015448297235e-04
1.180775378869520484e-04
1.178340001895069087e-04
1.175910870857570147e-04
1.173487955229010821e-04
1.171071251463002259e-04
1.168660728847588587e-04
1.166256367907033136e-04
1.163858164480738528e-04
1.161466080836544431e-04
1.159080113096224167e-04
1.156700230133470556e-04
1.154326424105169149e-04
1.151958671781870032e-04
1.149596951374833910e-04
1.147241253030309801e-04
1.144891550649619367e-04
1.142547827864648060e-04
1.140210068982207216e-04
1.137878251739780162e-04
1.135552366501457885e-04
1.133232381115728299e-04
1.130918289875777803e-04
1.128610075466410895e-04
1.126307708368197463e-04
1.124011179186994462e-04
1.121720472930182524e-04
1.119435563082395548e-04
1.117156440229509457e-04
1.114883084157769402e-04
1.112615472633343445e-04
1.110353597650402650e-04
1.108097433128653222e-04
1.105846968797504360e-04
1.103602180354045035e-04
1.101363057894177576e-04
1.099129575302478954e-04
1.096901730919024666e-04
1.094679490819004729e-04
1.092462845570875326e-04
1.090251778424720117e-04
1.088046272990924555e-04
1.085846312626098957e-04
1.083651877378382793e-04
1.081462957503936484e-04
1.079279528574707270e-04
1.077101577846091058e-04
1.074929087695697757e-04
1.072762045344120114e-04
1.070600431082195306e-04
1.068444228174419698e-04
1.066293423327072782e-04
1.064147994832572266e-04
1.062007933959103508e-04
1.059873221678550971e-04
1.057743837903433174e-04
1.055619774915951412e-04
1.053501009155966386e-04
1.051387530035378687e-04
1.049279317586058926e-04
1.047176357129568516e-04
1.045078636107796169e-04
1.042986137462319744e-04
1.040898843956575775e-04
1.038816741488779200e-04
1.036739814930310769e-04
1.034668045314612151e-04
1.032601423862385527e-04
1.030539930469046668e-04
1.028483551893143502e-04
1.026432271645629846e-04
1.024386075824947165e-04
1.022344948535252468e-04
1.020308872557700996e-04
1.018277838978862994e-04
1.016251827565823322e-04
1.014230827315306999e-04
1.012214816196743163e-04
1.010203789214881995e-04
1.008197729823231671e-04
1.006196611939721660e-04
1.004200434325619809e-04
1.002209179844621941e-04
1.000222826300181699e-04
9.982413715301157538e-05
9.962647904943812307e-05
9.942930696149317009e-05
9.923262056649398573e-05
9.903641674769821861e-05
9.884069582459738582e-05
9.864545498851501890e-05
9.845069339435360699e-05
9.825641015899437667e-05
9.806260252281551897e-05
9.786927056912702043e-05
9.767641171234300152e-05
9.748402557966688782e-05
9.729211011716067277e-05
9.710066411806487835e-05
9.690968636759524990e-05
9.671917491147838798e-05
9.652912938375439889e-05
9.633954746553324822e-05
9.615042819947162761e-05
9.596177087167103294e-05
9.577357269064727088e-05
9.558583388275313213e-05
9.539855175648468235e-05
9.521172566316868130e-05
9.502535481148759666e-05
9.483943646189771555e-05
9.465397047982656328e-05
9.446895526060456339e-05
9.428438934078134262e-05
9.410027128422775839e-05
9.391660028452327434e-05
9.373337471604755713e-05
9.355059320958605058e-05
9.336825456741332349e-05
9.318635764590046955e-05
9.300490118166816788e-05
9.282388325481908547e-05
9.264330355515875239e-05
9.246316027149790854e-05
9.228345215934395359e-05
9.210417813548337190e-05
9.192533722176529426e-05
9.174692692526730756e-05
9.156894774596311792e-05
9.139139729855247536e-05
9.121427438042002071e-05
9.103757832113489360e-05
9.086130736265600721e-05
9.068546034015156714e-05
9.051003696262588448e-05
9.033503454289791513e-05
9.016045231480678847e-05
8.998629028562325912e-05
8.981254573531030866e-05
8.963921776910751572e-05
8.946630609519477762e-05
8.929380827914486858e-05
8.912172412950482888e-05
8.895005179516598246e-05
8.877879042276974001e-05
8.860793881882700058e-05
8.843749599135258366e-05
8.826745987213801040e-05
8.809783076645200345e-05
8.792860635476276200e-05
8.775978567577060201e-05
8.759136829070069319e-05
8.742335187830131064e-05
8.725573630293159330e-05
8.708851993346905800e-05
8.692170189468838390e-05
8.675528080935083456e-05
8.658925540608340200e-05
8.642362513757676380e-05
8.625838825315480492e-05
8.609354455677746890e-05
8.592909118589475562e-05
8.576502916771390147e-05
8.560135584440654909e-05
8.543807064105381536e-05
8.527517288165588967e-05
8.511266058292066077e-05
8.495053324002607373e-05
8.478878991231031414e-05
8.462742881211484628e-05
8.446644939728029447e-05
8.430585050209170035e-05
8.414563121184325282e-05
8.398579003978870602e-05
8.382632618089904287e-05
8.366723877089389571e-05
8.350852628102167904e-05
8.335018779794583425e-05
8.319222236860475709e-05
8.303462945399899269e-05
8.287740675887403266e-05
8.272055445089617290e-05
8.256407063500010484e-05
8.240795488350734666e-05
8.225220593964669487e-05
8.209682264325090454e-05
8.194180426228965389e-05
8.178714941476731008e-05
8.163285725013382822e-05
8.147892686541378709e-05
8.132535703075750920e-05
8.117214681086976405e-05
8.101929548157789027e-05
8.086680146663330251e-05
8.071466439309380445e-05
8.056288286013148323e-05
8.041145589194185930e-05
8.026038234955007260e-05
8.010966229735019698e-05
7.995929299116428710e-05
7.980927486137048821e-05
7.965960672349793039e-05
7.951028652436847020e-05
7.936131502344496698e-05
7.921268960578054679e-05
7.906441035442344264e-05
7.891647629888869097e-05
7.876888557969056830e-05
7.862163810408801998e-05
7.847473263297539904e-05
7.832816864100881763e-05
7.818194380219415567e-05
7.803605914410197922e-05
7.789051251103982078e-05
7.774530243332252117e-05
7.760042978272116020e-05
7.745589183669072942e-05
7.731168858468794546e-05
7.716781891232826339e-05
7.702428217991474251e-05
7.688107704424668567e-05
7.673820229005402077e-05
7.659565817231285534e-05
7.645344253751353253e-05
7.631155529258306920e-05
7.616999503768119291e-05
7.602876129055935808e-05
7.588785268927570118e-05
7.574726860670895606e-05
7.560700830516564705e-05
7.546707065299474045e-05
7.532745475194636440e-05
7.518815994924518621e-05
7.504918500241289055e-05
7.491052930874888942e-05
7.477219195511580568e-05
7.463417177163782473e-05
7.449646886021099080e-05
7.435908080730677973e-05
7.422200801003326492e-05
7.408524919875811147e-05
7.394880333509308546e-05
7.381266979453900948e-05
7.367684749677794664e-05
7.354133614654997312e-05
7.340613401530064199e-05
7.327124096909348511e-05
7.313665595739217624e-05
7.300237799353739344e-05
7.286840642352118811e-05
7.273474054284815183e-05
7.260137905546269592e-05
7.246832133439263200e-05
7.233556666278892174e-05
7.220311457917981618e-05
7.207096333186910158e-05
7.193911266969076014e-05
7.180756206249555736e-05
7.167631009407343494e-05
7.154535651371731787e-05
7.141469983338560976e-05
7.128433954283047431e-05
7.115427554858961851e-05
7.102450572487634020e-05
7.089503049970685017e-05
7.076584850497264108e-05
7.063695846469272377e-05
7.050836094894748522e-05
7.038005361466368023e-05
7.025203684392124237e-05
7.012430899921516644e-05
6.999686995610030697e-05
6.986971880426112627e-05
6.974285443401373279e-05
6.961627636064868598e-05
6.948998372403861396e-05
6.936397595981228089e-05
6.923825152408827680e-05
6.911281095161121355e-05
6.898765269918702469e-05
6.886277543118846339e-05
6.873817953207344384e-05
6.861386380086540555e-05
6.848982718415152549e-05
6.836606915019300681e-05
6.824258934696092373e-05
6.811938613739206992e-05
6.799645972146200665e-05
6.787380893491127632e-05
6.775143272183432603e-05
6.762933112147943707e-05
6.750750230047599591e-05
6.738594686631441957e-05
6.726466322739139405e-05
6.714365042744912778e-05
6.702290852210416997e-05
6.690243607844369091e-05
6.678223323992264066e-05
6.666229822465047968e-05
6.654263096861986906e-05
6.642323101235236556e-05
6.630409659107719877e-05
6.618522808343651402e-05
6.606662467968805053e-05
6.594828495283340986e-05
6.583020859006097998e-05
6.571239492219620626e-05
6.559484343107835195e-05
6.547755314219183705e-05
6.536052312168501917e-05
6.524375394631825816e-05
6.512724265770748733e-05
6.501099108029755806e-05
6.489499665138719845e-05
6.477925966937597853e-05
6.466377903377482723e-05
6.454855391608635830e-05
6.443358491184501705e-05
6.431886942105135055e-05
6.420440776196243045e-05
6.409019974818361515e-05
6.397624364031880191e-05
6.386253947828973774e-05
6.374908664712452275e-05
6.363588372865618147e-05
6.352293111103176151e-05
6.341022745427700230e-05
6.329777207902012961e-05
6.318556471020791564e-05
6.307360467403131581e-05
6.296189034714889487e-05
6.285042291102127608e-05
6.273920010089726088e-05
6.262822197754986406e-05
6.251748762647467862e-05
6.240699718338580347e-05
6.229674847212859641e-05
6.218674200945189189e-05
6.207697754523007255e-05
6.196745332521170406e-05
6.185816917026021431e-05
6.174912448466463629e-05
6.164031895104257850e-05
6.153175126602171386e-05
6.142342135972258318e-05
6.131532876967701504e-05
6.120747203571090544e-05
6.109985128344628776e-05
6.099246571970770695e-05
6.088531448026994057e-05
6.077839706743851946e-05
6.067171349980015184e-05
6.056526165898272994e-05
6.045904302228856337e-05
6.035305524837867642e-05
6.024729789261707574e-05
6.014177186957524656e-05
6.003647488997674767e-05
5.993140681460417898e-05
5.982656775617018190e-05
5.972195653314593011e-05
5.961757160071205677e-05
5.951341471747539897e-05
5.940948331904552493e-05
5.930577737320523837e-05
5.920229655799408373e-05
5.909904013545888508e-05
5.899600711040729701e-05
5.889319771392406992e-05
5.879061101400111846e-05
5.868824587246252437e-05
5.858610270186180357e-05
5.848417996481582702e-05
5.838247803605659875e-05
5.828099549442147917e-05
5.817973219087776559e-05
5.807868782762169773e-05
5.797786115991596404e-05
5.787725224234238511e-05
5.777686020003773652e-05
5.767668409319425026e-05
5.757672482716438627e-05
5.747697961137491145e-05
5.737745011445071982e-05
5.727813420989099946e-05
5.717903205431317909e-05
5.708014287794305392e-05
5.698146647544648832e-05
5.688300206863864013e-05
5.678474837880909544e-05
5.668670660752943844e-05
5.658887435887252350e-05
5.649125229802303447e-05
5.639383938604142742e-05
5.629663518316977853e-05
5.619963948108404106e-05
5.610285100847840723e-05
5.600626961158629698e-05
5.590989533125823231e-05
5.581372672174008618e-05
5.571776361699667712e-05
5.562200614079149238e-05
5.552645238878070252e-05
5.543110292923543892e-05
5.533595694479227203e-05
5.524101385153173309e-05
5.514627334856607584e-05
5.505173433453202346e-05
5.495739723657557218e-05
5.486326042929744396e-05
5.476932489864319657e-05
5.467558805032252144e-05
5.458205123233244319e-05
5.448871324350091966e-05
5.439557354018435662e-05
5.430263149970596467e-05
5.420988706517811660e-05
5.411733935203356520e-05
5.402498761136281758e-05
5.393283247738629921e-05
5.384087205608699628e-05
5.374910661518848267e-05
5.365753545491634571e-05
5.356615854127162480e-05
5.347497428923879452e-05
5.338398374748470486e-05
5.329318496855916588e-05
5.320257812459220834e-05
5.311216309533253662e-05
5.302193896449478581e-05
5.293190467728630267e-05
5.284206102868733908e-05
5.275240687431473639e-05
5.266294111908772211e-05
5.257366448348365783e-05
5.248457563887677619e-05
5.239567432915840533e-05
5.230696051563990881e-05
5.221843312432195125e-05
5.213009170402672091e-05
5.204193644973685866e-05
5.195396596333207037e-05
5.186618053425966196e-05
5.177857925017964635e-05
5.169116213450408194e-05
5.160392837280257036e-05
5.151687721277654501e-05
5.143000859970699309e-05
5.134332205541016495e-05
5.125681741230555220e-05
5.117049351774964280e-05
5.108435035792902344e-05
5.099838743294110490e-05
5.091260395962769449e-05
5.082700044809895513e-05
5.074157511414605201e-05
5.065632894806800765e-05
5.057125998977818804e-05
5.048636876712033275e-05
5.040165482498254148e-05
5.031711765562010260e-05
5.023275571503530514e-05
5.014857087319285597e-05
5.006456044142400946e-05
4.998072534589121231e-05
4.989706437662993577e-05
4.981357762715816020e-05
4.973026455030193937e-05
4.964712424593800851e-05
4.956415721698227315e-05
4.948136203499385805e-05
4.939873864567101918e-05
4.931628696089360544e-05
4.923400622614394588e-05
4.915189632744256307e-05
4.906995628099695533e-05
4.898818597750485951e-05
4.890658495060333153e-05
4.882515323206556657e-05
4.874388982303675717e-05
4.866279401756612292e-05
4.858186666025269239e-05
4.850110575980530719e-05
4.842051224677713467e-05
4.834008486992454572e-05
4.825982399278128094e-05
4.817972780000564012e-05
4.809979752470988873e-05
4.802003178711557380e-05
4.794043057255388041e-05
4.786099304138717044e-05
4.778171936859777340e-05
4.770260910657000346e-05
4.762366087921916926e-05
4.754487548195864791e-05
4.746625173666777549e-05
4.738779011193937471e-05
4.730948912143097691e-05
4.723134958891837630e-05
4.715336935752267649e-05
4.707555018823295746e-05
4.699788986615990259e-05
4.692038903331732487e-05
4.684304739367614037e-05
4.676586373713172108e-05
4.668883787678102947e-05
4.661197026759726251e-05
4.653525960072892839e-05
4.645870572656158221e-05
4.638230849363609714e-05
4.630606745488235787e-05
4.622998201202979939e-05
4.615405204021961241e-05
4.607827714544978655e-05
4.600265618957405649e-05
4.592719040053141701e-05
4.585187778555575432e-05
4.577671886493426444e-05
4.570171330031941976e-05
4.562685975854687421e-05
4.555215941752257223e-05
4.547761052552089787e-05
4.540321317097493006e-05
4.532896745111227401e-05
4.525487233056379229e-05
4.518092779626551957e-05
4.510713393316975793e-05
4.503348850000078632e-05
4.495999376829908404e-05
4.488664768941452894e-05
4.481344995801625329e-05
4.474040152253539647e-05
4.466749957104581084e-05
4.459474662037990131e-05
4.452214004673967911e-05
4.444968111506654294e-05
4.437736790040492296e-05
4.430520156651308400e-05
4.423318096241299764e-05
4.416130522211806015e-05
4.408957555371349166e-05
4.401798997352506063e-05
4.394654901499735276e-05
4.387525244616738678e-05
4.380409921516876436e-05
4.373308965710344712e-05
4.366222293370944623e-05
4.359149887963513579e-05
4.352091766487424138e-05
4.345047788390276396e-05
4.338018010703584737e-05
4.331002390922495223e-05
4.324000775932458819e-05
4.317013343920717504e-05
4.310039876550790928e-05
4.303080418201003213e-05
4.296134955853611956e-05
4.289203363989916364e-05
4.282285720259988140e-05
4.275381926798992423e-05
4.268491978085080094e-05
4.261615801004717155e-05
4.254753393286410607e-05
4.247904739336803631e-05
4.241069789849152236e-05
4.234248465326527635e-05
4.227440828379316944e-05
4.220646745837789630e-05
4.213866279317435694e-05
4.207099287369033686e-05
4.200345862445415969e-05
4.193605893113618857e-05
4.186879328182786732e-05
4.180166227934608496e-05
4.173466457712977489e-05
4.166780056940012575e-05
4.160106966070834417e-05
4.153447124533737487e-05
4.146800604991952063e-05
4.140167246824254113e-05
4.133547059392844595e-05
4.126940118483544132e-05
4.120346164269412219e-05
4.113765427854170761e-05
4.107197669746841983e-05
4.100643016547648838e-05
4.094101294547026392e-05
4.087572580169497415e-05
4.081056788318809624e-05
4.074553916890622147e-05
4.068063919381348278e-05
4.061586733612991567e-05
4.055122455384111666e-05
4.048670854230136722e-05
4.042232079897827680e-05
4.035806031392698463e-05
4.029392627464426169e-05
4.022991912970578029e-05
4.016603886431443051e-05
4.010228381942590470e-05
4.003865516557399942e-05
3.997515156467476739e-05
3.991177363204460020e-05
3.984851975838612636e-05
3.978539135846197395e-05
3.972238680873136361e-05
3.965950628155692136e-05
3.959674962229825436e-05
3.953411588137788950e-05
3.947160614211718663e-05
3.940921844609029262e-05
3.934695348156320711e-05
3.928481104873457301e-05
3.922279044509880460e-05
3.916089135264299936e-05
3.909911398433638693e-05
3.903745903268320813e-05
3.897592714400068442e-05
3.891451609263337164e-05
3.885322556203243320e-05
3.879205480434072995e-05
3.873100332517943878e-05
3.867007170261795815e-05
3.860925953123493863e-05
3.854856540438968680e-05
3.848799027664659921e-05
3.842753349063668698e-05
3.836719488582864641e-05
3.830697331840039348e-05
3.824687002244704323e-05
3.818688346718438181e-05
3.812701422160739463e-05
3.806726110521758624e-05
3.800762473664082792e-05
3.794810457125426728e-05
3.788869976087986337e-05
3.782941108128161785e-05
3.777023729949119987e-05
3.771117882183892687e-05
3.765223496364306316e-05
3.759340568102980252e-05
3.753469035138008253e-05
3.747608954803805718e-05
3.741760177465920141e-05
3.735922818212449400e-05
3.730096724134859815e-05
3.724281945086029016e-05
3.718478402099590003e-05
3.712686145625500029e-05
3.706905065842981678e-05
3.701135176670035138e-05
3.695376467369912004e-05
3.689628866758720975e-05
3.683892418092758899e-05
3.678167028671295327e-05
3.672452670624922226e-05
3.666749408704482357e-05
3.661057108854630230e-05
3.655375802132875788e-05
3.649705460779694208e-05
3.644046005282756289e-05
3.638397549669381925e-05
3.632759885660339174e-05
3.627133120536675417e-05
3.621517179179210708e-05
3.615912048453507932e-05
3.610317715043552539e-05
3.604734114760720900e-05
3.599161244266232078e-05
3.593599072701531293e-05
3.588047640421560561e-05
3.582506812220927266e-05
3.576976613191222673e-05
3.571457076803858326e-05
3.565948072283885384e-05
3.560449651247267683e-05
3.554961797094664642e-05
3.549484401648413334e-05
3.544017504665117124e-05
3.538561122927410456e-05
3.533115126541752068e-05
3.527679593618387012e-05
3.522254398127684221e-05
3.516839609608542801e-05
3.511435146703423775e-05
3.506041029353451903e-05
3.500657212057075034e-05
3.495283636943417920e-05
3.489920357046381617e-05
3.484567275769338130e-05
3.479224393816403586e-05
3.473891711923425324e-05
3.468569200648709711e-05
3.463256785924936546e-05
3.457954514745389387e-05
3.452662322720259375e-05
3.447380203133708229e-05
3.442108087607615536e-05
3.436846064036289691e-05
3.431593993015973195e-05
3.426351916510261868e-05
3.421119795837758350e-05
3.415897552732694888e-05
3.410685262090777707e-05
3.405482859860767183e-05
3.400290311127061274e-05
3.395107607474199271e-05
3.389934725735912737e-05
3.384771631346197233e-05
3.379618293836730803e-05
3.374474725763057075e-05
3.369340901769158714e-05
3.364216770948884138e-05
3.359102329518606967e-05
3.353997530222521027e-05
3.348902402511068783e-05
3.343816873505682497e-05
3.338740951152729936e-05
3.333674616409971933e-05
3.328617835372326241e-05
3.323570565016243050e-05
3.318532849484928432e-05
3.313504565255467399e-05
3.308485808146204260e-05
3.303476452855401982e-05
3.298476544885272049e-05
3.293486095942885184e-05
3.288504917497120470e-05
3.283533160792112852e-05
3.278570795176598875e-05
3.273617692697399346e-05
3.268673891593002162e-05
3.263739400619557559e-05
3.258814150347855165e-05
3.253898125884792494e-05
3.248991337330015683e-05
3.244093756517418673e-05
3.239205305792587533e-05
3.234326055761447069e-05
3.229455923358003013e-05
3.224594898442216599e-05
3.219743008949733161e-05
3.214900130201880907e-05
3.210066354572201108e-05
3.205241592017519023e-05
3.200425849263854270e-05
3.195619088874905231e-05
3.190821310729429643e-05
3.186032507621868658e-05
3.181252562310806723e-05
3.176481628644080139e-05
3.171719540488931939e-05
3.166966292807017709e-05
3.162221954868465546e-05
3.157486456635923882e-05
3.152759696180788541e-05
3.148041806751275453e-05
3.143332674529125329e-05
3.138632280779724427e-05
3.133940646754016733e-05
3.129257708116947627e-05
3.124583461621785615e-05
3.119917914581677636e-05
3.115261012555755509e-05
3.110612770197549630e-05
3.105973136432478967e-05
3.101342096262049128e-05
3.096719636607172198e-05
3.092105781508287820e-05
3.087500413483690748e-05
3.082903590242480390e-05
3.078315318855886335e-05
3.073735444630902808e-05
3.069164136792122374e-05
3.064601208883944181e-05
3.060046747997870317e-05
3.055500702187748596e-05
3.050963033337681521e-05
3.046433739588909838e-05
3.041912840207127122e-05
3.037400210477016562e-05
3.032895956939173394e-05
3.028399994858995198e-05
3.023912312558549184e-05
3.019432909495646175e-05
3.014961725136927856e-05
3.010498806881046070e-05
3.006044062062536757e-05
3.001597567305816364e-05
2.997159180697440937e-05
2.992728986687907540e-05
2.988306909058269993e-05
2.983893008737498431e-05
2.979487158950612434e-05
2.975089401118003900e-05
2.970699726329143381e-05
2.966318101510122073e-05
2.961944522311033785e-05
2.957578942514281641e-05
2.953221363168876646e-05
2.948871738268916124e-05
2.944530135406193716e-05
2.940196413334547520e-05
2.935870657375830268e-05
2.931552821661453830e-05
2.927242841860873193e-05
2.922940765678824364e-05
2.918646579756867962e-05
2.914360142679012995e-05
2.910081605064935293e-05
2.905810879048937879e-05
2.901547920275569908e-05
2.897292721623536047e-05
2.893045280497842780e-05
2.888805639057288736e-05
2.884573619245437199e-05
2.880349398687774511e-05
2.876132824081169238e-05
2.871923922484464963e-05
2.867722702741097314e-05
2.863529099982196262e-05
2.859343112891501407e-05
2.855164739432335241e-05
2.850993978457217148e-05
2.846830760496150425e-05
2.842675117979093853e-05
2.838527015434607806e-05
2.834386412851020194e-05
2.830253349917385535e-05
2.826127777628156286e-05
2.822009624393758781e-05
2.817899029621657135e-05
2.813795799579972529e-05
2.809700016627265446e-05
2.805611666207917076e-05
2.801530643163958634e-05
2.797457089986293366e-05
2.793390859319386515e-05
2.789331950595389564e-05
2.785280416634208827e-05
2.781236177524556484e-05
2.777199246399156271e-05
2.773169589084482906e-05
2.769147180475376669e-05
2.765132051630330741e-05
2.761124179000407528e-05
2.757123515222153131e-05
2.753129980113268492e-05
2.749143770062271986e-05
2.745164619797892070e-05
2.741192698271436293e-05
2.737227915989545439e-05
2.733270169576583548e-05
2.729319671866136079e-05
2.725376223817345655e-05
2.721439805443121748e-05
2.717510510574799813e-05
2.713588249735591310e-05
2.709673016691623433e-05
2.705764841000186770e-05
2.701863640558531225e-05
2.697969440403576494e-05
2.694082208991220665e-05
2.690201964817361233e-05
2.686328643099942609e-05
2.682462261091935290e-05
2.678602797038250768e-05
2.674750233562828058e-05
2.670904598997904161e-05
2.667065754447687576e-05
2.663233843364854256e-05
2.659408749253314624e-05
2.655590434886168517e-05
2.651779039779103754e-05
2.647974369466284418e-05
2.644176493731864957e-05
2.640385424709260642e-05
2.636601077012856135e-05
2.632823457627540581e-05
2.629052644053720385e-05
2.625288459624756259e-05
2.621531021948782266e-05
2.617780247076780420e-05
2.614036166850187287e-05
2.610298694533833648e-05
2.606567911096370070e-05
2.602843752662646268e-05
2.599126197049112958e-05
2.595415268150863674e-05
2.591710879559062532e-05
2.588013088020711647e-05
2.584321860996054745e-05
2.580637174962431565e-05
2.576959016810342320e-05
2.573287382309312466e-05
2.569622217398645584e-05
2.565963595705252856e-05
2.562311403791165684e-05
2.558665720959512732e-05
2.555026437233900706e-05
2.551393632499842891e-05
2.547767246319049240e-05
2.544147188347174656e-05
2.540533616536503340e-05
2.536926408888990012e-05
2.533325541249287558e-05
2.529731056804814814e-05
2.526142874367578645e-05
2.522561051679847929e-05
2.518985509591684991e-05
2.515416299612500311e-05
2.511853393973601797e-05
2.508296705347558872e-05
2.504746330349383532e-05
2.501202171890622508e-05
2.497664243015913869e-05
2.494132570094504569e-05
2.490607052760123732e-05
2.487087801789210649e-05
2.483574665554100631e-05
2.480067727724308410e-05
2.476566978320986605e-05
2.473072267086892927e-05
2.469583839013154302e-05
2.466101389226092413e-05
2.462625124059991634e-05
2.459154957854151833e-05
2.455690800957215385e-05
2.452232751676022319e-05
2.448780787217800668e-05
2.445334810943802198e-05
2.441894883271211945e-05
2.438460970428503750e-05
2.435033080155222975e-05
2.431611151832828929e-05
2.428195215417047349e-05
2.424785256562780997e-05
2.421381216715794870e-05
2.417983167416401909e-05
2.414591006740034220e-05
2.411204760107608463e-05
2.407824441397447094e-05
2.404450009382494503e-05
2.401081448416581704e-05
2.397718778791012125e-05
2.394361901423348497e-05
2.391010918200364780e-05
2.387665770513756474e-05
2.384326443617879702e-05
2.380992881109720899e-05
2.377665150395953637e-05
2.374343187410429831e-05
2.371026995371982085e-05
2.367716536012305249e-05
2.364411886716526911e-05
2.361112909135089499e-05
2.357819700032017418e-05
2.354532193363377245e-05
2.351250333544914061e-05
2.347974214581241190e-05
2.344703770499934102e-05
2.341438974866431470e-05
2.338179825554327892e-05
2.334926324874821881e-05
2.331678455123622443e-05
2.328436167996304746e-05
2.325199568830660637e-05
2.321968484337328401e-05
2.318742977528069171e-05
2.315523094747407371e-05
2.312308778013926904e-05
2.309099947797764647e-05
2.305896661982097137e-05
2.302698975032981284e-05
2.299506717290052837e-05
2.296319998195390271e-05
2.293138778564545054e-05
2.289963008486288809e-05
2.286792727778374243e-05
2.283627917119722669e-05
2.280468518964944802e-05
2.277314566960483074e-05
2.274166035851679499e-05
2.271022918423422731e-05
2.267885235264011020e-05
2.264752894440444592e-05
2.261625952303431713e-05
2.258504354771163501e-05
2.255388180673612291e-05
2.252277284615275532e-05
2.249171736603847123e-05
2.246071524136249333e-05
2.242976620272575558e-05
2.239887031495458290e-05
2.236802731512294858e-05
2.233723668516017242e-05
2.230649920168216113e-05
2.227581450781375772e-05
2.224518147884042016e-05
2.221460167170344108e-05
2.218407377005062150e-05
2.215359834430552212e-05
2.212317404320751394e-05
2.209280272100304897e-05
2.206248288661048212e-05
2.203221441941909459e-05
2.200199826301161595e-05
2.197183314224969558e-05
2.194171940460609612e-05
2.191165749421422222e-05
2.188164598429537881e-05
2.185168647971132060e-05
2.182177726093841182e-05
2.179191930202745194e-05
2.176211240620578907e-05
2.173235532341457298e-05
2.170264949343398011e-05
2.167299417551161764e-05
2.164338908920392983e-05
2.161383419134124892e-05
2.158432953598587293e-05
2.155487487902431589e-05
2.152547039056890496e-05
2.149611601832761052e-05
2.146681057836672044e-05
2.143755539912430637e-05
2.140835008210309985e-05
2.137919359460375033e-05
2.135008668125036707e-05
2.132102917895732029e-05
2.129202064353648022e-05
2.126306158127766761e-05
2.123415132217027919e-05
2.120528950208898960e-05
2.117647678496823160e-05
2.114771284282761194e-05
2.111899734046469396e-05
2.109033073583224853e-05
2.106171170424980821e-05
2.103314134053315291e-05
2.100461957572628924e-05
2.097614539957074758e-05
2.094771917381902260e-05
2.091934133708417146e-05
2.089101089915210532e-05
2.086272833996017596e-05
2.083449333526052555e-05
2.080630566147201446e-05
2.077816558309343001e-05
2.075007276679451210e-05
2.072202741697041971e-05
2.069402890034107285e-05
2.066607743362415740e-05
2.063817294920510908e-05
2.061031575741613896e-05
2.058250460049976515e-05
2.055474072693834356e-05
2.052702286135906146e-05
2.049935173585902749e-05
2.047172706384354279e-05
2.044414858651250185e-05
2.041661617945497256e-05
2.038913019288237158e-05
2.036169003728605274e-05
2.033429596359125963e-05
2.030694699882266036e-05
2.027964494497537556e-05
2.025238774710466275e-05
2.022517629512754454e-05
2.019801020375889774e-05
2.017088924602972199e-05
2.014381453084998499e-05
2.011678384803081347e-05
2.008979900062829102e-05
2.006285896764830687e-05
2.003596363594900090e-05
2.000911356314078848e-05
1.998230795268475513e-05
1.995554680100511399e-05
1.992883081965350517e-05
1.990215849320586786e-05
1.987553151906701915e-05
1.984894803809257965e-05
1.982240896885655663e-05
1.979591434291491523e-05
1.976946321452865439e-05
1.974305685524921128e-05
1.971669311646833601e-05
1.969037431990689795e-05
1.966409893719468985e-05
1.963786669147450027e-05
1.961167807678695235e-05
1.958553330029230347e-05
1.955943150004672975e-05
1.953337323529909966e-05
1.950735771942420282e-05
1.948138571798161813e-05
1.945545677679967218e-05
1.942957007737182380e-05
1.940372692748587100e-05
1.937792601800401805e-05
1.935216825547614149e-05
1.932645250606429386e-05
1.930077953470674864e-05
1.927514923818945120e-05
1.924956083148970300e-05
1.922401487126287957e-05
1.919851130237856422e-05
1.917304917322546962e-05
1.914762935851390023e-05
1.912225159457791896e-05
1.909691570559652525e-05
1.907162143402419476e-05
1.904636830663307951e-05
1.902115769614077598e-05
1.899598802552780738e-05
1.897085965955543784e-05
1.894577307368325742e-05
1.892072756382094613e-05
1.889572317696528001e-05
1.887075947946392491e-05
1.884583755894034477e-05
1.882095592933112423e-05
1.879611561517670793e-05
1.877131583623853085e-05
1.874655686056376396e-05
1.872183835116981903e-05
1.869716018042373869e-05
1.867252277681981607e-05
1.864792611786485069e-05
1.862336896368649186e-05
1.859885227821434574e-05
1.857437602967733811e-05
1.854993962585525013e-05
1.852554294556450781e-05
1.850118635075628928e-05
1.847687031950398596e-05
1.845259253423474710e-05
1.842835555867882699e-05
1.840415813790162675e-05
1.837999950235172820e-05
1.835588090555158401e-05
1.833180130992440089e-05
1.830776145666260869e-05
1.828376055626565900e-05
1.825979855074886447e-05
1.823587588820852761e-05
1.821199186981782504e-05
1.818814743100744815e-05
1.816434086786034323e-05
1.814057409683378499e-05
1.811684536885737199e-05
1.809315496180418604e-05
1.806950362520614355e-05
1.804589092957840059e-05
1.802231565827789887e-05
1.799877950796937228e-05
1.797528149150730197e-05
1.795182144397807294e-05
1.792839937918258274e-05
1.790501522708570444e-05
1.788166942362788263e-05
1.785836127733483807e-05
1.783509099012598118e-05
1.781185833443679322e-05
1.778866311161494100e-05
1.776550559005336111e-05
1.774238585062917848e-05
1.771930292163387353e-05
1.769625819416788707e-05
1.767324988736538615e-05
1.765027924654586161e-05
1.762734557134176765e-05
1.760444900799677817e-05
1.758158942348216991e-05
1.755876685299548898e-05
1.753598101980288916e-05
1.751323180116191367e-05
1.749051952853316000e-05
1.746784398236743310e-05
1.744520431549006695e-05
1.742260225281309062e-05
1.740003580337008121e-05
1.737750566041824438e-05
1.735501255285104075e-05
1.733255451307997043e-05
1.731013352069193456e-05
1.728774820551860094e-05
1.726539901772706771e-05
1.724308587133192703e-05
1.722080826977941915e-05
1.719856697956477249e-05
1.717636069464738085e-05
1.715419073765912862e-05
1.713205597796095604e-05
1.710995656424955800e-05
1.708789335196249501e-05
1.706586461796828934e-05
1.704387194027828998e-05
1.702191407408064648e-05
1.699999136977462032e-05
1.697810444296919536e-05
1.695625138150076789e-05
1.693443438777379883e-05
1.691265174186689930e-05
1.689090396430617606e-05
1.686919126823783444e-05
1.684751275379477614e-05
1.682586976071767716e-05
1.680426023187773751e-05
1.678268588430820426e-05
1.676114627884390049e-05
1.673964032464940655e-05
1.671816913547578162e-05
1.669673209136606921e-05
1.667532915398586209e-05
1.665396055154663935e-05
1.663262558139411357e-05
1.661132526354349313e-05
1.659005814653237396e-05
1.656882563585345558e-05
1.654762615782344953e-05
1.652646068107194451e-05
1.650532931469296570e-05
1.648423094969058512e-05
1.646316656865970149e-05
1.644213581177929580e-05
1.642113743130233839e-05
1.640017337595484393e-05
1.637924247947002225e-05
1.635834450596503366e-05
1.633747983804508395e-05
1.631664825938339297e-05
1.629584982651221015e-05
1.627508417181909410e-05
1.625435150240264496e-05
1.623365151782406088e-05
1.621298503829928360e-05
1.619235049133845006e-05
1.617174882415666189e-05
1.615117946962950430e-05
1.613064362112862188e-05
1.611013889632315386e-05
1.608966775223938188e-05
1.606922840895829322e-05
1.604882136865092956e-05
1.602844663769602837e-05
1.600810400020583345e-05
1.598779387088864137e-05
1.596751495370906011e-05
1.594726906175268034e-05
1.592705444298030094e-05
1.590687177479191525e-05
1.588672061006289631e-05
1.586660199430310405e-05
1.584651443579306740e-05
1.582645897604798130e-05
1.580643436076890781e-05
1.578644188608338263e-05
1.576648070954715783e-05
1.574655068832060196e-05
1.572665241536202145e-05
1.570678544120245626e-05
1.568694902041009020e-05
1.566714416355277677e-05
1.564737076870965029e-05
1.562762758301809675e-05
1.560791613807998107e-05
1.558823537736456891e-05
1.556858528776144365e-05
1.554896614038103026e-05
1.552937805692155315e-05
1.550981983905016362e-05
1.549029312774382442e-05
1.547079681727794366e-05
1.545133043292461867e-05
1.543189533521606045e-05
1.541248986024886536e-05
1.539311519805270951e-05
1.537377103158911367e-05
1.535445660411245277e-05
1.533517257079948260e-05
1.531591881411880149e-05
1.529669479281914795e-05
1.527750085348414399e-05
1.525833718654199022e-05
1.523920326084906932e-05
1.522009893517175819e-05
1.520102469881901843e-05
1.518198009182530694e-05
1.516296480235917959e-05
1.514397981819718295e-05
1.512502388109820643e-05
1.510609799060341166e-05
1.508720081238716873e-05
1.506833348512879096e-05
1.504949576089805011e-05
1.503068635987695365e-05
1.501190725028123447e-05
1.499315705924962914e-05
1.497443581441382795e-05
1.495574354089639950e-05
1.493708042692579477e-05
1.491844612860141098e-05
1.489984122875865194e-05
1.488126460463205097e-05
1.486271738996581269e-05
1.484419833880219167e-05
1.482570827150140478e-05
1.480724662498915239e-05
1.478881391858769058e-05
1.477040973476641915e-05
1.475203364888870913e-05
1.473368653388454912e-05
1.471536736400812596e-05
1.469707636498880221e-05
1.467881413669168583e-05
1.466058022803693120e-05
1.464237388432939704e-05
1.462419620498857034e-05
1.460604616747281112e-05
1.458792459480367818e-05
1.456983048358717549e-05
1.455176482990670341e-05
1.453372669729660133e-05
1.451571641669757148e-05
1.449773378694860286e-05
1.447977900961392634e-05
1.446185179254552227e-05
1.444395266057289573e-05
1.442608041761568903e-05
1.440823611030185235e-05
1.439041893282411982e-05
1.437262938977427708e-05
1.435486729173202834e-05
1.433713201944475892e-05
1.431942479609857030e-05
1.430174393636989160e-05
1.428409065518198740e-05
1.426646450326454554e-05
1.424886519539610915e-05
1.423129306226512729e-05
1.421374817524490509e-05
1.419622943465585207e-05
1.417873828493102203e-05
1.416127338720807658e-05
1.414383567866033846e-05
1.412642445987935897e-05
1.410903989012130317e-05
1.409168203880621821e-05
1.407435054484589500e-05
1.405704583831832079e-05
1.403976735111588053e-05
1.402251577034661036e-05
1.400528990748612184e-05
1.398809038012733806e-05
1.397091780311110598e-05
1.395377090220034514e-05
1.393665048803384646e-05
1.391955581703552776e-05
1.390248750391294859e-05
1.388544517996808810e-05
1.386842865205742230e-05
1.385143821801027154e-05
1.383447416237798457e-05
1.381753489240603138e-05
1.380062232886815303e-05
1.378373539215847765e-05
1.376687364566659997e-05
1.375003773996269388e-05
1.373322766460064424e-05
1.371644339270207971e-05
1.369968398648487769e-05
1.368295049921370325e-05
1.366624227562687368e-05
1.364955938160878510e-05
1.363290203640312133e-05
1.361626956882725485e-05
1.359966302870915010e-05
1.358308113758607914e-05
1.356652443771184995e-05
1.354999326813210284e-05
1.353348644232343090e-05
1.351700499464106973e-05
1.350054851580986988e-05
1.348411702684453921e-05
1.346771070516191883e-05
1.345132847210523560e-05
1.343497143627795667e-05
1.341863931518240531e-05
1.340233168436164891e-05
1.338604862123354510e-05
1.336979060432036871e-05
1.335355644208724238e-05
1.333734707920777927e-05
1.332116263408198455e-05
1.330500200332215569e-05
1.328886597850043806e-05
1.327275455747700789e-05
1.325666723682897824e-05
1.324060405873175263e-05
1.322456548920929088e-05
1.320855025193229539e-05
1.319256013023651840e-05
1.317659369043657005e-05
1.316065103264819565e-05
1.314473242768697136e-05
1.312883809488395585e-05
1.311296730344120098e-05
1.309712102482233555e-05
1.308129782778913768e-05
1.306549869910404713e-05
1.304972334781173609e-05
1.303397156248434956e-05
1.301824362218742233e-05
1.300253904090234311e-05
1.298685834248593686e-05
1.297120079706490372e-05
1.295556705658279851e-05
1.293995666547301329e-05
1.292436937747517412e-05
1.290880580370517521e-05
1.289326561880327891e-05
1.287774874604367384e-05
1.286225443644672091e-05
1.284678375237974849e-05
1.283133679357654423e-05
1.281591178094945484e-05
1.280051043444956616e-05
1.278513251933833430e-05
1.276977709620899356e-05
1.275444442131899886e-05
1.273913506753719504e-05
1.272384898334517648e-05
1.270858444993963100e-05
1.269334334564562470e-05
1.267812550464703066e-05
1.266292981320824640e-05
1.264775649702692496e-05
1.263260656432731350e-05
1.261747873277598238e-05
1.260237346089758695e-05
1.258729078053418617e-05
1.257223037674819157e-05
1.255719290905783650e-05
1.254217679271367740e-05
1.252718408847303230e-05
1.251221329301013398e-05
1.249726481728618314e-05
1.248233786192973293e-05
1.246743406137606150e-05
1.245255219524226193e-05
1.243769191410337915e-05
1.242285413041343630e-05
1.240803868007653722e-05
1.239324413513776641e-05
1.237847228219011758e-05
1.236372240366545868e-05
1.234899427784402020e-05
1.233428793783588978e-05
1.231960336062917107e-05
1.230494059477849125e-05
1.229029934948662123e-05
1.227567986430028913e-05
1.226108205867345826e-05
1.224650612369082721e-05
1.223195139344666177e-05
1.221741804034736262e-05
1.220290667842418601e-05
1.218841629340702959e-05
1.217394723346024144e-05
1.215950004302081970e-05
1.214507454446060378e-05
1.213066903653104781e-05
1.211628532799144208e-05
1.210192336774470192e-05
1.208758233996040206e-05
1.207326202160415585e-05
1.205896315312503533e-05
1.204468565119330118e-05
1.203042856710912666e-05
1.201619257467735340e-05
1.200197772723960002e-05
1.198778438174183210e-05
1.197361056002525619e-05
1.195945880542595844e-05
1.194532766897484746e-05
1.193121650242025131e-05
1.191712667508161257e-05
1.190305756856014610e-05
1.188900923240028113e-05
1.187498117074033295e-05
1.186097374079756840e-05
1.184698736389644995e-05
1.183302076598104698e-05
1.181907495353111860e-05
1.180515012832125291e-05
1.179124489731721425e-05
1.177736070468279989e-05
1.176349588899056820e-05
1.174965259599146944e-05
1.173582865525553863e-05
1.172202510251021491e-05
1.170824256935472610e-05
1.169447927248714876e-05
1.168073668662384667e-05
1.166701319024913870e-05
1.165331108557583943e-05
1.163962823413497136e-05
1.162596530141647040e-05
1.161232272154669065e-05
1.159869991355373806e-05
1.158509657860989456e-05
1.157151383274914079e-05
1.155795014036074551e-05
1.154440721014234522e-05
1.153088296657089453e-05
1.151737931978341155e-05
1.150389461184169507e-05
1.149042996999087259e-05
1.147698431795294441e-05
1.146355937765902398e-05
1.145015349305839428e-05
1.143676638610075728e-05
1.142339942924223884e-05
1.141005187776517998e-05
1.139672394170813056e-05
1.138341458391323979e-05
1.137012542125561716e-05
1.135685532133924483e-05
1.134360435594557076e-05
1.133037222222088862e-05
1.131716001244507689e-05
1.130396673100011712e-05
1.129079267226831554e-05
1.127763700386752172e-05
1.126450164859560090e-05
1.125138410024037937e-05
1.123828636467683409e-05
1.122520728957434698e-05
1.121214756346071015e-05
1.119910590708962752e-05
1.118608362013505159e-05
1.117308039783601702e-05
1.116009567504883290e-05
1.114712970501288765e-05
1.113418248715099607e-05
1.112125453354218988e-05
1.110834461145622227e-05
1.109545296221622904e-05
1.108258072165708352e-05
1.106972735720603918e-05
1.105689122260107289e-05
1.104407484901493869e-05
1.103127642844651023e-05
1.101849640072915488e-05
1.100573472335283687e-05
1.099299194252241543e-05
1.098026735622189329e-05
1.096756068832966813e-05
1.095487227436639674e-05
1.094220291531472326e-05
1.092955097112078823e-05
1.091691743016345994e-05
1.090430221163832108e-05
1.089170538654419167e-05
1.087912640506425393e-05
1.086656505849534778e-05
1.085402276960038508e-05
1.084149701195546814e-05
1.082899079664450744e-05
1.081650156619527717e-05
1.080403071217259720e-05
1.079157743887475193e-05
1.077914187967326735e-05
1.076672476973658847e-05
1.075432549285443118e-05
1.074194289641092721e-05
1.072957908655894464e-05
1.071723283609304293e-05
1.070490372579052955e-05
1.069259257159987399e-05
1.068029925228959409e-05
1.066802354742050034e-05
1.065576474378532852e-05
1.064352421320639513e-05
1.063130072921585085e-05
1.061909485845511195e-05
1.060690634809380698e-05
1.059473558776102691e-05
1.058258176582614081e-05
1.057044533238860279e-05
1.055832651859578438e-05
1.054622471071392425e-05
1.053414058330416107e-05
1.052207262029441998e-05
1.051002321629447662e-05
1.049799063442298435e-05
1.048597432979022118e-05
1.047397576361545697e-05
1.046199443813616679e-05
1.045003033635903507e-05
1.043808213959376222e-05
1.042615214183752262e-05
1.041423884620704434e-05
1.040234200555113907e-05
1.039046252208924432e-05
1.037859977268190266e-05
1.036675382733536057e-05
1.035492486120712754e-05
1.034311228161677985e-05
1.033131738509157479e-05
1.031953819581528001e-05
1.030777602576383268e-05
1.029603088271098779e-05
1.028430213097072246e-05
1.027258977056742278e-05
1.026089446934814456e-05
1.024921577330806122e-05
1.023755309041351631e-05
1.022590726186167452e-05
1.021427759622211260e-05
1.020266508461958483e-05
1.019106826649462109e-05
1.017948834470546386e-05
1.016792454693858152e-05
1.015637728855552281e-05
1.014484592445666255e-05
1.013333131718819381e-05
1.012183283577659878e-05
1.011035030959913506e-05
1.009888431742036102e-05
1.008743463404168358e-05
1.007600097081175878e-05
1.006458261170428321e-05
1.005318176289676338e-05
1.004179619856942734e-05
1.003042678625684845e-05
1.001907319021091785e-05
1.000773589439848400e-05
9.996414540478760314e-06
9.985108983829244823e-06
9.973819185399370680e-06
9.962545905887282985e-06
9.951287597638261903e-06
9.940045800564775130e-06
9.928819528851389476e-06
9.917609165927990478e-06
9.906414492500680520e-06
9.895235230830542737e-06
9.884072423266274514e-06
9.872924669602969267e-06
9.861792277698587042e-06
9.850676295324982469e-06
9.839575716776884423e-06
9.828490506768773960e-06
9.817420474451812203e-06
9.806366397689353327e-06
9.795328244485220721e-06
9.784304323159354191e-06
9.773297312256214419e-06
9.762304741060577943e-06
9.751327732241690197e-06
9.740366034186543953e-06
9.729419713777082647e-06
9.718489115669355722e-06
9.707573254965581763e-06
9.696672583255755689e-06
9.685788121952121021e-06
9.674917393342352288e-06
9.664062857132943286e-06
9.653223141167467040e-06
9.642398904562246540e-06
9.631589312585739815e-06
9.620794891838553789e-06
9.610015871075163136e-06
9.599251381442047297e-06
9.588502010922551080e-06
9.577768071819009628e-06
9.567048839491317940e-06
9.556344170028459691e-06
9.545654582722341790e-06
9.534980179905596349e-06
9.524320569368680396e-06
9.513675114652028392e-06
9.503045736595405930e-06
9.492430293826636860e-06
9.481829086167918621e-06
9.471243566040970889e-06
9.460672604085397909e-06
9.450116096311418756e-06
9.439574226409403745e-06
9.429046849325594239e-06
9.418534673410425159e-06
9.408036400879337381e-06
9.397552965703452374e-06
9.387084289879763524e-06
9.376629880435020990e-06
9.366190156463515565e-06
9.355764421861704263e-06
9.345353667582554622e-06
9.334956991981329104e-06
9.324574466212727207e-06
9.314207364710278355e-06
9.303853857342556842e-06
9.293514390733613481e-06
9.283189466722632628e-06
9.272878999459165897e-06
9.262583231712019174e-06
9.252300401040064226e-06
9.242033249323074884e-06
9.231779261912117593e-06
9.221539458463629750e-06
9.211314279441230505e-06
9.201102774828415998e-06
9.190905942751519944e-06
9.180722566398141855e-06
9.170553275096844599e-06
9.160398610928958222e-06
9.150257500086627618e-06
9.140130055294740601e-06
9.130016949295959462e-06
9.119917953959066534e-06
9.109832461535128650e-06
9.099760563485616570e-06
9.089703566048786554e-06
9.079659613831002427e-06
9.069629253337420315e-06
9.059613717457098937e-06
9.049611110972319706e-06
9.039622226908030091e-06
9.029647312090560962e-06
9.019686129793339730e-06
9.009738813043863156e-06
8.999804212334230129e-06
8.989884338045419431e-06
8.979978098889482383e-06
8.970084328649288659e-06
8.960204789515292174e-06
8.950339008552172872e-06
8.940486825385548386e-06
8.930647439541422952e-06
8.920821700056781427e-06
8.911010344967759854e-06
8.901211301295422034e-06
8.891426126301504997e-06
8.881654124441568489e-06
8.871896073360721868e-06
8.862150888011070907e-06
8.852418757034371226e-06
8.842700477794213654e-06
8.832995200821809492e-06
8.823302895646107304e-06
8.813624769591481571e-06
8.803959210132936695e-06
8.794306711973480685e-06
8.784667161406563670e-06
8.775041561305971320e-06
8.765428883510928393e-06
8.755828575176332024e-06
8.746242100167128964e-06
8.736668794426114131e-06
8.727107929217053163e-06
8.717559988065034653e-06
8.708025782595744558e-06
8.698504361749219131e-06
8.688995740938318908e-06
8.679499543771575237e-06
8.670017212234333538e-06
8.660547105982010623e-06
8.651090157999978124e-06
8.641645872419156737e-06
8.632214908145156452e-06
8.622796093607659705e-06
8.613390128325973177e-06
8.603997457055540484e-06
8.594617195363707965e-06
8.585249454058946309e-06
8.575895074285948207e-06
8.566553096624729538e-06
8.557223154357618923e-06
8.547906368293509783e-06
8.538602430268188843e-06
8.529311023260246300e-06
8.520031685250185804e-06
8.510765386372517798e-06
8.501511690474326268e-06
8.492270265274528477e-06
8.483041179208246769e-06
8.473824830448027645e-06
8.464621292957897673e-06
8.455429607898549393e-06
8.446250544899775239e-06
8.437083740352696012e-06
8.427929484422096883e-06
8.418787745415850496e-06
8.409658047777647497e-06
8.400540993549204539e-06
8.391435989228462395e-06
8.382343269847841364e-06
8.373263005134958076e-06
8.364194759949461724e-06
8.355138589896239594e-06
8.346095014007730376e-06
8.337063782956848537e-06
8.328044166247992663e-06
8.319036805492990847e-06
8.310041471096008895e-06
8.301059133041905166e-06
8.292087577802524672e-06
8.283129304983773651e-06
8.274182194576427848e-06
8.265247362352135039e-06
8.256324649776585210e-06
8.247413738175456607e-06
8.238515203812378466e-06
8.229628192061983052e-06
8.220752983447623393e-06
8.211890246936258208e-06
8.203038907318001432e-06
8.194199758028738567e-06
8.185372414745962119e-06
8.176556896901914024e-06
8.167753188234720435e-06
8.158960795445606586e-06
8.150181339601773374e-06
8.141412232441371080e-06
8.132655597706943699e-06
8.123911080032081172e-06
8.115177720611760546e-06
8.106455877511628384e-06
8.097745945592367940e-06
8.089047862723158775e-06
8.080361527163393981e-06
8.071685809906715552e-06
8.063023023300256988e-06
8.054371092937203074e-06
8.045730418546706314e-06
8.037101865395026500e-06
8.028484757910016577e-06
8.019878707043280862e-06
8.011284557069913730e-06
8.002701645316455305e-06
7.994130774463532294e-06
7.985570332485439444e-06
7.977021856663356930e-06
7.968484748975489907e-06
7.959959320945350441e-06
7.951444634918780586e-06
7.942941536191546031e-06
7.934450015761968455e-06
7.925969331527127061e-06
7.917499840724874974e-06
7.909042413173770938e-06
7.900595759928900137e-06
7.892160184116191741e-06
7.883735848467844274e-06
7.875322826032805812e-06
7.866921315750696015e-06
7.858529861945928304e-06
7.850150856318855662e-06
7.841782564548412218e-06
7.833424834431889733e-06
7.825078550379232912e-06
7.816743516907844768e-06
7.808419544283083728e-06
7.800106248075004640e-06
7.791803942387168374e-06
7.783513159297598334e-06
7.775232941495087015e-06
7.766963732592899842e-06
7.758705375661486623e-06
7.750458677415317702e-06
7.742221745232527236e-06
7.733996427140490412e-06
7.725781945728903873e-06
7.717578255070753530e-06
7.709384851481956280e-06
7.701203355953303872e-06
7.693032125729618338e-06
7.684871418383871282e-06
7.676721391646831527e-06
7.668582802762179538e-06
7.660454938913743126e-06
7.652337096461449446e-06
7.644230263673661179e-06
7.636134383449395379e-06
7.628048947392794015e-06
7.619973970210238780e-06
7.611910051026741735e-06
7.603856618387826023e-06
7.595813692962893806e-06
7.587781081618106085e-06
7.579759984264767617e-06
7.571748419612410172e-06
7.563747642604701823e-06
7.555757855680915225e-06
7.547778283401158263e-06
7.539809176715672157e-06
7.531849997017980423e-06
7.523902501195869322e-06
7.515964496369827794e-06
7.508037054241068856e-06
7.500120204783621951e-06
7.492214018021190914e-06
7.484317503111269776e-06
7.476431573409881971e-06
7.468556291065695771e-06
7.460691690157276781e-06
7.452836030050432841e-06
7.444992070156777443e-06
7.437157872104746836e-06
7.429333517823829850e-06
7.421519839030708840e-06
7.413716376688387023e-06
7.405923386856098343e-06
7.398139999819714746e-06
7.390367118899847089e-06
7.382604550101801542e-06
7.374851671218261781e-06
7.367109149439517132e-06
7.359376914786166122e-06
7.351654962266226853e-06
7.343942661440200230e-06
7.336240192499996198e-06
7.328548742766692088e-06
7.320866398481394180e-06
7.313194155253581970e-06
7.305532581185025986e-06
7.297880973999915143e-06
7.290238324093143759e-06
7.282606586120016434e-06
7.274984168358743835e-06
7.267372508434725986e-06
7.259769615190247766e-06
7.252177930705763927e-06
7.244595338194501512e-06
7.237022593954802244e-06
7.229459711907517932e-06
7.221907056241270157e-06
7.214364057784170684e-06
7.206830212373703401e-06
7.199307099245751643e-06
7.191793495904706705e-06
7.184289443249140246e-06
7.176795075764860240e-06
7.169310815456094279e-06
7.161835869930596317e-06
7.154371085229320292e-06
7.146915340097104154e-06
7.139470203792648787e-06
7.132033741876942492e-06
7.124607267320244247e-06
7.117190683502068188e-06
7.109783634711994530e-06
7.102385855085012467e-06
7.094997644299431409e-06
7.087619758955232522e-06
7.080250556755699502e-06
7.072891168936635284e-06
7.065541435387606520e-06
7.058201200215211317e-06
7.050870333935047687e-06
7.043549131887544854e-06
7.036236876957930746e-06
7.028934944507438245e-06
7.021641565971455034e-06
7.014358123831358549e-06
7.007083921869607028e-06
6.999819099375308675e-06
6.992563850119601606e-06
6.985317558998563132e-06
6.978080885938187412e-06
6.970853881867502694e-06
6.963635585068980177e-06
6.956426921741107814e-06
6.949227624972730665e-06
6.942036991358168537e-06
6.934856443578628484e-06
6.927684485489396277e-06
6.920522712352734454e-06
6.913368331240588015e-06
6.906225241143653847e-06
6.899090385272930003e-06
6.891964343085399740e-06
6.884847994297422022e-06
6.877740755515283973e-06
6.870642275023028344e-06
6.863553587940541264e-06
6.856473201415797466e-06
6.849402643722918448e-06
6.842340730363571798e-06
6.835287702528161550e-06
6.828244497712679186e-06
6.821209420685440117e-06
6.814183897326658518e-06
6.807166975938862303e-06
6.800160137004670804e-06
6.793160837700870373e-06
6.786170855495600012e-06
6.779190646162306321e-06
6.772218789488809595e-06
6.765255591123142284e-06
6.758301797999454628e-06
6.751357109768287273e-06
6.744420634429826295e-06
6.737492934327893512e-06
6.730574845177828323e-06
6.723665330833406637e-06
6.716763962503424860e-06
6.709872637330114647e-06
6.702989583885545881e-06
6.696114726687897891e-06
6.689249110812050382e-06
6.682392295463713552e-06
6.675544726811375094e-06
6.668704958768559346e-06
6.661874234703578636e-06
6.655052571594660362e-06
6.648239301485414556e-06
6.641434681925743034e-06
6.634638438282902085e-06
6.627851979672556944e-06
6.621072810004738578e-06
6.614303029703902389e-06
6.607542137492385032e-06
6.600788847405716355e-06
6.594044671098561429e-06
6.587309485759624243e-06
6.580582576089386165e-06
6.573864039693697496e-06
6.567153795882071089e-06
6.560452693560371098e-06
6.553760038759612294e-06
6.547075173188065884e-06
6.540400010958008582e-06
6.533732111409326901e-06
6.527073356477475078e-06
6.520422775569442038e-06
6.513780694849507827e-06
6.507147162558139344e-06
6.500521735990283608e-06
6.493905160715396264e-06
6.487296831265851205e-06
6.480696450465024572e-06
6.474104951838743297e-06
6.467521355158883878e-06
6.460946655849285834e-06
6.454379690574806090e-06
6.447821333754534098e-06
6.441271490411998710e-06
6.434729422721570205e-06
6.428195599493402144e-06
6.421670684415753234e-06
6.415153863299734505e-06
6.408644768098235191e-06
6.402144207188000690e-06
6.395651982614475931e-06
6.389167838602159291e-06
6.382691089186620066e-06
6.376224290878428072e-06
6.369764293579140512e-06
6.363312558929890289e-06
6.356869223642412577e-06
6.350434211419719136e-06
6.344006871768592395e-06
6.337587783280890887e-06
6.331176430600089695e-06
6.324774312518991467e-06
6.318379228694556821e-06
6.311992208414560356e-06
6.305613640575352804e-06
6.299242967451630643e-06
6.292880168323866839e-06
6.286525225071051872e-06
6.280178906364050479e-06
6.273839941802362031e-06
6.267508985372424725e-06
6.261186789575832178e-06
6.254871551985604851e-06
6.248564482864308498e-06
6.242265360683696257e-06
6.235974450348603560e-06
6.229691679511796613e-06
6.223415360657417232e-06
6.217148508258294587e-06
6.210888756706229375e-06
6.204636869936136236e-06
6.198392956671138179e-06
6.192156912431039142e-06
6.185928753918516540e-06
6.179708163066915986e-06
6.173495197997895126e-06
6.167290258671763448e-06
6.161092881021024294e-06
6.154903887361098141e-06
6.148721940371925881e-06
6.142548539514453140e-06
6.136381698802710803e-06
6.130222971131242443e-06
6.124072719512182382e-06
6.117929147709020225e-06
6.111793480440843950e-06
6.105666213772520292e-06
6.099545894556051338e-06
6.093433177731904587e-06
6.087328060020354068e-06
6.081230983492745064e-06
6.075141449868722475e-06
6.069059085470497759e-06
6.062984914643236321e-06
6.056917801594348692e-06
6.050858358959875404e-06
6.044805958135056793e-06
6.038762261532366031e-06
6.032725809449919959e-06
6.026696031054436203e-06
6.020674216341241913e-06
6.014660080319380780e-06
6.008653251119058629e-06
6.002653894479206320e-06
5.996661816958093460e-06
5.990677841021963210e-06
5.984700671085659655e-06
5.978730669521662400e-06
5.972769083322570041e-06
5.966814047240594641e-06
5.960866511042795634e-06
5.954926661738211645e-06
5.948994544561764778e-06
5.943068944056478363e-06
5.937150442611765415e-06
5.931240530965501009e-06
5.925337429664565933e-06
5.919441110133967441e-06
5.913552298954247818e-06
5.907671416908300390e-06
5.901797323469932719e-06
5.895930028500037255e-06
5.890071076256814725e-06
5.884218763283923655e-06
5.878373683796094769e-06
5.872535534729998022e-06
5.866705450150007160e-06
5.860881808092125152e-06
5.855065484926326039e-06
5.849256536620510015e-06
5.843455120788160639e-06
5.837659982388508520e-06
5.831872572494653737e-06
5.826092489185973888e-06
5.820319098456180207e-06
5.814552715686692878e-06
5.808793953025346359e-06
5.803042667964585075e-06
5.797296893312488259e-06
5.791559767897530526e-06
5.785828902705641724e-06
5.780105598466397643e-06
5.774388518837805579e-06
5.768679313194189245e-06
5.762977053588515325e-06
5.757281353004879266e-06
5.751592966367222049e-06
5.745911475074745287e-06
5.740237259296832808e-06
5.734569479788603815e-06
5.728909052070508420e-06
5.723255896674121342e-06
5.717608838669932953e-06
5.711969088805403185e-06
5.706336707501560569e-06
5.700710561012163381e-06
5.695091664263686596e-06
5.689479768481274586e-06
5.683874570074924076e-06
5.678276444576303442e-06
5.672684847012534080e-06
5.667100352589627182e-06
5.661522654961472328e-06
5.655951982090962255e-06
5.650387387755237683e-06
5.644830933606670427e-06
5.639280122268706851e-06
5.633735962609878715e-06
5.628199925373291025e-06
5.622669521260678887e-06
5.617146184552181417e-06
5.611629676163998555e-06
5.606119996296027534e-06
5.600616579307611348e-06
5.595120722339790240e-06
5.589630808488453167e-06
5.584148017816913771e-06
5.578671544869509556e-06
5.573202341647976159e-06
5.567739233436144447e-06
5.562283291868597283e-06
5.556833277609233746e-06
5.551390868142671080e-06
5.545954805945680297e-06
5.540524603444304494e-06
5.535101959632181100e-06
5.529685119805583061e-06
5.524276026113248996e-06
5.518872451655141785e-06
5.513475968570023408e-06
5.508085672615559543e-06
5.502702391172308258e-06
5.497324979798796912e-06
5.491955224310315064e-06
5.486591045524549435e-06
5.481233738280358080e-06
5.475882883988783287e-06
5.470538677284027916e-06
5.465200936793283415e-06
5.459869319537038587e-06
5.454544308572101552e-06
5.449226282948252224e-06
5.443914392635385875e-06
5.438608110557083292e-06
5.433309777111552046e-06
5.428017225722805899e-06
5.422730819081425985e-06
5.417450750507998351e-06
5.412177887115920243e-06
5.406910385361019565e-06
5.401649799393683971e-06
5.396395654728340999e-06
5.391147941102703684e-06
5.385906248264321898e-06
5.380670646928011447e-06
5.375442113931717613e-06
5.370220172032936628e-06
5.365002752210592840e-06
5.359793792017532997e-06
5.354590366471019289e-06
5.349392409395504958e-06
5.344201290619176669e-06
5.339016920168141556e-06
5.333838464991883472e-06
5.328665822098978567e-06
5.323500184794309139e-06
5.318340476870234287e-06
5.313186667127832762e-06
5.308039363348820451e-06
5.302898177907410444e-06
5.297763542487799932e-06
5.292635078376642865e-06
5.287511852014685002e-06
5.282396170698667400e-06
5.277285509930066862e-06
5.272181523898843515e-06
5.267083490391689184e-06
5.261992252730104318e-06
5.256906308680547803e-06
5.251826630878277970e-06
5.246753412668156831e-06
5.241686410872818087e-06
5.236624445323053734e-06
5.231570093729301145e-06
5.226520844076380848e-06
5.221477863434770747e-06
5.216440736726168234e-06
5.211409807334734171e-06
5.206385389089426428e-06
5.201366260959886409e-06
5.196353738210372941e-06
5.191346950146563820e-06
5.186346246973083359e-06
5.181351152799218680e-06
5.176362720349790280e-06
5.171379833925994370e-06
5.166403201924920444e-06
5.161431876565668347e-06
5.156467764260638018e-06
5.151508410054305346e-06
5.146555335304279077e-06
5.141608241613229585e-06
5.136667340544344020e-06
5.131732179551757557e-06
5.126802440130829473e-06
5.121879285806262038e-06
5.116961759475359307e-06
5.112049882293246017e-06
5.107144466663448646e-06
5.102244454894989137e-06
5.097349978470532857e-06
5.092462021580800466e-06
5.087579680188094026e-06
5.082702984203302601e-06
5.077832265090363538e-06
5.072967177392927798e-06
5.068108360490334308e-06
5.063254917962929205e-06
5.058407480439658970e-06
5.053565335119562433e-06
5.048729681915458843e-06
5.043899519545364443e-06
5.039074626660945555e-06
5.034256096671146770e-06
5.029443193530481440e-06
5.024635811477802522e-06
5.019834443323666849e-06
5.015038511489124990e-06
5.010248296697881219e-06
5.005464020593209473e-06
5.000684995775161490e-06
4.995912309190314292e-06
4.991144546661683475e-06
4.986383280010126001e-06
4.981626939073110247e-06
4.976876391271702929e-06
4.972131940263533587e-06
4.967392485988843866e-06
4.962659383390789326e-06
4.957931186245700376e-06
4.953208714504969195e-06
4.948492352068752319e-06
4.943781103478597921e-06
4.939075672791408839e-06
4.934375752801981654e-06
4.929681244157846007e-06
4.924992882008685135e-06
4.920309014849162402e-06
4.915631657730842004e-06
4.910959503033751961e-06
4.906292580029959255e-06
4.901631807235865300e-06
4.896976072236613041e-06
4.892325911811464570e-06
4.887681112611336613e-06
4.883042344037461682e-06
4.878408947998878967e-06
4.873780155903247073e-06
4.869158050866389324e-06
4.864540790464234746e-06
4.859928513153613060e-06
4.855322699965433105e-06
4.850721331430262640e-06
4.846126430862935585e-06
4.841535993897456558e-06
4.836951464853548888e-06
4.832372413483174993e-06
4.827798528663694703e-06
4.823230049394602889e-06
4.818666999518888527e-06
4.814109536845841242e-06
4.809557031954929022e-06
4.805009801796609953e-06
4.800468775990371199e-06
4.795932269957038979e-06
4.791401148015317657e-06
4.786875976650263760e-06
4.782355720901223193e-06
4.777840740207132799e-06
4.773330889431919282e-06
4.768826886702780160e-06
4.764327517286561449e-06
4.759833789431983633e-06
4.755345515570067637e-06
4.750862366218463110e-06
4.746384227857624726e-06
4.741911745177820180e-06
4.737443974771776834e-06
4.732982407446455466e-06
4.728525026143840236e-06
4.724073265040805932e-06
4.719627095145108834e-06
4.715185496564539927e-06
4.710749237226195329e-06
4.706318519584296979e-06
4.701893089196214818e-06
4.697472320732685922e-06
4.693056846005640774e-06
4.688647093786147302e-06
4.684241896738210725e-06
4.679841660564790977e-06
4.675447282366164238e-06
4.671057677956757327e-06
4.666673566413233252e-06
4.662293529069467664e-06
4.657919852299029234e-06
4.653550854844053540e-06
4.649186210257633593e-06
4.644827848178178665e-06
4.640474135921538560e-06
4.636125164710447803e-06
4.631781549421939452e-06
4.627442856712804881e-06
4.623109857817312587e-06
4.618780696003893811e-06
4.614457537544902278e-06
4.610139398635690710e-06
4.605825903822804904e-06
4.601517549675778909e-06
4.597214268362539724e-06
4.592916078625736044e-06
4.588622766036719929e-06
4.584334234822580565e-06
4.580051361779557086e-06
4.575773030515725417e-06
4.571499197562500742e-06
4.567231249832900454e-06
4.562967798041380579e-06
4.558709352913595458e-06
4.554455706182098765e-06
4.550207397304251389e-06
4.545963642171418511e-06
4.541724783602050558e-06
4.537491296911219355e-06
4.533262534178440312e-06
4.529038405361827534e-06
4.524819535709095004e-06
4.520605122419959907e-06
4.516396011032840002e-06
4.512191601892361172e-06
4.507991808708105789e-06
4.503797784385923018e-06
4.499607609045838933e-06
4.495422686534036173e-06
4.491242427759084819e-06
4.487067937984862828e-06
4.482896946188173061e-06
4.478731704183987220e-06
4.474570912468450563e-06
4.470414724643172502e-06
4.466263357007056499e-06
4.462117448284441071e-06
4.457975942812868406e-06
4.453839136433944415e-06
4.449707133063473554e-06
4.445579860726765753e-06
4.441457625985204008e-06
4.437339465751977394e-06
4.433227419740146503e-06
4.429118612767112681e-06
4.425015788566250077e-06
4.420916263679065163e-06
4.416822808842159486e-06
4.412733286963560067e-06
4.408649201094038962e-06
4.404568998057545431e-06
4.400494250447831134e-06
4.396423299757202436e-06
4.392357908332583953e-06
4.388296814899859498e-06
4.384240698836553800e-06
4.380188802671062532e-06
4.376141581324443557e-06
4.372099675163544083e-06
4.368061289834647866e-06
4.364028563487378116e-06
4.359999952536600041e-06
4.355976542939533308e-06
4.351957067830524502e-06
4.347942525221551112e-06
4.343932575685876602e-06
4.339927383891857575e-06
4.335926102736100738e-06
4.331930617958239454e-06
4.327938872940080442e-06
4.323951620043387427e-06
4.319969086830017773e-06
4.315991431704637173e-06
4.312018454839891393e-06
4.308049353784392183e-06
4.304085228759006951e-06
4.300126023854987201e-06
4.296170346275069979e-06
4.292219666717016926e-06
4.288273852407064236e-06
4.284332543909468378e-06
4.280395363380098347e-06
4.276462758976985012e-06
4.272534863950338894e-06
4.268611246307370064e-06
4.264691985219698378e-06
4.260777857527289414e-06
4.256867970376215105e-06
4.252962114873038745e-06
4.249060720227094116e-06
4.245164186668121723e-06
4.241272022090321555e-06
4.237383700918470890e-06
4.233501011968499760e-06
4.229622005208618510e-06
4.225747412897962159e-06
4.221877052738001546e-06
4.218011623724526169e-06
4.214150526881101170e-06
4.210293804959968828e-06
4.206440899647341857e-06
4.202593328015085388e-06
4.198749088994227270e-06
4.194910024926281563e-06
4.191074876350858318e-06
4.187244825947375632e-06
4.183418279603519835e-06
4.179596488105017411e-06
4.175779120002292460e-06
4.171965717908380238e-06
4.168156950066461669e-06
4.164352629997781410e-06
4.160552689745019088e-06
4.156756383949509979e-06
4.152964751121569154e-06
4.149177858447703453e-06
4.145395198000516578e-06
4.141615709587077262e-06
4.137842156832508488e-06
4.134071938308763417e-06
4.130306108917328001e-06
4.126544452400150330e-06
4.122787007955925521e-06
4.119034695566759952e-06
4.115285574315382327e-06
4.111541097464017187e-06
4.107800978922619445e-06
4.104064933662900662e-06
4.100332968469788715e-06
4.096605649725134252e-06
4.092882601492390534e-06
4.089163225521164618e-06
4.085448009623657517e-06
4.081738009143221781e-06
4.078031062077570414e-06
4.074328672709318025e-06
4.070630884740446820e-06
4.066936827739394380e-06
4.063247326302925511e-06
4.059561244024257835e-06
4.055880053531118410e-06
4.052203029632758822e-06
4.048529686689422749e-06
4.044860700939844222e-06
4.041196138673523035e-06
4.037535269059247227e-06
4.033878466960066167e-06
4.030226174666823560e-06
4.026578104417632029e-06
4.022933822812711310e-06
4.019293712296424956e-06
4.015657755102897254e-06
4.012025606442910784e-06
4.008397921758076703e-06
4.004774147988399036e-06
4.001154845981393877e-06
3.997539193020938262e-06
3.993927456117051973e-06
3.990320291588180271e-06
3.986716798044728037e-06
3.983117155414931481e-06
3.979522229533699189e-06
3.975931307724274663e-06
3.972343524797032571e-06
3.968760664219793665e-06
3.965181319762923695e-06
3.961606767544903059e-06
3.958034868313707873e-06
3.954468507607527820e-06
3.950905288418332910e-06
3.947346132701426651e-06
3.943790733531174776e-06
3.940239846493599028e-06
3.936692674611047279e-06
3.933149560483583686e-06
3.929610406354914730e-06
3.926075324228460290e-06
3.922544065444001330e-06
3.919016494407455025e-06
3.915493259751696253e-06
3.911974245768981875e-06
3.908458565063780180e-06
3.904946578141941398e-06
3.901439773087543182e-06
3.897935629273334940e-06
3.894435650823365868e-06
3.890940206014047868e-06
3.887448498443917047e-06
3.883960122116331053e-06
3.880475968630766393e-06
3.876995944801288091e-06
3.873519758119463140e-06
3.870046826754577219e-06
3.866578378380788410e-06
3.863114105305544414e-06
3.859653062543516331e-06
3.856195591302750137e-06
3.852742743625613577e-06
3.849293840070697003e-06
3.845848166849232806e-06
3.842406441170953074e-06
3.838969029999416923e-06
3.835534889164961984e-06
3.832104672031676620e-06
3.828678419349181747e-06
3.825256390386994977e-06
3.821837364471648270e-06
3.818422468950727060e-06
3.815011715083055962e-06
3.811604500063885637e-06
3.808200497130452203e-06
3.804801283151328443e-06
3.801405496120262761e-06
3.798013453451282517e-06
3.794624584330162305e-06
3.791240407330640953e-06
3.787859669725092286e-06
3.784482102144923545e-06
3.781109100023564111e-06
3.777739911643823701e-06
3.774373782765556632e-06
3.771011548802979128e-06
3.767653108403694304e-06
3.764298756849955468e-06
3.760947776975669244e-06
3.757600633993605538e-06
3.754257363896560464e-06
3.750917093682398558e-06
3.747581086975464867e-06
3.744248700556031949e-06
3.740920399180839875e-06
3.737595069504839488e-06
3.734273731565445819e-06
3.730956346713854994e-06
3.727642204826506686e-06
3.724331550947169139e-06
3.721025405216694926e-06
3.717722361229039094e-06
3.714422939740156717e-06
3.711127166039711871e-06
3.707834969360023733e-06
3.704546895802274272e-06
3.701261658377304126e-06
3.697981079808471429e-06
3.694703570290996472e-06
3.691429166885120267e-06
3.688159022739756554e-06
3.684892251190391007e-06
3.681629438986305379e-06
3.678369838017134918e-06
3.675114038725693858e-06
3.671861758698365883e-06
3.668612690390119649e-06
3.665367688030259176e-06
3.662126170269427959e-06
3.658888423477869585e-06
3.655653867856434636e-06
3.652422793850286776e-06
3.649195803540896455e-06
3.645971847907200616e-06
3.642751419848422654e-06
3.639535166648382895e-06
3.636321951162177087e-06
3.633112452430876191e-06
3.629906045070196562e-06
3.626703804635984708e-06
3.623504589556633351e-06
3.620309167983709118e-06
3.617117407485168822e-06
3.613928875439781264e-06
3.610743722772867589e-06
3.607562148059530642e-06
3.604384152644087519e-06
3.601209769363193011e-06
3.598038694575946906e-06
3.594871216377570726e-06
3.591707190928016805e-06
3.588546271100335561e-06
3.585389499529294089e-06
3.582235516811209238e-06
3.579085614287510379e-06
3.575938571862517750e-06
3.572795421717919004e-06
3.569655329995388598e-06
3.566519059245306953e-06
3.563385623653494064e-06
3.560256648781166291e-06
3.557130375121525902e-06
3.554007517836254279e-06
3.550887912680414311e-06
3.547772315391846538e-06
3.544659730938033037e-06
3.541550527749618975e-06
3.538445008188101110e-06
3.535342677752073322e-06
3.532243745707453362e-06
3.529147675675737531e-06
3.526056125473959386e-06
3.522966887614888994e-06
3.519881884867412450e-06
3.516799299914331452e-06
3.513721405164488248e-06
3.510645392799590016e-06
3.507573428780926951e-06
3.504504860429930123e-06
3.501440004193145012e-06
3.498377669893124700e-06
3.495319031049041851e-06
3.492263761310188703e-06
3.489211974947895521e-06
3.486162825988886727e-06
3.483117889485773544e-06
3.480076256659382316e-06
3.477037010235939034e-06
3.474001667083376330e-06
3.470969749232234147e-06
3.467941191053600558e-06
3.464914896424614540e-06
3.461893387675809991e-06
3.458874477903624585e-06
3.455858451475489961e-06
3.452846155367046514e-06
3.449837130478772031e-06
3.446831218910380139e-06
3.443828802512930161e-06
3.440829270334093756e-06
3.437833503966572188e-06
3.434840371114484696e-06
3.431850763523383277e-06
3.428864478810959089e-06
3.425882034480583137e-06
3.422901247082385656e-06
3.419924975425747699e-06
3.416951698393926622e-06
3.413981442780601071e-06
3.411014189875281652e-06
3.408050771504429579e-06
3.405090335256407888e-06
3.402132865887643626e-06
3.399178710420392253e-06
3.396227701049244580e-06
3.393280042702442731e-06
3.390334888245221009e-06
3.387394345885383726e-06
3.384456094778536495e-06
3.381520598601638304e-06
3.378588693772448835e-06
3.375660435650730391e-06
3.372734727344491047e-06
3.369812422350704537e-06
3.366892905666245515e-06
3.363977169610823389e-06
3.361064023800142828e-06
3.358154303865589562e-06
3.355247590079356105e-06
3.352344278386806034e-06
3.349443642929795038e-06
3.346546489801417717e-06
3.343652693383660696e-06
3.340761310654226966e-06
3.337873319137568460e-06
3.334988609923098111e-06
3.332107267645515375e-06
3.329228616605367958e-06
3.326352591499981214e-06
3.323480577122880533e-06
3.320611479482543922e-06
3.317745000069461136e-06
3.314881803636068774e-06
3.312021936176900041e-06
3.309164832582537511e-06
3.306310852917557319e-06
3.303460287309351941e-06
3.300612400945630425e-06
3.297767797496196107e-06
3.294925603667686230e-06
3.292087583178913006e-06
3.289251758313031740e-06
3.286419082849539286e-06
3.283589465171247194e-06
3.280763458339662542e-06
3.277939974076037665e-06
3.275119445936983094e-06
3.272301976619147588e-06
3.269487781950341566e-06
3.266676496118340529e-06
3.263868000433335452e-06
3.261063021213326101e-06
3.258260443203165485e-06
3.255460790630796304e-06
3.252664901331675498e-06
3.249871668404950503e-06
3.247080657449136504e-06
3.244294079101996977e-06
3.241509502295693021e-06
3.238728003773754909e-06
3.235949528766192014e-06
3.233173934290723217e-06
3.230401768864335371e-06
3.227632249800263397e-06
3.224865578234437224e-06
3.222101820874410605e-06
3.219341234331848136e-06
3.216583612845411826e-06
3.213828504524815790e-06
3.211077305537729333e-06
3.208327788142627490e-06
3.205582171680269182e-06
3.202838887631697046e-06
3.200099077511104771e-06
3.197361561929927704e-06
3.194627358190675810e-06
3.191896244172765308e-06
3.189167663926856070e-06
3.186441681059936475e-06
3.183719592138163811e-06
3.180999682479851815e-06
3.178282658122041469e-06
3.175568931215971153e-06
3.172857804593824278e-06
3.170149638669175727e-06
3.167444129847818823e-06
3.164741622907208665e-06
3.162042375339060985e-06
3.159345550855537405e-06
3.156651616442299031e-06
3.153960919348998332e-06
3.151272441375111176e-06
3.148587409158555016e-06
3.145904721658182186e-06
3.143225758021774127e-06
3.140548445022993681e-06
3.137874876424595573e-06
3.135203631356415588e-06
3.132535561905818525e-06
3.129870009617254336e-06
3.127207689890023406e-06
3.124547896936543579e-06
3.121890923959411268e-06
3.119236706932590991e-06
3.116585890699175939e-06
3.113936872415614376e-06
3.111291151791744091e-06
3.108648729057753911e-06
3.106008534753288668e-06
3.103371199107114552e-06
3.100736554886871505e-06
3.098104967059571774e-06
3.095475737367057303e-06
3.092850128108078438e-06
3.090226469146416693e-06
3.087606028379833439e-06
3.084987706011030257e-06
3.082373234041813799e-06
3.079760518191773200e-06
3.077151143727686283e-06
3.074544334930716890e-06
3.071940187617174842e-06
3.069339112671651376e-06
3.066740481398011883e-06
3.064144422880972301e-06
3.061551466353890748e-06
3.058961432489351815e-06
3.056373598914532811e-06
3.053788716670432962e-06
3.051206750850583954e-06
3.048627219500017604e-06
3.046049958854906431e-06
3.043476754718665862e-06
3.040905083792532612e-06
3.038336710086475458e-06
3.035770519755829636e-06
3.033207348730582013e-06
3.030647153308218023e-06
3.028089291857748418e-06
3.025533894456375851e-06
3.022981717012077594e-06
3.020431864032036361e-06
3.017884752417273524e-06
3.015340428317950616e-06
3.012799068224446988e-06
3.010259317800817898e-06
3.007723400600076456e-06
3.005189968851355431e-06
3.002658554849114389e-06
3.000129867593790748e-06
2.997604364014586387e-06
2.995081443480368104e-06
2.992560787072968183e-06
2.990043074397794981e-06
2.987527784617272481e-06
2.985015571888665098e-06
2.982505185839370152e-06
2.979998284818802582e-06
2.977493680236583314e-06
2.974991605110642658e-06
2.972491788209054704e-06
2.969995455681694309e-06
2.967501061507888050e-06
2.965009631326326521e-06
2.962520362631875538e-06
2.960034540120379020e-06
2.957550478958275899e-06
2.955069434714309411e-06
2.952590558756117682e-06
2.950115021844553781e-06
2.947641409225092361e-06
2.945170462297695642e-06
2.942702386028188601e-06
2.940236819494895170e-06
2.937773457818665200e-06
2.935313213211773536e-06
2.932855341980498241e-06
2.930400059494421427e-06
2.927946736727402330e-06
2.925496905696364719e-06
2.923049349351844337e-06
2.920603635643744819e-06
2.918161318993943125e-06
2.915721525316806348e-06
2.913283940943437470e-06
2.910848479687663629e-06
2.908416396212740103e-06
2.905986568447546992e-06
2.903559203346472006e-06
2.901134062692940028e-06
2.898712240793300373e-06
2.896291930417610817e-06
2.893875005449267343e-06
2.891459698795637418e-06
2.889048110220762222e-06
2.886637950778582780e-06
2.884230730421002203e-06
2.881826151981206121e-06
2.879423983335224493e-06
2.877023559700266870e-06
2.874626922963538529e-06
2.872232246372016109e-06
2.869839687636742305e-06
2.867449796786926714e-06
2.865062702781517822e-06
2.862677786125327654e-06
2.860294748336174635e-06
2.857915858687973203e-06
2.855537882027573045e-06
2.853163276267256933e-06
2.850790333032926569e-06
2.848420440894809993e-06
2.846052866942886231e-06
2.843687556809210964e-06
2.841324786603155358e-06
2.838965157711847731e-06
2.836606524136672608e-06
2.834251538677173068e-06
2.831898521186589899e-06
2.829548220265370529e-06
2.827200069411956959e-06
2.824854333081093758e-06
2.822511405972046806e-06
2.820169911254181381e-06
2.817832004107633314e-06
2.815495720278878945e-06
2.813162715516408434e-06
2.810831267690255905e-06
2.808502527659202376e-06
2.806176403249538421e-06
2.803852515201926905e-06
2.801530359742546244e-06
2.799211762221806082e-06
2.796895056784367461e-06
2.794580646375702087e-06
2.792268409032636180e-06
2.789958784350099852e-06
2.787651820312014051e-06
2.785347079240765339e-06
2.783044465010718052e-06
2.780744565433887221e-06
2.778446521603239958e-06
2.776151376214584365e-06
2.773858239765687770e-06
2.771567929776866313e-06
2.769279414081570515e-06
2.766993370126426681e-06
2.764710318038765655e-06
2.762428776762788957e-06
2.760149498303985548e-06
2.757873354097400744e-06
2.755599259180598320e-06
2.753327591655414396e-06
2.751057432304722188e-06
2.748790484319506381e-06
2.746526124742931949e-06
2.744262837425592451e-06
2.742003313836488886e-06
2.739745214765393485e-06
2.737489683926034015e-06
2.735235843062796675e-06
2.732985505193940650e-06
2.730736548294526463e-06
2.728490194707100575e-06
2.726246476625054701e-06
2.724004790163386619e-06
2.721764897121168874e-06
2.719528127911239774e-06
2.717292492884091157e-06
2.715060956091917780e-06
2.712830492525367273e-06
2.710602089553502355e-06
2.708376727973465051e-06
2.706153058313663710e-06
2.703931651260860948e-06
2.701712798867238020e-06
2.699496863781334850e-06
2.697281892678103188e-06
2.695069968284277116e-06
2.692860264971405275e-06
2.690652627188335363e-06
2.688446874862979566e-06
2.686244270106497535e-06
2.684043312376104270e-06
2.681844958653424215e-06
2.679648346128537222e-06
2.677454246574065602e-06
2.675262445172280218e-06
2.673072706851353413e-06
2.670885639507274287e-06
2.668700433688596861e-06
2.666517533536734473e-06
2.664336482386253844e-06
2.662158181752908875e-06
2.659982249768348489e-06
2.657807845477130025e-06
2.655635953505381691e-06
2.653466607321137061e-06
2.651298931842317479e-06
2.649133722824733012e-06
2.646971015426229329e-06
2.644810184365271268e-06
2.642651294369252842e-06
2.640495094433005947e-06
2.638340937272347731e-06
2.636188750878611515e-06
2.634038779497785869e-06
2.631891374210624059e-06
2.629746165059859459e-06
2.627602532720741523e-06
2.625461191207421043e-06
2.623322535936450455e-06
2.621185785437968117e-06
2.619051117226245960e-06
2.616918918128153229e-06
2.614788701972269657e-06
2.612660104518924680e-06
2.610534284681270392e-06
2.608410633221569646e-06
2.606289086600365882e-06
2.604169314645585912e-06
2.602052035290396571e-06
2.599937162143736622e-06
2.597823978035224165e-06
2.595712696229850735e-06
2.593604102825991260e-06
2.591497708466066574e-06
2.589392938466027513e-06
2.587290538692945764e-06
2.585190524565301502e-06
2.583092289850015108e-06
2.580995889343984057e-06
2.578902666580036437e-06
2.576810649654581584e-06
2.574720891178417504e-06
2.572633020830044932e-06
2.570548082935397042e-06
2.568464524929706444e-06
2.566383233118180324e-06
2.564304396361656828e-06
2.562227206341693108e-06
2.560152380929737790e-06
2.558079176125818667e-06
2.556008876420416944e-06
2.553939941896703974e-06
2.551873557210126195e-06
2.549808705114970165e-06
2.547746786293256645e-06
2.545686179104152425e-06
2.543627734846855606e-06
2.541571756720325690e-06
2.539518033314756256e-06
2.537465593411573175e-06
2.535415513462503869e-06
2.533367891221320239e-06
2.531321809911039874e-06
2.529277830005298102e-06
2.527236580426470765e-06
2.525196909658664351e-06
2.523159016215941124e-06
2.521123513511233456e-06
2.519089873855572048e-06
2.517058556891313730e-06
2.515028906022010248e-06
2.513001744493523631e-06
2.510976557942195570e-06
2.508952741738256573e-06
2.506931456340970840e-06
2.504912175786732834e-06
2.502895402249041923e-06
2.500879865170178420e-06
2.498866428367269775e-06
2.496855740122043615e-06
2.494846061225541509e-06
2.492839215408475430e-06
2.490833870265580596e-06
2.488831198299594796e-06
2.486829705154424830e-06
2.484830415654546635e-06
2.482833788829683524e-06
2.480838042038112423e-06
2.478845249960858945e-06
2.476854159849240526e-06
2.474865172178031597e-06
2.472877874689893581e-06
2.470892736411033581e-06
2.468909517420415795e-06
2.466928266547817591e-06
2.464949298326622047e-06
2.462971974819432960e-06
2.460996842177256050e-06
2.459023506092768337e-06
2.457051963116121516e-06
2.455082681607597666e-06
2.453115735752362483e-06
2.451149874820904940e-06
2.449186756837242955e-06
2.447224964683200232e-06
2.445265634672056874e-06
2.443308015416799428e-06
2.441352630398896553e-06
2.439398600214779917e-06
2.437447105310846519e-06
2.435497443065283324e-06
2.433549432336047862e-06
2.431603638820999394e-06
2.429659372048947716e-06
2.427717581295867123e-06
2.425777861354487712e-06
2.423839390193023498e-06
2.421903204186732467e-06
2.419968718133712560e-06
2.418036628759372094e-06
2.416105960939443457e-06
2.414178120704533146e-06
2.412250836474444045e-06
2.410326198894304146e-06
2.408403742624967922e-06
2.406482371571738621e-06
2.404563861797803720e-06
2.402646781133923804e-06
2.400731659983812159e-06
2.398818243600890693e-06
2.396907342677084290e-06
2.394997119573290716e-06
2.393089987560335802e-06
2.391184515963925527e-06
2.389280727917702820e-06
2.387378750208566192e-06
2.385479063678156004e-06
2.383580389860281649e-06
2.381684482684801397e-06
2.379790355677043091e-06
2.377897439332139676e-06
2.376007113175163517e-06
2.374118555872501884e-06
2.372231267222992803e-06
2.370346813404544497e-06
2.368463198557723737e-06
2.366582343492625398e-06
2.364703099331738241e-06
2.362825261905218715e-06
2.360949725538679057e-06
2.359075871947133848e-06
2.357204218231829859e-06
2.355333539489626477e-06
2.353465803428680978e-06
2.351599033761334230e-06
2.349734466660180032e-06
2.347871937280466325e-06
2.346011051044474764e-06
2.344152115294891112e-06
2.342294876336685059e-06
2.340439072094949357e-06
2.338586332472499026e-06
2.336734099180310584e-06
2.334884089423263704e-06
2.333036398652461904e-06
2.331190082978129545e-06
2.329345475318827628e-06
2.327502782338231568e-06
2.325662529411472880e-06
2.323823116520825405e-06
2.321986077937710113e-06
2.320150826253644399e-06
2.318317580165517999e-06
2.316485267365502548e-06
2.314655537212876756e-06
2.312827449680545712e-06
2.311001350379571989e-06
2.309176474950952299e-06
2.307353661512211905e-06
2.305533181565763981e-06
2.303713942545083098e-06
2.301896145823182860e-06
2.300080971418318141e-06
2.298267183564897864e-06
2.296454783947565527e-06
2.294644768377674835e-06
2.292836809002849314e-06
2.291029621668008242e-06
2.289224496892249218e-06
2.287421961184064333e-06
2.285620399876564929e-06
2.283820748030187763e-06
2.282022655661335841e-06
2.280227000514538105e-06
2.278432670570699670e-06
2.276639832649178765e-06
2.274849485296819035e-06
2.273060327154224445e-06
2.271272677023376050e-06
2.269487519792589668e-06
2.267703790349461118e-06
2.265921732626261261e-06
2.264141307475061896e-06
2.262362811419879337e-06
2.260586232049999969e-06
2.258811013144437656e-06
2.257037325220643960e-06
2.255266363521977158e-06
2.253496462541736206e-06
2.251727993889792209e-06
2.249961918348735092e-06
2.248197019521830119e-06
2.246434105691573755e-06
2.244672736826412004e-06
2.242913749878801294e-06
2.241155645756891030e-06
2.239399716349763545e-06
2.237645039954729354e-06
2.235892692476721806e-06
2.234141904622035047e-06
2.232392329238136985e-06
2.230644821407677103e-06
2.228899624374449410e-06
2.227154888622508525e-06
2.225412770653264694e-06
2.223671931502896930e-06
2.221932738073851768e-06
2.220196204912108089e-06
2.218459598594849426e-06
2.216726441363110721e-06
2.214994085114130495e-06
2.213263142411691864e-06
2.211534418825932976e-06
2.209807704390530889e-06
2.208081594943513410e-06
2.206357964440829130e-06
2.204636055632175903e-06
2.202915565431092907e-06
2.201196170241592081e-06
2.199479676415795598e-06
2.197764306420545781e-06
2.196050163980569157e-06
2.194338277716462121e-06
2.192627551451469908e-06
2.190918659298984935e-06
2.189211760990937948e-06
2.187506255015999340e-06
2.185802861457344005e-06
2.184100183497517830e-06
2.182399900959063764e-06
2.180700698362721455e-06
2.179003800265756624e-06
2.177308164399884536e-06
2.175614153061827438e-06
2.173922080488903290e-06
2.172231115571769300e-06
2.170541959852559485e-06
2.168854949163614632e-06
2.167169310160030393e-06
2.165485196927911399e-06
2.163802978069720066e-06
2.162121455653734971e-06
2.160442594949123950e-06
2.158764683452251520e-06
2.157088982697901482e-06
2.155414928592935436e-06
2.153741856647949735e-06
2.152070688568303714e-06
2.150401202226724149e-06
2.148733605499892692e-06
2.147067134259917302e-06
2.145402716713759446e-06
2.143739781520227417e-06
2.142077925823703613e-06
2.140418078294004727e-06
2.138759702985139022e-06
2.137103409425943458e-06
2.135448903997158068e-06
2.133794360016010284e-06
2.132143241070094025e-06
2.130492931943279242e-06
2.128843750113880980e-06
2.127197195015164251e-06
2.125552096121330169e-06
2.123907721022409589e-06
2.122265185166407472e-06
2.120624910735365646e-06
2.118985509869197482e-06
2.117347676372248724e-06
2.115712240412888602e-06
2.114077825099076743e-06
2.112444919862761805e-06
2.110813496162207672e-06
2.109183428994537050e-06
2.107556001354257878e-06
2.105929075433426486e-06
2.104304143544476812e-06
2.102680833314090441e-06
2.101058857943391658e-06
2.099438425654400412e-06
2.097819554061867337e-06
2.096202815201569791e-06
2.094587098126361036e-06
2.092972745273689301e-06
2.091360514855218375e-06
2.089749216536930688e-06
2.088139635805646767e-06
2.086531985397685500e-06
2.084925732725890611e-06
2.083321000300522602e-06
2.081717200801694704e-06
2.080115955960612189e-06
2.078515734422408756e-06
2.076916621299033140e-06
2.075320131029271900e-06
2.073723886977669334e-06
2.072130190534803118e-06
2.070537433709054314e-06
2.068946402720454652e-06
2.067357186932446705e-06
2.065768889839385399e-06
2.064182787680676097e-06
2.062597698873616938e-06
2.061014166389642966e-06
2.059431958320599662e-06
2.057851993385997623e-06
2.056273127897301960e-06
2.054695690968979253e-06
2.053119621979843272e-06
2.051545693446782157e-06
2.049972343780634043e-06
2.048401230067664129e-06
2.046831194001357273e-06
2.045263244311364865e-06
2.043695936253250666e-06
2.042130747830312245e-06
2.040567165434496350e-06
2.039004246008006398e-06
2.037443537023017304e-06
2.035884484511798380e-06
2.034326659909297052e-06
2.032769584234242339e-06
2.031215117535880710e-06
2.029661483559955651e-06
2.028109665814193820e-06
2.026559063861404607e-06
2.025009762650796307e-06
2.023462837217547664e-06
2.021916562563171678e-06
2.020371711905403408e-06
2.018828719148039487e-06
2.017287262054253202e-06
2.015746753565751631e-06
2.014208204896637981e-06
2.012671163923746093e-06
2.011135135961240281e-06
2.009600666379466819e-06
2.008067942986559450e-06
2.006536736462217023e-06
2.005006408190316258e-06
2.003477705606477579e-06
2.001951158723234974e-06
2.000425596043565908e-06
1.998900956438307481e-06
1.997378796569541019e-06
1.995857262303295817e-06
1.994337476907534081e-06
1.992818964539350321e-06
1.991302079005743646e-06
1.989786664543510444e-06
1.988272516019317775e-06
1.986759927457820657e-06
1.985249001897083113e-06
1.983738852168805268e-06
1.982230738472809304e-06
1.980723663719240998e-06
1.979218567556786679e-06
1.977714231956257198e-06
1.976211503583623632e-06
1.974710613977512211e-06
1.973210738509514672e-06
1.971712075140672242e-06
1.970215391716991611e-06
1.968720006719021954e-06
1.967225845239081862e-06
1.965733023227745687e-06
1.964242011331055000e-06
1.962751799469826978e-06
1.961263127141916071e-06
1.959776693708052110e-06
1.958290629435079903e-06
1.956806659398394920e-06
1.955323619271474868e-06
1.953842032106042004e-06
1.952362445459049687e-06
1.950883352278766583e-06
1.949406394728647420e-06
1.947930657885734466e-06
1.946456019706346001e-06
1.944982720506916618e-06
1.943511278822976518e-06
1.942040947194741119e-06
1.940571734911182414e-06
1.939104672486493161e-06
1.937638279964033538e-06
1.936173794431595266e-06
1.934710074741588987e-06
1.933248227340146519e-06
1.931787757239895644e-06
1.930328670056021059e-06
1.928870068963654688e-06
1.927414160875321387e-06
1.925958554143583167e-06
1.924505060054379190e-06
1.923052549282333856e-06
1.921602027669471756e-06
1.920151927648110701e-06
1.918703718231744491e-06
1.917256791901329357e-06
1.915811162456320346e-06
1.914366891238878227e-06
1.912924001867868331e-06
1.911482727809565246e-06
1.910042415441620263e-06
1.908603680013687245e-06
1.907165919514405296e-06
1.905730180294968659e-06
1.904295426000890500e-06
1.902861854780808453e-06
1.901429877330458235e-06
1.899999407550738162e-06
1.898569316096993736e-06
1.897141775656071950e-06
1.895715170910498889e-06
1.894289536944744301e-06
1.892865698213812709e-06
1.891443210928635306e-06
1.890021778222541943e-06
1.888601098287381944e-06
1.887182996473803182e-06
1.885765543590625125e-06
1.884349307481442658e-06
1.882934995294909133e-06
1.881521246062384079e-06
1.880109395589590300e-06
1.878698424852909776e-06
1.877289021421920339e-06
1.875881464892003412e-06
1.874473864931457214e-06
1.873068601292246309e-06
1.871664565257835673e-06
1.870261753404715068e-06
1.868860184575583239e-06
1.867459568156925760e-06
1.866061493870895121e-06
1.864663229124420070e-06
1.863267091019661081e-06
1.861872013481421689e-06
1.860478279928089446e-06
1.859086027296493871e-06
1.857694597771889485e-06
1.856305186315605626e-06
1.854916442922787710e-06
1.853528849405038511e-06
1.852143453109363805e-06
1.850758937183069806e-06
1.849375453712415302e-06
1.847993108610017158e-06
1.846612253269220221e-06
1.845233205881432430e-06
1.843854610763182327e-06
1.842478064420572382e-06
1.841102169686202112e-06
1.839728027941870634e-06
1.838354631652814974e-06
1.836982860794036876e-06
1.835612794539717834e-06
1.834243176835337618e-06
1.832875095282792359e-06
1.831508653319705496e-06
1.830143285632625886e-06
1.828778694875262195e-06
1.827415878647173476e-06
1.826054770703652095e-06
1.824694230351039578e-06
1.823334714933991794e-06
1.821977092635422094e-06
1.820620588997884561e-06
1.819264945440472688e-06
1.817911204715895284e-06
1.816558453565353684e-06
1.815206806115374696e-06
1.813856284143730411e-06
1.812507184958975999e-06
1.811159946683498932e-06
1.809812870116580863e-06
1.808467558489702334e-06
1.807123929779141466e-06
1.805781129969392131e-06
1.804438962365787707e-06
1.803098709058714651e-06
1.801760130527124965e-06
1.800422201830977770e-06
1.799085239536729401e-06
1.797750088932829089e-06
1.796416066144921314e-06
1.795082825130546023e-06
1.793751489394729404e-06
1.792420951641678770e-06
1.791091797279069285e-06
1.789763301129878914e-06
1.788437186054971276e-06
1.787111747246601947e-06
1.785786933036442160e-06
1.784464062255893203e-06
1.783142576620303607e-06
1.781821631013742518e-06
1.780502098526393630e-06
1.779183576358489730e-06
1.777867219077026365e-06
1.776551225982480351e-06
1.775236545076795257e-06
1.773923790003635653e-06
1.772610930852742824e-06
1.771300482963561322e-06
1.769990500534029759e-06
1.768682290612249418e-06
1.767374671457833940e-06
1.766068767406029278e-06
1.764763651189854379e-06
1.763460087831581042e-06
1.762157339102624163e-06
1.760856528775958212e-06
1.759556464956321055e-06
1.758257533361604474e-06
1.756959467221635809e-06
1.755663348794457196e-06
1.754367756040409419e-06
1.753073223983046486e-06
1.751780967145674415e-06
1.750489268107317848e-06
1.749198605828320549e-06
1.747908896181862531e-06
1.746620999327911206e-06
1.745333814845122137e-06
1.744048059212008644e-06
1.742763649409099362e-06
1.741480300079112960e-06
1.740197312979680076e-06
1.738916549120231865e-06
1.737636735303553370e-06
1.736358346746270226e-06
1.735080145275774439e-06
1.733803806908372390e-06
1.732529038390906997e-06
1.731254506290805027e-06
1.729981620090683967e-06
1.728709805096971250e-06
1.727439881759617778e-06
1.726170004920696775e-06
1.724901582702301713e-06
1.723635043709519331e-06
1.722368676396696762e-06
1.721103684408081994e-06
1.719840563238229609e-06
1.718578128824658585e-06
1.717316885704786897e-06
1.716056114441817270e-06
1.714797619933141914e-06
1.713539976573652371e-06
1.712282722481593187e-06
1.711027543300770888e-06
1.709773282219371565e-06
1.708519663245955389e-06
1.707267975317339756e-06
1.706016448627106354e-06
1.704767319556934857e-06
1.703518339436798804e-06
1.702270606972148485e-06
1.701024744857878223e-06
1.699779299132550693e-06
1.698534628808763532e-06
1.697291996877473208e-06
1.696050379993047923e-06
1.694809550256476894e-06
1.693569871526791653e-06
1.692331540860193234e-06
1.691094455233141052e-06
1.689857544723201446e-06
1.688622954116556033e-06
1.687388696383619321e-06
1.686156335455079408e-06
1.684924094978826513e-06
1.683694029983364291e-06
1.682464420215706772e-06
1.681235717290859216e-06
1.680008714779298542e-06
1.678783157181590436e-06
1.677557551030483132e-06
1.676333864334825735e-06
1.675110827223728352e-06
1.673889707802125178e-06
1.672668916740848467e-06
1.671449244343916459e-06
1.670231281881711729e-06
1.669013859262037276e-06
1.667797663183670239e-06
1.666582732395689637e-06
1.665369249770470610e-06
1.664155865494771402e-06
1.662944371283634608e-06
1.661734188904830706e-06
1.660524395112229434e-06
1.659315575780036453e-06
1.658108502606589074e-06
1.656902469765046646e-06
1.655697557279565568e-06
1.654493000586355187e-06
1.653290321254357485e-06
1.652088450453765775e-06
1.650887544317516513e-06
1.649688473500850228e-06
1.648489364943006368e-06
1.647292159127929635e-06
1.646095425236573368e-06
1.644900132663179120e-06
1.643706172436077526e-06
1.642512753800017473e-06
1.641320586655892754e-06
1.640129993470070712e-06
1.638939777163354402e-06
1.637751024110648569e-06
1.636563202320811247e-06
1.635376408919272169e-06
1.634190964232527485e-06
1.633006390681268140e-06
1.631822957772759953e-06
1.630640129882290575e-06
1.629459120930102916e-06
1.628278518181489452e-06
1.627099888770804927e-06
1.625921529310630941e-06
1.624744038949363169e-06
1.623568252642279922e-06
1.622393435390407998e-06
1.621219220017485391e-06
1.620046941512753379e-06
1.618874719268223738e-06
1.617703749005027280e-06
1.616534499535574272e-06
1.615365567439174041e-06
1.614198063537263472e-06
1.613031738709034753e-06
1.611866147536197365e-06
1.610701982568505942e-06
1.609538338080774708e-06
1.608375988123709015e-06
1.607214485860486551e-06
1.606054984858452155e-06
1.604895255094981111e-06
1.603737152502071876e-06
1.602580199823059349e-06
1.601424055724383789e-06
1.600268682140296667e-06
1.599115217924746211e-06
1.597962517037351475e-06
1.596810096054937174e-06
1.595659339668512515e-06
1.594509448191742119e-06
1.593360595018479251e-06
1.592212893817055022e-06
1.591066151733613786e-06
1.589920477695185637e-06
1.588775993856933478e-06
1.587632019330832700e-06
1.586489283009986684e-06
1.585347872092668688e-06
1.584207412826997023e-06
1.583067565469702965e-06
1.581929395722324558e-06
1.580791674280348682e-06
1.579654886817677461e-06
1.578519676623419868e-06
1.577385350154955081e-06
1.576251576437049673e-06
1.575119424371819208e-06
1.573987995932314614e-06
1.572857528386399380e-06
1.571727842833074810e-06
1.570599754142249445e-06
1.569472475555215237e-06
1.568346142915889916e-06
1.567220558913444393e-06
1.566096190018826443e-06
1.564973164110295872e-06
1.563850381070562156e-06
1.562729310355419157e-06
1.561609190553738993e-06
1.560489410714508763e-06
1.559371242082223949e-06
1.558254172043175347e-06
1.557137733952922509e-06
1.556021926631124810e-06
1.554908013017080085e-06
1.553794898301882514e-06
1.552682065448010791e-06
1.551570854680567935e-06
1.550460512336250619e-06
1.549351326689137727e-06
1.548242640908951843e-06
1.547134956352236470e-06
1.546029323063380154e-06
1.544923401550456108e-06
1.543818928633464593e-06
1.542715903254091938e-06
1.541613157801812362e-06
1.540511500948809154e-06
1.539411123059616762e-06
1.538311599608722549e-06
1.537213128642109687e-06
1.536115071795736136e-06
1.535019263186833250e-06
1.533923375460989238e-06
1.532828530017097052e-06
1.531734950598568777e-06
1.530642118428758661e-06
1.529550925635490812e-06
1.528459575994909081e-06
1.527369986922880883e-06
1.526281159432938499e-06
1.525193065344642422e-06
1.524106474551218683e-06
1.523020501125916536e-06
1.521935682254292249e-06
1.520851652092801433e-06
1.519768516606657887e-06
1.518686792063526530e-06
1.517605113730748137e-06
1.516524937002163261e-06
1.515446243800396224e-06
1.514367832653642459e-06
1.513290677020753512e-06
1.512213951738737666e-06
1.511138851860182530e-06
1.510064559297710301e-06
1.508990885525164817e-06
1.507918605858248551e-06
1.506846991697570821e-06
1.505776410968240214e-06
1.504706333131052055e-06
1.503638044252466040e-06
1.502569972228607567e-06
1.501503490492354523e-06
1.500437521761866234e-06
1.499372485818307757e-06
1.498308684744264840e-06
1.497245310443422036e-06
1.496183300800443119e-06
1.495122548943588710e-06
1.494061805283731747e-06
1.493002676220458014e-06
1.491944607537144660e-06
1.490886687014157816e-06
1.489830370005596095e-06
1.488774735265464765e-06
1.487720424884507736e-06
1.486666686160685068e-06
1.485613744777851428e-06
1.484561811807448350e-06
1.483511117222149058e-06
1.482460933681315237e-06
1.481412033705226547e-06
1.480363988738640328e-06
1.479316695266411836e-06
1.478270400340197955e-06
1.477225041433173190e-06
1.476180764887249270e-06
1.475136840221320271e-06
1.474094995145832551e-06
1.473052491655689960e-06
1.472012123384178022e-06
1.470972156895799580e-06
1.469933199498227259e-06
1.468895594912903030e-06
1.467858211045297931e-06
1.466821896987153476e-06
1.465787095697178309e-06
1.464752281517474609e-06
1.463718889002819852e-06
1.462686492259007121e-06
1.461654892264425237e-06
1.460624065773248954e-06
1.459594036910486235e-06
1.458565493677536546e-06
1.457537182574734310e-06
1.456510234283721321e-06
1.455484092610191075e-06
1.454458992612210968e-06
1.453434309590626094e-06
1.452410596888377431e-06
1.451387973758493104e-06
1.450366752072935896e-06
1.449345776977815967e-06
1.448325514567712589e-06
1.447306823579400788e-06
1.446288635034892239e-06
1.445271268766105849e-06
1.444255127361607519e-06
1.443239550509119430e-06
1.442225178311311074e-06
1.441211152964889822e-06
1.440198798045507983e-06
1.439186654939247939e-06
1.438175419201235265e-06
1.437165489997274403e-06
1.436156558137786504e-06
1.435148280269085682e-06
1.434140191990545270e-06
1.433133896483558636e-06
1.432128153419091332e-06
1.431123218430747693e-06
1.430119669430375496e-06
1.429116273921944602e-06
1.428113975030072331e-06
1.427112853944862075e-06
1.426112351228414512e-06
1.425112948448338014e-06
1.424114101094081285e-06
1.423116108565781763e-06
1.422119459721859981e-06
1.421123342323569560e-06
1.420127616559184238e-06
1.419133774681764545e-06
1.418140219430613040e-06
1.417147694485248189e-06
1.416155844642599436e-06
1.415165166156529227e-06
1.414174729486294180e-06
1.413185588958476331e-06
1.412197617708011062e-06
1.411210342087703874e-06
1.410223605181478753e-06
1.409237549831823347e-06
1.408253154547220163e-06
1.407268952903963393e-06
1.406285859247562996e-06
1.405303467435841962e-06
1.404322340644671041e-06
1.403341371142149296e-06
1.402361963532456444e-06
1.401382884147520316e-06
1.400405379202985408e-06
1.399427673072124863e-06
1.398451448742348242e-06
1.397476334682595563e-06
1.396501444509343822e-06
1.395527702936247042e-06
1.394554595327478709e-06
1.393583076736627394e-06
1.392611179174223682e-06
1.391641327491783553e-06
1.390671583849725900e-06
1.389702818931483894e-06
1.388734893707882146e-06
1.387768210165325542e-06
1.386802093227591267e-06
1.385836509069088788e-06
1.384871731363334271e-06
1.383908611460346313e-06
1.382945451855365364e-06
1.381983443084781897e-06
1.381022573109079027e-06
1.380062125040776447e-06
1.379102590944444627e-06
1.378143926556847167e-06
1.377185979974379041e-06
1.376229125401045468e-06
1.375272949036930646e-06
1.374317655580819072e-06
1.373363307470091681e-06
1.372409185799466065e-06
1.371456333525029361e-06
1.370504438978228453e-06
1.369553540432459879e-06
1.368602883474454377e-06
1.367653261591870219e-06
1.366704832562144778e-06
1.365756467326600940e-06
1.364809379994710681e-06
1.363863365761845747e-06
1.362917776848922688e-06
1.361973168497389304e-06
1.361029218702987028e-06
1.360086438568240570e-06
1.359144081000828359e-06
1.358202571767775950e-06
1.357262318252754218e-06
1.356322565286991755e-06
1.355383215364004753e-06
1.354445085336073947e-06
1.353507629473830737e-06
1.352571917206741327e-06
1.351635476788161033e-06
1.350700864806159375e-06
1.349766481494593380e-06
1.348833392212010558e-06
1.347900895060174925e-06
1.346969279769136862e-06
1.346038325582018268e-06
1.345108007877067017e-06
1.344178859653428374e-06
1.343250680646043404e-06
1.342322724380232984e-06
1.341395599037603820e-06
1.340469707945464986e-06
1.339544734831213664e-06
1.338620182858112274e-06
1.337695933437219440e-06
1.336773413792374829e-06
1.335851232537150718e-06
1.334929758507030401e-06
1.334009580830580898e-06
1.333089756870183730e-06
1.332170656142189509e-06
1.331252499488130713e-06
1.330335051618068487e-06
1.329419046338101866e-06
1.328502500804900503e-06
1.327587798070173501e-06
1.326673765516633300e-06
1.325760468794611175e-06
1.324847130528159850e-06
1.323935794561366822e-06
1.323024716367669426e-06
1.322114211809598115e-06
1.321204478334518606e-06
1.320296496410617941e-06
1.319387952784650393e-06
1.318480734142333246e-06
1.317574418054716473e-06
1.316669247160376125e-06
1.315763959066840414e-06
1.314859699478446484e-06
1.313956518005035892e-06
1.313054329137186305e-06
1.312152057328543491e-06
1.311251415102251160e-06
1.310351521301213799e-06
1.309451153666565235e-06
1.308552979249264493e-06
1.307655166114977508e-06
1.306758286567544274e-06
1.305861482751786102e-06
1.304965998298160792e-06
1.304071326329944634e-06
1.303177070608946927e-06
1.302283452017460433e-06
1.301391213454487110e-06
1.300499689343386007e-06
1.299608614579202112e-06
1.298717883925054339e-06
1.297828920288113567e-06
1.296939941874756299e-06
1.296051596131958768e-06
1.295165120088771808e-06
1.294278376967514442e-06
1.293392508204537819e-06
1.292507625217444513e-06
1.291623402067871295e-06
1.290740148907505736e-06
1.289856841696060084e-06
1.288975648233523630e-06
1.288094319106727884e-06
1.287213866530741784e-06
1.286333695662987314e-06
1.285455101791666097e-06
1.284577338971498838e-06
1.283699400577717797e-06
1.282822758535590997e-06
1.281946910306147647e-06
1.281071581095159321e-06
1.280197102030416012e-06
1.279323454375652686e-06
1.278450690547263518e-06
1.277578343852313516e-06
1.276706637872409027e-06
1.275836455974698944e-06
1.274965960925118635e-06
1.274096724619910362e-06
1.273228475244801416e-06
1.272360606638560901e-06
1.271493473909471939e-06
1.270626980527128078e-06
1.269761666115798898e-06
1.268896725587907270e-06
1.268032769644470887e-06
1.267169363526654225e-06
1.266306906017723438e-06
1.265444726313087119e-06
1.264583427343393353e-06
1.263723030998698189e-06
1.262863416565913165e-06
1.262004578275055773e-06
1.261146124304423544e-06
1.260288713559778936e-06
1.259431878970674749e-06
1.258575735061951856e-06
1.257720351660656759e-06
1.256865930265962903e-06
1.256011936010649339e-06
1.255158720299299131e-06
1.254306264653606687e-06
1.253454603800284682e-06
1.252603393908345221e-06
1.251753243318021836e-06
1.250903810001652152e-06
1.250054675597935928e-06
1.249206862722031583e-06
1.248359145396974602e-06
1.247512624669989689e-06
1.246666497044848890e-06
1.245821199021924736e-06
1.244977047099165750e-06
1.244132769978529780e-06
1.243289899703423503e-06
1.242447269029167161e-06
1.241605872604727757e-06
1.240764693661872159e-06
1.239924269102870910e-06
1.239084681697972025e-06
1.238246063804171147e-06
1.237407606325705832e-06
1.236570472196739687e-06
1.235733772734768246e-06
1.234897609471177676e-06
1.234062081313204573e-06
1.233227747682950243e-06
1.232393758219286520e-06
1.231560136138724106e-06
1.230728208561640834e-06
1.229896183410257965e-06
1.229065093738276373e-06
1.228234316190190363e-06
1.227404878732833642e-06
1.226575958108499909e-06
1.225747440034821212e-06
1.224920014580485745e-06
1.224093276785187495e-06
1.223266644306786781e-06
1.222441161967550975e-06
1.221616202632263498e-06
1.220792547181064082e-06
1.219968712061386355e-06
1.219146078047163822e-06
1.218323952737350978e-06
1.217502616683130752e-06
1.216681826982343992e-06
1.215861800968740995e-06
1.215042875785511892e-06
1.214223905893752698e-06
1.213405831029871228e-06
1.212589118475189041e-06
1.211772305687800919e-06
1.210955972205738041e-06
1.210141443633115996e-06
1.209326903109946020e-06
1.208512759722851951e-06
1.207699718884411165e-06
1.206887090608295660e-06
1.206075532581990570e-06
1.205264480088644995e-06
1.204453983282764279e-06
1.203644396620325540e-06
1.202835109555559099e-06
1.202026711550082788e-06
1.201219150112611594e-06
1.200412285599706067e-06
1.199605767540777363e-06
1.198799945433127307e-06
1.197995103419639105e-06
1.197190778676329926e-06
1.196386777140011042e-06
1.195584201952537050e-06
1.194781910430452193e-06
1.193980557914101874e-06
1.193178815545179188e-06
1.192379172120600182e-06
1.191579310903277065e-06
1.190780129814325105e-06
1.189982064287680753e-06
1.189184645781333340e-06
1.188387519607627412e-06
1.187591071937288096e-06
1.186795446350603041e-06
1.186000491256292834e-06
1.185206414220032344e-06
1.184412598479069768e-06
1.183620050801460539e-06
1.182827300608416842e-06
1.182035585539271666e-06
1.181244591102479008e-06
1.180454705293410181e-06
1.179664699084730256e-06
1.178875710580691941e-06
1.178087353975445858e-06
1.177299768489378519e-06
1.176512455038728520e-06
1.175726274301321850e-06
1.174940552641612742e-06
1.174155642022131006e-06
1.173371171963203718e-06
1.172587299687559714e-06
1.171804199867242977e-06
1.171021406773171282e-06
1.170239981691860441e-06
1.169459135556428308e-06
1.168678002346718708e-06
1.167898417864142957e-06
1.167119050661747329e-06
1.166340674750783439e-06
1.165562591670176959e-06
1.164785611585394479e-06
1.164008925253441440e-06
1.163232785290584776e-06
1.162457596699620213e-06
1.161682605065637784e-06
1.160908878354569253e-06
1.160135372115787397e-06
1.159362454468456900e-06
1.158590566452385145e-06
1.157819097709993056e-06
1.157047939391903552e-06
1.156277974014192233e-06
1.155508678784112717e-06
1.154739461903641250e-06
1.153971055777079267e-06
1.153203863806837383e-06
1.152436439017661181e-06
1.151670136218723394e-06
1.150904287774800786e-06
1.150139592290665553e-06
1.149374818131168010e-06
1.148610932312202321e-06
1.147847892212209204e-06
1.147085179592852248e-06
1.146323569173514262e-06
1.145562066344955993e-06
1.144801441643001841e-06
1.144041402359551533e-06
1.143281747534191375e-06
1.142523012183499216e-06
1.141765063220736174e-06
1.141007241487971732e-06
1.140250601640669006e-06
1.139494147450107064e-06
1.138738721351339483e-06
1.137983243853359477e-06
1.137229344230047189e-06
1.136475251145896715e-06
1.135722266983906347e-06
1.134969705505011889e-06
1.134217674591325381e-06
1.133466402556441906e-06
1.132715551912665033e-06
1.131965556083152712e-06
1.131216383224053022e-06
1.130467535328886471e-06
1.129718936712903836e-06
1.128971686007220855e-06
1.128224527956192397e-06
1.127478378840020283e-06
1.126732508558721273e-06
1.125987598738773039e-06
1.125242655648745796e-06
1.124499052718400558e-06
1.123755458791580599e-06
1.123013319592356839e-06
1.122270858169179365e-06
1.121529284800547681e-06
1.120788727725682356e-06
1.120048686066493859e-06
1.119308561505807475e-06
1.118569590335615403e-06
1.117831796449125087e-06
1.117093422370943182e-06
1.116356278761610333e-06
1.115619785287039396e-06
1.114883874230844707e-06
1.114148105831088573e-06
1.113413689466422931e-06
1.112679627158461288e-06
1.111945944183783814e-06
1.111212700437633716e-06
1.110480337312473981e-06
1.109749043333204408e-06
1.109017483252797501e-06
1.108286827574422180e-06
1.107557226605216736e-06
1.106827516487562760e-06
1.106098745679507286e-06


==> anc/input_csv/profile_g_U_cos_J200.csv <==
j,U_j
0,1.033934515324948400e+00
1,3.182587910100099782e-01
2,3.138211541478987954e-01
3,8.088512611297531130e-02
4,7.953797481311523920e-02
5,2.181050723930080468e-02
6,2.338429749579097605e-02
7,5.841714540622888058e-03
8,7.470974516117881957e-03
9,1.450120631126764403e-03
10,2.550503784819517072e-03
11,2.775304052075363149e-04
12,9.293561260768389617e-04
13,-3.777077072771110483e-06
14,3.631166842173321765e-04
15,-5.005832840681355791e-05
16,1.528340895621729117e-04
17,-4.275272929689803893e-05
18,6.933520016247059561e-05
19,-2.868934354001955109e-05
20,3.373306244486862248e-05
21,-1.778042614923567330e-05
22,1.743545965205649703e-05
23,-1.070680666141414241e-05
24,9.468499662997681887e-06
25,-6.401801508338793931e-06
26,5.347146256616732410e-06
27,-3.840819720560437756e-06
28,3.114053008778472587e-06
29,-2.324250800393511775e-06
30,1.858585455166995033e-06
31,-1.422120945863643229e-06
32,1.131752974486967918e-06
33,-8.806163225289312118e-07
34,7.009083633408732543e-07
35,-5.519233046129606889e-07
36,4.404839228050427419e-07
37,-3.500018310630484826e-07
38,2.804379770055892616e-07
39,-2.244549509652471263e-07
40,1.806473388790879279e-07
41,-1.454748174531570634e-07
42,1.176192215692482774e-07
43,-9.522987487199002456e-08
44,7.734260424716519267e-08
45,-6.292483423368079549e-08
46,5.132746599133021076e-08
47,-4.194572923153715113e-08
48,3.435649018555492592e-08
49,-2.819308226644119106e-08
50,2.318271806363563580e-08
51,-1.909756130622366140e-08
52,1.576195895682951261e-08
53,-1.303176457244902079e-08
54,1.079345834096638779e-08
55,-8.954563370434891924e-09
56,7.441275646771143111e-09
57,-6.193587679272187267e-09
58,5.163179950293984058e-09
59,-4.310731806756195574e-09
60,3.604375604179422027e-09
61,-3.018120793696876870e-09
62,2.530795444963908728e-09
63,-2.125082707841332545e-09
64,1.786815625613484591e-09
65,-1.504370811664335717e-09
66,1.268202815311517720e-09
67,-1.070455345456287806e-09
68,9.046542048959867840e-10
69,-7.654542661699952295e-10
70,6.484364413474256729e-10
71,-5.499412728971861749e-10
72,4.669341416217097138e-10
73,-3.968947415558584203e-10
74,3.377269872620795421e-10
75,-2.876852241628786349e-10
76,2.453136265561261565e-10
77,-2.093964470489713084e-10
78,1.789171855321838996e-10
79,-1.530247371120047200e-10
80,1.310057238713778952e-10
81,-1.122612831833301775e-10
82,9.628832308829843405e-11
83,-8.266347762083640146e-11
84,7.103027836603220783e-11
85,-6.108793400797707344e-11
86,5.258279562867390488e-11
87,-4.530033221232659294e-11
88,3.905912166082050532e-11
89,-3.370548328094538989e-11
90,2.910918637085091033e-11
91,-2.515969514950037033e-11
92,2.176309799988771921e-11
93,-1.883955896521445453e-11
94,1.632111748792842381e-11
95,-1.414989933733065228e-11
96,1.227652940800514221e-11
97,-1.065889764688042444e-11
98,9.260999569337105347e-12
99,-8.052105333338381478e-12
100,7.005825149431654091e-12
101,-6.099659933830602414e-12
102,5.314243660990050329e-12
103,-4.633036799242849826e-12
104,4.041780460352050687e-12
105,-3.528256360133592246e-12
106,3.081929047725718839e-12
107,-2.693754935332269333e-12
108,2.355925681071969740e-12
109,-2.061724641946548636e-12
110,1.805343594611116338e-12
111,-1.581790561405235334e-12
112,1.386694202653139630e-12
113,-1.216395064998637702e-12
114,1.067571530969740202e-12
115,-9.374769262589668748e-13
116,8.236914673860166685e-13
117,-7.241172127588704284e-13
118,6.369246833664804897e-13
119,-5.605157183987246778e-13
120,4.935577477654086155e-13
121,-4.347840773610748973e-13
122,3.832357199367333593e-13
123,-3.379644327931802437e-13
124,2.982140917763144326e-13
125,-2.632490133349898050e-13
126,2.325173687403381816e-13
127,-2.054534094486151841e-13
128,1.816066193600399337e-13
129,-1.606306315533693015e-13
130,1.421243811387750391e-13
131,-1.258227610059959634e-13
132,1.114119329463601226e-13
133,-9.873503501612927257e-14
134,8.753172585026243556e-14
135,-7.763185795957383172e-14
136,6.889482271427244057e-14
137,-6.115916414508912832e-14
138,5.431893207730930167e-14
139,-4.826224495075843195e-14
140,4.290434508381330865e-14
141,-3.814358976113281005e-14
142,3.393038974390786188e-14
143,-3.019151916251227558e-14
144,2.687887155054585801e-14
145,-2.392503414004033902e-14
146,2.130666651398866869e-14
147,-1.898494620248415856e-14
148,1.689096062118463098e-14
149,-1.508734443559174461e-14
150,1.346024180119835156e-14
151,-1.200600585308234972e-14
152,1.072088390490067301e-14
153,-9.569048582173638201e-15
154,8.549025243154234365e-15
155,-7.639317316989911243e-15
156,6.845124398456821111e-15
157,-6.110095036648434250e-15
158,5.466091667004574581e-15
159,-4.899932199275279329e-15
160,4.408822732093342619e-15
161,-3.953751819667800882e-15
162,3.557141293664510372e-15
163,-3.196623545358154701e-15
164,2.891527493315422965e-15
165,-2.598039753654129886e-15
166,2.340469269297733618e-15
167,-2.109581686708437194e-15
168,1.883303264126146687e-15
169,-1.709616006001755817e-15
170,1.540594338042234450e-15
171,-1.383504907971221331e-15
172,1.199834855009318742e-15
173,-1.109007256315417425e-15
174,9.854178088239976641e-16
175,-8.855719610318680805e-16
176,7.849536966275393532e-16
177,-7.042225841427657204e-16
178,6.372442422854843661e-16
179,-5.654004521060732297e-16
180,5.545627035091266364e-16
181,-4.762958453109571630e-16
182,4.379263143763695330e-16
183,-4.013378183191251378e-16
184,3.875073539503580904e-16
185,-3.281923826869256492e-16
186,3.016916748207819171e-16
187,-2.576580422774107544e-16
188,2.461470941584336181e-16
189,-2.178430781786001587e-16
190,1.980690611360475911e-16
191,-1.709665565911360691e-16
192,1.289373211837627713e-16
193,-1.371753566801447648e-16
194,1.156726922479183859e-16
195,-9.313724880974196296e-17
196,4.311798441022403628e-17
197,-5.220507504872098735e-17
198,4.055552666740619087e-17
199,-1.587247830894453070e-17
200,1.893848155661023664e-17


==> anc/input_csv/rayleigh_vector_v1_N6000.csv <==
1.666013313696440568e-01
1.664584956367837210e-01
1.661733250311934751e-01
1.657473069179052905e-01
1.651824201440811046e-01
1.644812705848926748e-01
1.636470612900976784e-01
1.626835569385378377e-01
1.615950430407375737e-01
1.603862805800203295e-01
1.590624569104233388e-01
1.576291337916550794e-01
1.560921934649384668e-01
1.544577836682252958e-01
1.527322624597432510e-01
1.509221436688111539e-01
1.490340437258740325e-01
1.470746305434291190e-01
1.450505750296044172e-01
1.429685057202541021e-01
1.408349669169599860e-01
1.386563806204106353e-01
1.364390124540392490e-01
1.341889416837445115e-01
1.319120353579135152e-01
1.296139265190349721e-01
1.272999963748419894e-01
1.249753602635841482e-01
1.226448572047192792e-01
1.203130427927950885e-01
1.179841851679837988e-01
1.156622637809766180e-01
1.133509706617792517e-01
1.110537139005578489e-01
1.087736230528946607e-01
1.065135561908672479e-01
1.042761083341150197e-01
1.020636210107363356e-01
9.987819271564167545e-02
9.772169005308656287e-02
9.559575937001696389e-02
9.350183870688291710e-02
9.144116991245321291e-02
8.941481078836956142e-02
8.742364714756339916e-02
8.546840468795990908e-02
8.354966059894035346e-02
8.166785483286147229e-02
7.982330098730754109e-02
7.801619675586905778e-02
7.624663391596250839e-02
7.451460783170608948e-02
7.282002645811821995e-02
7.116271884000174852e-02
6.954244310498459980e-02
6.795889395527685006e-02
6.641170966691956057e-02
6.490047860876864416e-02
6.342474529619934742e-02
6.198401599664877387e-02
6.057776390568945374e-02
5.920543391349632895e-02
5.786644698223438604e-02
5.656020415536170548e-02
5.528609021982692356e-02
5.404347704216222459e-02
5.283172659894577045e-02
5.165019372181766516e-02
5.049822857644738899e-02
4.937517889429299256e-02
4.828039197507903724e-02
4.721321647720741477e-02
4.617300401241428154e-02
4.515911056005389446e-02
4.417089771566728301e-02
4.320773378744676568e-02
4.226899475347694474e-02
4.135406509176522971e-02
4.046233849423972601e-02
3.959321847516077131e-02
3.874611888361591261e-02
3.792046432907938275e-02
3.711569052834096799e-02
3.633124458145892133e-02
3.556658518380533679e-02
3.482118278074004813e-02
3.409451967082618301e-02
3.338609006312875244e-02
3.269540009359061389e-02
3.202196780507722551e-02
3.136532309529777712e-02
3.072500763641211954e-02
3.010057476983132516e-02
2.949158937934753810e-02
2.889762774550411889e-02
2.831827738377659318e-02
2.775313686895817047e-02
2.720181564787612846e-02
2.666393384231691144e-02
2.613912204397766947e-02
2.562702110292731927e-02
2.512728191099459704e-02
2.463956518136263887e-02
2.416354122544657826e-02
2.369888972806883515e-02
2.324529952181490777e-02
2.280246836135021993e-02
2.237010269838830834e-02
2.194791745791394716e-02
2.153563581620660666e-02
2.113298898110792939e-02
2.073971597494966498e-02
2.035556342049213777e-02
1.998028533015042824e-02
1.961364289875340561e-02
1.925540430010179091e-02
1.890534448741048798e-02
1.856324499783967158e-02
1.822889376121234611e-02
1.790208491296273186e-02
1.758261861144484739e-02
1.727030085957761626e-02
1.696494333088255715e-02
1.666636319989621418e-02
1.637438297699048834e-02
1.608883034750569971e-02
1.580953801524774896e-02
1.553634355022912028e-02
1.526908924066379750e-02
1.500762194912042685e-02
1.475179297277543281e-02
1.450145790771103539e-02
1.425647651717084491e-02
1.401671260369327827e-02
1.378203388506503077e-02
1.355231187396432543e-02
1.332742176127252494e-02
1.310724230292146901e-02
1.289165571019987300e-02
1.268054754344059842e-02
1.247380660900653838e-02
1.227132485945876123e-02
1.207299729687302120e-02
1.187872187914701047e-02
1.168839942928913585e-02
1.150193354754297168e-02
1.131923052631275510e-02
1.114019926777505901e-02
1.096475120409772311e-02
1.079280022023241907e-02
1.062426257912617127e-02
1.045905684936508998e-02
1.029710383509202000e-02
1.013832650818351049e-02
9.982649942626426257e-03
9.830001250936321738e-03
9.680309522669839489e-03
9.533505764881952324e-03
9.389522844500433965e-03
9.248295432536034894e-03
9.109759950109194704e-03
8.973854516160284511e-03
8.840518896893670778e-03
8.709694456781129010e-03
8.581324111177401903e-03
8.455352280417896549e-03
8.331724845416547953e-03
8.210389104633694299e-03
8.091293732464458280e-03
7.974388738920692651e-03
7.859625430586780065e-03
7.746956372857404828e-03
7.636335353323776658e-03
7.527717346344677506e-03
7.421058478731314481e-03
7.316315996518946672e-03
7.213448232768340969e-03
7.112414576412123823e-03
7.013175442030135549e-03
6.915692240629408086e-03
6.819927351278082944e-03
6.725844093677919508e-03
6.633406701554390647e-03
6.542580296880513326e-03
6.453330864914719883e-03
6.365625230000649358e-03
6.279431032101178735e-03
6.194716704085135098e-03
6.111451449684649276e-03
6.029605222136505752e-03
5.949148703494741217e-03
5.870053284537387651e-03
5.792291045318769330e-03
5.715834736305100590e-03
5.640657760067069489e-03
5.566734153534277571e-03
5.494038570794561489e-03
5.422546266399288356e-03
5.352233079164014397e-03
5.283075416476183325e-03
5.215050239041014134e-03
5.148135046117212343e-03
5.082307861140086640e-03
5.017547217844479240e-03
4.953832146709306189e-03
4.891142161881768639e-03
4.829457248439552458e-03
4.768757850021109260e-03
4.709024856865804028e-03
4.650239594133848478e-03
4.592383810643887315e-03
4.535439667848394259e-03
4.479389729221810827e-03
4.424216949864662532e-03
4.369904666494109878e-03
4.316436587628204660e-03
4.263796784148877160e-03
4.211969680038206605e-03
4.160940043468001892e-03
4.110692978057481350e-03
4.061213914456911385e-03
4.012488602100803062e-03
3.964503101239956820e-03
3.917243775178503792e-03
3.870697282725239687e-03
3.824850570852534378e-03
3.779690867594052203e-03
3.735205675070627125e-03
3.691382762790349544e-03
3.648210161063068953e-03
3.605676154648676177e-03
3.563769276533700504e-03
3.522478301928874591e-03
3.481792242375405817e-03
3.441700340053280467e-03
3.402192062237430117e-03
3.363257095869021628e-03
3.324885342323009862e-03
3.287066912284763737e-03
3.249792120779082961e-03
3.213051482300316626e-03
3.176835706137949578e-03
3.141135691741518427e-03
3.105942524290597039e-03
3.071247470311493782e-03
3.037041973467705623e-03
3.003317650408148919e-03
2.970066286786211037e-03
2.937279833305198387e-03
2.904950401944800253e-03
2.873070262219640670e-03
2.841631837602262133e-03
2.810627701947705694e-03
2.780050576123785887e-03
2.749893324615738151e-03
2.720148952306671811e-03
2.690810601273717958e-03
2.661871547719947204e-03
2.633325198947481481e-03
2.605165090414407296e-03
2.577384882888531653e-03
2.549978359629313362e-03
2.522939423693623239e-03
2.496262095261406362e-03
2.469940509058103292e-03
2.443968911831999585e-03
2.418341659889472559e-03
2.393053216694172175e-03
2.368098150541834545e-03
2.343471132250773015e-03
2.319166932966761682e-03
2.295180421957043922e-03
2.271506564536041571e-03
2.248140419945472094e-03
2.225077139382104167e-03
2.202311963999795986e-03
2.179840223013413455e-03
2.157657331801571352e-03
2.135758790083889993e-03
2.114140180159328024e-03
2.092797165120912142e-03
2.071725487187884174e-03
2.050920966030669000e-03
2.030379497163786393e-03
2.010097050326494026e-03
1.990069667995593428e-03
1.970293463815002595e-03
1.950764621156787912e-03
1.931479391689617207e-03
1.912434093931360919e-03
1.893625111922273008e-03
1.875048893856217378e-03
1.856701950773740218e-03
1.838580855291575659e-03
1.820682240339819560e-03
1.803002797952795583e-03
1.785539278054546451e-03
1.768288487326416438e-03
1.751247288025071071e-03
1.734412596908330986e-03
1.717781384105596977e-03
1.701350672099167247e-03
1.685117534635537963e-03
1.669079095749700231e-03
1.653232528750640199e-03
1.637575055239505950e-03
1.622103944184637983e-03
1.606816510983465453e-03
1.591710116535293004e-03
1.576782166372970835e-03
1.562030109796371490e-03
1.547451439009177353e-03
1.533043688284483870e-03
1.518804433182576949e-03
1.504731289711136412e-03
1.490821913584355765e-03
1.477073999443245149e-03
1.463485280118004793e-03
1.450053525895851582e-03
1.436776543811840463e-03
1.423652176951713776e-03
1.410678303758104452e-03
1.397852837392704866e-03
1.385173725039074962e-03
1.372638947304985349e-03
1.360246517570962502e-03
1.347994481387230570e-03
1.335880915872381634e-03
1.323903929115830035e-03
1.312061659635104568e-03
1.300352275763640283e-03
1.288773975150519797e-03
1.277324984191603469e-03
1.266003557499644676e-03
1.254807977403422665e-03
1.243736553431247071e-03
1.232787621820788382e-03
1.221959545019793729e-03
1.211250711231255184e-03
1.200659533928116101e-03
1.190184451414032620e-03
1.179823926355846398e-03
1.169576445366796256e-03
1.159440518566501018e-03
1.149414679148348531e-03
1.139497483015211544e-03
1.129687508292324125e-03
1.119983355030065202e-03
1.110383644729975730e-03
1.100887020030961528e-03
1.091492144293107957e-03
1.082197701249382801e-03
1.073002394657456655e-03
1.063904947925109132e-03
1.054904103803859126e-03
1.045998624003638931e-03
1.037187288904866354e-03
1.028468897219047802e-03
1.019842265667706555e-03
1.011306228672095159e-03
1.002859638061534640e-03
9.945013627560897723e-04
9.862302884896744729e-04
9.780453175065419776e-04
9.699453682955955702e-04
9.619293752952177935e-04
9.539962886559308960e-04
9.461450739266458534e-04
9.383747118298064278e-04
9.306841979988377932e-04
9.230725427222948812e-04
9.155387706885767876e-04
9.080819207637583516e-04
9.007010457533309823e-04
8.933952121406079847e-04
8.861634999032739742e-04
8.790050022504097968e-04
8.719188254277046579e-04
8.649040884887157022e-04
8.579599230951201342e-04
8.510854732991753654e-04
8.442798953334923213e-04
8.375423574466865466e-04
8.308720396539748428e-04
8.242681335886628807e-04
8.177298422979138205e-04
8.112563800520283678e-04
8.048469721641141961e-04
7.985008548288775529e-04
7.922172749132051642e-04
7.859954898179700913e-04
7.798347672923296907e-04
7.737343852697718032e-04
7.676936317024318562e-04
7.617118044060934784e-04
7.557882109067753018e-04
7.499221682690519926e-04
7.441130029722075722e-04
7.383600507296761819e-04
7.326626563717765104e-04
7.270201736813069549e-04
7.214319652635831732e-04
7.158974024116640565e-04
7.104158649449579359e-04
7.049867411222895171e-04
6.996094274493415638e-04
6.942833286227166785e-04
6.890078573275669558e-04
6.837824341703124071e-04
6.786064875300369583e-04
6.734794534429721291e-04
6.684007754945214472e-04
6.633699046752461990e-04
6.583862993111376776e-04
6.534494248995258939e-04
6.485587540557127611e-04
6.437137663478036511e-04
6.389139482374922834e-04
6.341587929476876634e-04
6.294478003691457348e-04
6.247804769685003047e-04
6.201563356547163319e-04
6.155748957397393518e-04
6.110356827880675202e-04
6.065382285468276210e-04
6.020820708564170740e-04
5.976667535476686607e-04
5.932918263693679221e-04
5.889568448718975578e-04
5.846613703553275605e-04
5.804049697526848057e-04
5.761872155780289840e-04
5.720076858109921164e-04
5.678659638456102837e-04
5.637616383859199443e-04
5.596943033879028112e-04
5.556635579749623181e-04
5.516690063510257909e-04
5.477102577561510305e-04
5.437869263487047624e-04
5.398986311870431973e-04
5.360449961088085621e-04
5.322256496935277035e-04
5.284402251829575965e-04
5.246883604143129116e-04
5.209696977552375190e-04
5.172838840367962416e-04
5.136305704918074947e-04
5.100094126976475019e-04
5.064200704910502187e-04
5.028622079410191917e-04
4.993354932560286350e-04
4.958395987627085572e-04
4.923742007935446186e-04
4.889389796971017237e-04
4.855336197132819535e-04
4.821578089791829437e-04
4.788112394219012978e-04
4.754936067514216303e-04
4.722046103707849417e-04
4.689439533462952847e-04
4.657113423488348281e-04
4.625064875946852832e-04
4.593291028327182177e-04
4.561789052312053248e-04
4.530556153994820296e-04
4.499589572860344358e-04
4.468886581748888250e-04
4.438444485977420030e-04
4.408260623327183163e-04
4.378332363233825692e-04
4.348657106433672769e-04
4.319232284923108650e-04
4.290055360834304577e-04
4.261123826621376291e-04
4.232435204351879055e-04
4.203987045379685428e-04
4.175776930008710743e-04
4.147802466937703476e-04
4.120061293066411040e-04
4.092551072938756859e-04
4.065269498544852038e-04
4.038214288852874818e-04
4.011383189347311035e-04
3.984773971935453608e-04
3.958384434326057120e-04
3.932212399994730080e-04
3.906255717266826741e-04
3.880512259841295097e-04
3.854979925576875149e-04
3.829656636830174824e-04
3.804540339827030041e-04
3.779629004219661249e-04
3.754920623289799788e-04
3.730413212921471927e-04
3.706104812024000879e-04
3.681993481616389397e-04
3.658077305053860566e-04
3.634354387285727915e-04
3.610822854949824554e-04
3.587480855751752433e-04
3.564326558515151376e-04
3.541358152729127615e-04
3.518573848187105503e-04
3.495971874995399222e-04
3.473550483035511382e-04
3.451307941893093931e-04
3.429242540594418720e-04
3.407352587142700013e-04
3.385636408598562889e-04
3.364092350574541569e-04
3.342718777188399088e-04
3.321514070566368632e-04
3.300476631037913651e-04
3.279604876373612334e-04
3.258897242090161577e-04
3.238352180743667434e-04
3.217968162155212847e-04
3.197743672794070742e-04
3.177677215889456548e-04
3.157767311030905909e-04
3.138012494004226768e-04
3.118411316676275233e-04
3.098962346581946655e-04
3.079664167008858860e-04
3.060515376555524047e-04
3.041514589059806620e-04
3.022660433526932165e-04
3.003951553449307798e-04
2.985386607452340736e-04
2.966964268258022344e-04
2.948683223073476911e-04
2.930542173147530557e-04
2.912539833822440686e-04
2.894674933919685151e-04
2.876946216173027846e-04
2.859352436651746996e-04
2.841892364598460198e-04
2.824564782543200923e-04
2.807368485780911129e-04
2.790302282597842735e-04
2.773364993732799666e-04
2.756555452485884967e-04
2.739872504608280800e-04
2.723315007827545168e-04
2.706881832087889000e-04
2.690571858994595723e-04
2.674383982258596196e-04
2.658317106824406952e-04
2.642370149295710457e-04
2.626542037633808661e-04
2.610831710912892554e-04
2.595238119299614712e-04
2.579760223780848839e-04
2.564396996438772459e-04
2.549147419594658911e-04
2.534010486505028923e-04
2.518985200583859154e-04
2.504070575753302081e-04
2.489265635859913605e-04
2.474569414944032290e-04
2.459980957082145048e-04
2.445499315813198359e-04
2.431123554929464942e-04
2.416852747128341060e-04
2.402685975302457663e-04
2.388622331056913567e-04
2.374660915711171774e-04
2.360800839433478812e-04
2.347041221692583739e-04
2.333381190661312841e-04
2.319819883447306829e-04
2.306356445881593007e-04
2.292990032469154060e-04
2.279719806022838247e-04
2.266544938150954656e-04
2.253464608477716942e-04
2.240478004954497165e-04
2.227584323715895787e-04
2.214782768976011169e-04
2.202072552732060439e-04
2.189452895034496539e-04
2.176923023594602117e-04
2.164482173918738422e-04
2.152129588920543267e-04
2.139864519248811377e-04
2.127686222767957453e-04
2.115593964808899741e-04
2.103587018055041807e-04
2.091664662048801438e-04
2.079826183842183995e-04
2.068070877088125305e-04
2.056398042652316167e-04
2.044806988238026925e-04
2.033297028148368501e-04
2.021867483629837838e-04
2.010517682335278688e-04
1.999246958723697423e-04
1.988054653452508633e-04
1.976940113721838155e-04
1.965902693188954320e-04
1.954941751681015633e-04
1.944056655022788338e-04
1.933246775579142965e-04
1.922511491402852720e-04
1.911850186741600576e-04
1.901262251756033852e-04
1.890747082441585373e-04
1.880304080550703925e-04
1.869932653606005621e-04
1.859632214805253885e-04
1.849402183070805305e-04
1.839241982615475021e-04
1.829151043352120936e-04
1.819128800568186547e-04
1.809174694906371522e-04
1.799288172327034819e-04
1.789468683983317092e-04
1.779715686343748238e-04
1.770028640944313399e-04
1.760407014406663220e-04
1.750850278403033404e-04
1.741357909569505561e-04
1.731929389437532785e-04
1.722564204418210328e-04
1.713261845803565526e-04
1.704021809647293119e-04
1.694843596492181137e-04
1.685726711906744080e-04
1.676670665783030979e-04
1.667674972718789046e-04
1.658739151713000456e-04
1.649862726409312571e-04
1.641045224793147902e-04
1.632286179079640159e-04
1.623585126006368297e-04
1.614941606483995403e-04
1.606355165703281620e-04
1.597825353057403500e-04
1.589351722031018439e-04
1.580933830257707335e-04
1.572571239393328387e-04
1.564263515123720354e-04
1.556010227221333686e-04
1.547810949140284267e-04
1.539665258535920982e-04
1.531572736565555977e-04
1.523532968619373588e-04
1.515545543395933859e-04
1.507610053696089615e-04
1.499726095893293793e-04
1.491893269944315973e-04
1.484111179512569829e-04
1.476379431735805737e-04
1.468697637526099223e-04
1.461065410969407863e-04
1.453482369914731360e-04
1.445948135487680442e-04
1.438462332309805810e-04
1.431024588207782590e-04
1.423634534463359051e-04
1.416291805839581014e-04
1.408996039819702798e-04
1.401746877739020022e-04
1.394543963710339327e-04
1.387386945187240109e-04
1.380275472663429861e-04
1.373209199779271378e-04
1.366187783365409693e-04
1.359210883021432143e-04
1.352278161610257780e-04
1.345389284760710024e-04
1.338543921298166915e-04
1.331741742642512862e-04
1.324982423360793356e-04
1.318265640781673216e-04
1.311591075177898601e-04
1.304958409279230566e-04
1.298367329046741059e-04
1.291817522807300282e-04
1.285308681994838133e-04
1.278840500170105908e-04
1.272412674180188239e-04
1.266024903165403719e-04
1.259676888817181034e-04
1.253368335587186659e-04
1.247098950508140382e-04
1.240868442942755288e-04
1.234676524956204301e-04
1.228522911049681292e-04
1.222407318147834636e-04
1.216329465600434850e-04
1.210289075184069608e-04
1.204285871147517601e-04
1.198319579921595300e-04
1.192389930602010597e-04
1.186496654122688190e-04
1.180639484158992530e-04
1.174818156418916556e-04
1.169032408950173961e-04
1.163281981984050096e-04
1.157566618067537074e-04
1.151886061693800536e-04
1.146240059749331191e-04
1.140628361287105460e-04
1.135050717246193316e-04
1.129506880839616155e-04
1.123996607372330806e-04
1.118519654202405195e-04
1.113075780646781529e-04
1.107664748041819363e-04
1.102286319914878453e-04
1.096940261568216601e-04
1.091626340432749374e-04
1.086344325585102274e-04
1.081093988544242244e-04
1.075875102261650816e-04
1.070687441779123527e-04
1.065530783997029025e-04
1.060404907693312420e-04
1.055309593459128508e-04
1.050244623663178158e-04
1.045209782579842984e-04
1.040204856134619284e-04
1.035229632195511197e-04
1.030283900129943159e-04
1.025367451393352801e-04
1.020480078816331270e-04
1.015621577111722206e-04
1.010791742649759159e-04
1.005990373504230375e-04
1.001217269284433150e-04
9.964722314216837467e-05
9.917550629205968001e-05
9.870655681669764894e-05
9.824035534518190348e-05
9.777688264859434389e-05
9.731611966312879957e-05
9.685804747092873141e-05
9.640264730736854387e-05
9.594990057343403536e-05
9.549978880360281402e-05
9.505229369401079951e-05
9.460739709385955487e-05
9.416508096844764875e-05
9.372532746609157082e-05
9.328811886548832614e-05
9.285343757267705350e-05
9.242126615396185430e-05
9.199158730695085524e-05
9.156438388048828943e-05
9.113963884585311295e-05
9.071733530402459594e-05
9.029745651308345898e-05
8.987998585954686871e-05
8.946490684523338271e-05
8.905220312473643247e-05
8.864185846438103701e-05
8.823385677453556193e-05
8.782818209139141730e-05
8.742481856145285443e-05
8.702375047861243818e-05
8.662496224362922119e-05
8.622843839603970052e-05
8.583416358630519233e-05
8.544212258775379031e-05
8.505230029119704440e-05
8.466468172168554638e-05
8.427925199857987809e-05
8.389599637212373224e-05
8.351490021061346394e-05
8.313594899013144145e-05
8.275912830152784745e-05
8.238442384751074813e-05
8.201182144952878479e-05
8.164130702545705984e-05
8.127286662318699401e-05
8.090648636936485468e-05
8.054215253662314609e-05
8.017985147082131944e-05
7.981956964366387973e-05
7.946129361865412002e-05
7.910501007230015373e-05
7.875070578412935840e-05
7.839836763158938642e-05
7.804798258258012630e-05
7.769953774484752768e-05
7.735302026619820062e-05
7.700841743826322846e-05
7.666571665107502990e-05
7.632490535057304419e-05
7.598597112514629353e-05
7.564890162321135812e-05
7.531368462304442865e-05
7.498030795082696550e-05
7.464875957348225807e-05
7.431902750536386291e-05
7.399109989840405997e-05
7.366496494922034554e-05
7.334061096360248999e-05
7.301802635375652297e-05
7.269719959203446767e-05
7.237811925431669854e-05
7.206077398084596451e-05
7.174515254207459189e-05
7.143124374040284847e-05
7.111903649645694701e-05
7.080851980782862029e-05
7.049968275335506337e-05
7.019251449739012097e-05
6.988700425359368313e-05
6.958314137908499456e-05
6.928091526624120225e-05
6.898031537414486987e-05
6.868133128859062425e-05
6.838395264577834239e-05
6.808816913905011271e-05
6.779397058521555760e-05
6.750134683551312585e-05
6.721028783754405761e-05
6.692078361058665943e-05
6.663282424327234400e-05
6.634639990651564913e-05
6.606150083135855274e-05
6.577811732853509083e-05
6.549623978381858517e-05
6.521585864909276405e-05
6.493696444004075829e-05
6.465954775981319397e-05
6.438359926191417667e-05
6.410910968471921227e-05
6.383606981454988301e-05
6.356447052858467210e-05
6.329430275805515184e-05
6.302555750101398199e-05
6.275822581575156650e-05
6.249229884832283532e-05
6.222776777695529298e-05
6.196462386518241966e-05
6.170285844240099883e-05
6.144246288895404036e-05
6.118342866340536340e-05
6.092574725186015826e-05
6.066941025405055756e-05
6.041440928647165214e-05
6.016073604733779826e-05
5.990838228917428482e-05
5.965733983117951496e-05
5.940760053826182153e-05
5.915915633757392293e-05
5.891199922871400514e-05
5.866612125658295752e-05
5.842151451753398785e-05
5.817817117372762174e-05
5.793608344671412021e-05
5.769524360498216317e-05
5.745564397824482573e-05
5.721727694295489474e-05
5.698013494465545259e-05
5.674421046521080847e-05
5.650949605326267247e-05
5.627598430980917580e-05
5.604366787599461970e-05
5.581253945325576792e-05
5.558259180914992126e-05
5.535381773898889903e-05
5.512621009799795272e-05
5.489976179510264382e-05
5.467446578485449883e-05
5.445031507726150427e-05
5.422730272973969447e-05
5.400542183707491667e-05
5.378466556509211964e-05
5.356502710885917696e-05
5.334649971642127199e-05
5.312907668865752566e-05
5.291275136735004275e-05
5.269751714103632003e-05
5.248336744881752672e-05
5.227029577046556622e-05
5.205829563613238443e-05
5.184736061844376419e-05
5.163748433629704153e-05
5.142866044704185997e-05
5.122088266384239438e-05
5.101414473424102734e-05
5.080844044790856513e-05
5.060376364807855231e-05
5.040010820452410181e-05
5.019746805192072854e-05
4.999583714753478371e-05
4.979520949038434972e-05
4.959557913831278163e-05
4.939694016785892887e-05
4.919928672556028102e-05
4.900261295009298776e-05
4.880691308399536232e-05
4.861218135998232446e-05
4.841841206151257273e-05
4.822559952073694864e-05
4.803373810712614523e-05
4.784282223113254568e-05
4.765284631614379697e-05
4.746380486197130375e-05
4.727569237936930969e-05
4.708850342177243591e-05
4.690223259074288210e-05
4.671687450439721245e-05
4.653242384918409056e-05
4.634887530221398061e-05
4.616622361982011471e-05
4.598446357110595284e-05
4.580358996188591176e-05
4.562359764009977587e-05
4.544448148660677034e-05
4.526623641877316589e-05
4.508885737224099224e-05
4.491233934093627066e-05
4.473667734241228139e-05
4.456186641608082339e-05
4.438790164853046951e-05
4.421477816075368921e-05
4.404249110091736807e-05
4.387103564435601799e-05
4.370040700612841047e-05
4.353060043554350759e-05
4.336161120362442179e-05
4.319343463517582969e-05
4.302606604108748619e-05
4.285950082505333525e-05
4.269373436265474456e-05
4.252876210430565088e-05
4.236457949724501331e-05
4.220118204916451209e-05
4.203856527871822272e-05
4.187672472968127313e-05
4.171565599896552616e-05
4.155535467351538785e-05
4.139581642473123889e-05
4.123703690358657603e-05
4.107901180353153159e-05
4.092173686035773439e-05
4.076520781744170192e-05
4.060942047081127573e-05
4.045437063095263478e-05
4.030005410572605424e-05
4.014646679676889366e-05
3.999360456861859143e-05
3.984146335874730658e-05
3.969003909857384666e-05
3.953932776148885025e-05
3.938932535925383305e-05
3.924002789774844619e-05
3.909143142469875674e-05
3.894353204303392050e-05
3.879632581942807736e-05
3.864980890956677315e-05
3.850397743976999884e-05
3.835882761162336514e-05
3.821435560423689721e-05
3.807055764831845208e-05
3.792743001253738274e-05
3.778496894337155144e-05
3.764317075870039786e-05
3.750203177428291970e-05
3.736154834376451605e-05
3.722171681882361965e-05
3.708253361217194751e-05
3.694399512792505871e-05
3.680609781785722771e-05
3.666883811873869903e-05
3.653221254449085941e-05
3.639621758747881177e-05
3.626084978099381096e-05
3.612610566643268182e-05
3.599198182927783394e-05
3.585847486960057942e-05
3.572558139238903296e-05
3.559329804009466174e-05
3.546162147954670381e-05
3.533054837932194812e-05
3.520007545180178391e-05
3.507019942079559952e-05
3.494091702804573793e-05
3.481222503966607205e-05
3.468412023008761327e-05
3.455659943008927080e-05
3.442965944038340806e-05
3.430329711798487177e-05
3.417750932507934665e-05
3.405229295447851826e-05
3.392764490423984887e-05
3.380356210620380860e-05
3.368004148802825276e-05
3.355708003950436601e-05
3.343467470848004362e-05
3.331282252999555983e-05
3.319152050671815883e-05
3.307076567811627436e-05
3.295055509850353446e-05
3.283088585262177567e-05
3.271175503066275973e-05
3.259315973770092895e-05
3.247509711230497659e-05
3.235756429548369454e-05
3.224055845861025079e-05
3.212407678480103747e-05
3.200811645977318342e-05
3.189267472109798192e-05
3.177774880270793368e-05
3.166333594123055430e-05
3.154943341886442312e-05
3.143603851434411387e-05
3.132314853357810822e-05
3.121076080044190676e-05
3.109887264461941992e-05
3.098748142290844870e-05
3.087658449798467422e-05
3.076617926262806036e-05
3.065626311850716535e-05
3.054683346424889954e-05
3.043788775862379514e-05
3.032942343328145663e-05
3.022143796191534106e-05
3.011392881226798398e-05
3.000689349105593298e-05
2.990032949910235484e-05
2.979423437611988088e-05
2.968860564710355197e-05
2.958344087886613757e-05
2.947873762956784024e-05
2.937449349908118298e-05
2.927070607574192726e-05
2.916737298364915120e-05
2.906449184431647331e-05
2.896206030320010790e-05
2.886007602085456717e-05
2.875853666417718663e-05
2.865743992104896414e-05
2.855678348865757046e-05
2.845656509097990933e-05
2.835678244384819176e-05
2.825743329572154506e-05
2.815851539570936034e-05
2.806002652256774091e-05
2.796196443557997019e-05
2.786432695540580652e-05
2.776711187751347250e-05
2.767031702698384205e-05
2.757394023266051609e-05
2.747797934718074911e-05
2.738243222984113474e-05
2.728729675231840869e-05
2.719257080437416821e-05
2.709825227964179477e-05
2.700433909553530957e-05
2.691082915640682506e-05
2.681772042435310886e-05
2.672501083429126758e-05
2.663269834212844673e-05
2.654078092751604637e-05
2.644925657413521906e-05
2.635812327537120789e-05
2.626737903993915302e-05
2.617702188070721069e-05
2.608704984540583099e-05
2.599746097197113057e-05
2.590825330257506506e-05
2.581942490870566125e-05
2.573097389098767657e-05
2.564289829342392496e-05
2.555519625841498802e-05
2.546786587461808440e-05
2.538090526821001124e-05
2.529431257797354367e-05
2.520808594709471020e-05
2.512222352320618105e-05
2.503672348306392991e-05
2.495158399420563700e-05
2.486680324510665447e-05
2.478237943963941474e-05
2.469831078351025452e-05
2.461459548974998736e-05
2.453123180578478527e-05
2.444821794039625667e-05
2.436555217189880905e-05
2.428323275353487122e-05
2.420125794060504004e-05
2.411962602812884582e-05
2.403833530240109831e-05
2.395738406521399997e-05
2.387677062317018553e-05
2.379649330104153604e-05
2.371655041245828821e-05
2.363694032385226979e-05
2.355766135067921240e-05
2.347871187973111541e-05
2.340009026554660005e-05
2.332179487565565537e-05
2.324382412212961315e-05
2.316617637720268014e-05
2.308885004978434964e-05
2.301184356694331213e-05
2.293515533978446867e-05
2.285878379767886047e-05
2.278272738816980409e-05
2.270698455869987338e-05
2.263155376450948171e-05
2.255643349458560416e-05
2.248162218340797822e-05
2.240711835372844338e-05
2.233292048682523632e-05
2.225902707708134196e-05
2.218543664223378867e-05
2.211214770273611742e-05
2.203915878435959961e-05
2.196646842081786694e-05
2.189407515633817476e-05
2.182197754565379233e-05
2.175017415655634690e-05
2.167866353168608950e-05
2.160744428031291230e-05
2.153651496876874048e-05
2.146587419181775932e-05
2.139552054972409148e-05
2.132545265841023945e-05
2.125566912418722294e-05
2.118616858418436274e-05
2.111694965340558459e-05
2.104801098521670940e-05
2.097935122349143584e-05
2.091096901280193948e-05
2.084286303092925771e-05
2.077503194629616061e-05
2.070747441564023620e-05
2.064018915623517554e-05
2.057317483135153528e-05
2.050643015234905294e-05
2.043995382640443448e-05
2.037374456897844943e-05
2.030780108902414363e-05
2.024212214327684011e-05
2.017670642286404400e-05
2.011155269872554979e-05
2.004665973281165227e-05
1.998202624399244889e-05
1.991765102081943968e-05
1.985353283325544114e-05
1.978967044750886401e-05
1.972606264069571804e-05
1.966270822270337889e-05
1.959960598023999961e-05
1.953675472064153338e-05
1.947415323794816563e-05
1.941180037099528709e-05
1.934969493567348389e-05
1.928783574440729693e-05
1.922622165428910571e-05
1.916485151164928216e-05
1.910372413544705354e-05
1.904283840359333440e-05
1.898219318335998018e-05
1.892178732436069967e-05
1.886161969922058978e-05
1.880168920344745429e-05
1.874199471974998191e-05
1.868253513239365033e-05
1.862330933436601166e-05
1.856431625332186390e-05
1.850555477833597855e-05
1.844702382611706205e-05
1.838872232209720983e-05
1.833064920276076588e-05
1.827280338984438692e-05
1.821518382326902611e-05
1.815778945403998090e-05
1.810061923257821461e-05
1.804367211576426544e-05
1.798694706229256215e-05
1.793044302807841843e-05
1.787415901269984644e-05
1.781809397581428028e-05
1.776224690450740900e-05
1.770661679240563216e-05
1.765120263276269546e-05
1.759600342311445871e-05
1.754101818368200113e-05
1.748624590452030952e-05
1.743168561218899699e-05
1.737733633068070608e-05
1.732319708605953564e-05
1.726926691105272517e-05
1.721554483368290683e-05
1.716202991371812867e-05
1.710872119483007175e-05
1.705561770251532962e-05
1.700271853024577418e-05
1.695002273961388790e-05
1.689752936065920698e-05
1.684523751146295634e-05
1.679314624018606457e-05
1.674125464685879329e-05
1.668956181131966675e-05
1.663806681580391601e-05
1.658676877848550593e-05
1.653566678411437288e-05
1.648475994890610089e-05
1.643404738031813291e-05
1.638352820382486509e-05
1.633320151404741007e-05
1.628306646803684077e-05
1.623312218093831858e-05
1.618336778815216817e-05
1.613380241881986574e-05
1.608442523991688805e-05
1.603523538787122077e-05
1.598623200838103904e-05
1.593741426075010668e-05
1.588878131565433667e-05
1.584033234418754093e-05
1.579206648735139167e-05
1.574398294565061937e-05
1.569608089169656663e-05
1.564835951822614326e-05
1.560081798597549662e-05
1.555345551705535501e-05
1.550627128212860744e-05
1.545926450660811645e-05
1.541243437331200891e-05
1.536578010244297996e-05
1.531930090408843354e-05
1.527299598693210447e-05
1.522686458614553204e-05
1.518090592260682021e-05
1.513511920944534775e-05
1.508950370547799372e-05
1.504405862333252399e-05
1.499878322341038587e-05
1.495367673074931981e-05
1.490873842227546434e-05
1.486396751212037037e-05
1.481936328956663716e-05
1.477492500451998109e-05
1.473065191212302846e-05
1.468654329801052275e-05
1.464259840667201957e-05
1.459881654254061366e-05
1.455519696898650456e-05
1.451173896517494376e-05
1.446844183018047535e-05
1.442530484738039158e-05
1.438232730756172216e-05
1.433950851720673445e-05
1.429684776520152651e-05
1.425434436446778627e-05
1.421199762079456083e-05
1.416980684529956464e-05
1.412777135032950102e-05
1.408589045979605460e-05
1.404416349675832729e-05
1.400258977527752214e-05
1.396116864976712422e-05
1.391989941222998586e-05
1.387878143609734696e-05
1.383781403661534358e-05
1.379699657137067490e-05
1.375632838698661314e-05
1.371580881112881330e-05
1.367543721364869654e-05
1.363521295760293479e-05
1.359513538312048006e-05
1.355520386024642588e-05
1.351541776044165427e-05
1.347577643846884976e-05
1.343627928091586265e-05
1.339692565366121446e-05
1.335771493825850493e-05
1.331864651778511560e-05
1.327971977088138651e-05
1.324093408580468513e-05
1.320228885842465385e-05
1.316378347820866197e-05
1.312541733629385176e-05
1.308718985136778293e-05
1.304910039798117987e-05
1.301114840411515293e-05
1.297333327555250313e-05
1.293565441387294728e-05
1.289811123824696401e-05
1.286070316365071792e-05
1.282342962457948722e-05
1.278629002966271860e-05
1.274928380316734561e-05
1.271241037314685421e-05
1.267566919690586288e-05
1.263905967474845004e-05
1.260258126178636077e-05
1.256623339537237451e-05
1.253001551866628804e-05
1.249392707089778555e-05
1.245796751653670834e-05
1.242213629474022610e-05
1.238643286216892769e-05
1.235085666388087510e-05
1.231540717788363404e-05
1.228008386091397212e-05
1.224488616787188635e-05
1.220981357497647639e-05
1.217486556040442488e-05
1.214004156597704036e-05
1.210534110277042748e-05
1.207076362635333269e-05
1.203630862505812648e-05
1.200197557399585054e-05
1.196776397330398029e-05
1.193367329090629484e-05
1.189970303876888651e-05
1.186585268914701525e-05
1.183212174689095973e-05
1.179850972652696769e-05
1.176501608801807561e-05
1.173164036541641435e-05
1.169838206469122530e-05
1.166524067521792039e-05
1.163221571125016707e-05
1.159930670052871819e-05
1.156651314299949607e-05
1.153383455593284553e-05
1.150127047009337112e-05
1.146882039237705974e-05
1.143648385442140036e-05
1.140426038271559533e-05
1.137214949865863473e-05
1.134015075942646252e-05
1.130826365402096267e-05
1.127648775176271218e-05
1.124482259092090216e-05
1.121326767895761366e-05
1.118182259592336771e-05
1.115048686154316485e-05
1.111926003486023657e-05
1.108814166627324513e-05
1.105713129032301367e-05
1.102622846971847984e-05
1.099543277691188443e-05
1.096474373201389224e-05
1.093416092707727110e-05
1.090368390556561457e-05
1.087331224261614943e-05
1.084304549771575593e-05
1.081288322930612480e-05
1.078282503101231520e-05
1.075287046276585564e-05
1.072301907991131167e-05
1.069327048376984828e-05
1.066362424931742056e-05
1.063407994697588387e-05
1.060463716420305730e-05
1.057529548389714428e-05
1.054605448086579787e-05
1.051691377199020368e-05
1.048787292663809812e-05
1.045893152055561796e-05
1.043008918924781638e-05
1.040134548889219218e-05
1.037270004251602408e-05
1.034415244736255718e-05
1.031570227862550692e-05
1.028734918158500008e-05
1.025909272632596436e-05
1.023093253175851219e-05
1.020286821597183539e-05
1.017489937867347743e-05
1.014702562594245682e-05
1.011924659827725705e-05
1.009156187925880199e-05
1.006397111847516194e-05
1.003647391223904856e-05
1.000906989125143047e-05
9.981758675072201087e-06
9.954539896578170323e-06
9.927413174099517643e-06
9.900378146237675996e-06
9.873434426703020761e-06
9.846581666802580737e-06
9.819819486079818611e-06
9.793147534690753829e-06
9.766565431144638791e-06
9.740072827986195309e-06
9.713669363435911735e-06
9.687354675231176260e-06
9.661128421253440090e-06
9.634990221163078480e-06
9.608939749055830169e-06
9.582976634044703995e-06
9.557100545861123460e-06
9.531311112849469210e-06
9.505608014134626303e-06
9.479990880746390006e-06
9.454459394385403111e-06
9.429013195601518291e-06
9.403651945005670802e-06
9.378375323160548552e-06
9.353182966330071712e-06
9.328074557815158702e-06
9.303049756971934925e-06
9.278108233003304122e-06
9.253249664908453354e-06
9.228473704553238021e-06
9.203780043862628944e-06
9.179168334296715473e-06
9.154638287349189395e-06
9.130189527365007750e-06
9.105821788749796921e-06
9.081534712259011584e-06
9.057327998499410419e-06
9.033201324593392645e-06
9.009154370871987741e-06
8.985186830790749984e-06
8.961298394349542510e-06
8.937488731596687566e-06
8.913757548883414553e-06
8.890104542492058780e-06
8.866529382301420705e-06
8.843031787528004848e-06
8.819611441121873337e-06
8.796268039161013087e-06
8.773001290800473164e-06
8.749810885504932491e-06
8.726696516061516071e-06
8.703657917687709344e-06
8.680694753826271833e-06
8.657806762941178225e-06
8.634993624914947277e-06
8.612255071706740442e-06
8.589590796356610147e-06
8.567000517935830336e-06
8.544483936168624204e-06
8.522040776759831328e-06
8.499670755785977987e-06
8.477373573341234097e-06
8.455148971503902895e-06
8.432996637810123445e-06
8.410916320996489505e-06
8.388907724992088945e-06
8.366970566781453810e-06
8.345104582711776020e-06
8.323309499686721208e-06
8.301585032062207134e-06
8.279930913551356540e-06
8.258346865339419071e-06
8.236832631103821630e-06
8.215387935668589476e-06
8.194012491490411238e-06
8.172706061949821642e-06
8.151468363213284926e-06
8.130299140174646925e-06
8.109198115951954334e-06
8.088165039189850405e-06
8.067199658774552184e-06
8.046301686247551223e-06
8.025470896258262839e-06
8.004707001081566814e-06
7.984009763469419806e-06
7.963378921488156886e-06
7.942814226069032485e-06
7.922315425386474761e-06
7.901882246238573469e-06
7.881514471817391377e-06
7.861211826634630675e-06
7.840974069824605881e-06
7.820800960902535450e-06
7.800692247429585522e-06
7.780647677453366481e-06
7.760667017985345143e-06
7.740750024147925458e-06
7.720896451539100043e-06
7.701106059321211736e-06
7.681378607151584018e-06
7.661713855180901485e-06
7.642111573266165294e-06
7.622571510352222420e-06
7.603093443438439638e-06
7.583677134769113728e-06
7.564322350191430838e-06
7.545028859142033392e-06
7.525796428570279514e-06
7.506624826017825283e-06
7.487513813546442889e-06
7.468463181073433415e-06
7.449472688822490616e-06
7.430542121800527511e-06
7.411671238470699357e-06
7.392859831083145239e-06
7.374107656382229627e-06
7.355414510853510453e-06
7.336780158583205921e-06
7.318204397294497520e-06
7.299686977452554721e-06
7.281227710066081901e-06
7.262826364921816293e-06
7.244482724465088280e-06
7.226196574819412911e-06
7.207967702798088212e-06
7.189795878116076385e-06
7.171680918717122560e-06
7.153622589819529037e-06
7.135620684111882875e-06
7.117674989090039881e-06
7.099785307761091654e-06
7.081951420270170138e-06
7.064173116398770776e-06
7.046450204359753099e-06
7.028782457841471055e-06
7.011169686608002195e-06
6.993611689439962247e-06
6.976108248351031061e-06
6.958659175452392463e-06
6.941264257349952697e-06
6.923923310664560835e-06
6.906636109125528256e-06
6.889402479745433723e-06
6.872222209615291109e-06
6.855095104160926779e-06
6.838020972544269340e-06
6.820999616100236909e-06
6.804030845718922994e-06
6.787114450067856975e-06
6.770250253368974397e-06
6.753438054760631964e-06
6.736677674455449115e-06
6.719968907674990398e-06
6.703311570702107397e-06
6.686705469268595955e-06
6.670150441530507965e-06
6.653646257882804526e-06
6.637192761211715098e-06
6.620789761024978805e-06
6.604437064955000440e-06
6.588134501546593089e-06
6.571881869020876721e-06
6.555679006370975917e-06
6.539525710992154371e-06
6.523421815311845473e-06
6.507367147061396432e-06
6.491361495399412448e-06
6.475404721147841502e-06
6.459496612742596899e-06
6.443637004809245535e-06
6.427825738567589662e-06
6.412062619706103621e-06
6.396347457870891065e-06
6.380680130990513850e-06
6.365060400393724395e-06
6.349488134894068993e-06
6.333963170709320490e-06
6.318485292163425005e-06
6.303054371129580395e-06
6.287670222009409410e-06
6.272332665924014984e-06
6.257041552868732597e-06
6.241796700630125168e-06
6.226597953061146789e-06
6.211445132995943213e-06
6.196338080989102752e-06
6.181276635950552717e-06
6.166260626891695984e-06
6.151289889500757343e-06
6.136364277087330084e-06
6.121483605645666422e-06
6.106647711613548388e-06
6.091856457218771652e-06
6.077109675714686020e-06
6.062407185154193759e-06
6.047748856701808209e-06
6.033134516266406417e-06
6.018564007349927785e-06
6.004037171925692533e-06
5.989553866753724165e-06
5.975113919929335713e-06
5.960717182490161261e-06
5.946363493156585861e-06
5.932052721615928737e-06
5.917784687422992528e-06
5.903559259998761347e-06
5.889376258770151106e-06
5.875235574441831621e-06
5.861137010177630312e-06
5.847080453747068263e-06
5.833065743112482623e-06
5.819092725597266312e-06
5.805161249811135116e-06
5.791271173679277512e-06
5.777422361705200731e-06
5.763614647692970837e-06
5.749847898730025819e-06
5.736121967226495528e-06
5.722436709547311730e-06
5.708791964824411608e-06
5.695187623873538949e-06
5.681623525798475565e-06
5.668099511102814148e-06
5.654615469191682850e-06
5.641171237973022364e-06
5.627766698876517993e-06
5.614401684654240363e-06
5.601076071532208330e-06
5.587789713426583952e-06
5.574542489218111007e-06
5.561334252906615536e-06
5.548164844221530073e-06
5.535034172239257399e-06
5.521942050747727106e-06
5.508888391488065279e-06
5.495873026752886462e-06
5.482895842322000005e-06
5.469956696745968124e-06
5.457055437054115924e-06
5.444191971316799743e-06
5.431366146759562408e-06
5.418577814703798276e-06
5.405826871834328875e-06
5.393113180048645139e-06
5.380436600129939060e-06
5.367797012341955086e-06
5.355194295761192240e-06
5.342628284709119042e-06
5.330098902224494698e-06
5.317605980444133902e-06
5.305149422157286563e-06
5.292729082961642850e-06
5.280344835299807506e-06
5.267996576020224258e-06
5.255684147357412875e-06
5.243407469418541369e-06
5.231166356969371107e-06
5.218960748246192504e-06
5.206790481390651116e-06
5.194655459445229211e-06
5.182555533779831572e-06
5.170490607858755252e-06
5.158460548720747394e-06
5.146465240076610627e-06
5.134504549520023189e-06
5.122578383906809676e-06
5.110686596284312663e-06
5.098829088975448917e-06
5.087005738181137168e-06
5.075216424173247452e-06
5.063461018771023320e-06
5.051739435300774054e-06
5.040051513739559725e-06
5.028397192890229913e-06
5.016776310903657751e-06
5.005188787177995545e-06
4.993634470561712259e-06
4.982113290939505068e-06
4.970625097869565913e-06
4.959169794571273116e-06
4.947747280819840288e-06
4.936357408579859645e-06
4.925000115326831007e-06
4.913675236528587120e-06
4.902382720107985539e-06
4.891122402351631551e-06
4.879894199866234644e-06
4.868698003795320027e-06
4.857533699531896065e-06
4.846401178987391943e-06
4.835300343001322403e-06
4.824231059832384807e-06
4.813193253068670566e-06
4.802186803960382936e-06
4.791211595440485715e-06
4.780267526675699293e-06
4.769354512989723036e-06
4.758472403413723291e-06
4.747621160125052315e-06
4.736800604025132505e-06
4.726010693206699628e-06
4.715251288236853170e-06
4.704522302078659955e-06
4.693823632434485576e-06
4.683155154604306404e-06
4.672516796088493865e-06
4.661908440329788373e-06
4.651329991673588440e-06
4.640781336953961279e-06
4.630262407762782029e-06
4.619773058418116324e-06
4.609313233366689987e-06
4.598882804679290789e-06
4.588481679553593966e-06
4.578109771595090859e-06
4.567766972302399828e-06
4.557453184391869197e-06
4.547168309899371517e-06
4.536912262027298534e-06
4.526684931996449427e-06
4.516486231664420696e-06
4.506316067482621905e-06
4.496174316975373519e-06
4.486060944217719562e-06
4.475975785434356529e-06
4.465918803329948565e-06
4.455889856519308726e-06
4.445888901620170782e-06
4.435915800777475333e-06
4.425970490542877766e-06
4.416052850683420714e-06
4.406162821138577104e-06
4.396300289845417062e-06
4.386465174503124376e-06
4.376657385196032918e-06
4.366876815172598982e-06
4.357123385017048006e-06
4.347397023967924857e-06
4.337697602732296803e-06
4.328025070256973273e-06
4.318379300850247334e-06
4.308760253809342379e-06
4.299167783944883021e-06
4.289601858598446717e-06
4.280062354644347626e-06
4.270549183028008232e-06
4.261062288618696743e-06
4.251601546848434341e-06
4.242166896913220947e-06
4.232758249947565600e-06
4.223375514296018523e-06
4.214018600115258673e-06
4.204687437615005860e-06
4.195381938214126554e-06
4.186101990122478690e-06
4.176847562988216320e-06
4.167618514535967458e-06
4.158414808835832844e-06
4.149236336801195448e-06
4.140083025205885877e-06
4.130954789017517624e-06
4.121851540510424014e-06
4.112773223100091970e-06
4.103719705314422016e-06
4.094690970228434633e-06
4.085686883308882074e-06
4.076707390659971004e-06
4.067752399725006052e-06
4.058821855662389271e-06
4.049915647146466055e-06
4.041033707303616759e-06
4.032175962091986887e-06
4.023342325897510384e-06
4.014532728336810355e-06
4.005747085234092855e-06
3.996985316509661956e-06
3.988247355025935443e-06
3.979533111037529611e-06
3.970842521071388505e-06
3.962175488019293682e-06
3.953531960937064319e-06
3.944911848641297021e-06
3.936315068482590175e-06
3.927741568354647310e-06
3.919191258259127649e-06
3.910664063309501889e-06
3.902159892907159874e-06
3.893678717641519322e-06
3.885220411103635447e-06
3.876784949718590800e-06
3.868372208724844287e-06
3.859982165992287124e-06
3.851614698416287318e-06
3.843269783124009313e-06
3.834947303039591672e-06
3.826647208438398909e-06
3.818369433992948050e-06
3.810113890153328149e-06
3.801880528375973425e-06
3.793669247722245225e-06
3.785480001212273858e-06
3.777312706899952557e-06
3.769167306362131191e-06
3.761043712805072026e-06
3.752941860797078661e-06
3.744861704006119308e-06
3.736803135506574400e-06
3.728766110596713404e-06
3.720750558466474201e-06
3.712756399484526743e-06
3.704783594518092016e-06
3.696832020632988587e-06
3.688901670300501747e-06
3.680992443708881241e-06
3.673104270798945259e-06
3.665237104748110504e-06
3.657390864370303554e-06
3.649565481072023001e-06
3.641760900940105407e-06
3.633977035842570014e-06
3.626213856884080026e-06
3.618471260711207502e-06
3.610749201028697975e-06
3.603047629162217333e-06
3.595366428628436295e-06
3.587705588409066005e-06
3.580065021248378747e-06
3.572444658736490795e-06
3.564844451231875842e-06
3.557264321562735950e-06
3.549704211316497465e-06
3.542164059810335571e-06
3.534643806185227352e-06
3.527143383136942788e-06
3.519662729496214935e-06
3.512201777673648272e-06
3.504760464137329492e-06
3.497338760604950458e-06
3.489936555309232643e-06
3.482553817594839041e-06
3.475190470885619682e-06
3.467846482078329283e-06
3.460521753621203984e-06
3.453216247988716141e-06
3.445929908841139693e-06
3.438662648740949938e-06
3.431414442117187815e-06
3.424185199295174002e-06
3.416974890286050896e-06
3.409783429375870316e-06
3.402610780148908786e-06
3.395456860858946608e-06
3.388321632809483487e-06
3.381205024376394266e-06
3.374106986396261655e-06
3.367027459372965007e-06
3.359966381697084330e-06
3.352923705967485720e-06
3.345899356149644686e-06
3.338893296919697522e-06
3.331905450107761538e-06
3.324935774117061743e-06
3.317984213041445374e-06
3.311050704815017066e-06
3.304135193428164910e-06
3.297237620794754973e-06
3.290357942932984328e-06
3.283496083476462670e-06
3.276652020540726694e-06
3.269825667610819655e-06
3.263016974485267174e-06
3.256225904977244993e-06
3.249452384653068374e-06
3.242696377236053874e-06
3.235957804281396470e-06
3.229236645471344807e-06
3.222532822337863983e-06
3.215846278473020611e-06
3.209176979431040820e-06
3.202524860772044922e-06
3.195889868057426991e-06
3.189271952817435932e-06
3.182671072533941328e-06
3.176087146914994348e-06
3.169520161255783698e-06
3.162970027386665297e-06
3.156436710746363019e-06
3.149920166833785562e-06
3.143420325455916947e-06
3.136937165850770073e-06
3.130470598155730606e-06
3.124020601618020809e-06
3.117587110146973403e-06
3.111170083292823911e-06
3.104769462932776274e-06
3.098385185126858215e-06
3.092017242868472486e-06
3.085665548744566438e-06
3.079330064435281444e-06
3.073010741854899714e-06
3.066707527109706111e-06
3.060420372235981424e-06
3.054149242941494715e-06
3.047894060195480931e-06
3.041654813177108572e-06
3.035431415253768439e-06
3.029223847901921895e-06
3.023032055731473541e-06
3.016855966038883479e-06
3.010695585575251208e-06
3.004550810835676850e-06
2.998421613889908385e-06
2.992307964885202169e-06
2.986209793543221440e-06
2.980127070163225582e-06
2.974059728556701879e-06
2.968007750704491864e-06
2.961971051434107238e-06
2.955949632057931109e-06
2.949943407657253026e-06
2.943952337553301722e-06
2.937976398354309869e-06
2.932015515155906263e-06
2.926069676200166523e-06
2.920138806855773644e-06
2.914222872679303001e-06
2.908321841204284964e-06
2.902435636358719340e-06
2.896564248724251970e-06
2.890707610114487079e-06
2.884865692322795958e-06
2.879038427488638103e-06
2.873225799006381931e-06
2.867427743104852739e-06
2.861644243363083564e-06
2.855875221230782864e-06
2.850120637959955821e-06
2.844380490663530023e-06
2.838654684391022565e-06
2.832943208996768518e-06
2.827246011239005537e-06
2.821563047430261513e-06
2.815894268446458330e-06
2.810239657114233374e-06
2.804599142174139669e-06
2.798972691815046386e-06
2.793360279948046947e-06
2.787761830328377353e-06
2.782177343262440763e-06
2.776606746606842707e-06
2.771050003778123891e-06
2.765507087630842201e-06
2.759977947053871282e-06
2.754462533010601451e-06
2.748960813326377787e-06
2.743472768903161980e-06
2.737998308779515617e-06
2.732537443784769327e-06
2.727090094486311228e-06
2.721656257241328324e-06
2.716235867810999019e-06
2.710828875084680614e-06
2.705435274087306882e-06
2.700055006746376040e-06
2.694688020767114927e-06
2.689334306180246028e-06
2.683993800119814513e-06
2.678666467407741212e-06
2.673352293130100184e-06
2.668051198718403924e-06
2.662763166058533523e-06
2.657488168071313220e-06
2.652226143354940115e-06
2.646977079808208551e-06
2.641740909263353242e-06
2.636517627276583119e-06
2.631307155333095625e-06
2.626109500259817498e-06
2.620924587685674133e-06
2.615752410363510927e-06
2.610592901701950200e-06
2.605446040473650457e-06
2.600311796638195200e-06
2.595190117014584836e-06
2.590080979244993818e-06
2.584984341440588079e-06
2.579900156601360143e-06
2.574828412035714765e-06
2.569769032625545528e-06
2.564722031204926243e-06
2.559687336779789163e-06
2.554664919766671315e-06
2.549654749049726749e-06
2.544656802642810091e-06
2.539671024992611162e-06
2.534697369770794202e-06
2.529735835335215167e-06
2.524786358137939542e-06
2.519848929901470836e-06
2.514923487682444724e-06
2.510010013106930612e-06
2.505108472125899780e-06
2.500218811563836328e-06
2.495341033232656807e-06
2.490475056332317134e-06
2.485620883207952113e-06
2.480778472425628841e-06
2.475947777579987039e-06
2.471128764897092266e-06
2.466321430688174483e-06
2.461525703155625175e-06
2.456741554675715756e-06
2.451968977130562082e-06
2.447207922440583963e-06
2.442458337659337511e-06
2.437720231206780420e-06
2.432993533303567696e-06
2.428278221587023255e-06
2.423574279166759559e-06
2.418881652959351397e-06
2.414200319739181616e-06
2.409530244438478876e-06
2.404871390594811762e-06
2.400223747998030727e-06
2.395587249674347704e-06
2.390961899856344404e-06
2.386347621935584078e-06
2.381744441418680929e-06
2.377152272059096599e-06
2.372571108962311344e-06
2.368000935427844526e-06
2.363441678403442949e-06
2.358893352764533637e-06
2.354355889606900202e-06
2.349829283829899547e-06
2.345313484406896007e-06
2.340808466348574918e-06
2.336314227168848840e-06
2.331830677667392992e-06
2.327357853537594709e-06
2.322895666362718543e-06
2.318444131974487057e-06
2.314003176379712457e-06
2.309572819410187625e-06
2.305152987836756956e-06
2.300743664815698919e-06
2.296344835522384750e-06
2.291956449915658419e-06
2.287578490486666620e-06
2.283210924841867567e-06
2.278853726022954557e-06
2.274506852263524515e-06
2.270170294173367646e-06
2.265844000636437181e-06
2.261527956239953051e-06
2.257222140866962381e-06
2.252926492821659676e-06
2.248641029608063378e-06
2.244365676921640096e-06
2.240100446230877549e-06
2.235845274091160183e-06
2.231600145946252211e-06
2.227365052568688938e-06
2.223139930086032023e-06
2.218924780010854034e-06
2.214719559266203460e-06
2.210524240147213584e-06
2.206338803632311572e-06
2.202163219447967718e-06
2.197997452753409585e-06
2.193841467462321419e-06
2.189695269235647601e-06
2.185558799605767922e-06
2.181432048449252918e-06
2.177314971360477409e-06
2.173207558972146382e-06
2.169109780868624686e-06
2.165021598820064497e-06
2.160942996380003162e-06
2.156873949270752700e-06
2.152814412293021025e-06
2.148764378388768884e-06
2.144723822828559792e-06
2.140692690241056316e-06
2.136670999230336798e-06
2.132658682197438904e-06
2.128655732399818590e-06
2.124662128782863437e-06
2.120677832790199927e-06
2.116702824200090856e-06
2.112737068577680185e-06
2.108780559509762987e-06
2.104833253652283109e-06
2.100895142149746987e-06
2.096966172819335500e-06
2.093046340879076709e-06
2.089135617663158996e-06
2.085233983017135146e-06
2.081341396234762073e-06
2.077457838021696922e-06
2.073583307192324808e-06
2.069717733787332069e-06
2.065861130331566197e-06
2.062013463126377039e-06
2.058174690915366410e-06
2.054344809774968852e-06
2.050523776143345457e-06
2.046711599702423319e-06
2.042908205817316882e-06
2.039113611409032656e-06
2.035327781094591239e-06
2.031550671994369301e-06
2.027782297438508041e-06
2.024022589987593098e-06
2.020271560622143283e-06
2.016529165109906661e-06
2.012795389859021984e-06
2.009070213762863503e-06
2.005353601912757655e-06
2.001645530955693952e-06
1.997945982735935368e-06
1.994254941102370321e-06
1.990572372992622868e-06
1.986898266292234672e-06
1.983232563680166594e-06
1.979575304317486432e-06
1.975926387798812323e-06
1.972285866674948807e-06
1.968653663557108858e-06
1.965029781590139885e-06
1.961414188303044867e-06
1.957806868915486392e-06
1.954207801274821631e-06
1.950616937146030107e-06
1.947034292800622785e-06
1.943459833421553888e-06
1.939893504462630755e-06
1.936335334388141891e-06
1.932785272712149184e-06
1.929243295901360923e-06
1.925709391764463664e-06
1.922183537693105346e-06
1.918665688340291665e-06
1.915155871612610659e-06
1.911654018352803317e-06
1.908160123350952092e-06
1.904674183366942933e-06
1.901196135456251716e-06
1.897726005071920351e-06
1.894263727226139840e-06
1.890809315941401502e-06
1.887362728787291743e-06
1.883923949975219131e-06
1.880492981030500055e-06
1.877069748848741358e-06
1.873654274330249562e-06
1.870246534386718115e-06
1.866846495730182484e-06
1.863454124072180394e-06
1.860069442084539070e-06
1.856692395081453643e-06
1.853322939646367026e-06
1.849961131773194124e-06
1.846606874234112051e-06
1.843260187448062317e-06
1.839921033042346475e-06
1.836589414101288255e-06
1.833265269047857356e-06
1.829948635244317306e-06
1.826639443062781918e-06
1.823337676393410018e-06
1.820043363360691412e-06
1.816756416372009664e-06
1.813476867531654974e-06
1.810204672533826478e-06
1.806939819235757788e-06
1.803682279452151875e-06
1.800432054036576334e-06
1.797189100808106680e-06
1.793953406622855157e-06
1.790724957341413218e-06
1.787503731828862522e-06
1.784289707976837194e-06
1.781082868674606989e-06
1.777883204770756371e-06
1.774690673318237767e-06
1.771505266215079816e-06
1.768326983265890227e-06
1.765155778658853086e-06
1.761991635408689657e-06
1.758834562243516479e-06
1.755684516451418936e-06
1.752541466286147866e-06
1.749405435300409185e-06
1.746276372043587639e-06
1.743154259659458857e-06
1.740039098040311376e-06
1.736930835946598270e-06
1.733829512606012407e-06
1.730735036626259995e-06
1.727647454099336600e-06
1.724566713011619205e-06
1.721492789875928997e-06
1.718425689614202273e-06
1.715365375112549071e-06
1.712311846436899896e-06
1.709265058799441738e-06
1.706225033765522683e-06
1.703191707184088574e-06
1.700165104552118612e-06
1.697145189088271148e-06
1.694131911519286082e-06
1.691125320665154374e-06
1.688125347935215137e-06
1.685131999501102681e-06
1.682145231209880388e-06
1.679165076361819758e-06
1.676191451319569807e-06
1.673224393302115686e-06
1.670263866151944923e-06
1.667309841534466697e-06
1.664362319119725252e-06
1.661421260124623880e-06
1.658486694099002371e-06
1.655558534378849262e-06
1.652636837452006819e-06
1.649721520732079551e-06
1.646812615813125554e-06
1.643910092979417021e-06
1.641013913087775703e-06
1.638124084856252211e-06
1.635240581711757299e-06
1.632363399097791365e-06
1.629492491539677935e-06
1.626627886993965803e-06
1.623769518292109251e-06
1.620917403027345335e-06
1.618071526497874597e-06
1.615231850372321305e-06
1.612398375306743182e-06
1.609571081161729754e-06
1.606749946937718969e-06
1.603934956471362580e-06
1.601126112549212003e-06
1.598323380251703159e-06
1.595526726702672463e-06
1.592736191654259584e-06
1.589951692477401444e-06
1.587173261516900494e-06
1.584400865310612157e-06
1.581634503377422567e-06
1.578874123726612685e-06
1.576119746686989340e-06
1.573371343917699808e-06
1.570628889069279800e-06
1.567892394231325540e-06
1.565161817362014623e-06
1.562437157629185884e-06
1.559718385375930121e-06
1.557005517635180565e-06
1.554298500730912724e-06
1.551597313759565351e-06
1.548902010216312089e-06
1.546212495031230341e-06
1.543528800488648430e-06
1.540850882885298356e-06
1.538178767185614248e-06
1.535512385877613681e-06
1.532851767805704114e-06
1.530196888235446060e-06
1.527547699524447763e-06
1.524904236259809268e-06
1.522266443677736419e-06
1.519634346351838321e-06
1.517007890733892082e-06
1.514387096958535568e-06
1.511771909947504323e-06
1.509162350947155097e-06
1.506558396331132248e-06
1.503960021693619239e-06
1.501367215594079805e-06
1.498779976742927672e-06
1.496198278375739439e-06
1.493622103917300480e-06
1.491051455144786079e-06
1.488486302955702287e-06
1.485926628426420171e-06
1.483372444579237604e-06
1.480823703640162071e-06
1.478280422484643899e-06
1.475742554557260334e-06
1.473210123284443104e-06
1.470683086033089986e-06
1.468161442888148643e-06
1.465645168728343031e-06
1.463134253950288033e-06
1.460628704397172883e-06
1.458128473718853477e-06
1.455633582424292927e-06
1.453143979986255394e-06
1.450659688035429722e-06
1.448180657284513486e-06
1.445706915865390241e-06
1.443238426458634095e-06
1.440775161813976465e-06
1.438317136950613183e-06
1.435864325782991711e-06
1.433416709564836357e-06
1.430974279527295499e-06
1.428537042205495774e-06
1.426104952501452778e-06
1.423678012771349378e-06
1.421256205900051182e-06
1.418839535372105411e-06
1.416427950581994922e-06
1.414021493500895125e-06
1.411620096100216718e-06
1.409223774865576875e-06
1.406832526852912901e-06
1.404446303240319753e-06
1.402065118232722070e-06
1.399688971971057875e-06
1.397317805580856920e-06
1.394951646899295220e-06
1.392590472697356901e-06
1.390234272252210480e-06
1.387883020919129752e-06
1.385536714466885086e-06
1.383195340014830258e-06
1.380858889231396733e-06
1.378527350417188839e-06
1.376200700653270401e-06
1.373878929461959908e-06
1.371562041387760222e-06
1.369249998278244872e-06
1.366942826818212351e-06
1.364640442968495762e-06
1.362342934761056520e-06
1.360050203737993550e-06
1.357762273679649486e-06
1.355479141479917452e-06
1.353200779844085684e-06
1.350927160836559288e-06
1.348658331304980183e-06
1.346394207251548869e-06
1.344134815897703678e-06
1.341880157689678296e-06
1.339630164940240239e-06
1.337384914506996878e-06
1.335144298510961723e-06
1.332908379379592507e-06
1.330677107498725683e-06
1.328450466264977698e-06
1.326228482255666185e-06
1.324011101342035377e-06
1.321798348687694542e-06
1.319590171460609593e-06
1.317386606276492296e-06
1.315187596429213433e-06
1.312993166832511153e-06
1.310803280048065359e-06
1.308617933929956620e-06
1.306437138436314227e-06
1.304260833699816991e-06
1.302089059047497805e-06
1.299921768690644424e-06
1.297758977527051895e-06
1.295600641060295223e-06
1.293446795775939777e-06
1.291297378049179626e-06
1.289152412805424824e-06
1.287011886064447819e-06
1.284875755266672026e-06
1.282744071181034983e-06
1.280616746815993680e-06
1.278493836625400636e-06
1.276375282849202076e-06
1.274261108141648869e-06
1.272151299028409187e-06
1.270045811082715062e-06
1.267944659909517797e-06
1.265847847769325133e-06
1.263755328386441446e-06
1.261667125414183012e-06
1.259583208954715872e-06
1.257503576167469510e-06
1.255428205970596221e-06
1.253357094248395312e-06
1.251290241236041458e-06
1.249227626459268346e-06
1.247169226348279899e-06
1.245115061740267884e-06
1.243065090295447424e-06
1.241019331540121345e-06
1.238977749408647004e-06
1.236940339688559511e-06
1.234907109977668595e-06
1.232878012450941442e-06
1.230853098224973700e-06
1.228832285935602633e-06
1.226815630343707759e-06
1.224803058894778485e-06
1.222794620046718033e-06
1.220790254983684809e-06
1.218789993490419263e-06
1.216793802811803477e-06
1.214801669410552441e-06
1.212813616164678564e-06
1.210829566607554721e-06
1.208849604027387667e-06
1.206873635998172011e-06
1.204901682925345441e-06
1.202933759587916797e-06
1.200969811312605863e-06
1.199009859038630584e-06
1.197053891138171477e-06
1.195101890475826133e-06
1.193153834444522783e-06
1.191209736581905367e-06
1.189269592636431132e-06
1.187333353786354702e-06
1.185401048823707040e-06
1.183472649753151809e-06
1.181548164581127123e-06
1.179627554413635944e-06
1.177710833377823261e-06
1.175797995493626092e-06
1.173889007460499133e-06
1.171983884005503329e-06
1.170082595547971338e-06
1.168185150749103673e-06
1.166291533423271945e-06
1.164401731661488319e-06
1.162515735400658969e-06
1.160633546069053815e-06
1.158755142770331296e-06
1.156880511298032375e-06
1.155009675432791276e-06
1.153142576432467801e-06
1.151279236916565410e-06
1.149419654796859050e-06
1.147563798573144844e-06
1.145711674640358911e-06
1.143863255201126890e-06
1.142018571852316272e-06
1.140177557339723648e-06
1.138340254056500998e-06
1.136506615249464762e-06
1.134676677291599043e-06
1.132850382792224826e-06
1.131027743093489570e-06
1.129208771304244997e-06
1.127393406105989450e-06
1.125581704708151081e-06
1.123773599976118852e-06
1.121969112271503483e-06
1.120168235203277909e-06
1.118370959449372538e-06
1.116577246701318371e-06
1.114787136321302287e-06
1.113000579448502526e-06
1.111217590608186080e-06
1.109438155367711976e-06
1.107662254054165299e-06
1.105889901840551845e-06
1.104121073231506642e-06
1.102355758719711875e-06
1.100593962370535631e-06
1.098835659461466343e-06
1.097080852967341531e-06
1.095329533553481823e-06
1.093581696039029466e-06
1.091837311264257764e-06
1.090096410463673936e-06
1.088358937668598093e-06
1.086624927678506217e-06
1.084894358567409850e-06
1.083167191581468589e-06
1.081443466826460265e-06
1.079723146829420710e-06
1.078006233254189449e-06
1.076292710927016146e-06
1.074582571140051644e-06
1.072875823251286721e-06
1.071172445853551611e-06
1.069472426339676325e-06
1.067775760859192232e-06
1.066082451981250213e-06
1.064392476259950334e-06
1.062705835215887626e-06
1.061022513652482732e-06
1.059342518948259350e-06
1.057665823329085491e-06
1.055992430833464957e-06
1.054322340334634288e-06
1.052655517960038148e-06
1.050991991481183363e-06
1.049331709948220978e-06
1.047674716140140878e-06
1.046020965010123684e-06
1.044370472995062906e-06
1.042723205571058590e-06
1.041079166685803714e-06
1.039438368904021964e-06
1.037800773947949287e-06
1.036166393356021379e-06
1.034535210738435740e-06
1.032907236568772971e-06
1.031282421558579108e-06
1.029660813903586910e-06
1.028042363340593412e-06
1.026427073777431492e-06
1.024814953133374493e-06
1.023205977017344462e-06
1.021600134198021426e-06
1.019997433351751905e-06
1.018397862238901130e-06
1.016801399098017427e-06
1.015208073692097698e-06
1.013617838401722566e-06
1.012030697136702096e-06
1.010446653293766518e-06
1.008865684962887382e-06
1.007287808063058326e-06
1.005712981719444518e-06
1.004141245592620520e-06
1.002572548867756550e-06
1.001006887514243998e-06
9.994442839324398420e-07
9.978847151236394308e-07
9.963281688515376805e-07
9.947746346567633885e-07
9.932241329161135162e-07
9.916766141774833093e-07
9.901321224119024947e-07
9.885905983385865303e-07
9.870520692947608237e-07
9.855165130487931244e-07
9.839839336370618179e-07
9.824543168075383408e-07
9.809276567456290781e-07
9.794039649161718808e-07
9.778831790554229107e-07
9.763653740401974854e-07
9.748504711849074897e-07
9.733384933792065310e-07
9.718294452588631545e-07
9.703232956046364278e-07
9.688200613843689124e-07
9.673196994565126708e-07
9.658222721609765321e-07
9.643276869322921902e-07
9.628359919192017694e-07
9.613471752414581089e-07
9.598612113815338341e-07
9.583781095722873344e-07
9.568978565911133280e-07
9.554204541287624223e-07
9.539458727219914521e-07
9.524741460140221107e-07
9.510052261202293230e-07
9.495391238627505034e-07
9.480758451902707239e-07
9.466153562645147087e-07
9.451576752353188398e-07
9.437027892147742222e-07
9.422506870551399530e-07
9.408013528289183945e-07
9.393548158591261957e-07
9.379110245076890173e-07
9.364699898062933430e-07
9.350317353064359495e-07
9.335962016303312462e-07
9.321634287835494670e-07
9.307333717589363023e-07
9.293060609382074705e-07
9.278814677898257670e-07
9.264595936459842823e-07
9.250404264255965089e-07
9.236239601032112026e-07
9.222101903723441941e-07
9.207991189483320692e-07
9.193907427754000269e-07
9.179850217994151051e-07
9.165819951394934653e-07
9.151816304936487933e-07
9.137839209497069454e-07
9.123888720277237230e-07
9.109964780761585062e-07
9.096067137468951684e-07
9.082195982362463696e-07
9.068351074924366044e-07
9.054532405853288290e-07
9.040740068119621782e-07
9.026973744779912337e-07
9.013233456377513664e-07
8.999519346764360478e-07
8.985831022990265257e-07
8.972168790489944943e-07
8.958532184561926671e-07
8.944921438163625752e-07
8.931336566927543448e-07
8.917777094640907379e-07
8.904243431707276233e-07
8.890735242191478364e-07
8.877252546332126201e-07
8.863795296641905745e-07
8.850363546910265763e-07
8.836956734651194289e-07
8.823575644153028205e-07
8.810219578170464346e-07
8.796888574167664092e-07
8.783582812365795808e-07
8.770301858777987143e-07
8.757046158462097886e-07
8.743815164556329111e-07
8.730609229269266500e-07
8.717427966118947753e-07
8.704271529917774163e-07
8.691139777929435992e-07
8.678032584455923109e-07
8.664950154417498166e-07
8.651892082247427416e-07
8.638858585421372424e-07
8.625849522159285529e-07
8.612864850964719833e-07
8.599904401509870851e-07
8.586968207812983583e-07
8.574056382798728730e-07
8.561168557081883579e-07
8.548304814962594348e-07
8.535465257035002073e-07
8.522649627205076487e-07
8.509857852311945545e-07
8.497090145110870543e-07
8.484346010533016082e-07
8.471625818750586362e-07
8.458929459817800622e-07
8.446256531186008328e-07
8.433607328407649145e-07
8.420981730163296239e-07
8.408379652456024246e-07
8.395800925293376439e-07
8.383245704025785201e-07
8.370713810891218925e-07
8.358205187773127148e-07
8.345719977738966081e-07
8.333257663695225753e-07
8.320818831918204295e-07
8.308402876052136990e-07
8.296010087267578894e-07
8.283640302361518807e-07
8.271293272957904328e-07
8.258969359642767096e-07
8.246668265436306816e-07
8.234389812595765055e-07
8.222134186387271236e-07
8.209901323524276956e-07
8.197690912984506554e-07
8.185503412727944255e-07
8.173338179179630128e-07
8.161195459336621522e-07
8.149075292991469626e-07
8.136977513183683793e-07
8.124901949718026545e-07
8.112848833398970377e-07
8.100817865147323718e-07
8.088809065925407123e-07
8.076822654626627904e-07
8.064857998679242456e-07
8.052915511425588161e-07
8.040995198392821816e-07
8.029096578389081619e-07
8.017220052475910944e-07
8.005365293435628656e-07
7.993532372740217334e-07
7.981721197326919864e-07
7.969931710845751347e-07
7.958163933282305942e-07
7.946417760809001276e-07
7.934693166101101864e-07
7.922990038133880613e-07
7.911308462331969741e-07
7.899648240588270107e-07
7.888009450909000911e-07
7.876392007838980632e-07
7.864795703064049712e-07
7.853220882288265836e-07
7.841667170610359393e-07
7.830134428912169522e-07
7.818622991502686372e-07
7.807132553011723147e-07
7.795663043124068986e-07
7.784214625940151675e-07
7.772787104907269647e-07
7.761380240872325805e-07
7.749994543078419711e-07
7.738629330142982546e-07
7.727285103561538555e-07
7.715961294460745368e-07
7.704658435940907491e-07
7.693375992158322580e-07
7.682114015717396902e-07
7.670872791641451895e-07
7.659651814141754588e-07
7.648451400328183137e-07
7.637271313192542805e-07
7.626111548184491073e-07
7.614971979631225509e-07
7.603852870397231433e-07
7.592753813521141705e-07
7.581674908124049891e-07
7.570616210491646855e-07
7.559577460665911664e-07
7.548558825290832637e-07
7.537560076965279663e-07
7.526581375181393542e-07
7.515622446995280641e-07
7.504683561626391550e-07
7.493764361708724260e-07
7.482864837185475646e-07
7.471985246473619367e-07
7.461125067517482921e-07
7.450284823414359577e-07
7.439463908421706822e-07
7.428662838059913394e-07
7.417881078061628556e-07
7.407118672394086906e-07
7.396376009137496035e-07
7.385652429322908640e-07
7.374948391324277240e-07
7.364263539167332134e-07
7.353597976826462389e-07
7.342951727417196075e-07
7.332324502947988078e-07
7.321716589420233017e-07
7.311127577118160838e-07
7.300557706816654035e-07
7.290006946642003621e-07
7.279474916355316339e-07
7.268962037977209867e-07
7.258468039896774790e-07
7.247992686101740769e-07
7.237536349565901005e-07
7.227098825873610607e-07
7.216679678752597511e-07
7.206279576197940340e-07
7.195897999211368015e-07
7.185535036329213224e-07
7.175190582324586695e-07
7.164864795146903769e-07
7.154557410886797284e-07
7.144268353005677678e-07
7.133997921488270857e-07
7.123745767380320312e-07
7.113511842604420186e-07
7.103296398954621050e-07
7.093099192216109380e-07
7.082919937800624212e-07
7.072759142343388305e-07
7.062616401395887989e-07
7.052491685767569015e-07
7.042385189374592556e-07
7.032296499411803171e-07
7.022225878907137067e-07
7.012173210598367348e-07
7.002138524732122590e-07
6.992121622728094930e-07
6.982122491173302715e-07
6.972141376200391349e-07
6.962177732510045470e-07
6.952231949988840311e-07
6.942303777741274792e-07
6.932393411371129000e-07
6.922500444398685198e-07
6.912625141027850373e-07
6.902767388117885252e-07
6.892927032403460337e-07
6.883104253405516682e-07
6.873298779978877466e-07
6.863510710889554751e-07
6.853740067106695120e-07
6.843986568916622223e-07
6.834250454498114448e-07
6.824531661211446339e-07
6.814829974926832824e-07
6.805145253372837022e-07
6.795477944270413600e-07
6.785827639546103629e-07
6.776194261998753551e-07
6.766578064443198751e-07
6.756978778606456903e-07
6.747396392365110604e-07
6.737831001252324558e-07
6.728282439324675518e-07
6.718750611834841006e-07
6.709235752617643884e-07
6.699737613385348700e-07
6.690256164221649612e-07
6.680791408931783903e-07
6.671343348370146294e-07
6.661911980218553722e-07
6.652496969318732102e-07
6.643098821049269404e-07
6.633716901396941358e-07
6.624351599595200442e-07
6.615002788943694795e-07
6.605670413026238598e-07
6.596354266728700300e-07
6.587054616764904330e-07
6.577771142775236394e-07
6.568504105316461723e-07
6.559253251458340925e-07
6.550018471636152187e-07
6.540800198916048340e-07
6.531597663284157486e-07
6.522411473633815293e-07
6.513241327172132816e-07
6.504087281540628559e-07
6.494949137670166652e-07
6.485826911376179946e-07
6.476720832651403849e-07
6.467630477116977198e-07
6.458556105073915268e-07
6.449497540030447881e-07
6.440454747301178298e-07
6.431427833757256150e-07
6.422416506643747016e-07
6.413421083266690239e-07
6.404441085647403268e-07
6.395476969101364646e-07
6.386528322425571166e-07
6.377595379027934729e-07
6.368677794746797002e-07
6.359775904725387707e-07
6.350889431306700606e-07
6.342018309510107634e-07
6.333162901098537654e-07
6.324322491298932020e-07
6.315497579425752785e-07
6.306688196357588156e-07
6.297893906230624417e-07
6.289114770681612135e-07
6.280351133609834836e-07
6.271602587217249529e-07
6.262869042360751474e-07
6.254150905184852530e-07
6.245447547479013390e-07
6.236759511746183434e-07
6.228086378219414842e-07
6.219428469995486640e-07
6.210785291589671311e-07
6.202157089801676001e-07
6.193543895634310534e-07
6.184945560483119382e-07
6.176362074670067143e-07
6.167793355249998793e-07
6.159239528470349207e-07
6.150700329617898956e-07
6.142175985342076645e-07
6.133666331505005043e-07
6.125171201800052117e-07
6.116690919914000867e-07
6.108225032893605765e-07
6.099773929106789260e-07
6.091337256155880388e-07
6.082915186010987345e-07
6.074507466864607620e-07
6.066114370344760691e-07
6.057735604581209465e-07
6.049371120733163877e-07
6.041021286874578226e-07
6.032685524251110824e-07
6.024364335125614122e-07
6.016057206137045771e-07
6.007764459234144927e-07
5.999485890422625359e-07
5.991221502407786422e-07
5.982971295302015624e-07
5.974735162301319282e-07
5.966513237378246393e-07
5.958305477973598992e-07
5.950111492047047995e-07
5.941931648795413753e-07
5.933765932731338334e-07
5.925614014117465340e-07
5.917476184280470708e-07
5.909352005140211249e-07
5.901241901009871310e-07
5.893145739996066026e-07
5.885063146380368749e-07
5.876994535964462199e-07
5.868939562927274266e-07
5.860898396174053601e-07
5.852871029555752874e-07
5.844857041827793290e-07
5.836857109793753434e-07
5.828870498103917736e-07
5.820897603192693985e-07
5.812938269202735515e-07
5.804992441028276828e-07
5.797060266523123329e-07
5.789141308978278058e-07
5.781236122026045813e-07
5.773344093294020619e-07
5.765465668361292459e-07
5.757600469917877777e-07
5.749748903550736405e-07
5.741910246577058277e-07
5.734085172215801839e-07
5.726273294305276419e-07
5.718474633239936863e-07
5.710689308953478926e-07
5.702916861087514946e-07
5.695157982212991474e-07
5.687411935812034978e-07
5.679679137417486274e-07
5.671959423105530300e-07
5.664252728489009449e-07
5.656559122137523556e-07
5.648878365856056609e-07
5.641210726369962214e-07
5.633555927042178268e-07
5.625914229345148613e-07
5.618285251013020620e-07
5.610669315888887694e-07
5.603066071150489842e-07
5.595475667234674263e-07
5.587898150864517363e-07
5.580333364582378424e-07
5.572781283278845581e-07
5.565241845943497247e-07
5.557715391777352830e-07
5.550201251236694901e-07
5.542699959851882904e-07
5.535211212666917506e-07
5.527735171308847937e-07
5.520271526678844128e-07
5.512820469204864872e-07
5.505382019525119922e-07
5.497955895617065107e-07
5.490542380555346339e-07
5.483141221251151189e-07
5.475752595736561253e-07
5.468376313207356174e-07
5.461012147835850010e-07
5.453660669438398555e-07
5.446321315110907086e-07
5.438994383682032827e-07
5.431679474638342129e-07
5.424377147109069155e-07
5.417086830480432706e-07
5.409808582140825016e-07
5.402542853856597288e-07
5.395289003226100685e-07
5.388047212956001057e-07
5.380817728973558435e-07
5.373600233589391777e-07
5.366394770063344583e-07
5.359201379330152795e-07
5.352019869548408449e-07
5.344850408945265850e-07
5.337692965715082521e-07
5.330547374451115289e-07
5.323413632071878409e-07
5.316291897335533222e-07
5.309181900014489467e-07
5.302083761521325365e-07
5.294997535233906850e-07
5.287923075682259810e-07
5.280860137588549668e-07
5.273809258254745511e-07
5.266769861086239558e-07
5.259742282392206615e-07
5.252726301111903350e-07
5.245722118034965307e-07
5.238729410173549305e-07
5.231748308812610093e-07
5.224778780036807643e-07
5.217820852860447706e-07
5.210874359105579060e-07
5.203939550772470919e-07
5.197016157934717819e-07
5.190104006462815414e-07
5.183203762746826064e-07
5.176314438169476641e-07
5.169436759208474338e-07
5.162570478344320354e-07
5.155715411098129332e-07
5.148871758726515610e-07
5.142039364921539581e-07
5.135218393952721161e-07
5.128408524186190866e-07
5.121609947862304945e-07
5.114822565021870964e-07
5.108046305866631801e-07
5.101281452267298852e-07
5.094527415874575195e-07
5.087784859622385243e-07
5.081053095313441303e-07
5.074332588396248479e-07
5.067623224399683667e-07
5.060924630760669353e-07
5.054237329690416581e-07
5.047560816764968919e-07
5.040895353595055752e-07
5.034240847803245852e-07
5.027597300776805545e-07
5.020964679894490683e-07
5.014342854893290710e-07
5.007731980461345069e-07
5.001131922230927896e-07
4.994542671373206200e-07
4.987964217001412681e-07
4.981396609631577993e-07
4.974839643683280004e-07
4.968293619462071058e-07
4.961758010326733446e-07
4.955233492681433722e-07
4.948719314392568343e-07
4.942215893861934836e-07
4.935723203801126958e-07
4.929240930416053257e-07
4.922769548101106488e-07
4.916308360421907417e-07
4.909858152849727379e-07
4.903418193967348432e-07
4.896988665624464604e-07
4.890569873140908702e-07
4.884161426900595936e-07
4.877763470578025618e-07
4.871375831470445229e-07
4.864998806031250557e-07
4.858631935074418477e-07
4.852275636380408673e-07
4.845929604032810326e-07
4.839593749998645374e-07
4.833268547861384753e-07
4.826953341976714066e-07
4.820648539059154933e-07
4.814353824432329443e-07
4.808069600144895168e-07
4.801795267008024798e-07
4.795531441097387290e-07
4.789277613417237880e-07
4.783033865798162230e-07
4.776800464614052446e-07
4.770576927304004316e-07
4.764363702704034737e-07
4.758160336111758202e-07
4.751967240797173889e-07
4.745784020749749414e-07
4.739610836843864233e-07
4.733447630815965846e-07
4.727294435461743251e-07
4.721151281430727888e-07
4.715017919169649323e-07
4.708894437688951582e-07
4.702781047299715158e-07
4.696677369559557620e-07
4.690583610948644374e-07
4.684499667294834337e-07
4.678425679130824392e-07
4.672361230789391944e-07
4.666306705307717413e-07
4.660262052547646367e-07
4.654226913498247814e-07
4.648201664719354403e-07
4.642186066467795713e-07
4.636180245502891921e-07
4.630183897465696042e-07
4.624197451675484198e-07
4.618220324783056894e-07
4.612253125479146928e-07
4.606295389552352994e-07
4.600347140615544380e-07
4.594408644520737138e-07
4.588479493589757732e-07
4.582559980250300520e-07
4.576649937538542310e-07
4.570749440418941341e-07
4.564858227252142222e-07
4.558976734373678202e-07
4.553104422954061093e-07
4.547241634160993750e-07
4.541388311953285076e-07
4.535544216651716164e-07
4.529709561854601792e-07
4.523884225731751083e-07
4.518068266365716712e-07
4.512261467760419978e-07
4.506464126388659016e-07
4.500675932034667998e-07
4.494897146924259342e-07
4.489127457581635400e-07
4.483366911363254171e-07
4.477615794674169118e-07
4.471873578419707250e-07
4.466140786168081976e-07
4.460416976030154647e-07
4.454702456738366993e-07
4.448996873697137842e-07
4.443300411604208393e-07
4.437613133021802178e-07
4.431934768744295890e-07
4.426265557661256677e-07
4.420605407025066562e-07
4.414954132668698662e-07
4.409311907947209804e-07
4.403678635083836120e-07
4.398054423778715110e-07
4.392438993669082194e-07
4.386832540521286903e-07
4.381235108849851408e-07
4.375646443327537897e-07
4.370066555430339436e-07
4.364495722668042112e-07
4.358933684833053621e-07
4.353380388572195863e-07
4.347836016455468040e-07
4.342300185076650713e-07
4.336773429566480593e-07
4.331255214974693515e-07
4.325745835250994575e-07
4.320245137922250312e-07
4.314753235297989628e-07
4.309269942009949985e-07
4.303795189737981164e-07
4.298329321840307454e-07
4.292871970976839137e-07
4.287423270256256951e-07
4.281983232789481072e-07
4.276551693277161518e-07
4.271128661709898906e-07
4.265714440493669177e-07
4.260308535831846007e-07
4.254911217226299300e-07
4.249522458291949573e-07
4.244142113529641901e-07
4.238770241481081698e-07
4.233406898748412926e-07
4.228052022965065547e-07
4.222705579390677266e-07
4.217367385573557152e-07
4.212037813083784287e-07
4.206716354671680214e-07
4.201403524297494269e-07
4.196098899415698224e-07
4.190802727374410703e-07
4.185514670549691298e-07
4.180235118421239789e-07
4.174963817595597232e-07
4.169700600931473266e-07
4.164445939378485645e-07
4.159199313522753341e-07
4.153960900253756033e-07
4.148730816317632441e-07
4.143508915585461820e-07
4.138295108577150020e-07
4.133089564969204129e-07
4.127892076156972523e-07
4.122702692757871992e-07
4.117521579215491956e-07
4.112348406871918923e-07
4.107183510060324246e-07
4.102026470756477454e-07
4.096877706261381052e-07
4.091736824557948011e-07
4.086603980039901297e-07
4.081479181210854013e-07
4.076362406216058041e-07
4.071253631525498208e-07
4.066152717228489394e-07
4.061059895240226339e-07
4.055974821638908733e-07
4.050897897094785142e-07
4.045828774705353199e-07
4.040767450454782583e-07
4.035714204869087066e-07
4.030668715621116579e-07
4.025631002537249557e-07
4.020601283777838706e-07
4.015579290034578089e-07
4.010565007881188696e-07
4.005558735918714645e-07
4.000560115107527998e-07
3.995569298194077514e-07
3.990586151431426718e-07
3.985610795783910879e-07
3.980643179867686561e-07
3.975683222314230930e-07
3.970730982417640179e-07
3.965786432599285993e-07
3.960849543780378533e-07
3.955920200404778841e-07
3.950998653755775563e-07
3.946084586944957362e-07
3.941178163102414374e-07
3.936279458606118069e-07
3.931388124342543272e-07
3.926504572742814202e-07
3.921628480074636245e-07
3.916759719349249175e-07
3.911898782216337196e-07
3.907045256395815299e-07
3.902199123109424676e-07
3.897360530863763671e-07
3.892529457623746616e-07
3.887705767450664111e-07
3.882889632038351850e-07
3.878080800290672060e-07
3.873279356663634020e-07
3.868485439966320503e-07
3.863698823064004377e-07
3.858919585671595289e-07
3.854147638079854441e-07
3.849383252554030553e-07
3.844625945014875266e-07
3.839876068519034236e-07
3.835133499542189282e-07
3.830398141176569339e-07
3.825670146089914219e-07
3.820949497896500202e-07
3.816235928309030631e-07
3.811529641009825271e-07
3.806830532054733072e-07
3.802138829515798826e-07
3.797454065321403035e-07
3.792776631281165242e-07
3.788106417564133237e-07
3.783443229981542590e-07
3.778787178046438162e-07
3.774138424854891129e-07
3.769496716680641713e-07
3.764861964795868486e-07
3.760234383243836340e-07
3.755614045988664486e-07
3.751000583695844722e-07
3.746394233326128941e-07
3.741794843897420015e-07
3.737202704088556708e-07
3.732617384585833200e-07
3.728039005992096511e-07
3.723467852110096250e-07
3.718903600074814838e-07
3.714346091075160905e-07
3.709795741707867176e-07
3.705252335221344441e-07
3.700715818307087121e-07
3.696186054309471949e-07
3.691663425642395975e-07
3.687147710275937589e-07
3.682638603282481003e-07
3.678136537041864250e-07
3.673641449671547388e-07
3.669152759547066823e-07
3.664671330757072767e-07
3.660196524469827268e-07
3.655728546547359678e-07
3.651267410370614746e-07
3.646812937337501114e-07
3.642365383031395122e-07
3.637924375882794727e-07
3.633490195788919849e-07
3.629062767597739449e-07
3.624642177717509638e-07
3.620228049963317312e-07
3.615820712242200313e-07
3.611420111153309000e-07
3.607026083754834899e-07
3.602638736584536529e-07
3.598258012364033237e-07
3.593884149668116726e-07
3.589516494169976760e-07
3.585155659949393682e-07
3.580801449296813207e-07
3.576453798219802495e-07
3.572112668481474246e-07
3.567778101370482294e-07
3.563450163501693074e-07
3.559128678052625095e-07
3.554813735921220430e-07
3.550505184816100357e-07
3.546203461788843781e-07
3.541907874985982350e-07
3.537618912284354585e-07
3.533336523272839629e-07
3.529060415302041249e-07
3.524790642929507750e-07
3.520527580259086516e-07
3.516270904098292797e-07
3.512020397536663117e-07
3.507776376784312239e-07
3.503538889236758557e-07
3.499307660753375291e-07
3.495082683018815115e-07
3.490864265951716875e-07
3.486652185125700525e-07
3.482446188645965690e-07
3.478246582238777526e-07
3.474053510118149804e-07
3.469866477630828489e-07
3.465685759397440698e-07
3.461511522055202189e-07
3.457343294414506424e-07
3.453181399697011026e-07
3.449025762018297917e-07
3.444876277902393924e-07
3.440733107145469618e-07
3.436595958702192646e-07
3.432465253915857672e-07
3.428340567235504751e-07
3.424222026710471473e-07
3.420109837890666667e-07
3.416003414233104406e-07
3.411903617288149270e-07
3.407809542365051824e-07
3.403721837048363392e-07
3.399640121209995332e-07
3.395564434553830895e-07
3.391494867931876495e-07
3.387431379596727371e-07
3.383374214813481371e-07
3.379322568926177594e-07
3.375277366365430614e-07
3.371238010113237861e-07
3.367204818661993554e-07
3.363177455008952188e-07
3.359156260890188962e-07
3.355140975470870964e-07
3.351131598142065151e-07
3.347128153252482686e-07
3.343130846206299319e-07
3.339139333576574153e-07
3.335153844215368210e-07
3.331174110920597623e-07
3.327200593846416117e-07
3.323232555415958865e-07
3.319270713041390359e-07
3.315314664986382133e-07
3.311364631710199424e-07
3.307420106060637150e-07
3.303481669155496089e-07
3.299549148428282207e-07
3.295622266933378355e-07
3.291701264491150890e-07
3.287785965568002833e-07
3.283876813718298843e-07
3.279973062574751928e-07
3.276075153272920406e-07
3.272183112138217171e-07
3.268296964068672252e-07
3.264416217559094148e-07
3.260541410730456046e-07
3.256672333205348418e-07
3.252808902334217505e-07
3.248951188652796018e-07
3.245099184274775760e-07
3.241252931438519261e-07
3.237412240160439213e-07
3.233577253012211266e-07
3.229747957271988711e-07
3.225924210990232069e-07
3.222106152920468278e-07
3.218293638911040543e-07
3.214487035099388382e-07
3.210685709261205755e-07
3.206890025213011610e-07
3.203100166092688859e-07
3.199315522878421757e-07
3.195536659142901489e-07
3.191763346391081361e-07
3.187995635301687997e-07
3.184233244684746557e-07
3.180476452164772687e-07
3.176725330246011076e-07
3.172979746808713659e-07
3.169239315017587870e-07
3.165504662615982463e-07
3.161775476515888944e-07
3.158051569941172255e-07
3.154333312413937219e-07
3.150620337593809519e-07
3.146913012219647476e-07
3.143210841598367447e-07
3.139514467795959757e-07
3.135823091091059874e-07
3.132137376020519477e-07
3.128457000862041491e-07
3.124781920758787555e-07
3.121112391988491915e-07
3.117448039744000905e-07
3.113789067645054965e-07
3.110135577069069791e-07
3.106487341306163508e-07
3.102844308764003462e-07
3.099206803494125689e-07
3.095574595565027320e-07
3.091947429407748519e-07
3.088325725537072435e-07
3.084709301327602854e-07
3.081098298659830720e-07
3.077492232642196195e-07
3.073891618362518876e-07
3.070296368996092552e-07
3.066705947152313549e-07
3.063121163383383582e-07
3.059541378524390641e-07
3.055966851038598206e-07
3.052397588686245263e-07
3.048833299192787896e-07
3.045274610598826246e-07
3.041720581481415138e-07
3.038171936942885136e-07
3.034628554646177141e-07
3.031090261666946344e-07
3.027556934000721231e-07
3.024028868502723137e-07
3.020506062703673675e-07
3.016988091904462286e-07
3.013475348308348019e-07
3.009967653042100564e-07
3.006465147978414453e-07
3.002967528674413385e-07
2.999475157204705758e-07
2.995987776556660426e-07
2.992505449890699410e-07
2.989028091212043616e-07
2.985555761533605964e-07
2.982088594462380912e-07
2.978626279153210565e-07
2.975169070159600959e-07
2.971716827007808706e-07
2.968269555820272123e-07
2.964827212624330838e-07
2.961389899670931331e-07
2.957957570652914196e-07
2.954530178319523735e-07
2.951107600964299407e-07
2.947690132351532387e-07
2.944277526075812543e-07
2.940869779796498262e-07
2.937466987901036308e-07
2.934069145742060773e-07
2.930676101132808916e-07
2.927287993945621734e-07
2.923904816367555201e-07
2.920526437624460435e-07
2.917152799254768222e-07
2.913784158516309335e-07
2.910420503148318390e-07
2.907061333546301315e-07
2.903707195329015008e-07
2.900357830249973427e-07
2.897013367902508057e-07
2.893673572642131850e-07
2.890338596279872201e-07
2.887008371157005215e-07
2.883683143563017682e-07
2.880362310876481802e-07
2.877046553122741679e-07
2.873735435417657666e-07
2.870429054444897085e-07
2.867127384910390123e-07
2.863830376412591631e-07
2.860538339475502195e-07
2.857250738927709523e-07
2.853967883303416812e-07
2.850690007037154191e-07
2.847416452406124462e-07
2.844147692824422150e-07
2.840883550568612819e-07
2.837624399768197305e-07
2.834369508004890190e-07
2.831119367600849957e-07
2.827874012988554072e-07
2.824633045942332349e-07
2.821396882818352217e-07
2.818165267424939038e-07
2.814938373919359721e-07
2.811715872764527692e-07
2.808498103517515832e-07
2.805284830559451373e-07
2.802076271462492517e-07
2.798872069501791433e-07
2.795672702596962828e-07
2.792477692956278619e-07
2.789287134769124383e-07
2.786101359113033635e-07
2.782919981308238491e-07
2.779743187333310960e-07
2.776570781475772280e-07
2.773402947594619447e-07
2.770239749376671580e-07
2.767080798476585479e-07
2.763926417971531359e-07
2.760776573698785809e-07
2.757631325178854811e-07
2.754490186356903186e-07
2.751353688789615298e-07
2.748221746982278601e-07
2.745093990969096000e-07
2.741970830204916462e-07
2.738852152805798551e-07
2.735737846081462526e-07
2.732627725927963224e-07
2.729522267697031212e-07
2.726421049504327941e-07
2.723324449812272411e-07
2.720231927662587819e-07
2.717143953485090035e-07
2.714060290710537437e-07
2.710980913603840864e-07
2.707906100786033281e-07
2.704835261114441808e-07
2.701769210862030220e-07
2.698707146220564071e-07
2.695649435525993950e-07
2.692596304802515327e-07
2.689547136284527929e-07
2.686502435101803269e-07
2.683461933088005234e-07
2.680425945599008448e-07
2.677393945874309140e-07
2.674366247439320973e-07
2.671343092156141402e-07
2.668323811378772396e-07
2.665308994980174389e-07
2.662298462187870150e-07
2.659292101460312256e-07
2.656289800641361000e-07
2.653291934941349257e-07
2.650298204209013855e-07
2.647308725721623407e-07
2.644323337250859169e-07
2.641342107894940475e-07
2.638365360552210885e-07
2.635392420417288591e-07
2.632423840234261113e-07
2.629459337719465728e-07
2.626499208244289867e-07
2.623542936706149089e-07
2.620590839890749868e-07
2.617643117431920057e-07
2.614699252337117069e-07
2.611759696340348682e-07
2.608824115677308755e-07
2.605892775215631882e-07
2.602965431900761799e-07
2.600042118402953042e-07
2.597123188286821690e-07
2.594207936241221396e-07
2.591296943921203173e-07
2.588390102068394262e-07
2.585487323615843910e-07
2.582588360245647469e-07
2.579693605168122634e-07
2.576802922810309361e-07
2.573916314373271781e-07
2.571033459806387398e-07
2.568154816479016538e-07
2.565280336903478859e-07
2.562409584470872875e-07
2.559542898878629591e-07
2.556680230343161510e-07
2.553821642219420240e-07
2.550966991679118322e-07
2.548116135311287452e-07
2.545269543854119076e-07
2.542426571185512959e-07
2.539587777019412752e-07
2.536752832450552816e-07
2.533922044480830453e-07
2.531094833030364117e-07
2.528271775767627315e-07
2.525452609064449824e-07
2.522637295568520438e-07
2.519825865198433576e-07
2.517018437403308561e-07
2.514215039950018840e-07
2.511415088996350451e-07
2.508619289666403689e-07
2.505827373180617586e-07
2.503039454150714773e-07
2.500255149692900852e-07
2.497474685843759149e-07
2.494698264808820718e-07
2.491925546674643151e-07
2.489156686782876692e-07
2.486391659279637394e-07
2.483630662308953446e-07
2.480873105920476838e-07
2.478119613922455127e-07
2.475369819839788640e-07
2.472623805979532836e-07
2.469881676043931446e-07
2.467143286009362530e-07
2.464408737759145445e-07
2.461677773795073643e-07
2.458950785435566968e-07
2.456227558224643726e-07
2.453507854995015746e-07
2.450792019261865698e-07
2.448079946305943329e-07
2.445371731541604796e-07
2.442667045486826491e-07
2.439966182818920107e-07
2.437268902029174038e-07
2.434575629230616532e-07
2.431885809483201212e-07
2.429199711272907959e-07
2.426517379368414354e-07
2.423838702014234687e-07
2.421163655685072816e-07
2.418492260509680469e-07
2.415824757562798270e-07
2.413160743415483993e-07
2.410500258019337790e-07
2.407843672636173809e-07
2.405190604191638002e-07
2.402541156334641201e-07
2.399895343253232501e-07
2.397253332925604695e-07
2.394614761978064483e-07
2.391979708578038903e-07
2.389348624950725373e-07
2.386720638445305720e-07
2.384096684724970956e-07
2.381476132605010341e-07
2.378859232028069006e-07
2.376245747547079725e-07
2.373636015196753487e-07
2.371029841933914628e-07
2.368427209953721750e-07
2.365828012941468165e-07
2.363232517051770592e-07
2.360640482541723041e-07
2.358051910599171164e-07
2.355467086316077305e-07
2.352885592706824264e-07
2.350307800615420040e-07
2.347733270115986627e-07
2.345162457644859295e-07
2.342595206066262964e-07
2.340031161207213905e-07
2.337470820171277622e-07
2.334913914611910417e-07
2.332360633732459964e-07
2.329810599072332356e-07
2.327264063718596723e-07
2.324721214128129493e-07
2.322181539360730451e-07
2.319645398600658146e-07
2.317112801668972934e-07
2.314583670715719430e-07
2.312057731839864977e-07
2.309535578819648233e-07
2.307016480650600882e-07
2.304501159013905414e-07
2.301988903845269186e-07
2.299480261339050336e-07
2.296975083363410191e-07
2.294473091494815545e-07
2.291974612401921160e-07
2.289479539174545862e-07
2.286987829094455694e-07
2.284499417217960640e-07
2.282014453585955732e-07
2.279532914719228447e-07
2.277054539385601928e-07
2.274579647551166900e-07
2.272108019747695671e-07
2.269640038283843565e-07
2.267174944615459995e-07
2.264713420585731621e-07
2.262255329767819835e-07
2.259800299142065926e-07
2.257348663670974285e-07
2.254900435226809368e-07
2.252455560485083145e-07
2.250013792822128385e-07
2.247575313416121722e-07
2.245140281025698039e-07
2.242708575160202215e-07
2.240280010705408804e-07
2.237854615888196316e-07
2.235432759653776083e-07
2.233013955881325350e-07
2.230598443815737349e-07
2.228186248318603282e-07
2.225777308179826781e-07
2.223371561520907456e-07
2.220968945956362613e-07
2.218569908763226479e-07
2.216173620239318652e-07
2.213780866247978457e-07
2.211391262475010548e-07
2.209004955064576173e-07
2.206621622543039866e-07
2.204241600615023083e-07
2.201864926798328473e-07
2.199491235436533031e-07
2.197120817026169581e-07
2.194753516519419905e-07
2.192389516679663999e-07
2.190028513139804571e-07
2.187670813933991241e-07
2.185316197915155048e-07
2.182964865651515005e-07
2.180616489362209946e-07
2.178271310286456825e-07
2.175929442011701566e-07
2.173590428715208827e-07
2.171254761699516153e-07
2.168922005174344993e-07
2.166592711365985004e-07
2.164266212177334037e-07
2.161942889975147785e-07
2.159622831853500319e-07
2.157305683502205248e-07
2.154991614738904408e-07
2.152680752415243243e-07
2.150373096620597759e-07
2.148068228174540425e-07
2.145766522974560652e-07
2.143468104533367773e-07
2.141172384894301959e-07
2.138879987922039837e-07
2.136590575295241716e-07
2.134304351018126083e-07
2.132020809028464938e-07
2.129740610767070867e-07
2.127463332406438420e-07
2.125189216391324988e-07
2.122917921356582484e-07
2.120649813060453096e-07
2.118384673772633072e-07
2.116122451673366440e-07
2.113863343556534694e-07
2.111607130033120959e-07
2.109354172146086679e-07
2.107103875952576048e-07
2.104856683991221461e-07
2.102612664398482396e-07
2.100371346314994314e-07
2.098133045307368870e-07
2.095897868792115211e-07
2.093665551310971406e-07
2.091436281526922575e-07
2.089209751710717607e-07
2.086986520510966701e-07
2.084765866290506611e-07
2.082548304780392960e-07
2.080333649668916208e-07
2.078122125960524889e-07
2.075913175598182702e-07
2.073707392733804304e-07
2.071504588454700581e-07
2.069304491319959515e-07
2.067107363679046569e-07
2.064913138354330856e-07
2.062721911643196938e-07
2.060533409914145717e-07
2.058347933188664332e-07
2.056165288626270514e-07
2.053985569672707589e-07
2.051808623378367800e-07
2.049634623650262699e-07
2.047463498050096257e-07
2.045295132783534223e-07
2.043129781102878297e-07
2.040967123678521073e-07
2.038807534532160180e-07
2.036650570935567338e-07
2.034496564526402538e-07
2.032345356919794506e-07
2.030196952203221696e-07
2.028051394422682708e-07
2.025908645599237980e-07
2.023768707790991491e-07
2.021631744746975967e-07
2.019497269765309082e-07
2.017365891949455260e-07
2.015237204640008785e-07
2.013111287736468428e-07
2.010988098780720345e-07
2.008867878215599260e-07
2.006750258213838896e-07
2.004635679938154242e-07
2.002523451134527241e-07
2.000414415691000987e-07
1.998307880480215368e-07
1.996204121885835965e-07
1.994103374646665933e-07
1.992005025654314489e-07
1.989909631085533699e-07
1.987816819036114332e-07
1.985727183654667880e-07
1.983639667585970673e-07
1.981555185668968008e-07
1.979473564891711752e-07
1.977394390871748829e-07
1.975318092604859712e-07
1.973244455535847621e-07
1.971173665889522603e-07
1.969105347660839797e-07
1.967039846198181133e-07
1.964976984936553611e-07
1.962916987195480943e-07
1.960859475125418526e-07
1.958804750743540148e-07
1.956752755124111010e-07
1.954703268991276778e-07
1.952656512191547412e-07
1.950612503825834566e-07
1.948571262311375197e-07
1.946532366865521778e-07
1.944496233721437465e-07
1.942462959031037118e-07
1.940432160404419605e-07
1.938403853436392956e-07
1.936378371265513223e-07
1.934355727587527069e-07
1.932335220630032717e-07
1.930317697551212831e-07
1.928302852543117047e-07
1.926290300486192149e-07
1.924280488751445378e-07
1.922273427473065582e-07
1.920268888468220826e-07
1.918266920395439272e-07
1.916267531654925329e-07
1.914270769608320043e-07
1.912276680791439629e-07
1.910285034582400399e-07
1.908296034410677222e-07
1.906309567119599457e-07
1.904325795102166784e-07
1.902344446233746161e-07
1.900365721116451948e-07
1.898389622380000897e-07
1.896415915972239493e-07
1.894444957640786510e-07
1.892476433509636584e-07
1.890510422623783386e-07
1.888547003238875349e-07
1.886586135169215971e-07
1.884627895210861596e-07
1.882671967397436221e-07
1.880718623658096216e-07
1.878768056323828766e-07
1.876819556397061435e-07
1.874873941666786568e-07
1.872930697988651420e-07
1.870990054240545959e-07
1.869051730428082087e-07
1.867116071252915668e-07
1.865182834685673475e-07
1.863252129633728140e-07
1.861323752346965764e-07
1.859398083341363934e-07
1.857474761787804732e-07
1.855553971908639263e-07
1.853635624593203353e-07
1.851719747033579188e-07
1.849806365680218134e-07
1.847895389876175671e-07
1.845986767355979943e-07
1.844080988622758386e-07
1.842177262564727894e-07
1.840276078460556456e-07
1.838377342859971238e-07
1.836481194129967340e-07
1.834587266619049107e-07
1.832695852531533219e-07
1.830807049476101506e-07
1.828920258641810289e-07
1.827036156631760278e-07
1.825154530085696100e-07
1.823275242495208287e-07
1.821398195771139544e-07
1.819523792516034198e-07
1.817651663370799179e-07
1.815782132184433565e-07
1.813914597902662122e-07
1.812049691217029185e-07
1.810187271882952159e-07
1.808327007158717870e-07
1.806469294236862476e-07
1.804613837863048441e-07
1.802760995119072014e-07
1.800910201240707532e-07
1.799061850473651088e-07
1.797215990886449898e-07
1.795372286872329900e-07
1.793531168410659197e-07
1.791692222409055330e-07
1.789855877157871205e-07
1.788021489521164861e-07
1.786189639394698291e-07
1.784360294087004080e-07
1.782532886141349789e-07
1.780708145413883813e-07
1.778885579942793747e-07
1.777065460070696135e-07
1.775247445776429801e-07
1.773431882311082237e-07
1.771618619088335105e-07
1.769807695349900039e-07
1.767999073632136058e-07
1.766192678005160590e-07
1.764388584059735977e-07
1.762586828706953964e-07
1.760787258565211519e-07
1.758990136993663317e-07
1.757195347313675194e-07
1.755402583135444971e-07
1.753612181696437333e-07
1.751824289778012064e-07
1.750038221434162432e-07
1.748254765499150561e-07
1.746473462157190422e-07
1.744694531385970374e-07
1.742917626196921829e-07
1.741143116458628437e-07
1.739370955908006151e-07
1.737600721144808293e-07
1.735833005847794266e-07
1.734067423331218614e-07
1.732304301753891780e-07
1.730542990551569409e-07
1.728784117753971507e-07
1.727027520739203619e-07
1.725273186760148072e-07
1.723520952431006339e-07
1.721770841722493983e-07
1.720023215445973522e-07
1.718277608715711722e-07
1.716534193715163465e-07
1.714792954671412723e-07
1.713054249321381729e-07
1.711317312263101871e-07
1.709582687307336368e-07
1.707850393668423589e-07
1.706120113893703583e-07
1.704392053088508815e-07
1.702666154343361333e-07
1.700942733068062642e-07
1.699220948322557971e-07
1.697501673631901171e-07
1.695784589015986032e-07
1.694069560518938726e-07
1.692356639912157584e-07
1.690645915553998583e-07
1.688937549318845897e-07
1.687230885310794900e-07
1.685526790140757429e-07
1.683824607198531535e-07
1.682124755823030701e-07
1.680426764637522399e-07
1.678731088674206119e-07
1.677037626213759728e-07
1.675346016111941787e-07
1.673656785103612674e-07
1.671969497249077222e-07
1.670284492797359058e-07
1.668601409136255177e-07
1.666920585149218570e-07
1.665241915809928364e-07
1.663565185131676953e-07
1.661890435089963161e-07
1.660218185949912040e-07
1.658547778106930470e-07
1.656879435977240982e-07
1.655213235913481615e-07
1.653549253596644367e-07
1.651887159755937116e-07
1.650227176240272913e-07
1.648569303681117203e-07
1.646913578832794460e-07
1.645259781192057524e-07
1.643608093339803469e-07
1.641958513820406439e-07
1.640311040614977435e-07
1.638665451648424696e-07
1.637022073448925483e-07
1.635380682961839432e-07
1.633741276327963203e-07
1.632104104826694649e-07
1.630468798111908294e-07
1.628835569901199155e-07
1.627204487049014021e-07
1.625575214807675646e-07
1.623948183741746811e-07
1.622323058258655552e-07
1.620700048924862797e-07
1.619078892400576248e-07
1.617460088971110708e-07
1.615842756394470801e-07
1.614227975246799814e-07
1.612615080591040470e-07
1.611003843836771491e-07
1.609394979494428162e-07
1.607787931192376255e-07
1.606183049043321920e-07
1.604579993796659647e-07
1.602979041786323594e-07
1.601379925609431738e-07
1.599782920336732178e-07
1.598187866252701143e-07
1.596594820178783131e-07
1.595003729971380563e-07
1.593414543173947892e-07
1.591827495462000303e-07
1.590242208574123690e-07
1.588659025333645004e-07
1.587077747046141194e-07
1.585498426932175439e-07
1.583921081642917027e-07
1.582345799165624626e-07
1.580772127644435503e-07
1.579200765453070381e-07
1.577631223901128828e-07
1.576063553149670897e-07
1.574497838746852153e-07
1.572934273082041791e-07
1.571372259129318013e-07
1.569812454532074500e-07
1.568254440888633637e-07
1.566698551620991728e-07
1.565144296286032562e-07
1.563592078872767140e-07
1.562041873199848313e-07
1.560493616823878832e-07
1.558946961387207196e-07
1.557402486586322428e-07
1.555859985738113730e-07
1.554319038181186345e-07
1.552780185767955640e-07
1.551243292109897221e-07
1.549708291661018972e-07
1.548175011898136713e-07
1.546643813508016797e-07
1.545114416267357825e-07
1.543586859678297534e-07
1.542061218271234776e-07
1.540537423969223933e-07
1.539015656662216490e-07
1.537495598926271678e-07
1.535977287992753662e-07
1.534461291853701970e-07
1.532946619035888723e-07
1.531434084401351621e-07
1.529923404245741401e-07
1.528414648375661639e-07
1.526907532643369381e-07
1.525402373491620959e-07
1.523899133213774611e-07
1.522397632532603690e-07
1.520897974237308909e-07
1.519400260399023037e-07
1.517904310553707420e-07
1.516410190621921142e-07
1.514917860370186308e-07
1.513427314426302859e-07
1.511938792999177253e-07
1.510451937894110947e-07
1.508966918089582028e-07
1.507483761304424999e-07
1.506002494708344755e-07
1.504522759148476966e-07
1.503045072256909295e-07
1.501569179191765458e-07
1.500095000237445477e-07
1.498622560449150050e-07
1.497152234341515307e-07
1.495683345780550940e-07
1.494216408285117155e-07
1.492751234990933733e-07
1.491287953263990200e-07
1.489826305741282615e-07
1.488366418975289415e-07
1.486908488545585925e-07
1.485452186317330616e-07
1.483997672102711982e-07
1.482545035287110539e-07
1.481094155775511253e-07
1.479644843656010684e-07
1.478197500149078089e-07
1.476751795339959517e-07
1.475308024779086372e-07
1.473865753800582456e-07
1.472425415833319961e-07
1.470986853244139973e-07
1.469549977566936247e-07
1.468114804056570199e-07
1.466681347565452214e-07
1.465249830108637415e-07
1.463819849939559355e-07
1.462391662824109061e-07
1.460965247032541685e-07
1.459540511309054588e-07
1.458117571358787235e-07
1.456696369545582840e-07
1.455276778911607673e-07
1.453858879329856050e-07
1.452442922336869410e-07
1.451028435046787590e-07
1.449615909193589661e-07
1.448204837005892895e-07
1.446795674532745808e-07
1.445388051231592809e-07
1.443982284205205977e-07
1.442578139859346282e-07
1.441175590655257629e-07
1.439775054838956274e-07
1.438375954447842340e-07
1.436978466672343137e-07
1.435582939281107539e-07
1.434188965250040855e-07
1.432796583033446537e-07
1.431405967498941646e-07
1.430017121680266270e-07
1.428629843004093354e-07
1.427244236409658195e-07
1.425860337925885192e-07
1.424478080646584696e-07
1.423097431510274329e-07
1.421718664012575077e-07
1.420341334762879953e-07
1.418965716377190843e-07
1.417591808072327056e-07
1.416219574583611049e-07
1.414848980201867803e-07
1.413479920920513058e-07
1.412112666393905942e-07
1.410746941752207686e-07
1.409382845759341355e-07
1.408020578381165630e-07
1.406659626308465726e-07
1.405300765403171946e-07
1.403943108706826821e-07
1.402587227392034391e-07
1.401233081620202197e-07
1.399880461867693660e-07
1.398529463105744944e-07
1.397180078277725890e-07
1.395832502653944742e-07
1.394486221317053900e-07
1.393141699125539404e-07
1.391798960889763372e-07
1.390457558669654832e-07
1.389117820457126708e-07
1.387779871025379766e-07
1.386443396519628935e-07
1.385108520967395083e-07
1.383775233126490328e-07
1.382443588684909440e-07
1.381113508277687553e-07
1.379784979511945436e-07
1.378458123948476727e-07
1.377132861034971449e-07
1.375809042864408295e-07
1.374486990949829880e-07
1.373166355338879479e-07
1.371847523390353605e-07
1.370530010621447759e-07
1.369214203366549659e-07
1.367899951578352238e-07
1.366587238724448165e-07
1.365276047965108031e-07
1.363966562603699307e-07
1.362658631067126154e-07
1.361352101692014637e-07
1.360047289905793018e-07
1.358743976442530748e-07
1.357442142079281753e-07
1.356141967147263038e-07
1.354843264899760440e-07
1.353546214673405670e-07
1.352250662298033169e-07
1.350956486796087866e-07
1.349664098900254747e-07
1.348373210353305695e-07
1.347083632704876476e-07
1.345795841321721902e-07
1.344509547207772164e-07
1.343224627238516043e-07
1.341941355946962509e-07
1.340659510031800646e-07
1.339379495236517210e-07
1.338100524718524172e-07
1.336823367540277438e-07
1.335547832025127539e-07
1.334273528048890883e-07
1.333000891754535984e-07
1.331729664745385155e-07
1.330460182687902074e-07
1.329191889537789453e-07
1.327925252080008656e-07
1.326660274403028372e-07
1.325396531934284235e-07
1.324134357802917527e-07
1.322873755094533485e-07
1.321614627738626643e-07
1.320356912294507924e-07
1.319100742300896958e-07
1.317846119244434507e-07
1.316592912773477547e-07
1.315341189419883546e-07
1.314090883977384922e-07
1.312842226005092862e-07
1.311594821609846118e-07
1.310349128882644797e-07
1.309104687969822229e-07
1.307861955699612803e-07
1.306620471861975294e-07
1.305380430627557954e-07
1.304142156074638971e-07
1.302905056687930643e-07
1.301669455871035919e-07
1.300435382340669287e-07
1.299202864328969068e-07
1.297971571008992740e-07
1.296741888703079509e-07
1.295513681449371357e-07
1.294286682978565953e-07
1.293061343094748590e-07
1.291837362223832816e-07
1.290614928590606081e-07
1.289393839783196928e-07
1.288174250572804851e-07
1.286955990505886500e-07
1.285739310885388567e-07
1.284523845932353347e-07
1.283310073041403733e-07
1.282097561021138150e-07
1.280886559226373038e-07
1.279676765913170761e-07
1.278468688444903835e-07
1.277261862581485122e-07
1.276056535685980204e-07
1.274852501980373486e-07
1.273650104729885306e-07
1.272448846842187110e-07
1.271249103018175984e-07
1.270050827615255248e-07
1.268853974630318032e-07
1.267658433356972073e-07
1.266464286153667350e-07
1.265271679276527778e-07
1.264080179103194753e-07
1.262890446014359833e-07
1.261701724284919314e-07
1.260514833647646538e-07
1.259328953980309295e-07
1.258144678821768380e-07
1.256961605559382305e-07
1.255780133705912697e-07
1.254599828264350919e-07
1.253421119711516668e-07
1.252243636713933899e-07
1.251067520429360838e-07
1.249892783514608211e-07
1.248719502108411768e-07
1.247547623948678784e-07
1.246376936718059234e-07
1.245207771158053309e-07
1.244039946161757436e-07
1.242873376402012242e-07
1.241708263338931729e-07
1.240544457107496936e-07
1.239382158101144539e-07
1.238220992814914389e-07
1.237061256567245356e-07
1.235903021017631940e-07
1.234745912048122863e-07
1.233590255258349280e-07
1.232435994009812576e-07
1.231283071348415483e-07
1.230131334807130853e-07
1.228981012767123914e-07
1.227832079007730103e-07
1.226684570328621392e-07
1.225538079579968721e-07
1.224393276820267969e-07
1.223249754110809386e-07
1.222107325392308511e-07
1.220966342382504699e-07
1.219826713183722213e-07
1.218688440462718821e-07
1.217551431731503261e-07
1.216415752234094580e-07
1.215281466672108452e-07
1.214148323897386046e-07
1.213016545803782127e-07
1.211886132996440592e-07
1.210757148553195895e-07
1.209629245892484074e-07
1.208502833900051448e-07
1.207377659855363074e-07
1.206253659786942501e-07
1.205131178076690129e-07
1.204009835604107475e-07
1.202889975675091779e-07
1.201771187505947879e-07
1.200653719416735061e-07
1.199537599587345065e-07
1.198422980926489843e-07
1.197309295365947988e-07
1.196197133910672763e-07
1.195086178675139676e-07
1.193976487324919261e-07
1.192868023295108226e-07
1.191760937293202238e-07
1.190655254337954431e-07
1.189550561989674438e-07
1.188447322013822656e-07
1.187345371199430669e-07
1.186244546216828457e-07
1.185145057708832730e-07
1.184046959811379952e-07
1.182950057104002659e-07
1.181854216437159903e-07
1.180759802370035888e-07
1.179666929613032848e-07
1.178574810971735046e-07
1.177484213673654768e-07
1.176394816488029349e-07
1.175306763897298229e-07
1.174219920534074009e-07
1.173134181996909362e-07
1.172049846705920581e-07
1.170966809385941882e-07
1.169884871737372388e-07
1.168804175921386467e-07
1.167724894502085683e-07
1.166646735478795428e-07
1.165569685232803243e-07
1.164493977123749020e-07
1.163419720084696295e-07
1.162346436022765140e-07
1.161274418734999904e-07
1.160203745285740323e-07
1.159134091566981985e-07
1.158065873172718704e-07
1.156998703917587223e-07
1.155933029034026377e-07
1.154868308019194952e-07
1.153804831461539965e-07
1.152742704608476017e-07
1.151681724951767493e-07
1.150621904968739896e-07
1.149563440958143596e-07
1.148506160301654742e-07
1.147449859747293163e-07
1.146395041143932953e-07
1.145341255250642645e-07
1.144288818957087315e-07
1.143237497170090236e-07
1.142187391501277405e-07
1.141138572465581315e-07
1.140090743273436802e-07
1.139044249095828512e-07
1.137998884368294400e-07
1.136954840407003653e-07
1.135911850105476883e-07
1.134870165075750779e-07
1.133829639765791737e-07
1.132790250439209243e-07
1.131751973176185411e-07
1.130715088166769113e-07
1.129679266145043962e-07
1.128644603933760487e-07
1.127610985082234323e-07
1.126579022418039419e-07
1.125547656488262571e-07
1.124517803150192585e-07
1.123488980210118926e-07
1.122461585681973926e-07
1.121434955268461513e-07
1.120409789467912502e-07
1.119385666356077214e-07
1.118362830475296430e-07
1.117340980905399585e-07
1.116320361471868918e-07
1.115301033832657689e-07
1.114282726637429627e-07
1.113265440732525890e-07
1.112249569245548494e-07
1.111234840095934726e-07
1.110221102031352976e-07
1.109208535591831341e-07
1.108197320652183238e-07
1.107186913295517780e-07
1.106177914719687711e-07
1.105169961483203345e-07
1.104163262029748415e-07
1.103157482876088518e-07
1.102152982214639046e-07
1.101149696617737362e-07
1.100147442234468487e-07
1.099146245485465184e-07
1.098146312435501022e-07
1.097147578523110796e-07
1.096149799021060724e-07
1.095153178925242381e-07
1.094157742875255119e-07
1.093163485111813291e-07
1.092170190107466451e-07
1.091178091169441680e-07
1.090187271317416488e-07
1.089197364799753162e-07
1.088208543931992771e-07
1.087220980521619272e-07
1.086234577041120683e-07
1.085249086623214629e-07
1.084264829193978926e-07
1.083281825678743937e-07
1.082299590179925751e-07
1.081318709423792738e-07
1.080338786633133479e-07
1.079360258313237344e-07
1.078382459571559435e-07
1.077405945258126506e-07
1.076430644820014123e-07
1.075456190650434979e-07
1.074482957581628544e-07
1.073510815087923053e-07
1.072539840147816483e-07
1.071569872096669824e-07
1.070601016957047569e-07
1.069633113774763480e-07
1.068666534448413737e-07
1.067700910035111452e-07
1.066736433987756420e-07
1.065773062525558834e-07
1.064810603947315594e-07
1.063849368761291399e-07
1.062889135181633612e-07
1.061930153634847124e-07
1.060971995376366875e-07
1.060015087181837781e-07
1.059059294817287627e-07
1.058104336592060133e-07
1.057150579041135039e-07
1.056197975551665366e-07
1.055246449854211564e-07
1.054295778470350376e-07
1.053346296598169879e-07
1.052398044686392539e-07
1.051450504766911793e-07
1.050504245762852917e-07
1.049559072318417821e-07
1.048614965031316822e-07
1.047671786997338895e-07
1.046729694405445163e-07
1.045788637762308187e-07
1.044848772352253800e-07
1.043909843113323792e-07
1.042972033929672305e-07
1.042035206439422435e-07
1.041099426824267965e-07
1.040164702479413741e-07
1.039230952868992284e-07
1.038298447538277319e-07
1.037366842559505294e-07
1.036436231777507313e-07
1.035506796034047373e-07
1.034578220273204143e-07
1.033650859487649693e-07
1.032724398254861008e-07
1.031799132404994579e-07
1.030874600838339639e-07
1.029951418585944825e-07
1.029029153186075796e-07
1.028107808333954415e-07
1.027187590691025831e-07
1.026268387022583714e-07
1.025350316045069182e-07
1.024433003088443617e-07
1.023516943284779118e-07
1.022601819526019973e-07
1.021687662423156301e-07
1.020774589057971701e-07
1.019862542471020025e-07
1.018951494383121256e-07
1.018041416332147907e-07
1.017132337379728004e-07
1.016224286297767908e-07
1.015317320352688963e-07
1.014411380955204870e-07
1.013506207505751679e-07
1.012602404381395233e-07
1.011699191577097487e-07
1.010797287796670225e-07
1.009896172393801864e-07
1.008996418640402091e-07
1.008097246751380848e-07
1.007199229302613851e-07
1.006302276674716616e-07
1.005406184135529218e-07
1.004511177751509039e-07
1.003617081177812103e-07
1.002724262973525271e-07
1.001831915311272541e-07
1.000941037034958020e-07
1.000050820221784402e-07
9.991618897345244244e-08
9.982735525640069982e-08
9.973865184067644992e-08
9.965004374028857750e-08
9.956151028991459988e-08
9.947309941115663028e-08
9.938477323212516719e-08
9.929655386787019481e-08
9.920842341874052786e-08
9.912038110449633301e-08
9.903246888351149309e-08
9.894462031733676595e-08
9.885687445797691317e-08
9.876923609489889630e-08
9.868170712647390964e-08
9.859423537424691769e-08
9.850688815351983862e-08
9.841964168134651185e-08
9.833246650666271630e-08
9.824540703535441206e-08
9.815843660807749290e-08
9.807157114084482231e-08
9.798478678715747683e-08
9.789811074283755453e-08
9.781151346707089081e-08
9.772502774553575718e-08
9.763862683331769538e-08
9.755233493314354046e-08
9.746612526562610197e-08
9.738001065638562925e-08
9.729398410535557835e-08
9.720807813782559901e-08
9.712224331017401139e-08
9.703651208440216187e-08
9.695086042767900606e-08
9.686533198771511136e-08
9.677986320935559119e-08
9.669450894943738625e-08
9.660924227679303551e-08
9.652407849667618133e-08
9.643899347208038828e-08
9.635400527310784919e-08
9.626913471396038832e-08
9.618431263071854974e-08
9.609960758711360560e-08
9.601500377446762221e-08
9.593048537916513879e-08
9.584605061181609937e-08
9.576171449168072442e-08
9.567747236414635473e-08
9.559333355729503556e-08
9.550926255581469121e-08
9.542529106032133814e-08
9.534142551166658334e-08
9.525763595136861729e-08
9.517394555916056946e-08
9.509034671465340809e-08
9.500683457719587646e-08
9.492341824507695603e-08
9.484008445438037680e-08
9.475685619745280308e-08
9.467371178800355380e-08
9.459064627801045677e-08
9.450767977067463622e-08
9.442482673968237804e-08
9.434203201970934059e-08
9.425934067123168228e-08
9.417673648056469061e-08
9.409421990631896271e-08
9.401180805396702343e-08
9.392946520557207681e-08
9.384723340286199015e-08
9.376506303045825568e-08
9.368300437694913714e-08
9.360102168286352505e-08
9.351915679901015154e-08
9.343733515448052136e-08
9.335564286374978172e-08
9.327402472198159510e-08
9.319248921808961486e-08
9.311104757031859014e-08
9.302968607984491795e-08
9.294843524451471737e-08
9.286725644124281774e-08
9.278616077769961382e-08
9.270516484223861633e-08
9.262425206454443703e-08
9.254342242215051960e-08
9.246268413935796730e-08
9.238205089900790373e-08
9.230146475818123204e-08
9.222100544470491744e-08
9.214062049325219554e-08
9.206030973238069937e-08
9.198010321202987979e-08
9.189997046315028945e-08
9.181993870300436263e-08
9.173998293382428455e-08
9.166011383717864651e-08
9.158033382926798671e-08
9.150063981233845852e-08
9.142103688828858038e-08
9.134151368848348571e-08
9.126208074503558157e-08
9.118273212499670222e-08
9.110345914986278913e-08
9.102428047716631455e-08
9.094519829956585601e-08
9.086619565625663683e-08
9.078725559816768213e-08
9.070843760678188961e-08
9.062967825476291499e-08
9.055100693130467531e-08
9.047242841481533615e-08
9.039395289136737292e-08
9.031551152519244168e-08
9.023718803894614777e-08
9.015896257505961599e-08
9.008078807612470023e-08
9.000272086589298822e-08
8.992472474760954100e-08
8.984682875093819284e-08
8.976899938247044585e-08
8.969126017972761551e-08
8.961361291299892657e-08
8.953603220126677965e-08
8.945854961522138976e-08
8.938114786759096825e-08
8.930382051381075392e-08
8.922659087700849417e-08
8.914943349947209727e-08
8.907235811439408264e-08
8.899536360120690343e-08
8.891847854119771506e-08
8.884163418569951123e-08
8.876490769797556457e-08
8.868823573858882640e-08
8.861166836165055005e-08
8.853516651833135485e-08
8.845876397959095528e-08
8.838242168922207550e-08
8.830618143433736407e-08
8.823002567267220896e-08
8.815392341217692101e-08
8.807792170677226612e-08
8.800200028818262768e-08
8.792617382485100217e-08
8.785040320930374900e-08
8.777473262595506906e-08
8.769912832210578268e-08
8.762361560392274942e-08
8.754817948231920647e-08
8.747283177066424586e-08
8.739754941287166962e-08
8.732236025610386751e-08
8.724724656429338188e-08
8.717220666190782262e-08
8.709727362690683223e-08
8.702239489180373047e-08
8.694759012161744098e-08
8.687288961942645345e-08
8.679825417226944400e-08
8.672369799491729200e-08
8.664922992534690776e-08
8.657484008639195544e-08
8.650051326531376936e-08
8.642628222693509492e-08
8.635215034119465779e-08
8.627804640017946672e-08
8.620405632840866310e-08
8.613012754677120415e-08
8.605631124204089849e-08
8.598253090135893937e-08
8.590885890888198902e-08
8.583525065273480666e-08
8.576172793742071939e-08
8.568827801044417631e-08
8.561490933878847279e-08
8.554162769673516582e-08
8.546840437568458049e-08
8.539526368143683393e-08
8.532221925757648724e-08
8.524923176283224954e-08
8.517633598208092114e-08
8.510350050452471122e-08
8.503077589124898687e-08
8.495808576980908856e-08
8.488550177604597433e-08
8.481298188796509022e-08
8.474055009728529392e-08
8.466818812765782563e-08
8.459589089876511058e-08
8.452370075293046542e-08
8.445155456430080489e-08
8.437950778648313141e-08
8.430752626526128872e-08
8.423563375790375269e-08
8.416379873436162409e-08
8.409205016329733016e-08
8.402037752192706268e-08
8.394878604456954767e-08
8.387725729507514685e-08
8.380580435654821566e-08
8.373444550393335827e-08
8.366315437828109160e-08
8.359192037089212913e-08
8.352078527568629972e-08
8.344971745824634839e-08
8.337872981568594335e-08
8.330779072237713317e-08
8.323696797701288491e-08
8.316619328664452923e-08
8.309549775512285158e-08
8.302487062343249722e-08
8.295434812585646454e-08
8.288386200501298442e-08
8.281346150833509041e-08
8.274315926932287010e-08
8.267289748503798416e-08
8.260272006025537481e-08
8.253262913062443765e-08
8.246261898168883806e-08
8.239265266354738337e-08
8.232277651269920625e-08
8.225297176517385956e-08
8.218324565196969422e-08
8.211358198847236703e-08
8.204401133873354807e-08
8.197449410356801085e-08
8.190506338496294328e-08
8.183569255072933456e-08
8.176640426094517751e-08
8.169719000569723090e-08
8.162804386328940731e-08
8.155896248950902603e-08
8.148998652412282448e-08
8.142103491588072742e-08
8.135219224582583029e-08
8.128340850679181475e-08
8.121470351907223002e-08
8.114606088545834223e-08
8.107749262183468316e-08
8.100902101596159910e-08
8.094057285705319402e-08
8.087223748283870130e-08
8.080394684258896520e-08
8.073575920624995681e-08
8.066761684277941394e-08
8.059955219013078234e-08
8.053156674157825526e-08
8.046364652265756212e-08
8.039578528629696579e-08
8.032801789111048894e-08
8.026031231840170871e-08
8.019267253426208433e-08
8.012510504540286670e-08
8.005760863183855789e-08
7.999018718289132120e-08
7.992283686725378866e-08
7.985556407856804037e-08
7.978834445332312958e-08
7.972119973074921713e-08
7.965412600696359044e-08
7.958712703600744405e-08
7.952020142240438677e-08
7.945332986600338084e-08
7.938653651387148228e-08
7.931983267747506740e-08
7.925316835872512583e-08
7.918658293724073725e-08
7.912006980191557378e-08
7.905364016764067671e-08
7.898725678391322334e-08
7.892094613971286853e-08
7.885471174262406385e-08
7.878856215390497758e-08
7.872244738427553025e-08
7.865642940641845925e-08
7.859046584911259542e-08
7.852457791109110846e-08
7.845874610044839950e-08
7.839299410100321030e-08
7.832731761236315313e-08
7.826169202660082886e-08
7.819614601396787218e-08
7.813068028440064647e-08
7.806524992191531304e-08
7.799991391232636192e-08
7.793462479227015159e-08
7.786943890931221730e-08
7.780428854351553753e-08
7.773920720798335703e-08
7.767422329531610429e-08
7.760926406110086237e-08
7.754439829558152771e-08
7.747959620303172608e-08
7.741488099108634190e-08
7.735018753914249727e-08
7.728560460775799894e-08
7.722106706492343951e-08
7.715659047056875909e-08
7.709219538479888117e-08
7.702786455318411822e-08
7.696359833485156385e-08
7.689941215859998914e-08
7.683525856512047282e-08
7.677119067435959727e-08
7.670720372227704625e-08
7.664326530692025951e-08
7.657939325759612280e-08
7.651560535317326417e-08
7.645186415861836584e-08
7.638818742003425390e-08
7.632458532919832950e-08
7.626106052059320218e-08
7.619757554294410766e-08
7.613416556827459125e-08
7.607084067388743062e-08
7.600755338245526229e-08
7.594434876505112974e-08
7.588120433248924598e-08
7.581812758451703712e-08
7.575510352693835819e-08
7.569216457501691868e-08
7.562928071684733669e-08
7.556645188552123564e-08
7.550370790751886351e-08
7.544101127663349003e-08
7.537840171329273195e-08
7.531582676594674959e-08
7.525333108742355615e-08
7.519090452039643336e-08
7.512854186986347614e-08
7.506623544595642527e-08
7.500399991452933427e-08
7.494183499204329741e-08
7.487970563171777567e-08
7.481766614972807658e-08
7.475568890394443352e-08
7.469377106670136651e-08
7.463191227410441579e-08
7.457011958420777590e-08
7.450840743663312482e-08
7.444673083604644502e-08
7.438512896016392680e-08
7.432359391818406255e-08
7.426213016244852012e-08
7.420071247360565250e-08
7.413936504968081193e-08
7.407807994089247494e-08
7.401685659204130251e-08
7.395569689893994650e-08
7.389461012495501741e-08
7.383357592362494010e-08
7.377260352650461308e-08
7.371168982635777499e-08
7.365085385296361884e-08
7.359006782575686006e-08
7.352934581473349347e-08
7.346868709089004698e-08
7.340809828231617670e-08
7.334756387042599125e-08
7.328708308533531006e-08
7.322668214006623742e-08
7.316633810933659114e-08
7.310603789484379625e-08
7.304581254439101074e-08
7.298566851721089331e-08
7.292554855107112761e-08
7.286551789693284305e-08
7.280554132227013527e-08
7.274563256519019542e-08
7.268575885643479008e-08
7.262597791997980906e-08
7.256624228465477284e-08
7.250656071842152329e-08
7.244695905408223012e-08
7.238740692132683108e-08
7.232792520971076309e-08
7.226848842739890776e-08
7.220912717359493483e-08
7.214980375073203203e-08
7.209057062956881399e-08
7.203138278099844491e-08
7.197225120829363529e-08
7.191320633325580529e-08
7.185418124772730318e-08
7.179523553472524987e-08
7.173634848544266167e-08
7.167754068433951804e-08
7.161876468081057153e-08
7.156005803292798116e-08
7.150142667779118144e-08
7.144282317845301354e-08
7.138430196639199199e-08
7.132583740606687086e-08
7.126744020760819241e-08
7.120907747406270217e-08
7.115079378390723768e-08
7.109257315209453264e-08
7.103438992215142321e-08
7.097628614501413657e-08
7.091823854898433067e-08
7.086024561052344414e-08
7.080230821413877648e-08
7.074443446156020482e-08
7.068661795027991403e-08
7.062887155791370766e-08
7.057116473454316328e-08
7.051352720093901557e-08
7.045594526097753936e-08
7.039842448159252893e-08
7.034095355521173609e-08
7.028354763901005337e-08
7.022621222613413068e-08
7.016890711689943196e-08
7.011168825444379306e-08
7.005451061773767109e-08
6.999739404726405588e-08
6.994033194854897172e-08
6.988333450423009601e-08
6.982639507714967615e-08
6.976950702825828346e-08
6.971269245111761599e-08
6.965590633766474945e-08
6.959920666942414690e-08
6.954253646593583109e-08
6.948594883826467487e-08
6.942941550664657915e-08
6.937292733254666548e-08
6.931649429259108273e-08
6.926013110777592779e-08
6.920382381050079540e-08
6.914756797705002557e-08
6.909136871612911848e-08
6.903522634980456464e-08
6.897913164382962132e-08
6.892311824608209539e-08
6.886713876079655086e-08
6.881123154492433712e-08
6.875536349809302871e-08
6.869956814934523052e-08
6.864382189911182995e-08
6.858813918565372010e-08
6.853248690364404744e-08
6.847692221921987573e-08
6.842139774695348844e-08
6.836593733402613379e-08
6.831052682867564868e-08
6.825518052836844799e-08
6.819985582860766984e-08
6.814463335206982476e-08
6.808944202778630410e-08
6.803431028579119131e-08
6.797924283674877001e-08
6.792421598852520097e-08
6.786924389312241055e-08
6.781434539696418284e-08
6.775948732057535304e-08
6.770468374854327609e-08
6.764995344478036410e-08
6.759525378496903866e-08
6.754061766059033760e-08
6.748604018777652297e-08
6.743152117052720155e-08
6.737704156043634349e-08
6.732262941281845172e-08
6.726827035475646046e-08
6.721395943108853033e-08
6.715971989513066789e-08
6.710551382490091513e-08
6.705137383922379230e-08
6.699728551654695175e-08
6.694324382265277213e-08
6.688928127290203590e-08
6.683533646515382455e-08
6.678147472446040405e-08
6.672765341707949861e-08
6.667389088436688064e-08
6.662017731353896363e-08
6.656651694314271290e-08
6.651292334657303966e-08
6.645936794656561266e-08
6.640587831999083627e-08
6.635243522912446417e-08
6.629905216358965056e-08
6.624570520781280864e-08
6.619242183449997638e-08
6.613919678498429362e-08
6.608603410875138518e-08
6.603289120123593835e-08
6.597983273954306195e-08
6.592682075480745818e-08
6.587384992563240970e-08
6.582093821121281807e-08
6.576808025413087080e-08
6.571528929242786068e-08
6.566251341367731643e-08
6.560983095756158364e-08
6.555718534094416034e-08
6.550458508412026473e-08
6.545203405205790408e-08
6.539955464947861925e-08
6.534711818223853045e-08
6.529472844799523216e-08
6.524239387235422201e-08
6.519011357769485631e-08
6.513790056012780544e-08
6.508570295172636073e-08
6.503358468262108439e-08
6.498152164483774085e-08
6.492948049728667015e-08
6.487752503657288862e-08
6.482560339923048073e-08
6.477374693290427391e-08
6.472191304230785727e-08
6.467016535838593885e-08
6.461845202593985641e-08
6.456677661403806562e-08
6.451517955892989033e-08
6.446362285497220627e-08
6.441212843052296715e-08
6.436064908943546963e-08
6.430926199374243274e-08
6.425790151225232375e-08
6.420658949658390982e-08
6.415535694633987291e-08
6.410414746431226046e-08
6.405300120367500293e-08
6.400189395555353983e-08
6.395085202566345107e-08
6.389984659437368011e-08
6.384891767605109642e-08
6.379800432851249184e-08
6.374714653422956461e-08
6.369638419503503378e-08
6.364561056843207259e-08
6.359492508304542686e-08
6.354427598560787632e-08
6.349368477038307421e-08
6.344314544430739127e-08
6.339263373231506262e-08
6.334220761915075883e-08
6.329179710406663999e-08
6.324146010688948779e-08
6.319114948962519589e-08
6.314093220423129117e-08
6.309071091977962993e-08
6.304057078288289747e-08
6.299047832141984412e-08
6.294042286737227492e-08
6.289042562748025617e-08
6.284048045490100941e-08
6.279058118983526226e-08
6.274072622008071053e-08
6.269093664383029390e-08
6.264116081304272899e-08
6.259148340974281749e-08
6.254181642823848316e-08
6.249219907286028710e-08
6.244267046761555597e-08
6.239314267332859917e-08
6.234369107465658040e-08
6.229428217035041483e-08
6.224491872819464117e-08
6.219560350022660865e-08
6.214633017314875329e-08
6.209713765702237147e-08
6.204795624908708469e-08
6.199882936236617400e-08
6.194976869795116585e-08
6.190074977791230154e-08
6.185176620669532411e-08
6.180286123924563348e-08
6.175396523962963464e-08
6.170513045894962608e-08
6.165635043756057642e-08
6.160761870746299625e-08
6.155893779640455579e-08
6.151030121034196419e-08
6.146170695132438542e-08
6.141315751624070300e-08
6.136466437804489225e-08
6.131622098992507140e-08
6.126782528613311973e-08
6.121947519163791181e-08
6.117115515160936057e-08
6.112289900820465398e-08
6.107468668235852752e-08
6.102652950826429701e-08
6.097842084126786238e-08
6.093033611662355091e-08
6.088232695250131442e-08
6.083434634942787661e-08
6.078641003609465881e-08
6.073853818396515726e-08
6.069071511936281994e-08
6.064291623673404434e-08
6.059516612834781970e-08
6.054748487385913076e-08
6.049983442822535391e-08
6.045222590704709755e-08
6.040467932249061991e-08
6.035717448476204946e-08
6.030971797354317553e-08
6.026228960420992603e-08
6.021490932098172020e-08
6.016761928612929874e-08
6.012032354075254899e-08
6.007309095377533143e-08
6.002592353298740504e-08
5.997877434362944599e-08
5.993167209443930144e-08
5.988463654241636745e-08
5.983764297584849487e-08
5.979068002031833492e-08
5.974377626362304708e-08
5.969692029474815208e-08
5.965008740461212038e-08
5.960331498362763291e-08
5.955660045554668050e-08
5.950991465128984748e-08
5.946328599925155342e-08
5.941668975566683717e-08
5.937014986940546911e-08
5.932365043379932453e-08
5.927719765395744015e-08
5.923078445968145199e-08
5.918442144429879191e-08
5.913811033843799480e-08
5.909183078095051655e-08
5.904559332143386683e-08
5.899943053383267076e-08
5.895328232165042108e-08
5.890718564227287887e-08
5.886114213758049681e-08
5.881514021177065696e-08
5.876916387559146117e-08
5.872325876924535758e-08
5.867740004604879899e-08
5.863156288579199489e-08
5.858577964344956935e-08
5.854006063794042837e-08
5.849433709139826872e-08
5.844871595630619413e-08
5.840309771030754059e-08
5.835755407520449747e-08
5.831202070188610211e-08
5.826655607182670546e-08
5.822113530203090787e-08
5.817573353293455710e-08
5.813040037378527689e-08
5.808511967790188360e-08
5.803986217808008566e-08
5.799464238371508617e-08
5.794948789235524308e-08
5.790436068059833420e-08
5.785929266140594413e-08
5.781425892342563804e-08
5.776925203704591266e-08
5.772433002827996237e-08
5.767941559130565347e-08
5.763455797679461687e-08
5.758974097268123697e-08
5.754497450813351171e-08
5.750023364896930442e-08
5.745555443986164050e-08
5.741091191640184052e-08
5.736631159969545761e-08
5.732174594036010625e-08
5.727724216374102597e-08
5.723276660170644258e-08
5.718833774989894824e-08
5.714395235158410305e-08
5.709961148216265941e-08
5.705531619676196699e-08
5.701105019209700349e-08
5.696683619191241087e-08
5.692267520677498171e-08
5.687854222961458029e-08
5.683444692934225668e-08
5.679040760485514508e-08
5.674640789567735930e-08
5.670244009955552950e-08
5.665853110434090397e-08
5.661465587769273441e-08
5.657082397247954976e-08
5.652701900818527969e-08
5.648328505042852189e-08
5.643958840208076519e-08
5.639590403069174921e-08
5.635228455612245126e-08
5.630871353514567784e-08
5.626515729517566438e-08
5.622167696329627408e-08
5.617821300240149086e-08
5.613480924168438868e-08
5.609143199328078661e-08
5.604809921563672306e-08
5.600481163320143868e-08
5.596156995150103453e-08
5.591834908978183983e-08
5.587520128282570756e-08
5.583206707341195324e-08
5.578899863052219072e-08
5.574595367788387229e-08
5.570295001440931075e-08
5.565999682630634435e-08
5.561707757019451126e-08
5.557419284273019213e-08
5.553138603156059986e-08
5.548857206384587336e-08
5.544581998687095740e-08
5.540311320873262469e-08
5.536044369452480374e-08
5.531780340824357573e-08
5.527523129575521309e-08
5.523267656842773542e-08
5.519016532308115940e-08
5.514769801338434636e-08
5.510527507535105945e-08
5.506289266491174487e-08
5.502055118727302823e-08
5.497822548556599786e-08
5.493597985153465569e-08
5.489374224895599860e-08
5.485156838818312457e-08
5.480941605523547996e-08
5.476732811474395545e-08
5.472525385817998680e-08
5.468323185600393760e-08
5.464125389433076804e-08
5.459931175531862313e-08
5.455740994950382820e-08
5.451553176700805635e-08
5.447372410851861863e-08
5.443193630445647709e-08
5.439018977027209851e-08
5.434848047719401574e-08
5.430683401457970469e-08
5.426519973919852320e-08
5.422362014790690238e-08
5.418206999978756433e-08
5.414057057664605787e-08
5.409909241001073489e-08
5.405766942550564160e-08
5.401628903293084921e-08
5.397494286629726899e-08
5.393363099758242560e-08
5.389236614344933887e-08
5.385113147187081419e-08
5.380993967511888931e-08
5.376878655305081469e-08
5.372767632386037298e-08
5.368660476524002704e-08
5.364557185497769441e-08
5.360456914815309102e-08
5.356362604486843599e-08
5.352269622033592567e-08
5.348180905354453005e-08
5.344099385787253010e-08
5.340017491636003728e-08
5.335941092979204979e-08
5.331869756393849085e-08
5.327800950337885123e-08
5.323735500117938041e-08
5.319674229133090770e-08
5.315619632795676351e-08
5.311564569903697501e-08
5.307515723540533624e-08
5.303470559343505482e-08
5.299428218769373481e-08
5.295390770042538020e-08
5.291357350990667359e-08
5.287326681794860041e-08
5.283299989461498041e-08
5.279276828270822496e-08
5.275259672782405767e-08
5.271244316880498567e-08
5.267233232597387669e-08
5.263225135592584675e-08
5.259221242616077164e-08
5.255223183272663078e-08
5.251225504541247292e-08
5.247233999064540533e-08
5.243245296493237746e-08
5.239261019950371432e-08
5.235279048170456486e-08
5.231302248851169433e-08
5.227330575496371066e-08
5.223358581303630695e-08
5.219393281769659198e-08
5.215432135680617514e-08
5.211472603386444917e-08
5.207517539618649995e-08
5.203566892398909031e-08
5.199620607055069503e-08
5.195676142983569664e-08
5.191736345387444633e-08
5.187800328792246735e-08
5.183867621487765514e-08
5.179938991969603366e-08
5.176013552721816310e-08
5.172093308895545193e-08
5.168175303840376891e-08
5.164260714244203514e-08
5.160349888664828993e-08
5.156445236541038685e-08
5.152541324158782796e-08
5.148640972649342555e-08
5.144747410513619401e-08
5.140854793749541601e-08
5.136965112389513928e-08
5.133080765486894449e-08
5.129201675715893869e-08
5.125323239412668386e-08
5.121448672896486653e-08
5.117580364659382466e-08
5.113712479032936196e-08
5.109849868564245787e-08
5.105991217943386510e-08
5.102136032879965434e-08
5.098283408663221441e-08
5.094434492057519976e-08
5.090590836974353639e-08
5.086749894149667682e-08
5.082911575536721210e-08
5.079077021694596368e-08
5.075248597729761732e-08
5.071421296687306927e-08
5.067597482531409102e-08
5.063777061470417056e-08
5.059962799938162989e-08
5.056150102026062060e-08
5.052339689165686870e-08
5.048536364206339331e-08
5.044733491216155768e-08
5.040935868593532741e-08
5.037140536879814682e-08
5.033350655365824924e-08
5.029562040906583395e-08
5.025777442434751208e-08
5.021998381730082712e-08
5.018220676389480906e-08
5.014446661270981745e-08
5.010677446626520147e-08
5.006912105260152563e-08
5.003148896936504193e-08
4.999388928321532447e-08
4.995633303905431128e-08
4.991880688284775968e-08
4.988130964821434740e-08
4.984387262066831390e-08
4.980644995157372412e-08
4.976906478072525043e-08
4.973171588834931195e-08
4.969440204351419736e-08
4.965711795432210434e-08
4.961988666642354671e-08
4.958267046633100006e-08
4.954550450738562599e-08
4.950834300425403355e-08
4.947124534029671287e-08
4.943417380451345837e-08
4.939715132108010810e-08
4.936013211581556497e-08
4.932316736463192234e-08
4.928624762303550595e-08
4.924933520439079459e-08
4.921246505929125103e-08
4.917563580198876996e-08
4.913885810971750963e-08
4.910207818763582069e-08
4.906535505507039660e-08
4.902867115826311615e-08
4.899199688573689184e-08
4.895537103440108487e-08
4.891878810823016564e-08
4.888223054365670966e-08
4.884570088178881651e-08
4.880920567141862507e-08
4.877275545386608834e-08
4.873634066714420892e-08
4.869993972228544508e-08
4.866359521769076108e-08
4.862727350540525019e-08
4.859097704629500007e-08
4.855472431207700583e-08
4.851849769900899751e-08
4.848233564414934714e-08
4.844616448208197455e-08
4.841004664437018611e-08
4.837397248809587151e-08
4.833790839186413245e-08
4.830188469823517308e-08
4.826589575994107900e-08
4.822996385864461806e-08
4.819402343057236265e-08
4.815814464632993276e-08
4.812229786069399166e-08
4.808647338998723672e-08
4.805068148223149935e-08
4.801493236066158808e-08
4.797920038625217224e-08
4.794352760902920975e-08
4.790786448753665074e-08
4.787224109707162435e-08
4.783666757601821430e-08
4.780109441024710946e-08
4.776556751845083115e-08
4.773010095924752471e-08
4.769462140537079075e-08
4.765920645204653808e-08
4.762380264667462899e-08
4.758845574715894683e-08
4.755312421507871403e-08
4.751781808479849721e-08
4.748257905427086062e-08
4.744733390070569774e-08
4.741214014232350466e-08
4.737696814354236335e-08
4.734185554524399350e-08
4.730673315148034045e-08
4.727167812241074445e-08
4.723664894400772612e-08
4.720163180202871654e-08
4.716666028009856783e-08
4.713172448797863178e-08
4.709682636208684404e-08
4.706194810559256794e-08
4.702709165825292831e-08
4.699229048117011660e-08
4.695751492607907430e-08
4.692277082345019558e-08
4.688805217468398132e-08
4.685337659369608998e-08
4.681871445057781182e-08
4.678409907323592350e-08
4.674951261914854152e-08
4.671496084025281800e-08
4.668042982642681233e-08
4.664593317098068247e-08
4.661148836088505392e-08
4.657705789659203345e-08
4.654265532633973977e-08
4.650827849381697023e-08
4.647396050132209147e-08
4.643964819067408913e-08
4.640538247374855187e-08
4.637115328863407815e-08
4.633691536082012982e-08
4.630276432101548009e-08
4.626859618159021130e-08
4.623450648422821999e-08
4.620041475173619831e-08
4.616635390818949496e-08
4.613233730693291413e-08
4.609835092870365821e-08
4.606438467365011191e-08
4.603046745387829936e-08
4.599656572940702557e-08
4.596268889029126316e-08
4.592887357628208480e-08
4.589505507565769358e-08
4.586128558903749568e-08
4.582754715692388774e-08
4.579382962457842609e-08
4.576016173081037453e-08
4.572650217435481350e-08
4.569287967303408471e-08
4.565929569534335239e-08
4.562574780375159833e-08
4.559221025949268227e-08
4.555871169398094444e-08
4.552525352701459261e-08
4.549181001349489613e-08
4.545840584107343772e-08
4.542503851842276690e-08
4.539169779324237780e-08
4.535837342294704054e-08
4.532509775765769510e-08
4.529183730015755700e-08
4.525861661861527818e-08
4.522542543266490207e-08
4.519226119263162978e-08
4.515913680000298928e-08
4.512603808793780460e-08
4.509294703535707941e-08
4.505991899379067788e-08
4.502690502480789065e-08
4.499392568193159302e-08
4.496096678333145443e-08
4.492806040299094920e-08
4.489515764338001479e-08
4.486229056442450864e-08
4.482946421028714534e-08
4.479666821020454092e-08
4.476388834756855520e-08
4.473114888403716265e-08
4.469843558789920213e-08
4.466574960610061318e-08
4.463310360658368929e-08
4.460047181501941999e-08
4.456787840069893460e-08
4.453532445793142109e-08
4.450278037334102203e-08
4.447027026460683316e-08
4.443780670320637063e-08
4.440534857203935129e-08
4.437293526059121368e-08
4.434056013234037987e-08
4.430818592040495766e-08
4.427585960347063855e-08
4.424356304303372593e-08
4.421129341347724927e-08
4.417904405984013367e-08
4.414683507881850871e-08
4.411466742313672959e-08
4.408249620811202125e-08
4.405037204684746681e-08
4.401827677808553684e-08
4.398621895890598606e-08
4.395417279749235883e-08
4.392216209453736695e-08
4.389019154680472896e-08
4.385823536176699771e-08
4.382631346887264811e-08
4.379442672340118136e-08
4.376255694897520568e-08
4.373071261175664592e-08
4.369891356305796032e-08
4.366714160289698039e-08
4.363538614130533565e-08
4.360366319165044855e-08
4.357197733668533018e-08
4.354031416910870413e-08
4.350867066927536408e-08
4.347706658185624080e-08
4.344549126974621555e-08
4.341395683737726801e-08
4.338240717777328807e-08
4.335093016795760036e-08
4.331947346963930445e-08
4.328801508427043944e-08
4.325662383584896617e-08
4.322523985786921679e-08
4.319389408122330170e-08
4.316257203855657910e-08
4.313126683228430004e-08
4.310002065380549696e-08
4.306875860415396790e-08
4.303755682548951994e-08
4.300637440530862183e-08
4.297522326200586009e-08
4.294410021144797399e-08
4.291299453169498201e-08
4.288192187554742244e-08
4.285089033306964936e-08
4.281988161222491974e-08
4.278888120651823159e-08
4.275793105036052847e-08
4.272699404185114431e-08
4.269608950367616373e-08
4.266521793717188226e-08
4.263436855808663082e-08
4.260355311757574540e-08
4.257275707003354972e-08
4.254200339412361873e-08
4.251125127335518732e-08
4.248054617295701000e-08
4.244986227485644277e-08
4.241922248446338815e-08
4.238857476141659051e-08
4.235798694640596260e-08
4.232742571154712121e-08
4.229686150993122177e-08
4.226635085522559069e-08
4.223585296312139442e-08
4.220541305121549216e-08
4.217496044495450624e-08
4.214455901288352290e-08
4.211416799732396788e-08
4.208382131992703816e-08
4.205350434777817689e-08
4.202318753977629369e-08
4.199293086302190686e-08
4.196267493557034845e-08
4.193245731076509697e-08
4.190226706717658428e-08
4.187210817629716345e-08
4.184196598721322452e-08
4.181185934571861716e-08
4.178177358738009299e-08
4.175171636824750537e-08
4.172169160711642897e-08
4.169167348996067486e-08
4.166171792594546009e-08
4.163175451927223756e-08
4.160183542429034533e-08
4.157195335782442795e-08
4.154206766200004306e-08
4.151223040855817811e-08
4.148240835402754980e-08
4.145262755988344206e-08
4.142285849581421726e-08
4.139311978799674304e-08
4.136342262320910336e-08
4.133371897917952434e-08
4.130408291953749530e-08
4.127444423005750894e-08
4.124484733158798515e-08
4.121525900922968986e-08
4.118570517027121581e-08
4.115618214535582992e-08
4.112669363241721139e-08
4.109721380713918345e-08
4.106776480951979536e-08
4.103835399945173836e-08
4.100894817963194152e-08
4.097958418137619079e-08
4.095023985833011634e-08
4.092093357158725086e-08
4.089163949258534726e-08
4.086236860671276978e-08
4.083314290513509752e-08
4.080392185172488502e-08
4.077473477139698877e-08
4.074557788374293220e-08
4.071645106889226698e-08
4.068734318778419922e-08
4.065824678206340743e-08
4.062919474291209887e-08
4.060017957120725630e-08
4.057116077327632700e-08
4.054218218669386200e-08
4.051323629530541362e-08
4.048429362179441055e-08
4.045540523604144786e-08
4.042651968689051348e-08
4.039767701869609016e-08
4.036884408553309479e-08
4.034004261238532197e-08
4.031127965700946573e-08
4.028252574316440871e-08
4.025379158584099468e-08
4.022509518367414316e-08
4.019643624853073434e-08
4.016777801329427621e-08
4.013916760266949063e-08
4.011056460788468343e-08
4.008198331492201812e-08
4.005344890579440735e-08
4.002492462753651356e-08
3.999643199192755930e-08
3.996795609910397664e-08
3.993951115715626156e-08
3.991108952837146080e-08
3.988270174598841614e-08
3.985432562516688274e-08
3.982597895423934810e-08
3.979767221944073110e-08
3.976935782380459228e-08
3.974110069397577163e-08
3.971284597595551746e-08
3.968464038910869702e-08
3.965643273275149356e-08
3.962826243928598382e-08
3.960013265919351098e-08
3.957199584806665863e-08
3.954389861340234825e-08
3.951582599389561758e-08
3.948779919323459380e-08
3.945974900206643617e-08
3.943177253831320000e-08
3.940379337113100320e-08
3.937585072333510760e-08
3.934791878093439673e-08
3.932002588963061342e-08
3.929215344401133363e-08
3.926430449216929904e-08
3.923646405305575865e-08
3.920867841905201492e-08
3.918090374053911861e-08
3.915314663883137547e-08
3.912541731949455291e-08
3.909771877257069102e-08
3.907003957768724420e-08
3.904238270827406370e-08
3.901475113139525041e-08
3.898714779393513931e-08
3.895956844792977707e-08
3.893201243051551812e-08
3.890447907354993477e-08
3.887696411335272146e-08
3.884947405214075904e-08
3.882202254044267072e-08
3.879459093178570669e-08
3.876716060473815728e-08
3.873979176193694459e-08
3.871242275888591933e-08
3.868507436256492481e-08
3.865775657535901711e-08
3.863047221362386069e-08
3.860320262754252701e-08
3.857595777675521620e-08
3.854872974268949256e-08
3.852153918116208433e-08
3.849436743047807362e-08
3.846721012226332672e-08
3.844009500603810012e-08
3.841299270491160384e-08
3.838590953211756337e-08
3.835884466808377343e-08
3.833181866202461007e-08
3.830482708001845376e-08
3.827782275656914346e-08
3.825087606161421193e-08
3.822393626503426477e-08
3.819702384251508385e-08
3.817013434344078462e-08
3.814326687159649732e-08
3.811642762805293643e-08
3.808960148320844794e-08
3.806280883425026033e-08
3.803603809191030380e-08
3.800929186137311235e-08
3.798255855449105549e-08
3.795586559740438934e-08
3.792918364822613914e-08
3.790253300559672257e-08
3.787588080473439424e-08
3.784928275158508016e-08
3.782269887993347738e-08
3.779614234021588071e-08
3.776959443135634226e-08
3.774308597405296893e-08
3.771657704311686917e-08
3.769011610535471825e-08
3.766367029778010342e-08
3.763724916680961101e-08
3.761083047407783282e-08
3.758446611502792514e-08
3.755811617232692923e-08
3.753178309193748068e-08
3.750545874400512481e-08
3.747917729371891278e-08
3.745292352090630015e-08
3.742667165257997661e-08
3.740045579463458934e-08
3.737427480333646536e-08
3.734808530881323261e-08
3.732194247206864336e-08
3.729580644822831868e-08
3.726971474956498880e-08
3.724363105288291124e-08
3.721755770814097504e-08
3.719153217144887471e-08
3.716552514344411065e-08
3.713952490270598188e-08
3.711355130294827179e-08
3.708762065747477457e-08
3.706167915363779217e-08
3.703578515479786104e-08
3.700990588269321766e-08
3.698406459853080770e-08
3.695820753667485648e-08
3.693241045031639203e-08
3.690662306606073794e-08
3.688084761683490777e-08
3.685509681672650442e-08
3.682938335163235893e-08
3.680368843983489060e-08
3.677801077263813950e-08
3.675234904543888978e-08
3.672672636589380881e-08
3.670109953554223949e-08
3.667550909002284293e-08
3.664996412958886338e-08
3.662440752048821172e-08
3.659887973874294164e-08
3.657338289699690817e-08
3.654790169382066390e-08
3.652245562599964394e-08
3.649701198737477179e-08
3.647160069574327634e-08
3.644622033725003078e-08
3.642084516366212375e-08
3.639548767480617721e-08
3.637017075922903088e-08
3.634488254455064694e-08
3.631958688052642070e-08
3.629432051021649306e-08
3.626909931098888825e-08
3.624387326653369299e-08
3.621868251255529274e-08
3.619350824351169714e-08
3.616836282688951737e-08
3.614322745615130082e-08
3.611812140795790287e-08
3.609305354227721419e-08
3.606796699540065263e-08
3.604293288804307182e-08
3.601790819135496254e-08
3.599292247190731871e-08
3.596793272386650152e-08
3.594297540155832398e-08
3.591804548613883260e-08
3.589313105601539517e-08
3.586824433677065059e-08
3.584336995173540512e-08
3.581853044575989670e-08
3.579369320460830019e-08
3.576888075681377630e-08
3.574409838344808013e-08
3.571934789579001512e-08
3.569459669509411602e-08
3.566987412655182502e-08
3.564518198372200968e-08
3.562048768411740659e-08
3.559584800705977586e-08
3.557119943810126455e-08
3.554659870395419802e-08
3.552199262583032896e-08
3.549742415141129473e-08
3.547287100172973191e-08
3.544834177265589110e-08
3.542382790761997109e-08
3.539934140836440189e-08
3.537488055326957854e-08
3.535042649356882379e-08
3.532601173946702396e-08
3.530159347852450055e-08
3.527721787892564208e-08
3.525285923093744780e-08
3.522849869539000467e-08
3.520419944813855940e-08
3.517988794925323578e-08
3.515561366840961992e-08
3.513134749851330694e-08
3.510711837063781066e-08
3.508289717842252806e-08
3.505869576921784541e-08
3.503452596931573865e-08
3.501036890732749075e-08
3.498623638866474271e-08
3.496212317049150812e-08
3.493803421677607571e-08
3.491395406731406836e-08
3.488990469226485986e-08
3.486587741915461774e-08
3.484186357424902524e-08
3.481786469554304105e-08
3.479390608002374563e-08
3.476995525774918295e-08
3.474602391852701757e-08
3.472211016632404480e-08
3.469822566675288965e-08
3.467436171021771327e-08
3.465051975826943244e-08
3.462668432237746557e-08
3.460288735678438836e-08
3.457908964955642714e-08
3.455532312962644920e-08
3.453157567926904053e-08
3.450786901527623420e-08
3.448414702758811802e-08
3.446046525230889844e-08
3.443680478984040550e-08
3.441315013316716494e-08
3.438953307425794144e-08
3.436592120754935933e-08
3.434235303641488684e-08
3.431877590552076636e-08
3.429523166940887550e-08
3.427171828466452669e-08
3.424820336567531199e-08
3.422471521822468044e-08
3.420125852671778259e-08
3.417781774615070247e-08
3.415439081673902686e-08
3.413098240139948112e-08
3.410760052165109201e-08
3.408423635875699164e-08
3.406089454666697998e-08
3.403755954541927015e-08
3.401426957401383911e-08
3.399097212681350538e-08
3.396770875357648326e-08
3.394446389757960672e-08
3.392124548939561765e-08
3.389802791023652302e-08
3.387483921330185730e-08
3.385168729122407582e-08
3.382852307017501360e-08
3.380540135420499450e-08
3.378229651660321680e-08
3.375920972771055755e-08
3.373614549413968032e-08
3.371308490396952838e-08
3.369005921485436213e-08
3.366704615835686706e-08
3.364405689767357767e-08
3.362108587532636007e-08
3.359814088576898067e-08
3.357520300360971337e-08
3.355228335659452052e-08
3.352939305438866536e-08
3.350652317008139713e-08
3.348367144635278126e-08
3.346082562656051302e-08
3.343802676353247213e-08
3.341521261882632970e-08
3.339244086574415004e-08
3.336966927640228661e-08
3.334695877597827882e-08
3.332421391295374915e-08
3.330151887016850199e-08
3.327884804492147346e-08
3.325617586107359998e-08
3.323353322347545371e-08
3.321090784112597658e-08
3.318830733357079377e-08
3.316571939952550327e-08
3.314316159534120591e-08
3.312060171467398191e-08
3.309807719481160004e-08
3.307556246340683236e-08
3.305307171826534198e-08
3.303061581537227791e-08
3.300814601503623148e-08
3.298571951538534428e-08
3.296329420988349798e-08
3.294091069515707584e-08
3.291853348288395926e-08
3.289616677337499412e-08
3.287383788462537266e-08
3.285150804746594358e-08
3.282920785580401858e-08
3.280691836304978680e-08
3.278466681900361935e-08
3.276241118063071681e-08
3.274018526934017525e-08
3.271798990738981054e-08
3.269578636787046055e-08
3.267361501877985035e-08
3.265146677956076635e-08
3.262933915451207698e-08
3.260721648365737935e-08
3.258512259052223699e-08
3.256305166854485918e-08
3.254097819259978716e-08
3.251894566492942051e-08
3.249691869511964297e-08
3.247491774671404558e-08
3.245293698771471612e-08
3.243096403106277883e-08
3.240901273853586814e-08
3.238709366668339089e-08
3.236518456733774938e-08
3.234327305261258944e-08
3.232141880755329375e-08
3.229955044773861180e-08
3.227770797437440038e-08
3.225589533798673686e-08
3.223410011062679244e-08
3.221230333899996769e-08
3.219054166345039732e-08
3.216880264811202893e-08
3.214707386339459636e-08
3.212534942372811958e-08
3.210367242076347309e-08
3.208199775248490429e-08
3.206033257939442209e-08
3.203870687083764239e-08
3.201707882785391753e-08
3.199547188224445517e-08
3.197389965505959671e-08
3.195232362821882101e-08
3.193078672428474531e-08
3.190925694220535771e-08
3.188774135648003051e-08
3.186624703777664863e-08
3.184477128035904617e-08
3.182332112375871294e-08
3.180187434586881978e-08
3.178046072454010319e-08
3.175904504655306758e-08
3.173767004658140240e-08
3.171629077792839031e-08
3.169495317791442842e-08
3.167361555629515744e-08
3.165229462729550015e-08
3.163101355738489050e-08
3.160972419825790924e-08
3.158846266764302207e-08
3.156721646659952408e-08
3.154600870396104817e-08
3.152477832795693109e-08
3.150360021033591657e-08
3.148242301822009173e-08
3.146126981434320223e-08
3.144012809034379637e-08
3.141901441096622745e-08
3.139791625480424010e-08
3.137682433238262434e-08
3.135575195770234439e-08
3.133470919400234064e-08
3.131368350343727463e-08
3.129266557849960419e-08
3.127165257241047806e-08
3.125069639843573087e-08
3.122972328466559531e-08
3.120877542934914530e-08


==> anc/input_csv/reduced_Tg_high_block_cw_weight_s_L5000.csv <==
idx,value
0,1.912949708633349415e-18
1,1.861160463639673892e-07
2,1.926677552734571488e-07
3,3.111966318962652968e-07
4,3.241954939724259186e-07
5,3.838892407821413571e-07
6,4.441738507766526911e-07
7,4.736355399737936666e-07
8,5.231680152140699400e-07
9,5.381355867875359790e-07
10,5.767635609900134663e-07
11,5.829221718826011529e-07
12,6.149543593371329508e-07
13,6.156322899369103488e-07
14,6.435296734052489617e-07
15,6.406419101702663722e-07
16,6.658216901286738919e-07
17,6.604973152850777986e-07
18,6.838043770407214440e-07
19,6.767373328149349713e-07
20,6.986985254217607060e-07
21,6.903355948115952374e-07
22,7.112950107625652080e-07
23,7.019369732841589889e-07
24,7.221291510666140714e-07
25,7.119866674907116416e-07
26,7.315775156357303899e-07
27,7.208031790455392838e-07
28,7.399137878394804166e-07
29,7.286212818973012924e-07
30,7.473423707605795649e-07
31,7.356184053582853578e-07
32,7.540194442410957717e-07
33,7.419314762438313323e-07
34,7.600666582581294817e-07
35,7.476680573213975629e-07
36,7.655803333906756768e-07
37,7.529139431987702502e-07
38,7.706378283918906786e-07
39,7.577384810248991719e-07
40,7.753020463590447969e-07
41,7.621983806223408703e-07
42,7.796247043947657994e-07
43,7.663405043147392787e-07
44,7.836487425189322953e-07
45,7.702039361140266609e-07
46,7.874101262652256713e-07
47,7.738215484049204282e-07
48,7.909392234009284352e-07
49,7.772211994871528702e-07
50,7.942618610068255974e-07
51,7.804266655526493265e-07
52,7.974001527327857808e-07
53,7.834583650885413604e-07
54,8.003731433620177314e-07
55,7.863339348640448141e-07
56,8.031973321370190693e-07
57,7.890686965903720568e-07
58,8.058870859398509624e-07
59,7.916760236945780599e-07
60,8.084549768705619487e-07
61,7.941676459488806163e-07
62,8.109120529172808097e-07
63,7.965538939632803405e-07
64,8.132680664868989976e-07
65,7.988439035590541282e-07
66,8.155316573043405524e-07
67,8.010457851654818617e-07
68,8.177105094389064549e-07
69,8.031667650757797258e-07
70,8.198114823341227434e-07
71,8.052133033629583950e-07
72,8.218407152753433116e-07
73,8.071911926820778334e-07
74,8.238037228416631887e-07
75,8.091056427076798718e-07
76,8.257054721808360676e-07
77,8.109613523877829441e-07
78,8.275504483898992771e-07
79,8.127625718109641029e-07
80,8.293427143218403179e-07
81,8.145131548516076253e-07
82,8.310859574476755053e-07
83,8.162166026242064197e-07
84,8.327835325956894437e-07
85,8.178761063335836752e-07
86,8.344384999445168119e-07
87,8.194945783410310005e-07
88,8.360536561747958890e-07
89,8.210746828725049451e-07
90,8.376315609009374470e-07
91,8.226188614890691883e-07
92,8.391745638186708943e-07
93,8.241293584799528585e-07
94,8.406848264182545637e-07
95,8.256082383688941843e-07
96,8.421643360688164219e-07
97,8.270574016456745191e-07
98,8.436149278181500772e-07
99,8.284786059408033986e-07
100,8.450382966404188090e-07
101,8.298734736761332548e-07
102,8.464360107034365434e-07
103,8.312435088533406334e-07
104,8.478095242386191206e-07
105,8.325901076978877934e-07
106,8.491601884190551068e-07
107,8.339145665360671151e-07
108,8.504892555906377004e-07
109,8.352180879297071013e-07
110,8.517978939305702192e-07
111,8.365017964278575270e-07
112,8.530871911318382950e-07
113,8.377667370947451738e-07
114,8.543581616149639006e-07
115,8.390138870348147598e-07
116,8.556117538600803015e-07
117,8.402441604995281659e-07
118,8.568488546910057445e-07
119,8.414584107565052637e-07
120,8.580702944423516420e-07
121,8.426574398386372400e-07
122,8.592768522168922802e-07
123,8.438419984529974150e-07
124,8.604692582396236455e-07
125,8.450127916999427979e-07
126,8.616481976440406154e-07
127,8.461704819344319348e-07
128,8.628143162147813710e-07
129,8.473156922090388206e-07
130,8.639682214236134906e-07
131,8.484490106648498313e-07
132,8.651104846450258639e-07
133,8.495709889637913443e-07
134,8.662416457039171402e-07
135,8.506821500561986328e-07
136,8.673622129438214793e-07
137,8.517829866082434012e-07
138,8.684726675224556198e-07
139,8.528739625292063981e-07
140,8.695734625351528574e-07
141,8.539555192262306443e-07
142,8.706650288315139970e-07
143,8.550280726895501943e-07
144,8.717477732384573793e-07
145,8.560920185831361264e-07
146,8.728220814724147143e-07
147,8.571477293732815334e-07
148,8.738883178159331614e-07
149,8.581955594720346059e-07
150,8.749468299176908687e-07
151,8.592358466206218636e-07
152,8.759979471276241745e-07
153,8.602689111188292266e-07
154,8.770419837184661215e-07
155,8.612950564908758974e-07
156,8.780792351414876055e-07
157,8.623145703182886222e-07
158,8.791099851621328929e-07
159,8.633277295325408995e-07
160,8.801345036958234411e-07
161,8.643347962833824343e-07
162,8.811530484381642850e-07
163,8.653360194005151912e-07
164,8.821658623819088804e-07
165,8.663316370070145561e-07
166,8.831731795175410259e-07
167,8.673218771481022215e-07
168,8.841752236204954177e-07
169,8.683069562265801952e-07
170,8.851722063667061720e-07
171,8.692870812422570575e-07
172,8.861643314253202068e-07
173,8.702624504517718041e-07
174,8.871517928584526341e-07
175,8.712332519146436870e-07
176,8.881347758552014776e-07
177,8.721996674730256003e-07
178,8.891134584299659902e-07
179,8.731618701213379184e-07
180,8.900880113453699380e-07
181,8.741200268444131106e-07
182,8.910585980835122434e-07
183,8.750742960321777557e-07
184,8.920253740886740020e-07
185,8.760248291101353790e-07
186,8.929884888123478204e-07
187,8.769717736724633974e-07
188,8.939480871589763085e-07
189,8.779152690355199095e-07
190,8.949043058381947396e-07
191,8.788554503014603313e-07
192,8.958572779327643267e-07
193,8.797924465297615607e-07
194,8.968071301943962450e-07
195,8.807263812468649734e-07
196,8.977539844042425050e-07
197,8.816573743752432436e-07
198,8.986979591354158737e-07
199,8.825855415283596594e-07
200,8.996391675527888655e-07
201,8.835109918568642963e-07
202,9.005777165677067414e-07
203,8.844338312212799057e-07
204,9.015137121936083814e-07
205,8.853541635174199064e-07
206,9.024472553476377067e-07
207,8.862720863798411828e-07
208,9.033784419314202353e-07
209,8.871876941367777072e-07
210,9.043073663611941220e-07
211,8.881010781982623660e-07
212,9.052341177824787852e-07
213,8.890123274892684800e-07
214,9.061587835501327470e-07
215,8.899215262139834924e-07
216,9.070814476219553306e-07
217,8.908287569775752604e-07
218,9.080021913317320213e-07
219,8.917340987812676096e-07
220,9.089210919204752061e-07
221,8.926376282523313825e-07
222,9.098382251089002927e-07
223,8.935394189760519991e-07
224,9.107536641143179779e-07
225,8.944395419877348971e-07
226,9.116674784958280671e-07
227,8.953380663548099730e-07
228,9.125797369557181055e-07
229,8.962350592247955631e-07
230,9.134905055099909025e-07
231,8.971305850145445532e-07
232,9.143998478585117886e-07
233,8.980247070469767305e-07
234,9.153078262980451228e-07
235,8.989174842392091822e-07
236,9.162144988388362965e-07
237,8.998089748146407058e-07
238,9.171199228427126865e-07
239,9.006992357264856431e-07
240,9.180241555066172831e-07
241,9.015883216209914712e-07
242,9.189272502488517822e-07
243,9.024762856991639595e-07
244,9.198292605303977520e-07
245,9.033631806208142220e-07
246,9.207302365993956876e-07
247,9.042490546261141783e-07
248,9.216302282086088174e-07
249,9.051339571276251673e-07
250,9.225292821801718279e-07
251,9.060179338587474415e-07
252,9.234274453684251865e-07
253,9.069010310563984007e-07
254,9.243247625653922923e-07
255,9.077832931506894649e-07
256,9.252212789401833306e-07
257,9.086647634780342187e-07
258,9.261170352611681850e-07
259,9.095454814472866076e-07
260,9.270120718758772074e-07
261,9.104254888639615605e-07
262,9.279064315280360769e-07
263,9.113048263184188464e-07
264,9.288001513159763474e-07
265,9.121835302933880723e-07
266,9.296932694273554473e-07
267,9.130616377814325290e-07
268,9.305858224374430272e-07
269,9.139391863470776813e-07
270,9.314778475575376253e-07
271,9.148162111734486855e-07
272,9.323693781845058490e-07
273,9.156927444281469020e-07
274,9.332604479270865743e-07
275,9.165688213268115881e-07
276,9.341510903593893235e-07
277,9.174444723833551057e-07
278,9.350413361956553624e-07
279,9.183197294244742064e-07
280,9.359312176362893083e-07
281,9.191946239305065639e-07
282,9.368207655486706898e-07
283,9.200691859181071784e-07
284,9.377100093828916386e-07
285,9.209434441079042543e-07
286,9.385989777275227347e-07
287,9.218174272191424737e-07
288,9.394876981032697453e-07
289,9.226911613330978127e-07
290,9.403761988605395026e-07
291,9.235646756027166805e-07
292,9.412645063924734436e-07
293,9.244379949707281999e-07
294,9.421526466478768854e-07
295,9.253111443543906833e-07
296,9.430406442768449493e-07
297,9.261841493922116330e-07
298,9.439285243815001473e-07
299,9.270570353760633409e-07
300,9.448163124930688122e-07
301,9.279298248329346348e-07
302,9.457040300318912260e-07
303,9.288025408541713252e-07
304,9.465917012626561662e-07
305,9.296752072088315542e-07
306,9.474793491386639312e-07
307,9.305478453409643738e-07
308,9.483669954261990464e-07
309,9.314204776092817524e-07
310,9.492546608935006683e-07
311,9.322931243363266033e-07
312,9.501423669980711671e-07
313,9.331658063837282299e-07
314,9.510301343443838198e-07
315,9.340385433798119295e-07
316,9.519179818185979966e-07
317,9.349113552555328370e-07
318,9.528059304751423109e-07
319,9.357842618263442510e-07
320,9.536939981784494165e-07
321,9.366572815075963599e-07
322,9.545822052480972937e-07
323,9.375304333427979269e-07
324,9.554705692293744754e-07
325,9.384037354531082924e-07
326,9.563591078511654740e-07
327,9.392772036487121957e-07
328,9.572478378209052771e-07
329,9.401508568409810484e-07
330,9.581367777437020055e-07
331,9.410247115910977414e-07
332,9.590259441191012328e-07
333,9.418987842237393787e-07
334,9.599153522284120787e-07
335,9.427730904089010291e-07
336,9.608050193160225623e-07
337,9.436476473366012554e-07
338,9.616949610529809321e-07
339,9.445224697551287073e-07
340,9.625851926016766935e-07
341,9.453975723697338673e-07
342,9.634757291913973786e-07
343,9.462729718444695541e-07
344,9.643665870985908826e-07
345,9.471486820297066012e-07
346,9.652577794093012945e-07
347,9.480247163433372308e-07
348,9.661493196968830401e-07
349,9.489010896151175099e-07
350,9.670412236161289585e-07
351,9.497778155208211705e-07
352,9.679335033477332439e-07
353,9.506549072889916192e-07
354,9.688261729862199534e-07
355,9.515323778920754507e-07
356,9.697192460059033383e-07
357,9.524102417993086399e-07
358,9.706127357570492514e-07
359,9.532885104158757896e-07
360,9.715066540657112618e-07
361,9.541671970454158124e-07
362,9.724010147129206038e-07
363,9.550463147285557376e-07
364,9.732958292074329399e-07
365,9.559258744872238060e-07
366,9.741911098573501954e-07
367,9.568058875037031358e-07
368,9.750868669290140818e-07
369,9.576863660238821413e-07
370,9.759831134559611159e-07
371,9.585673219824334499e-07
372,9.768798610267747332e-07
373,9.594487663890616638e-07
374,9.777771204023321727e-07
375,9.603307096230853256e-07
376,9.786749024184167618e-07
377,9.612131638080452928e-07
378,9.795732181177686580e-07
379,9.620961387730198822e-07
380,9.804720789234957876e-07
381,9.629796454831951267e-07
382,9.813714940739076204e-07
383,9.638636935718534418e-07
384,9.822714744487855514e-07
385,9.647482932321033411e-07
386,9.831720296188260025e-07
387,9.656334547997498022e-07
388,9.840731703256959288e-07
389,9.665191886555904988e-07
390,9.849749065850910990e-07
391,9.674055047222257142e-07
392,9.858772484247935947e-07
393,9.682924114614677927e-07
394,9.867802040991022176e-07
395,9.691799187301387683e-07
396,9.876837839338400854e-07
397,9.700680365680648957e-07
398,9.885879968652289321e-07
399,9.709567719520600499e-07
400,9.894928508334932482e-07
401,9.718461352137922997e-07
402,9.903983559596537493e-07
403,9.727361346021011074e-07
404,9.913045208888982132e-07
405,9.736267798167575871e-07
406,9.922113546447518481e-07
407,9.745180791439371428e-07
408,9.931188659569087911e-07
409,9.754100405399538677e-07
410,9.940270621977983375e-07
411,9.763026722304008285e-07
412,9.949359520852796683e-07
413,9.771959830132953223e-07
414,9.958455448701576839e-07
415,9.780899812893966177e-07
416,9.967558478831614000e-07
417,9.789846740469130883e-07
418,9.976668678754267390e-07
419,9.798800685795967388e-07
420,9.985786138792048304e-07
421,9.807761739374628855e-07
422,9.994910935314084661e-07
423,9.816729969277165848e-07
424,1.000404314457968444e-06
425,9.825705452374353076e-07
426,1.001318283715411003e-06
427,9.834688271409156681e-07
428,1.002233010329094543e-06
429,9.843678501334323613e-07
430,1.003148500750731804e-06
431,9.852676205983808966e-07
432,1.004064762293869950e-06
433,9.861681459929506149e-07
434,1.004981801070702540e-06
435,9.870694321454384304e-07
436,1.005899624941687701e-06
437,9.879714877433820742e-07
438,1.006818241171475716e-06
439,9.888743192580838289e-07
440,1.007737656607927951e-06
441,9.897779331638427798e-07
442,1.008657877583715771e-06
443,9.906823358232426249e-07
444,1.009578911727118372e-06
445,9.915875356663448904e-07
446,1.010500765578459788e-06
447,9.924935373967730837e-07
448,1.011423443942266326e-06
449,9.934003470914001254e-07
450,1.012346954690103257e-06
451,9.943079730531898245e-07
452,1.013271305403661905e-06
453,9.952164212009723058e-07
454,1.014196501230442383e-06
455,9.961256975021825625e-07
456,1.015122548656697529e-06
457,9.970358082253222255e-07
458,1.016049453706953203e-06
459,9.979467594271859346e-07
460,1.016977222610657947e-06
461,9.988585558486795642e-07
462,1.017905860294932112e-06
463,9.997712051888758422e-07
464,1.018835374908058161e-06
465,1.000684713327224214e-06
466,1.019765771228966972e-06
467,1.001599084953633031e-06
468,1.020697055270357073e-06
469,1.002514327361797968e-06
470,1.021629233654236755e-06
471,1.003430446049418135e-06
472,1.022562311511883541e-06
473,1.004347445817052335e-06
474,1.023496293833202831e-06
475,1.005265332574454313e-06
476,1.024431187040735336e-06
477,1.006184112763675973e-06
478,1.025366997671794948e-06
479,1.007103790941229624e-06
480,1.026303729248170171e-06
481,1.008024373013469019e-06
482,1.027241389334492452e-06
483,1.008945864737620137e-06
484,1.028179981882774002e-06
485,1.009868270399635598e-06
486,1.029119513195218410e-06
487,1.010791597200460759e-06
488,1.030059988648704216e-06
489,1.011715848983641874e-06
490,1.031001412929973349e-06
491,1.012641030875974393e-06
492,1.031943791390004623e-06
493,1.013567148745288164e-06
494,1.032887129189156745e-06
495,1.014494207028794503e-06
496,1.033831431296429493e-06
497,1.015422210343956091e-06
498,1.034776702897291230e-06
499,1.016351165081809734e-06
500,1.035722949635911272e-06
501,1.017281076163043201e-06
502,1.036670176826903402e-06
503,1.018211948466045133e-06
504,1.037618389152236308e-06
505,1.019143786326433503e-06
506,1.038567591110767304e-06
507,1.020076594760266696e-06
508,1.039517787447054884e-06
509,1.021010378977569622e-06
510,1.040468984581900166e-06
511,1.021945144212127943e-06
512,1.041421186277030680e-06
513,1.022880895048489700e-06
514,1.042374397164295114e-06
515,1.023817635850893686e-06
516,1.043328622973172555e-06
517,1.024755371167304799e-06
518,1.044283866928242892e-06
519,1.025694105079348230e-06
520,1.045240133942234753e-06
521,1.026633843447557697e-06
522,1.046197429919690086e-06
523,1.027574590966300966e-06
524,1.047155759225199415e-06
525,1.028516351545916651e-06
526,1.048115125941792524e-06
527,1.029459129799532529e-06
528,1.049075534417843279e-06
529,1.030402930188333279e-06
530,1.050036989589882990e-06
531,1.031347757295443077e-06
532,1.050999495793149736e-06
533,1.032293615447122301e-06
534,1.051963058219810006e-06
535,1.033240509848577512e-06
536,1.052927680630126809e-06
537,1.034188443577038748e-06
538,1.053893367319450383e-06
539,1.035137422525124490e-06
540,1.054860123945892631e-06
541,1.036087450049496287e-06
542,1.055827953541030845e-06
543,1.037038530730930553e-06
544,1.056796860846984486e-06
545,1.037990668329100762e-06
546,1.057766849731048917e-06
547,1.038943867487763191e-06
548,1.058737925335108846e-06
549,1.039898132635587465e-06
550,1.059710091341709678e-06
551,1.040853468602906657e-06
552,1.060683353029238022e-06
553,1.041809878416349057e-06
554,1.061657713231283360e-06
555,1.042767366434040845e-06
556,1.062633176842852482e-06
557,1.043725937310076125e-06
558,1.063609748166191112e-06
559,1.044685594973308379e-06
560,1.064587431157756899e-06
561,1.045646344189493945e-06
562,1.065566230322190913e-06
563,1.046608187579562826e-06
564,1.066546148836442899e-06
565,1.047571129509197796e-06
566,1.067527190877798986e-06
567,1.048535174287721959e-06
568,1.068509361497315055e-06
569,1.049500327318107766e-06
570,1.069492664967422540e-06
571,1.050466590923156725e-06
572,1.070477104121963127e-06
573,1.051433969520884695e-06
574,1.071462683608949435e-06
575,1.052402466716208416e-06
576,1.072449407457602420e-06
577,1.053372087673338057e-06
578,1.073437280083894473e-06
579,1.054342835741431302e-06
580,1.074426304487249727e-06
581,1.055314714318996941e-06
582,1.075416485449447843e-06
583,1.056287727095073735e-06
584,1.076407825306001544e-06
585,1.057261877972198276e-06
586,1.077400330271695961e-06
587,1.058237172822304287e-06
588,1.078394003545810534e-06
589,1.059213613248819419e-06
590,1.079388847941262907e-06
591,1.060191203394046704e-06
592,1.080384867441543363e-06
593,1.061169947709609513e-06
594,1.081382067309309956e-06
595,1.062149849478785215e-06
596,1.082380449777024320e-06
597,1.063130913194159481e-06
598,1.083380020910940548e-06
599,1.064113143067584795e-06
600,1.084380783080679684e-06
601,1.065096541415923909e-06
602,1.085382739499343477e-06
603,1.066081112059199912e-06
604,1.086385893789080919e-06
605,1.067066858722741844e-06
606,1.087390250121705246e-06
607,1.068053785533192156e-06
608,1.088395813451180554e-06
609,1.069041897346201313e-06
610,1.089402587108730723e-06
611,1.070031196381114432e-06
612,1.090410573731631797e-06
613,1.071021687302437769e-06
614,1.091419778511210010e-06
615,1.072013373380805031e-06
616,1.092430204851203308e-06
617,1.073006257921349367e-06
618,1.093441855758460282e-06
619,1.074000345620952326e-06
620,1.094454735197516523e-06
621,1.074995638228330155e-06
622,1.095468846584444049e-06
623,1.075992140680316769e-06
624,1.096484193475193688e-06
625,1.076989856221498975e-06
626,1.097500780586686093e-06
627,1.077988789520963572e-06
628,1.098518611147816788e-06
629,1.078988943021403232e-06
630,1.099537688447417350e-06
631,1.079990320464456826e-06
632,1.100558016019844558e-06
633,1.080992925088554293e-06
634,1.101579597156866017e-06
635,1.081996761359287637e-06
636,1.102602437132817187e-06
637,1.083001832593968432e-06
638,1.103626537796546741e-06
639,1.084008141790112025e-06
640,1.104651903397080472e-06
641,1.085015692929108482e-06
642,1.105678537651259094e-06
643,1.086024489636360036e-06
644,1.106706444990278930e-06
645,1.087034535957223834e-06
646,1.107735627548737124e-06
647,1.088045834872790194e-06
648,1.108766089904631395e-06
649,1.089058389487426610e-06
650,1.109797834982223352e-06
651,1.090072203810479681e-06
652,1.110830866052764190e-06
653,1.091087280875515110e-06
654,1.111865187738842621e-06
655,1.092103625202665351e-06
656,1.112900803492369685e-06
657,1.093121239849613888e-06
658,1.113937715964251247e-06
659,1.094140127929326023e-06
660,1.114975929582291263e-06
661,1.095160292759063356e-06
662,1.116015446260325737e-06
663,1.096181737797105557e-06
664,1.117056271393942263e-06
665,1.097204467687072319e-06
666,1.118098408507338095e-06
667,1.098228485431573681e-06
668,1.119141860245066985e-06
669,1.099253793429666986e-06
670,1.120186629149822104e-06
671,1.100280395489923651e-06
672,1.121232719933887446e-06
673,1.101308295128771523e-06
674,1.122280136547758398e-06
675,1.102337496940016074e-06
676,1.123328882018759300e-06
677,1.103368003266875698e-06
678,1.124378959115742178e-06
679,1.104399816949086372e-06
680,1.125430371658618524e-06
681,1.105432942186294201e-06
682,1.126483123864089450e-06
683,1.106467383532215011e-06
684,1.127537219081210363e-06
685,1.107503142774781619e-06
686,1.128592660341664011e-06
687,1.108540224095943069e-06
688,1.129649451586662088e-06
689,1.109578631097494151e-06
690,1.130707595998687370e-06
691,1.110618366959653313e-06
692,1.131767097205420823e-06
693,1.111659435268221034e-06
694,1.132827959296346621e-06
695,1.112701838937172342e-06
696,1.133890183750159403e-06
697,1.113745581054737269e-06
698,1.134953775955773413e-06
699,1.114790666710823616e-06
700,1.136018738351123749e-06
701,1.115837097116683205e-06
702,1.137085074109144375e-06
703,1.116884876647948056e-06
704,1.138152787061043026e-06
705,1.117934008322581102e-06
706,1.139221881345298381e-06
707,1.118984496967245645e-06
708,1.140292360226913072e-06
709,1.120036345103543311e-06
710,1.141364226606233790e-06
711,1.121089555642521146e-06
712,1.142437484343929136e-06
713,1.122144132453379489e-06
714,1.143512136217891304e-06
715,1.123200078705140493e-06
716,1.144588186545189519e-06
717,1.124257397924973654e-06
718,1.145665638167884650e-06
719,1.125316093706418367e-06
720,1.146744494695882677e-06
721,1.126376168551972701e-06
722,1.147824759079837060e-06
723,1.127437626931527773e-06
724,1.148906435486768733e-06
725,1.128500471420221292e-06
726,1.149989527676756264e-06
727,1.129564706073947494e-06
728,1.151074037858376865e-06
729,1.130630333925974350e-06
730,1.152159970916528413e-06
731,1.131697358750775541e-06
732,1.153247328815773595e-06
733,1.132765782853469918e-06
734,1.154336115432737209e-06
735,1.133835610896694546e-06
736,1.155426335525694386e-06
737,1.134906845601754949e-06
738,1.156517990647901533e-06
739,1.135979490802046963e-06
740,1.157611085835290549e-06
741,1.137053548926748211e-06
742,1.158705622823355284e-06
743,1.138129024329868929e-06
744,1.159801606362786539e-06
745,1.139205919914307706e-06
746,1.160899039387272762e-06
747,1.140284238863012553e-06
748,1.161997924829220839e-06
749,1.141363984153856544e-06
750,1.163098266814217609e-06
751,1.142445161043441023e-06
752,1.164200069391772373e-06
753,1.143527771595196695e-06
754,1.165303334634415511e-06
755,1.144611818979851850e-06
756,1.166408067050482214e-06
757,1.145697306591747028e-06
758,1.167514268563305207e-06
759,1.146784237498416070e-06
760,1.168621943376439652e-06
761,1.147872615933929559e-06
762,1.169731096473092609e-06
763,1.148962446326271657e-06
764,1.170841729552172883e-06
765,1.150053729573499518e-06
766,1.171953846647612841e-06
767,1.151146471270825647e-06
768,1.173067451578723429e-06
769,1.152240673276606873e-06
770,1.174182546498870133e-06
771,1.153336339309364633e-06
772,1.175299135258256463e-06
773,1.154433472486772672e-06
774,1.176417221765918716e-06
775,1.155532076951230584e-06
776,1.177536809801562061e-06
777,1.156632156010549200e-06
778,1.178657902599137751e-06
779,1.157733713638359128e-06
780,1.179780504159505537e-06
781,1.158836752291979182e-06
782,1.180904616203948178e-06
783,1.159941275216121954e-06
784,1.182030244016893743e-06
785,1.161047286509779989e-06
786,1.183157389819956129e-06
787,1.162154788324479864e-06
788,1.184286056878513415e-06
789,1.163263785543152222e-06
790,1.185416249720616332e-06
791,1.164374280692552247e-06
792,1.186547970879865998e-06
793,1.165486276941116583e-06
794,1.187681224401720990e-06
795,1.166599778362839499e-06
796,1.188816013175279403e-06
797,1.167714788194007096e-06
798,1.189952341525655577e-06
799,1.168831310299656969e-06
800,1.191090212996033224e-06
801,1.169949347701153523e-06
802,1.192229630613948019e-06
803,1.171068903826768592e-06
804,1.193370597448558837e-06
805,1.172189981796407641e-06
806,1.194513117021990879e-06
807,1.173312585082672185e-06
808,1.195657193263420983e-06
809,1.174436717098946818e-06
810,1.196802829628881426e-06
811,1.175562381260676117e-06
812,1.197950028716989249e-06
813,1.176689581718715396e-06
814,1.199098795776311050e-06
815,1.177818321305719011e-06
816,1.200249133330760221e-06
817,1.178948603529076757e-06
818,1.201401044879916698e-06
819,1.180080432749900815e-06
820,1.202554534330592262e-06
821,1.181213810916131914e-06
822,1.203709604053056148e-06
823,1.182348742201716117e-06
824,1.204866259141845617e-06
825,1.183485229746741569e-06
826,1.206024501522022400e-06
827,1.184623277321790892e-06
828,1.207184335684127219e-06
829,1.185762888302525009e-06
830,1.208345764666757579e-06
831,1.186904065566530624e-06
832,1.209508792525649319e-06
833,1.188046814239775848e-06
834,1.210673423202396779e-06
835,1.189191136257964957e-06
836,1.211839658989698344e-06
837,1.190337035081354598e-06
838,1.213007503047409574e-06
839,1.191484514321949271e-06
840,1.214176960103626667e-06
841,1.192633578164612875e-06
842,1.215348033964000043e-06
843,1.193784229815626423e-06
844,1.216520727794351978e-06
845,1.194936472814671357e-06
846,1.217695044740270824e-06
847,1.196090310324999632e-06
848,1.218870988355534131e-06
849,1.197245745830827487e-06
850,1.220048562912622250e-06
851,1.198402783837687072e-06
852,1.221227772469824190e-06
853,1.199561427884382088e-06
854,1.222408619749119504e-06
855,1.200721679526887286e-06
856,1.223591106811066607e-06
857,1.201883542818130592e-06
858,1.224775238932824120e-06
859,1.203047022550895895e-06
860,1.225961020385118401e-06
861,1.204212122004465746e-06
862,1.227148453227708476e-06
863,1.205378843610123069e-06
864,1.228337541470273830e-06
865,1.206547191762842308e-06
866,1.229528289154406972e-06
867,1.207717170327048654e-06
868,1.230720700437982152e-06
869,1.208888782572589981e-06
870,1.231914777458775426e-06
871,1.210062030980797002e-06
872,1.233110524639688550e-06
873,1.211236920740394076e-06
874,1.234307945239430488e-06
875,1.212413453848784209e-06
876,1.235507043110742461e-06
877,1.213591635167199174e-06
878,1.236707822766501874e-06
879,1.214771468338565894e-06
880,1.237910286216081364e-06
881,1.215952954966169509e-06
882,1.239114437045606038e-06
883,1.217136099806166720e-06
884,1.240320279691056685e-06
885,1.218320907130554010e-06
886,1.241527818604817311e-06
887,1.219507380818835873e-06
888,1.242737057246950591e-06
889,1.220695523793109749e-06
890,1.243947998499579088e-06
891,1.221885339709188894e-06
892,1.245160646085162097e-06
893,1.223076831122066881e-06
894,1.246375002971687817e-06
895,1.224270002457607747e-06
896,1.247591073585790243e-06
897,1.225464857275094761e-06
898,1.248808862161619787e-06
899,1.226661399582566702e-06
900,1.250028371888607439e-06
901,1.227859633644560657e-06
902,1.251249607632978233e-06
903,1.229059562694871176e-06
904,1.252472571517203400e-06
905,1.230261188719150164e-06
906,1.253697266853243596e-06
907,1.231464516633914389e-06
908,1.254923698351737668e-06
909,1.232669549925546381e-06
910,1.256151869542760646e-06
911,1.233876292598659518e-06
912,1.257381784718466276e-06
913,1.235084748477796023e-06
914,1.258613447292188120e-06
915,1.236294920474495914e-06
916,1.259846860148868516e-06
917,1.237506812234205614e-06
918,1.261082027322839628e-06
919,1.238720427752087308e-06
920,1.262318953147771466e-06
921,1.239935770717906936e-06
922,1.263557641284336717e-06
923,1.241152845084700559e-06
924,1.264798095186875289e-06
925,1.242371654235298174e-06
926,1.266040318940237874e-06
927,1.243592202553569834e-06
928,1.267284316117097635e-06
929,1.244814493067722065e-06
930,1.268530091241836804e-06
931,1.246038530113862636e-06
932,1.269777647536521488e-06
933,1.247264316434537271e-06
934,1.271026987662047035e-06
935,1.248491855868664459e-06
936,1.272278116601185767e-06
937,1.249721152882354161e-06
938,1.273531038365273961e-06
939,1.250952210866427287e-06
940,1.274785755915098558e-06
941,1.252185033039902954e-06
942,1.276042274365045975e-06
943,1.253419624786325854e-06
944,1.277300596682047738e-06
945,1.254655988587154389e-06
946,1.278560726374230560e-06
947,1.255894127882931785e-06
948,1.279822668116594586e-06
949,1.257134047933326068e-06
950,1.281086425160743448e-06
951,1.258375750722460246e-06
952,1.282352001338665634e-06
953,1.259619240746412734e-06
954,1.283619400400878614e-06
955,1.260864522795785252e-06
956,1.284888627311793366e-06
957,1.262111599387547002e-06
958,1.286159684216784467e-06
959,1.263360474408568913e-06
960,1.287432576163270427e-06
961,1.264611152453683065e-06
962,1.288707307266604866e-06
963,1.265863637010592721e-06
964,1.289983880904859364e-06
965,1.267117931772870176e-06
966,1.291262300331895105e-06
967,1.268374040675357010e-06
968,1.292542571344151883e-06
969,1.269631968137166411e-06
970,1.293824696754734535e-06
971,1.270891717536712158e-06
972,1.295108680214937400e-06
973,1.272153292534342526e-06
974,1.296394525747695815e-06
975,1.273416696991112149e-06
976,1.297682237949361858e-06
977,1.274681935300562502e-06
978,1.298971819961676023e-06
979,1.275949010865399847e-06
980,1.300263276247188827e-06
981,1.277217927625641771e-06
982,1.301556610732135152e-06
983,1.278488689711096935e-06
984,1.302851827071275606e-06
985,1.279761300673887578e-06
986,1.304148929117889484e-06
987,1.281035763891271491e-06
988,1.305447920245256701e-06
989,1.282312083734739551e-06
990,1.306748806243474891e-06
991,1.283590265775758331e-06
992,1.308051590608026680e-06
993,1.284870311737349334e-06
994,1.309356276505108521e-06
995,1.286152226986109604e-06
996,1.310662869295127762e-06
997,1.287436015582472837e-06
998,1.311971372480745635e-06
999,1.288721680439640931e-06
1000,1.313281788962730440e-06
1001,1.290009225533885756e-06
1002,1.314594123874286069e-06
1003,1.291298655099931591e-06
1004,1.315908380575801862e-06
1005,1.292589973430427274e-06
1006,1.317224564341119674e-06
1007,1.293883184865324199e-06
1008,1.318542678262825191e-06
1009,1.295178292674688351e-06
1010,1.319862727055492576e-06
1011,1.296475301461437795e-06
1012,1.321184714113070193e-06
1013,1.297774214824529975e-06
1014,1.322508644073468732e-06
1015,1.299075036514710849e-06
1016,1.323834519901883516e-06
1017,1.300377770479233783e-06
1018,1.325162346943450737e-06
1019,1.301682422297497603e-06
1020,1.326492129493539478e-06
1021,1.302988994416962927e-06
1022,1.327823871429920361e-06
1023,1.304297492078953801e-06
1024,1.329157576063252788e-06
1025,1.305607917734493043e-06
1026,1.330493248757163679e-06
1027,1.306920277704785945e-06
1028,1.331830893078056460e-06
1029,1.308234574210864701e-06
1030,1.333170512954675135e-06
1031,1.309550812212029292e-06
1032,1.334512112614044665e-06
1033,1.310868995330585411e-06
1034,1.335855697091639760e-06
1035,1.312189127982173410e-06
1036,1.337201269191996462e-06
1037,1.313511214005227276e-06
1038,1.338548833365535567e-06
1039,1.314835257002828018e-06
1040,1.339898394318652072e-06
1041,1.316161262527176657e-06
1042,1.341249956693126341e-06
1043,1.317489234201561867e-06
1044,1.342603524708627701e-06
1045,1.318819176054489923e-06
1046,1.343959101526872645e-06
1047,1.320151092664277029e-06
1048,1.345316693126133529e-06
1049,1.321484987890422882e-06
1050,1.346676301765911187e-06
1051,1.322820865280632018e-06
1052,1.348037932860886180e-06
1053,1.324158729034124484e-06
1054,1.349401589378713189e-06
1055,1.325498584185250555e-06
1056,1.350767277297655888e-06
1057,1.326840434240432500e-06
1058,1.352134999993101821e-06
1059,1.328184284910870857e-06
1060,1.353504763402163471e-06
1061,1.329530139645275942e-06
1062,1.354876570076787419e-06
1063,1.330878001544983293e-06
1064,1.356250423892759899e-06
1065,1.332227875227754593e-06
1066,1.357626330114412065e-06
1067,1.333579766472461749e-06
1068,1.359004293922512518e-06
1069,1.334933677842590684e-06
1070,1.360384317769034023e-06
1071,1.336289614300915482e-06
1072,1.361766407295385416e-06
1073,1.337647580237421138e-06
1074,1.363150566706051687e-06
1075,1.339007580277743990e-06
1076,1.364536800510775373e-06
1077,1.340369617594080869e-06
1078,1.365925112200856241e-06
1079,1.341733696998516794e-06
1080,1.367315506867705575e-06
1081,1.343099823418649842e-06
1082,1.368707989603440872e-06
1083,1.344468000881264691e-06
1084,1.370102563504891881e-06
1085,1.345838233466286749e-06
1086,1.371499233672787248e-06
1087,1.347210526075955198e-06
1088,1.372898005291161098e-06
1089,1.348584882801596297e-06
1090,1.374298881543766547e-06
1091,1.349961307429090085e-06
1092,1.375701866828391456e-06
1093,1.351339805378466136e-06
1094,1.377106967175573926e-06
1095,1.352720380825950940e-06
1096,1.378514185500079055e-06
1097,1.354103036747301048e-06
1098,1.379923526997441345e-06
1099,1.355487779751116644e-06
1100,1.381334996188705719e-06
1101,1.356874612614125040e-06
1102,1.382748596368541501e-06
1103,1.358263539584257665e-06
1104,1.384164333346974046e-06
1105,1.359654566203282635e-06
1106,1.385582211314926079e-06
1107,1.361047696397055570e-06
1108,1.387002234695796561e-06
1109,1.362442935498920692e-06
1110,1.388424409469122468e-06
1111,1.363840287273136042e-06
1112,1.389848738092517805e-06
1113,1.365239756243875691e-06
1114,1.391275226495953721e-06
1115,1.366641346674393047e-06
1116,1.392703878422987828e-06
1117,1.368045063885601066e-06
1118,1.394134699415064041e-06
1119,1.369450910917622969e-06
1120,1.395567692386357920e-06
1121,1.370858893120788529e-06
1122,1.397002863330205668e-06
1123,1.372269015165645888e-06
1124,1.398440216665797129e-06
1125,1.373681281858433631e-06
1126,1.399879757414347849e-06
1127,1.375095697592627587e-06
1128,1.401321489773047113e-06
1129,1.376512267084129218e-06
1130,1.402765418332623548e-06
1131,1.377930993945663429e-06
1132,1.404211547741105229e-06
1133,1.379351883335240951e-06
1134,1.405659881869263956e-06
1135,1.380774939704934930e-06
1136,1.407110426834974972e-06
1137,1.382200168102799362e-06
1138,1.408563186795135051e-06
1139,1.383627573409708718e-06
1140,1.410018167510682296e-06
1141,1.385057160445895836e-06
1142,1.411475372492431475e-06
1143,1.386488932397761232e-06
1144,1.412934805597083901e-06
1145,1.387922894194231768e-06
1146,1.414396473189858177e-06
1147,1.389359051851439841e-06
1148,1.415860379479418980e-06
1149,1.390797408502160314e-06
1150,1.417326528523596015e-06
1151,1.392237969544348658e-06
1152,1.418794925984757738e-06
1153,1.393680740378015671e-06
1154,1.420265576992854160e-06
1155,1.395125724578636079e-06
1156,1.421738485405846765e-06
1157,1.396572927265338200e-06
1158,1.423213656572769156e-06
1159,1.398022353563219821e-06
1160,1.424691096108727677e-06
1161,1.399474008740096789e-06
1162,1.426170807517134877e-06
1163,1.400927896064672636e-06
1164,1.427652796246802088e-06
1165,1.402384020714813393e-06
1166,1.429137066996925799e-06
1167,1.403842388595983217e-06
1168,1.430623624970721832e-06
1169,1.405303003148008954e-06
1170,1.432112474555237249e-06
1171,1.406765869589105049e-06
1172,1.433603620502273519e-06
1173,1.408230992455507958e-06
1174,1.435097067840202984e-06
1175,1.409698377242522440e-06
1176,1.436592821876261557e-06
1177,1.411168028137841479e-06
1178,1.438090887759507891e-06
1179,1.412639950697929426e-06
1180,1.439591269691851574e-06
1181,1.414114149641298508e-06
1182,1.441093974011283338e-06
1183,1.415590629868844936e-06
1184,1.442599003593797039e-06
1185,1.417069394710605475e-06
1186,1.444106364298110570e-06
1187,1.418550450949235623e-06
1188,1.445616062300260692e-06
1189,1.420033803609232122e-06
1190,1.447128100736668106e-06
1191,1.421519455907383854e-06
1192,1.448642486162508087e-06
1193,1.423007414117638660e-06
1194,1.450159222054476071e-06
1195,1.424497682528840719e-06
1196,1.451678315377895718e-06
1197,1.425990267448013237e-06
1198,1.453199769977004672e-06
1199,1.427485171946438178e-06
1200,1.454723590598645874e-06
1201,1.428982402080652895e-06
1202,1.456249783205891674e-06
1203,1.430481962301255002e-06
1204,1.457778352350526876e-06
1205,1.431983858323251815e-06
1206,1.459309303862399947e-06
1207,1.433488095328004435e-06
1208,1.460842641908102377e-06
1209,1.434994676762413703e-06
1210,1.462378372069076669e-06
1211,1.436503609784798255e-06
1212,1.463916500165677320e-06
1213,1.438014897951772356e-06
1214,1.465457030158024340e-06
1215,1.439528547244593307e-06
1216,1.466999967474670150e-06
1217,1.441044561691129353e-06
1218,1.468545317832735624e-06
1219,1.442562947330436570e-06
1220,1.470093085608150728e-06
1221,1.444083707838179916e-06
1222,1.471643276477746792e-06
1223,1.445606850487338759e-06
1224,1.473195896322630692e-06
1225,1.447132379240397390e-06
1226,1.474750949561731176e-06
1227,1.448660298554361225e-06
1228,1.476308440916215073e-06
1229,1.450190614808144124e-06
1230,1.477868377220775564e-06
1231,1.451723333294911090e-06
1232,1.479430763444640068e-06
1233,1.453258458918175664e-06
1234,1.480995603899027136e-06
1235,1.454795996119456327e-06
1236,1.482562904361528175e-06
1237,1.456335950404914468e-06
1238,1.484132669001297373e-06
1239,1.457878326357842401e-06
1240,1.485704904452476766e-06
1241,1.459423130262383067e-06
1242,1.487279615605336325e-06
1243,1.460970366921824835e-06
1244,1.488856808465995885e-06
1245,1.462520042353961347e-06
1246,1.490436488762943503e-06
1247,1.464072162287011729e-06
1248,1.492018661106270344e-06
1249,1.465626730631156409e-06
1250,1.493603330766448764e-06
1251,1.467183752716064334e-06
1252,1.495190502939256364e-06
1253,1.468743234148686827e-06
1254,1.496780183326076995e-06
1255,1.470305179923756103e-06
1256,1.498372376625252067e-06
1257,1.471869595524984850e-06
1258,1.499967089216908600e-06
1259,1.473436486908455702e-06
1260,1.501564327523366868e-06
1261,1.475005859978322456e-06
1262,1.503164095969382568e-06
1263,1.476577718864099640e-06
1264,1.504766399164667395e-06
1265,1.478152069083888633e-06
1266,1.506371243601455720e-06
1267,1.479728916691720418e-06
1268,1.507978635460863115e-06
1269,1.481308266575677715e-06
1270,1.509588578970420220e-06
1271,1.482890124205991411e-06
1272,1.511201079640693421e-06
1273,1.484474495239222279e-06
1274,1.512816143642883556e-06
1275,1.486061384569158229e-06
1276,1.514433777158128007e-06
1277,1.487650799403674194e-06
1278,1.516053985170215959e-06
1279,1.489242742898879523e-06
1280,1.517676772018590373e-06
1281,1.490837221793049002e-06
1282,1.519302144670799008e-06
1283,1.492434241092936147e-06
1284,1.520930109315591744e-06
1285,1.494033807945360910e-06
1286,1.522560670869195874e-06
1287,1.495635925784211378e-06
1288,1.524193834723651405e-06
1289,1.497240601578442653e-06
1290,1.525829606864721641e-06
1291,1.498847840550180991e-06
1292,1.527467993322525825e-06
1293,1.500457647828280556e-06
1294,1.529108999393953575e-06
1295,1.502070029466094916e-06
1296,1.530752630409450145e-06
1297,1.503684990886667602e-06
1298,1.532398892606569123e-06
1299,1.505302537511274597e-06
1300,1.534047791163673112e-06
1301,1.506922675200173062e-06
1302,1.535699333140778341e-06
1303,1.508545410575000076e-06
1304,1.537353523287549640e-06
1305,1.510170747574655990e-06
1306,1.539010367165815404e-06
1307,1.511798692918973776e-06
1308,1.540669871989540946e-06
1309,1.513429253384592885e-06
1310,1.542332042184051594e-06
1311,1.515062432196401102e-06
1312,1.543996883798626474e-06
1313,1.516698236908631277e-06
1314,1.545664403434958217e-06
1315,1.518336672518368679e-06
1316,1.547334606010126866e-06
1317,1.519977745419434313e-06
1318,1.549007498386653390e-06
1319,1.521621460923693762e-06
1320,1.550683085574424691e-06
1321,1.523267824331258124e-06
1322,1.552361373387925330e-06
1323,1.524916841856940905e-06
1324,1.554042368445784571e-06
1325,1.526568520398374493e-06
1326,1.555726077230536777e-06
1327,1.528222864782579215e-06
1328,1.557412504621873536e-06
1329,1.529879881346658958e-06
1330,1.559101657796314951e-06
1331,1.531539576122655941e-06
1332,1.560793541289226304e-06
1333,1.533201953930471392e-06
1334,1.562488161943283005e-06
1335,1.534867021219798934e-06
1336,1.564185525158815606e-06
1337,1.536534784050282839e-06
1338,1.565885637729730534e-06
1339,1.538205248410548321e-06
1340,1.567588505280486437e-06
1341,1.539878420201665344e-06
1342,1.569294133750899528e-06
1343,1.541554305302269566e-06
1344,1.571002529889048998e-06
1345,1.543232909176405146e-06
1346,1.572713698492693998e-06
1347,1.544914238109914809e-06
1348,1.574427646602618025e-06
1349,1.546598298388725984e-06
1350,1.576144380078318662e-06
1351,1.548285096473903924e-06
1352,1.577863906121446422e-06
1353,1.549974638661974133e-06
1354,1.579586230298065925e-06
1355,1.551666929991019973e-06
1356,1.581311358142027221e-06
1357,1.553361976342792065e-06
1358,1.583039296025771778e-06
1359,1.555059784430042188e-06
1360,1.584770050991263009e-06
1361,1.556760361484903874e-06
1362,1.586503629812437482e-06
1363,1.558463712237631982e-06
1364,1.588240036474755255e-06
1365,1.560169842583898969e-06
1366,1.589979278516395994e-06
1367,1.561878759628338310e-06
1368,1.591721363068989599e-06
1369,1.563590469078158477e-06
1370,1.593466295038385092e-06
1371,1.565304977309361654e-06
1372,1.595214081194511940e-06
1373,1.567022289929919837e-06
1374,1.596964727938441324e-06
1375,1.568742413939094757e-06
1376,1.598718241499482448e-06
1377,1.570465355457008836e-06
1378,1.600474628716829203e-06
1379,1.572191120407188363e-06
1380,1.602233895212453560e-06
1381,1.573919714682684861e-06
1382,1.603996047290026381e-06
1383,1.575651145256641164e-06
1384,1.605761092667594991e-06
1385,1.577385418527781114e-06
1386,1.607529036547745865e-06
1387,1.579122540308406890e-06
1388,1.609299885849559750e-06
1389,1.580862517854756677e-06
1390,1.611073647462796919e-06
1391,1.582605356319303519e-06
1392,1.612850326567075070e-06
1393,1.584351062292638194e-06
1394,1.614629930916541434e-06
1395,1.586099643794802590e-06
1396,1.616412468023778345e-06
1397,1.587851106126618465e-06
1398,1.618197942359412144e-06
1399,1.589605455614090187e-06
1400,1.619986361492466568e-06
1401,1.591362698210811383e-06
1402,1.621777731769574625e-06
1403,1.593122841601434894e-06
1404,1.623572059280691661e-06
1405,1.594885890643301224e-06
1406,1.625369351162124042e-06
1407,1.596651852657658550e-06
1408,1.627169613657939887e-06
1409,1.598420734494371261e-06
1410,1.628972854199096137e-06
1411,1.600192542683002893e-06
1412,1.630779078872194100e-06
1413,1.601967283863547213e-06
1414,1.632588295055837939e-06
1415,1.603744964828556452e-06
1416,1.634400509557238006e-06
1417,1.605525591007528321e-06
1418,1.636215727422571907e-06
1419,1.607309170099671496e-06
1420,1.638033957022680649e-06
1421,1.609095708038391422e-06
1422,1.639855204297893958e-06
1423,1.610885211594534476e-06
1424,1.641679476007520778e-06
1425,1.612677687415615230e-06
1426,1.643506780228915151e-06
1427,1.614473143704845811e-06
1428,1.645337123121010761e-06
1429,1.616271585325038768e-06
1430,1.647170509848678883e-06
1431,1.618073018528150638e-06
1432,1.649006949075758538e-06
1433,1.619877452157019466e-06
1434,1.650846447234880295e-06
1435,1.621684891155713039e-06
1436,1.652689011835373456e-06
1437,1.623495343606484848e-06
1438,1.654534648665075559e-06
1439,1.625308815563728408e-06
1440,1.656383365117138559e-06
1441,1.627125313887007480e-06
1442,1.658235168487526488e-06
1443,1.628944845560757542e-06
1444,1.660090065302984806e-06
1445,1.630767417671269572e-06
1446,1.661948063292404764e-06
1447,1.632593036977178697e-06
1448,1.663809168777307174e-06
1449,1.634421709964749403e-06
1450,1.665673388207681699e-06
1451,1.636253442949013169e-06
1452,1.667540729404089309e-06
1453,1.638088243938919351e-06
1454,1.669411198712345414e-06
1455,1.639926119442264646e-06
1456,1.671284804011457315e-06
1457,1.641767076672142135e-06
1458,1.673161553249420184e-06
1459,1.643611123612386010e-06
1460,1.675041452349062564e-06
1461,1.645458265284994900e-06
1462,1.676924507770137444e-06
1463,1.647308509544910631e-06
1464,1.678810728177273279e-06
1465,1.649161863641721545e-06
1466,1.680700119483016267e-06
1467,1.651018334343049576e-06
1468,1.682592689897276448e-06
1469,1.652877928878085456e-06
1470,1.684488446562462004e-06
1471,1.654740655205583367e-06
1472,1.686387396887755412e-06
1473,1.656606519035400241e-06
1474,1.688289546492599190e-06
1475,1.658475527711081974e-06
1476,1.690194904216033924e-06
1477,1.660347689071806685e-06
1478,1.692103477380470767e-06
1479,1.662223010414853210e-06
1480,1.694015273116506447e-06
1481,1.664101498261903024e-06
1482,1.695930298603543310e-06
1483,1.665983160716009994e-06
1484,1.697848561466416728e-06
1485,1.667868003993887947e-06
1486,1.699770068545719679e-06
1487,1.669756035827478723e-06
1488,1.701694827520450845e-06
1489,1.671647263281775080e-06
1490,1.703622845664267644e-06
1491,1.673541693727596527e-06
1492,1.705554130603382513e-06
1493,1.675439334914637869e-06
1494,1.707488689585249058e-06
1495,1.677340193000499771e-06
1496,1.709426530585571863e-06
1497,1.679244276810732550e-06
1498,1.711367660392234527e-06
1499,1.681151592513948087e-06
1500,1.713312087233556505e-06
1501,1.683062148805205343e-06
1502,1.715259818932499680e-06
1503,1.684975952785837964e-06
1504,1.717210862381086753e-06
1505,1.686893011055301143e-06
1506,1.719165225653814936e-06
1507,1.688813331818591916e-06
1508,1.721122915292300199e-06
1509,1.690736922103102613e-06
1510,1.723083940776895066e-06
1511,1.692663790302823015e-06
1512,1.725048308106109837e-06
1513,1.694593942457615785e-06
1514,1.727016025077505363e-06
1515,1.696527386531323233e-06
1516,1.728987100348366322e-06
1517,1.698464131564063731e-06
1518,1.730961541499200311e-06
1519,1.700404184023664396e-06
1520,1.732939355961761543e-06
1521,1.702347551058627178e-06
1522,1.734920550832987351e-06
1523,1.704294241052214607e-06
1524,1.736905134671062948e-06
1525,1.706244261105461964e-06
1526,1.738893115158719044e-06
1527,1.708197619611155184e-06
1528,1.740884500534730021e-06
1529,1.710154324095461949e-06
1530,1.742879298475701056e-06
1531,1.712114382271353103e-06
1532,1.744877516563493731e-06
1533,1.714077801036442187e-06
1534,1.746879162319047626e-06
1535,1.716044588779773157e-06
1536,1.748884243950658336e-06
1537,1.718014753373870760e-06
1538,1.750892770218605088e-06
1539,1.719988302800881265e-06
1540,1.752904747743650188e-06
1541,1.721965244870007987e-06
1542,1.754920186401481845e-06
1543,1.723945587928514984e-06
1544,1.756939093233188700e-06
1545,1.725929338983590730e-06
1546,1.758961475088507875e-06
1547,1.727916505028200961e-06
1548,1.760987341488610622e-06
1549,1.729907096374961433e-06
1550,1.763016700224583918e-06
1551,1.731901118864427321e-06
1552,1.765049558734429477e-06
1553,1.733898581873618846e-06
1554,1.767085926672179269e-06
1555,1.735899492763472972e-06
1556,1.769125810359835009e-06
1557,1.737903859383826032e-06
1558,1.771169218994990141e-06
1559,1.739911689898682058e-06
1560,1.773216160164775211e-06
1561,1.741922992189473406e-06
1562,1.775266642661983654e-06
1563,1.743937775057446687e-06
1564,1.777320675402263831e-06
1565,1.745956046962326733e-06
1566,1.779378265426028028e-06
1567,1.747977814193651237e-06
1568,1.781439421556541899e-06
1569,1.750003086382499483e-06
1570,1.783504151702393891e-06
1571,1.752031871437875810e-06
1572,1.785572464933276742e-06
1573,1.754064177241086789e-06
1574,1.787644368966111222e-06
1575,1.756100012590847037e-06
1576,1.789719872748839674e-06
1577,1.758139384534511123e-06
1578,1.791798983489995174e-06
1579,1.760182302200826074e-06
1580,1.793881710806604517e-06
1581,1.762228774463123546e-06
1582,1.795968062885690491e-06
1583,1.764278808174007444e-06
1584,1.798058048673209566e-06
1585,1.766332414118486552e-06
1586,1.800151677128492653e-06
1587,1.768389598940111537e-06
1588,1.802248955303946658e-06
1589,1.770450370833596034e-06
1590,1.804349892091929928e-06
1591,1.772514737614239030e-06
1592,1.806454495067818520e-06
1593,1.774582708348882788e-06
1594,1.808562774551275506e-06
1595,1.776654292101701415e-06
1596,1.810674738877349668e-06
1597,1.778729497037766627e-06
1598,1.812790396268644469e-06
1599,1.780808331768835928e-06
1600,1.814909756202658779e-06
1601,1.782890805663183077e-06
1602,1.817032827721176024e-06
1603,1.784976926836325821e-06
1604,1.819159619041069914e-06
1605,1.787066703107331812e-06
1606,1.821290137397871644e-06
1607,1.789160142881550387e-06
1608,1.823424393630310944e-06
1609,1.791257255788041929e-06
1610,1.825562394780566376e-06
1611,1.793358049089637503e-06
1612,1.827704150838367278e-06
1613,1.795462533102532639e-06
1614,1.829849671095827499e-06
1615,1.797570715820920531e-06
1616,1.831998963088261618e-06
1617,1.799682606294541423e-06
1618,1.834152036740358488e-06
1619,1.801798212837801691e-06
1620,1.836308900547985838e-06
1621,1.803917543720582790e-06
1622,1.838469563658367873e-06
1623,1.806040609533158513e-06
1624,1.840634035830125228e-06
1625,1.808167418431242766e-06
1626,1.842802324853759577e-06
1627,1.810297977672272287e-06
1628,1.844974439752020459e-06
1629,1.812432297750207293e-06
1630,1.847150390690426619e-06
1631,1.814570387574090135e-06
1632,1.849330185683234708e-06
1633,1.816712255791035170e-06
1634,1.851513834610020183e-06
1635,1.818857911373577491e-06
1636,1.853701346591718524e-06
1637,1.821007362858821143e-06
1638,1.855892729836355121e-06
1639,1.823160619906684128e-06
1640,1.858087994806036036e-06
1641,1.825317690938199236e-06
1642,1.860287149941091799e-06
1643,1.827478586070390882e-06
1644,1.862490205387563419e-06
1645,1.829643313473860001e-06
1646,1.864697168915672909e-06
1647,1.831811882293971348e-06
1648,1.866908051278039151e-06
1649,1.833984302773898167e-06
1650,1.869122861531164673e-06
1651,1.836160583346846171e-06
1652,1.871341608875896796e-06
1653,1.838340733063299084e-06
1654,1.873564302483524143e-06
1655,1.840524760949835246e-06
1656,1.875790951415093365e-06
1657,1.842712676331763728e-06
1658,1.878021565754850607e-06
1659,1.844904489087817611e-06
1660,1.880256155340823087e-06
1661,1.847100208812454286e-06
1662,1.882494729336743897e-06
1663,1.849299844091773782e-06
1664,1.884737297504612271e-06
1665,1.851503404909461012e-06
1666,1.886983868706934997e-06
1667,1.853710899970496442e-06
1668,1.889234453171616277e-06
1669,1.855922338918688781e-06
1670,1.891489060182444051e-06
1671,1.858137731964518339e-06
1672,1.893747699869388997e-06
1673,1.860357087529701250e-06
1674,1.896010381060887270e-06
1675,1.862580414986641195e-06
1676,1.898277113201155698e-06
1677,1.864807724062943637e-06
1678,1.900547906692333797e-06
1679,1.867039025274366761e-06
1680,1.902822772726555254e-06
1681,1.869274329044378375e-06
1682,1.905101720092982273e-06
1683,1.871513642409764190e-06
1684,1.907384756683484773e-06
1685,1.873756975514381777e-06
1686,1.909671894240479868e-06
1687,1.876004339874178110e-06
1688,1.911963143694139155e-06
1689,1.878255744843155712e-06
1690,1.914258513493383347e-06
1691,1.880511199399784414e-06
1692,1.916558013838589772e-06
1693,1.882770712458931192e-06
1694,1.918861653708272942e-06
1695,1.885034294695113616e-06
1696,1.921169444052666853e-06
1697,1.887301956467044458e-06
1698,1.923481395474799071e-06
1699,1.889573706841068137e-06
1700,1.925797516979935952e-06
1701,1.891849556518988542e-06
1702,1.928117819183412451e-06
1703,1.894129514775835293e-06
1704,1.930442312084872638e-06
1705,1.896413591228948587e-06
1706,1.932771005715278780e-06
1707,1.898701796436827257e-06
1708,1.935103910491296797e-06
1709,1.900994140931773525e-06
1710,1.937441037145867087e-06
1711,1.903290634351852155e-06
1712,1.939782395268414393e-06
1713,1.905591286346095292e-06
1714,1.942127995614819732e-06
1715,1.907896107817965256e-06
1716,1.944477847816892951e-06
1717,1.910205108129800433e-06
1718,1.946831962649139204e-06
1719,1.912518297739058791e-06
1720,1.949190350568794745e-06
1721,1.914835686397980476e-06
1722,1.951553020787475439e-06
1723,1.917157284996097290e-06
1724,1.953919985613362406e-06
1725,1.919483103210788609e-06
1726,1.956291253855633027e-06
1727,1.921813151762805602e-06
1728,1.958666836896523348e-06
1729,1.924147440271209851e-06
1730,1.961046745006777956e-06
1731,1.926485980476279072e-06
1732,1.963430990137666668e-06
1733,1.928828782837424705e-06
1734,1.965819581382201249e-06
1735,1.931175855751830266e-06
1736,1.968212528641334575e-06
1737,1.933527211185126169e-06
1738,1.970609844589046569e-06
1739,1.935882859136131048e-06
1740,1.973011537880378755e-06
1741,1.938242809717118100e-06
1742,1.975417621158359628e-06
1743,1.940607075326132714e-06
1744,1.977828104306218319e-06
1745,1.942975664644003484e-06
1746,1.980242997739411609e-06
1747,1.945348588899966470e-06
1748,1.982662313440981095e-06
1749,1.947725859277899544e-06
1750,1.985086061238253005e-06
1751,1.950107484853053037e-06
1752,1.987514251597269351e-06
1753,1.952493477384887426e-06
1754,1.989946895376278466e-06
1755,1.954883846628098827e-06
1756,1.992384004416317299e-06
1757,1.957278605422735175e-06
1758,1.994825590599285359e-06
1759,1.959677763289425620e-06
1760,1.997271662817835547e-06
1761,1.962081330651198994e-06
1762,1.999722234062113422e-06
1763,1.964489320184787231e-06
1764,2.002177314474805745e-06
1765,1.966901741135507093e-06
1766,2.004636915757796347e-06
1767,1.969318604830337160e-06
1768,2.007101047663802680e-06
1769,1.971739921432664830e-06
1770,2.009569722000908296e-06
1771,1.974165703550566630e-06
1772,2.012042951163761559e-06
1773,1.976595961454728702e-06
1774,2.014520745921196312e-06
1775,1.979030706944814669e-06
1776,2.017003117143514169e-06
1777,1.981469949416583239e-06
1778,2.019490075566823854e-06
1779,1.983913700787000662e-06
1780,2.021981632923173740e-06
1781,1.986361973120530847e-06
1782,2.024477801707255250e-06
1783,1.988814776445165094e-06
1784,2.026978591777534510e-06
1785,1.991272122094864075e-06
1786,2.029484015030646438e-06
1787,1.993734022347129379e-06
1788,2.031994084582147022e-06
1789,1.996200488208373617e-06
1790,2.034508809669502722e-06
1791,1.998671529591742700e-06
1792,2.037028202739531932e-06
1793,2.001147159313720953e-06
1794,2.039552276383330709e-06
1795,2.003627389016260816e-06
1796,2.042081041040063014e-06
1797,2.006112229477097602e-06
1798,2.044614508413983525e-06
1799,2.008601691584576843e-06
1800,2.047152690765371958e-06
1801,2.011095788539922593e-06
1802,2.049695600234601198e-06
1803,2.013594530440316037e-06
1804,2.052243247328843480e-06
1805,2.016097929617518847e-06
1806,2.054795645319945501e-06
1807,2.018605998057986588e-06
1808,2.057352805861377656e-06
1809,2.021118746816638903e-06
1810,2.059914739752786727e-06
1811,2.023636186657909723e-06
1812,2.062481459051358071e-06
1813,2.026158331121294602e-06
1814,2.065052976589264756e-06
1815,2.028685190510856170e-06
1816,2.067629304237812027e-06
1817,2.031216777988551726e-06
1818,2.070210453375503479e-06
1819,2.033753104095422120e-06
1820,2.072796436871326349e-06
1821,2.036294181491016375e-06
1822,2.075387266760432973e-06
1823,2.038840022774593828e-06
1824,2.077982955200112753e-06
1825,2.041390638091328551e-06
1826,2.080583512850903829e-06
1827,2.043946040237500591e-06
1828,2.083188954192172478e-06
1829,2.046506241583631849e-06
1830,2.085799290048332304e-06
1831,2.049071253835957366e-06
1832,2.088414533251904928e-06
1833,2.051641089723118644e-06
1834,2.091034696942945921e-06
1835,2.054215761685368301e-06
1836,2.093659792838098240e-06
1837,2.056795280456835546e-06
1838,2.096289832902615791e-06
1839,2.059379659368246875e-06
1840,2.098924830543940420e-06
1841,2.061968910471724080e-06
1842,2.101564797393794528e-06
1843,2.064563045167071095e-06
1844,2.104209746039315562e-06
1845,2.067162077400819650e-06
1846,2.106859690020536944e-06
1847,2.069766018896179750e-06
1848,2.109514641772143742e-06
1849,2.072374882118982290e-06
1850,2.112174613471453454e-06
1851,2.074988679073757670e-06
1852,2.114839617522834148e-06
1853,2.077607421970721723e-06
1854,2.117509666942081657e-06
1855,2.080231123976268083e-06
1856,2.120184774436935252e-06
1857,2.082859797898298937e-06
1858,2.122864953514893394e-06
1859,2.085493455436592818e-06
1860,2.125550215521870932e-06
1861,2.088132109951493152e-06
1862,2.128240574975455658e-06
1863,2.090775773758237270e-06
1864,2.130936044563283784e-06
1865,2.093424459925025243e-06
1866,2.133636636127633584e-06
1867,2.096078180919635293e-06
1868,2.136342363932141785e-06
1869,2.098736950320242735e-06
1870,2.139053241150083317e-06
1871,2.101400780864714529e-06
1872,2.141769280805142432e-06
1873,2.104069685243183942e-06
1874,2.144490495998476406e-06
1875,2.106743675875953849e-06
1876,2.147216899134249170e-06
1877,2.109422765693012258e-06
1878,2.149948503470968769e-06
1879,2.112106968063564255e-06
1880,2.152685323756718022e-06
1881,2.114796297313536523e-06
1882,2.155427372285847277e-06
1883,2.117490764226537701e-06
1884,2.158174661726638465e-06
1885,2.120190382731764989e-06
1886,2.160927206781060665e-06
1887,2.122895167557811829e-06
1888,2.163685020783968388e-06
1889,2.125605130106189770e-06
1890,2.166448115830961204e-06
1891,2.128320283285089701e-06
1892,2.169216506791065956e-06
1893,2.131040642749995849e-06
1894,2.171990207938502625e-06
1895,2.133766220408498660e-06
1896,2.174769230981023287e-06
1897,2.136497029141740293e-06
1898,2.177553590786449035e-06
1899,2.139233082726806079e-06
1900,2.180343300615710851e-06
1901,2.141974395866510434e-06
1902,2.183138375278245963e-06
1903,2.144720981098640125e-06
1904,2.185938827195203009e-06
1905,2.147472851184941244e-06
1906,2.188744669875152793e-06
1907,2.150230020486665133e-06
1908,2.191555918317707957e-06
1909,2.152992502388181311e-06
1910,2.194372586101853580e-06
1911,2.155760311492893440e-06
1912,2.197194687622458895e-06
1913,2.158533461351283093e-06
1914,2.200022237707229939e-06
1915,2.161311966317173135e-06
1916,2.202855249075049122e-06
1917,2.164095838313167244e-06
1918,2.205693735430614341e-06
1919,2.166885092260038354e-06
1920,2.208537711954129050e-06
1921,2.169679742836302470e-06
1922,2.211387193028476122e-06
1923,2.172479802756665707e-06
1924,2.214242191240714231e-06
1925,2.175285285700384480e-06
1926,2.217102722485004972e-06
1927,2.178096207099714685e-06
1928,2.219968800778643329e-06
1929,2.180912580814817797e-06
1930,2.222840440791445006e-06
1931,2.183734420622686398e-06
1932,2.225717656138620563e-06
1933,2.186561741271787861e-06
1934,2.228600462860404546e-06
1935,2.189394556301674492e-06
1936,2.231488873200947046e-06
1937,2.192232880134776708e-06
1938,2.234382903638112346e-06
1939,2.195076727297760799e-06
1940,2.237282567733502290e-06
1941,2.197926111851007771e-06
1942,2.240187880431947664e-06
1943,2.200781048294691266e-06
1944,2.243098856785588166e-06
1945,2.203641551816532581e-06
1946,2.246015512052224362e-06
1947,2.206507636756635186e-06
1948,2.248937859886295024e-06
1949,2.209379316656364463e-06
1950,2.251865915169278805e-06
1951,2.212256606684269540e-06
1952,2.254799693238961169e-06
1953,2.215139521568803672e-06
1954,2.257739209242143249e-06
1955,2.218028076944461613e-06
1956,2.260684479271952567e-06
1957,2.220922286740846295e-06
1958,2.263635516578481892e-06
1959,2.223822165595681461e-06
1960,2.266592336327067981e-06
1961,2.226727727854951959e-06
1962,2.269554954505313719e-06
1963,2.229638989955603180e-06
1964,2.272523386434522155e-06
1965,2.232555966163721469e-06
1966,2.275497647185647707e-06
1967,2.235478670547736764e-06
1968,2.278477751370813818e-06
1969,2.238407119503275342e-06
1970,2.281463714268648750e-06
1971,2.241341326222958365e-06
1972,2.284455552160787203e-06
1973,2.244281308557080238e-06
1974,2.287453280306451913e-06
1975,2.247227079529568312e-06
1976,2.290456914357438705e-06
1977,2.250178656037099770e-06
1978,2.293466470192365274e-06
1979,2.253136052549168719e-06
1980,2.296481962591929445e-06
1981,2.256099284008886470e-06
1982,2.299503406624019374e-06
1983,2.259068365644953349e-06
1984,2.302530819838827387e-06
1985,2.262043315010130308e-06
1986,2.305564217420380021e-06
1987,2.265024145390824115e-06
1988,2.308603614172139958e-06
1989,2.268010872525663331e-06
1990,2.311649026350600268e-06
1991,2.271003513180659718e-06
1992,2.314700470990764544e-06
1993,2.274002082433911992e-06
1994,2.317757962770725273e-06
1995,2.277006595380836034e-06
1996,2.320821517977001149e-06
1997,2.280017068443374164e-06
1998,2.323891153012633800e-06
1999,2.283033517607981114e-06
2000,2.326966884901241425e-06
2001,2.286055959453331639e-06
2002,2.330048729359690613e-06
2003,2.289084408979099369e-06
2004,2.333136701366629519e-06
2005,2.292118880937974137e-06
2006,2.336230817272290230e-06
2007,2.295159392869496404e-06
2008,2.339331094951049991e-06
2009,2.298205960637365922e-06
2010,2.342437550092146871e-06
2011,2.301258600972789022e-06
2012,2.345550199714455261e-06
2013,2.304317329389559534e-06
2014,2.348669059660090818e-06
2015,2.307382161700764872e-06
2016,2.351794146133126708e-06
2017,2.310453114186799259e-06
2018,2.354925475326689042e-06
2019,2.313530202701217108e-06
2020,2.358063064497044629e-06
2021,2.316613445540098640e-06
2022,2.361206931799374417e-06
2023,2.319702857981329691e-06
2024,2.364357092721296799e-06
2025,2.322798457304500545e-06
2026,2.367513564832581149e-06
2027,2.325900259594261615e-06
2028,2.370676364462189287e-06
2029,2.329008281076104143e-06
2030,2.373845508132389505e-06
2031,2.332122538656433907e-06
2032,2.377021013376142088e-06
2033,2.335243049005637310e-06
2034,2.380202897097747939e-06
2035,2.338369829247285825e-06
2036,2.383391177024245885e-06
2037,2.341502896181091693e-06
2038,2.386585870186867259e-06
2039,2.344642266683580335e-06
2040,2.389786993649540980e-06
2041,2.347787957776399329e-06
2042,2.392994564227056898e-06
2043,2.350939986165584574e-06
2044,2.396208600037605607e-06
2045,2.354098368304200924e-06
2046,2.399429116992988591e-06
2047,2.357263122641812662e-06
2048,2.402656134807419547e-06
2049,2.360434266043666968e-06
2050,2.405889669766375740e-06
2051,2.363611814838068364e-06
2052,2.409129739601500893e-06
2053,2.366795787114488793e-06
2054,2.412376361392706591e-06
2055,2.369986199826903406e-06
2056,2.415629553681585554e-06
2057,2.373183071660901370e-06
2058,2.418889335676686786e-06
2059,2.376386419922402144e-06
2060,2.422155722889344756e-06
2061,2.379596260340895648e-06
2062,2.425428733974545331e-06
2063,2.382812611510482599e-06
2064,2.428708385834802174e-06
2065,2.386035490488685807e-06
2066,2.431994697855189768e-06
2067,2.389264916017124399e-06
2068,2.435287688106551684e-06
2069,2.392500906193485692e-06
2070,2.438587375067575317e-06
2071,2.395743478483841473e-06
2072,2.441893775964802972e-06
2073,2.398992649496328423e-06
2074,2.445206909106420664e-06
2075,2.402248439218261871e-06
2076,2.448526794181571610e-06
2077,2.405510864337173438e-06
2078,2.451853447522648113e-06
2079,2.408779942421669520e-06
2080,2.455186888745436948e-06
2081,2.412055693652869975e-06
2082,2.458527136886375953e-06
2083,2.415338134377816963e-06
2084,2.461874209057949789e-06
2085,2.418627283691754858e-06
2086,2.465228125290392945e-06
2087,2.421923159431595787e-06
2088,2.468588903047978112e-06
2089,2.425225779861536381e-06
2090,2.471956561374862987e-06
2091,2.428535164519217003e-06
2092,2.475331120555287759e-06
2093,2.431851331286546712e-06
2094,2.478712598460921283e-06
2095,2.435174299530588682e-06
2096,2.482101014103345640e-06
2097,2.438504085760498711e-06
2098,2.485496385176000825e-06
2099,2.441840710389012733e-06
2100,2.488898732514836431e-06
2101,2.445184191568497854e-06
2102,2.492308074589216986e-06
2103,2.448534548357930610e-06
2104,2.495724431225070514e-06
2105,2.451891800211822703e-06
2106,2.499147821404999558e-06
2107,2.455255965314690373e-06
2108,2.502578264401114049e-06
2109,2.458627063674322585e-06
2110,2.506015780201813522e-06
2111,2.462005113297367978e-06
2112,2.509460387498944176e-06
2113,2.465390134340351112e-06
2114,2.512912106395586605e-06
2115,2.468782145033658873e-06
2116,2.516370955059233805e-06
2117,2.472181163846720163e-06
2118,2.519836953916849746e-06
2119,2.475587211887228838e-06
2120,2.523310124318294581e-06
2121,2.479000308736225112e-06
2122,2.526790484835236629e-06
2123,2.482420473205082120e-06
2124,2.530278055703951568e-06
2125,2.485847725135160830e-06
2126,2.533772856346926901e-06
2127,2.489282083074903070e-06
2128,2.537274906377927113e-06
2129,2.492723567316020705e-06
2130,2.540784226724114539e-06
2131,2.496172198618963473e-06
2132,2.544300837929345390e-06
2133,2.499627995705189421e-06
2134,2.547824760115275270e-06
2135,2.503090979283676635e-06
2136,2.551356012703384137e-06
2137,2.506561168720712828e-06
2138,2.554894617109774778e-06
2139,2.510038584827583265e-06
2140,2.558440593676491875e-06
2141,2.513523246528409639e-06
2142,2.561993961541847614e-06
2143,2.517015174006543739e-06
2144,2.565554742281728654e-06
2145,2.520514388639267986e-06
2146,2.569122957734746711e-06
2147,2.524020911505945102e-06
2148,2.572698627930280349e-06
2149,2.527534760494256679e-06
2150,2.576281771752029577e-06
2151,2.531055957474519298e-06
2152,2.579872412101881064e-06
2153,2.534584522415797271e-06
2154,2.583470569421402476e-06
2155,2.538120476827164571e-06
2156,2.587076265347464727e-06
2157,2.541663840996295680e-06
2158,2.590689519868605416e-06
2159,2.545214635024673690e-06
2160,2.594310354433828632e-06
2161,2.548772880097940239e-06
2162,2.597938791094395830e-06
2163,2.552338598276993902e-06
2164,2.601574850792114970e-06
2165,2.555911808998774680e-06
2166,2.605218554954872762e-06
2167,2.559492534567931394e-06
2168,2.608869925264076266e-06
2169,2.563080795514483548e-06
2170,2.612528982271638247e-06
2171,2.566676611752778396e-06
2172,2.616195747994640686e-06
2173,2.570280006071338259e-06
2174,2.619870244520971590e-06
2175,2.573890999765093202e-06
2176,2.623552494190327038e-06
2177,2.577509614328405506e-06
2178,2.627242518194591302e-06
2179,2.581135870586760942e-06
2180,2.630940337804719182e-06
2181,2.584769789883593224e-06
2182,2.634645975941506087e-06
2183,2.588411395094474249e-06
2184,2.638359454666598518e-06
2185,2.592060707397565933e-06
2186,2.642080796249994450e-06
2187,2.595717748592273801e-06
2188,2.645810022967522404e-06
2189,2.599382540098783764e-06
2190,2.649547156246525722e-06
2191,2.603055104122929354e-06
2192,2.653292219002345342e-06
2193,2.606735462388778022e-06
2194,2.657045233712088534e-06
2195,2.610423637583452079e-06
2196,2.660806223351166121e-06
2197,2.614119652181174650e-06
2198,2.664575210294144410e-06
2199,2.617823527289637471e-06
2200,2.668352216757890386e-06
2201,2.621535286542142280e-06
2202,2.672137266707817662e-06
2203,2.625254951450332524e-06
2204,2.675930381921726496e-06
2205,2.628982545114104067e-06
2206,2.679731585828762930e-06
2207,2.632718088965227692e-06
2208,2.683540901289475038e-06
2209,2.636461607190320936e-06
2210,2.687358350852742579e-06
2211,2.640213120668370290e-06
2212,2.691183959063929497e-06
2213,2.643972654436512629e-06
2214,2.695017748200324600e-06
2215,2.647740229759402096e-06
2216,2.698859742689236193e-06
2217,2.651515871238184414e-06
2218,2.702709965158542563e-06
2219,2.655299600077595886e-06
2220,2.706568439297630461e-06
2221,2.659091440526012072e-06
2222,2.710435188863390084e-06
2223,2.662891416076354242e-06
2224,2.714310238157474940e-06
2225,2.666699550335010086e-06
2226,2.718193610604828517e-06
2227,2.670515865276683679e-06
2228,2.722085329198484583e-06
2229,2.674340385181615535e-06
2230,2.725985418825936396e-06
2231,2.678173133159426730e-06
2232,2.729893902315365628e-06
2233,2.682014132856106284e-06
2234,2.733810804669254918e-06
2235,2.685863407782440241e-06
2236,2.737736150323547223e-06
2237,2.689720983049262423e-06
2238,2.741669964397677139e-06
2239,2.693586883029045915e-06
2240,2.745612270845211253e-06
2241,2.697461130181948856e-06
2242,2.749563092704271319e-06
2243,2.701343748402309056e-06
2244,2.753522455646869970e-06
2245,2.705234762557393473e-06
2246,2.757490384983426978e-06
2247,2.709134197442538601e-06
2248,2.761466904346486831e-06
2249,2.713042075594725929e-06
2250,2.765452037896497562e-06
2251,2.716958422731114944e-06
2252,2.769445812934521143e-06
2253,2.720883264835762675e-06
2254,2.773448254191694477e-06
2255,2.724816624892871299e-06
2256,2.777459385071825042e-06
2257,2.728758527095157416e-06
2258,2.781479231508476537e-06
2259,2.732708996219783160e-06
2260,2.785507818283367711e-06
2261,2.736668058072478866e-06
2262,2.789545171116737863e-06
2263,2.740635736722273570e-06
2264,2.793591316351361627e-06
2265,2.744612058247368625e-06
2266,2.797646278543721949e-06
2267,2.748597047100673906e-06
2268,2.801710083880988429e-06
2269,2.752590729717712884e-06
2270,2.805782758808354267e-06
2271,2.756593129600210045e-06
2272,2.809864327200503567e-06
2273,2.760604272766012256e-06
2274,2.813954816563251573e-06
2275,2.764624185842730155e-06
2276,2.818054252958745824e-06
2277,2.768652893374676519e-06
2278,2.822162662354725257e-06
2279,2.772690421853011332e-06
2280,2.826280071144133422e-06
2281,2.776736797088366708e-06
2282,2.830406505362587937e-06
2283,2.780792043341828782e-06
2284,2.834541990386667352e-06
2285,2.784856188063665226e-06
2286,2.838686554323448594e-06
2287,2.788929256755485124e-06
2288,2.842840223228446082e-06
2289,2.793011275831605208e-06
2290,2.847003023709564235e-06
2291,2.797102272426178337e-06
2292,2.851174983425947779e-06
2293,2.801202271520176746e-06
2294,2.855356128370607305e-06
2295,2.805311300272399412e-06
2296,2.859546485530373347e-06
2297,2.809429385431094795e-06
2298,2.863746082503666416e-06
2299,2.813556553003665845e-06
2300,2.867954946690980412e-06
2301,2.817692830304729178e-06
2302,2.872173104758508746e-06
2303,2.821838244461652072e-06
2304,2.876400584629426480e-06
2305,2.825992821850537789e-06
2306,2.880637413626308103e-06
2307,2.830156589302077777e-06
2308,2.884883618789561951e-06
2309,2.834329574207924605e-06
2310,2.889139229067958199e-06
2311,2.838511804692219945e-06
2312,2.893404271091020086e-06
2313,2.842703306500534466e-06
2314,2.897678773720010815e-06
2315,2.846904109171598484e-06
2316,2.901962764666054559e-06
2317,2.851114238373961962e-06
2318,2.906256271525254347e-06
2319,2.855333722329247359e-06
2320,2.910559323419698542e-06
2321,2.859562589643489910e-06
2322,2.914871948126421070e-06
2323,2.863800866742011423e-06
2324,2.919194174365713440e-06
2325,2.868048583330058304e-06
2326,2.923526030723856806e-06
2327,2.872305765872600702e-06
2328,2.927867545891499490e-06
2329,2.876572443631794891e-06
2330,2.932218747975376639e-06
2331,2.880848644909602711e-06
2332,2.936579667453337551e-06
2333,2.885134397217780499e-06
2334,2.940950331134088085e-06
2335,2.889429729377180783e-06
2336,2.945330769650115265e-06
2337,2.893734670737712028e-06
2338,2.949721011818436255e-06
2339,2.898049248980767974e-06
2340,2.954121086018315666e-06
2341,2.902373492966077423e-06
2342,2.958531023726555760e-06
2343,2.906707433438723486e-06
2344,2.962950853157416590e-06
2345,2.911051097488826439e-06
2346,2.967380603541064956e-06
2347,2.915404514100496790e-06
2348,2.971820305031406221e-06
2349,2.919767713799278567e-06
2350,2.976269987941683652e-06
2351,2.924140724939979577e-06
2352,2.980729681897133349e-06
2353,2.928523578277349269e-06
2354,2.985199417453005634e-06
2355,2.932916302812192748e-06
2356,2.989679224888686598e-06
2357,2.937318927955234596e-06
2358,2.994169133516034291e-06
2359,2.941731483010635449e-06
2360,2.998669174302911229e-06
2361,2.946153998984036766e-06
2362,3.003179377202805462e-06
2363,2.950586504584884644e-06
2364,3.007699773344952834e-06
2365,2.955029031146693021e-06
2366,3.012230394589753963e-06
2367,2.959481609544843238e-06
2368,3.016771271003263339e-06
2369,2.963944268963342615e-06
2370,3.021322433033712483e-06
2371,2.968417039409913025e-06
2372,3.025883911626126636e-06
2373,2.972899952461723360e-06
2374,3.030455738779905789e-06
2375,2.977393037970776533e-06
2376,3.035037945508664945e-06
2377,2.981896328171102357e-06
2378,3.039630564796523098e-06
2379,2.986409854266154976e-06
2380,3.044233626973488839e-06
2381,2.990933645581135325e-06
2382,3.048847163346999772e-06
2383,2.995467734441746748e-06
2384,3.053471205892707626e-06
2385,3.000012151082500376e-06
2386,3.058105786326240264e-06
2387,3.004566927612877029e-06
2388,3.062750937896735077e-06
2389,3.009132096170886441e-06
2390,3.067406691838641686e-06
2391,3.013707687236901224e-06
2392,3.072073080881123861e-06
2393,3.018293733248537253e-06
2394,3.076750137023457929e-06
2395,3.022890266215272097e-06
2396,3.081437893975172909e-06
2397,3.027497318698559966e-06
2398,3.086136383411693516e-06
2399,3.032114921201816579e-06
2400,3.090845637629373400e-06
2401,3.036743107257666431e-06
2402,3.095565690439391466e-06
2403,3.041381908671970110e-06
2404,3.100296575325140113e-06
2405,3.046031359477114679e-06
2406,3.105038325744181470e-06
2407,3.050691490754654807e-06
2408,3.109790973676167805e-06
2409,3.055362335608878051e-06
2410,3.114554552862819201e-06
2411,3.060043926629446936e-06
2412,3.119329097145141558e-06
2413,3.064736297814487738e-06
2414,3.124114641043642884e-06
2415,3.069439481912068307e-06
2416,3.128911217755187204e-06
2417,3.074153511959062120e-06
2418,3.133718860449166722e-06
2419,3.078878421390043679e-06
2420,3.138537604617912370e-06
2421,3.083614243176818235e-06
2422,3.143367482572936302e-06
2423,3.088361011289313066e-06
2424,3.148208530586706701e-06
2425,3.093118760700966722e-06
2426,3.153060782432248295e-06
2427,3.097887524025354316e-06
2428,3.157924272660340357e-06
2429,3.102667335928428310e-06
2430,3.162799036789491798e-06
2431,3.107458230806786381e-06
2432,3.167685109513561427e-06
2433,3.112260243381037485e-06
2434,3.172582525856751325e-06
2435,3.117073406903543246e-06
2436,3.177491319452217788e-06
2437,3.121897755836489642e-06
2438,3.182411527113224383e-06
2439,3.126733325824645163e-06
2440,3.187343184744767603e-06
2441,3.131580152213692234e-06
2442,3.192286327112309763e-06
2443,3.136438268316509594e-06
2444,3.197240988989562856e-06
2445,3.141307710440795642e-06
2446,3.202207208179208788e-06
2447,3.146188513156438717e-06
2448,3.207185019443886714e-06
2449,3.151080712625501339e-06
2450,3.212174459132959316e-06
2451,3.155984344056638872e-06
2452,3.217175563748362355e-06
2453,3.160899442628897799e-06
2454,3.222188369109878268e-06
2455,3.165826045156352720e-06
2456,3.227212912561825128e-06
2457,3.170764186500796467e-06
2458,3.232249230640194080e-06
2459,3.175713904426517061e-06
2460,3.237297360864657654e-06
2461,3.180675233934759875e-06
2462,3.242357339460629235e-06
2463,3.185648211418126079e-06
2464,3.247429202622060440e-06
2465,3.190632872963046622e-06
2466,3.252512988775793544e-06
2467,3.195629256326265851e-06
2468,3.257608735342103031e-06
2469,3.200637398133372785e-06
2470,3.262716480081378028e-06
2471,3.205657335027279114e-06
2472,3.267836260508200396e-06
2473,3.210689104156672605e-06
2474,3.272968114539005604e-06
2475,3.215732743128727257e-06
2476,3.278112080104185679e-06
2477,3.220788289119169400e-06
2478,3.283268195512806778e-06
2479,3.225855778899840998e-06
2480,3.288436497936640856e-06
2481,3.230935250787841888e-06
2482,3.293617027164770080e-06
2483,3.236026742570691241e-06
2484,3.298809822028173930e-06
2485,3.241130292873182508e-06
2486,3.304014920603715067e-06
2487,3.246245939351373652e-06
2488,3.309232362315705153e-06
2489,3.251373719801224103e-06
2490,3.314462185299973469e-06
2491,3.256513673335696539e-06
2492,3.319704430376899522e-06
2493,3.261665839072229785e-06
2494,3.324959136048347296e-06
2495,3.266830254495709998e-06
2496,3.330226341200429645e-06
2497,3.272006958360192090e-06
2498,3.335506086366334898e-06
2499,3.277195991326325061e-06
2500,3.340798411876525480e-06
2501,3.282397391514327799e-06
2502,3.346103356322689831e-06
2503,3.287611197625409255e-06
2504,3.351420960935367913e-06
2505,3.292837450638386449e-06
2506,3.356751265613202641e-06
2507,3.298076188917121369e-06
2508,3.362094311030085524e-06
2509,3.303327453161997327e-06
2510,3.367450138380853666e-06
2511,3.308591284136172095e-06
2512,3.372818789080432128e-06
2513,3.313867721658499353e-06
2514,3.378200303329085901e-06
2515,3.319156805517121907e-06
2516,3.383594721774192248e-06
2517,3.324458574895544185e-06
2518,3.389002084815947277e-06
2519,3.329773071730680809e-06
2520,3.394422435472753039e-06
2521,3.335100336958691796e-06
2522,3.399855816039385836e-06
2523,3.340440412190536970e-06
2524,3.405302267256199194e-06
2525,3.345793337303989199e-06
2526,3.410761830817077890e-06
2527,3.351159153518206019e-06
2528,3.416234549447112134e-06
2529,3.356537903676930442e-06
2530,3.421720466174519823e-06
2531,3.361929628213791390e-06
2532,3.427219622369618720e-06
2533,3.367334369426566200e-06
2534,3.432732060935944741e-06
2535,3.372752169264116046e-06
2536,3.438257825473479959e-06
2537,3.378183069835454431e-06
2538,3.443796957505325284e-06
2539,3.383627112746481008e-06
2540,3.449349501442435851e-06
2541,3.389084342087120765e-06
2542,3.454915500708137813e-06
2543,3.394554799239016720e-06
2544,3.460494999033231552e-06
2545,3.400038528251499386e-06
2546,3.466088039838573275e-06
2547,3.405535570261947385e-06
2548,3.471694666176530208e-06
2549,3.411045969895471192e-06
2550,3.477314922718578139e-06
2551,3.416569769888616292e-06
2552,3.482948853663310877e-06
2553,3.422107013432307564e-06
2554,3.488596503456639761e-06
2555,3.427657744797967132e-06
2556,3.494257917065311605e-06
2557,3.433222008026869380e-06
2558,3.499933139154607844e-06
2559,3.438799846830227051e-06
2560,3.505622214132995877e-06
2561,3.444391305052632632e-06
2562,3.511325187676318269e-06
2563,3.449996427781669809e-06
2564,3.517042104699498239e-06
2565,3.455615259635756649e-06
2566,3.522773011544305915e-06
2567,3.461247845069239668e-06
2568,3.528517954069510366e-06
2569,3.466894229906818576e-06
2570,3.534276977489991202e-06
2571,3.472554457977224741e-06
2572,3.540050127298942308e-06
2573,3.478228574854382335e-06
2574,3.545837450459685740e-06
2575,3.483916626669941408e-06
2576,3.551638994334172929e-06
2577,3.489618658732227516e-06
2578,3.557454803883302350e-06
2579,3.495334717504784054e-06
2580,3.563284927508403893e-06
2581,3.501064848643118019e-06
2582,3.569129412103228563e-06
2583,3.506809098767237153e-06
2584,3.574988303581366249e-06
2585,3.512567512632976645e-06
2586,3.580861649746752714e-06
2587,3.518340139431526724e-06
2588,3.586749499793066349e-06
2589,3.524127024204933742e-06
2590,3.592651899402166194e-06
2591,3.529928214300360356e-06
2592,3.598568897837783650e-06
2593,3.535743757685229006e-06
2594,3.604500543275153492e-06
2595,3.541573701377391612e-06
2596,3.610446884094341272e-06
2597,3.547418093416475938e-06
2598,3.616407969358094415e-06
2599,3.553276981347198983e-06
2600,3.622383847201146814e-06
2601,3.559150412952507458e-06
2602,3.628374566394147007e-06
2603,3.565038436254809371e-06
2604,3.634380177074598480e-06
2605,3.570941100142063088e-06
2606,3.640400727523675265e-06
2607,3.576858452058682083e-06
2608,3.646436267578121895e-06
2609,3.582790542172031568e-06
2610,3.652486848242613013e-06
2611,3.588737419752387968e-06
2612,3.658552518728194572e-06
2613,3.594699133040227500e-06
2614,3.664633329288717234e-06
2615,3.600675731372105648e-06
2616,3.670729330107979071e-06
2617,3.606667265491555104e-06
2618,3.676840572957312718e-06
2619,3.612673784940146357e-06
2620,3.682967108481345367e-06
2621,3.618695339212611945e-06
2622,3.689108986581088906e-06
2623,3.624731978006289598e-06
2624,3.695266258826400713e-06
2625,3.630783752238710788e-06
2626,3.701438977158814103e-06
2627,3.636850713374381473e-06
2628,3.707627194694902918e-06
2629,3.642932912891687941e-06
2630,3.713830961890695268e-06
2631,3.649030400442468704e-06
2632,3.720050330922169211e-06
2633,3.655143227436037902e-06
2634,3.726285354625850018e-06
2635,3.661271446551413332e-06
2636,3.732536085733782289e-06
2637,3.667415108390222986e-06
2638,3.738802576903527631e-06
2639,3.673574265046503378e-06
2640,3.745084880717162192e-06
2641,3.679748969699835321e-06
2642,3.751383051839558115e-06
2643,3.685939274073633947e-06
2644,3.757697142410329912e-06
2645,3.692145230367879265e-06
2646,3.764027206223769262e-06
2647,3.698366891787525806e-06
2648,3.770373297982519203e-06
2649,3.704604311516284092e-06
2650,3.776735470775723686e-06
2651,3.710857542628832444e-06
2652,3.783113780647228304e-06
2653,3.717126639216495822e-06
2654,3.789508280835470800e-06
2655,3.723411654050565251e-06
2656,3.795919026590174156e-06
2657,3.729712642368993346e-06
2658,3.802346073809496418e-06
2659,3.736029656814308570e-06
2660,3.808789476066494846e-06
2661,3.742362753110144183e-06
2662,3.815249291163931888e-06
2663,3.748711985835974042e-06
2664,3.821725574091702323e-06
2665,3.755077410391288836e-06
2666,3.828218380714685965e-06
2667,3.761459080222399206e-06
2668,3.834727766542589007e-06
2669,3.767857051667475212e-06
2670,3.841253789926101722e-06
2671,3.774271381192269558e-06
2672,3.847796506485298695e-06
2673,3.780702122849023833e-06
2674,3.854355973289273777e-06
2675,3.787149334568197900e-06
2676,3.860932247523658150e-06
2677,3.793613070462171841e-06
2678,3.867525386248830541e-06
2679,3.800093388607849045e-06
2680,3.874135448641677160e-06
2681,3.806590346886282792e-06
2682,3.880762493035493613e-06
2683,3.813104001054339255e-06
2684,3.887406575838148488e-06
2685,3.819634407437335614e-06
2686,3.894067755946575985e-06
2687,3.826181625229406637e-06
2688,3.900746092696795240e-06
2689,3.832745711120124589e-06
2690,3.907441645497302612e-06
2691,3.839326724539695285e-06
2692,3.914154472380172695e-06
2693,3.845924721720980141e-06
2694,3.920884633810161251e-06
2695,3.852539763167799232e-06
2696,3.927632189243162908e-06
2697,3.859171906738417686e-06
2698,3.934397199081040383e-06
2699,3.865821211980595937e-06
2700,3.941179724066425372e-06
2701,3.872487738363120453e-06
2702,3.947979823524468731e-06
2703,3.879171544403138730e-06
2704,3.954797558610329225e-06
2705,3.885872690361058982e-06
2706,3.961632990319429603e-06
2707,3.892591235819172635e-06
2708,3.968486180355908470e-06
2709,3.899327241861963717e-06
2710,3.975357189922072136e-06
2711,3.906080769461877515e-06
2712,3.982246081560787843e-06
2713,3.912851878548493198e-06
2714,3.989152916547439670e-06
2715,3.919640630717941659e-06
2716,3.996077758579792940e-06
2717,3.926447087343908537e-06
2718,4.003020669418494368e-06
2719,3.933271310129152622e-06
2720,4.009981712236575754e-06
2721,3.940113361516116926e-06
2722,4.016960950217956662e-06
2723,3.946973302243298778e-06
2724,4.023958446416287222e-06
2725,3.953851195938660364e-06
2726,4.030974265573035745e-06
2727,3.960747105588927742e-06
2728,4.038008471641500453e-06
2729,3.967661092910279241e-06
2730,4.045061127798029283e-06
2731,3.974593221685606998e-06
2732,4.052132298797456724e-06
2733,3.981543555651757589e-06
2734,4.059222051518747200e-06
2735,3.988512160042897215e-06
2736,4.066330449381181083e-06
2737,3.995499096681606791e-06
2738,4.073457558530420963e-06
2739,4.002504431342439208e-06
2740,4.080603444536798393e-06
2741,4.009528229053277650e-06
2742,4.087768174588205112e-06
2743,4.016570554176498291e-06
2744,4.094951813113766031e-06
2745,4.023631471343339115e-06
2746,4.102154427431837984e-06
2747,4.030711046607525754e-06
2748,4.109376085061518687e-06
2749,4.037809346713191081e-06
2750,4.116616853312416818e-06
2751,4.044926436745358274e-06
2752,4.123876798984611775e-06
2753,4.052062383955482967e-06
2754,4.131155990353072298e-06
2755,4.059217253600275986e-06
2756,4.138454494755878385e-06
2757,4.066391114421633833e-06
2758,4.145772382613384153e-06
2759,4.073584032905684837e-06
2760,4.153109720435260367e-06
2761,4.080796076522430142e-06
2762,4.160466578824029980e-06
2763,4.088027313875956528e-06
2764,4.167843026409247511e-06
2765,4.095277812150959031e-06
2766,4.175239132252409391e-06
2767,4.102547639863499921e-06
2768,4.182654966780366481e-06
2769,4.109836866731848881e-06
2770,4.190090601060085994e-06
2771,4.117145562214272905e-06
2772,4.197546105893394345e-06
2773,4.124473794736881055e-06
2774,4.205021549989403625e-06
2775,4.131821633074072181e-06
2776,4.212517005796655311e-06
2777,4.139189149618328578e-06
2778,4.220032546546135022e-06
2779,4.146576414191551021e-06
2780,4.227568242022939954e-06
2781,4.153983496374782235e-06
2782,4.235124165376342458e-06
2783,4.161410468451367706e-06
2784,4.242700388147066286e-06
2785,4.168857400488375971e-06
2786,4.250296984553036977e-06
2787,4.176324365186746534e-06
2788,4.257914026170486750e-06
2789,4.183811433333152396e-06
2790,4.265551587808478664e-06
2791,4.191318678599892657e-06
2792,4.273209742631138639e-06
2793,4.198846172501329710e-06
2794,4.280888564527257237e-06
2795,4.206393989193318521e-06
2796,4.288588129789302926e-06
2797,4.213962201223859174e-06
2798,4.296308511097359569e-06
2799,4.221550881387368885e-06
2800,4.304049784424155098e-06
2801,4.229160104775368249e-06
2802,4.311812024856942755e-06
2803,4.236789944978393124e-06
2804,4.319595308583153842e-06
2805,4.244440476629665070e-06
2806,4.327399711796273408e-06
2807,4.252111775417575765e-06
2808,4.335225311561651063e-06
2809,4.259803916029972769e-06
2810,4.343072183953212309e-06
2811,4.267516974333617653e-06
2812,4.350940407362064938e-06
2813,4.275251026628982500e-06
2814,4.358830058218327898e-06
2815,4.283006148334867036e-06
2816,4.366741214717979697e-06
2817,4.290782416693397497e-06
2818,4.374673954969626547e-06
2819,4.298579908675099849e-06
2820,4.382628358217290139e-06
2821,4.306398701576354484e-06
2822,4.390604502561140237e-06
2823,4.314238872258368450e-06
2824,4.398602467903570136e-06
2825,4.322100500173602153e-06
2826,4.406622333941197489e-06
2827,4.329983662909041127e-06
2828,4.414664180398866474e-06
2829,4.337888438423535313e-06
2830,4.422728087809151041e-06
2831,4.345814907772271213e-06
2832,4.430814137691525249e-06
2833,4.353763149420406782e-06
2834,4.438922411211548230e-06
2835,4.361733243706420912e-06
2836,4.447052989556263256e-06
2837,4.369725271087785375e-06
2838,4.455205954657264033e-06
2839,4.377739311137135917e-06
2840,4.463381388803659084e-06
2841,4.385775445546788754e-06
2842,4.471579375164375986e-06
2843,4.393833756488235109e-06
2844,4.479799997211742740e-06
2845,4.401914324100200633e-06
2846,4.488043336137745057e-06
2847,4.410017230098568539e-06
2848,4.496309477720570943e-06
2849,4.418142559184619308e-06
2850,4.504598506287268170e-06
2851,4.426290392851727374e-06
2852,4.512910505234184190e-06
2853,4.434460813653064628e-06
2854,4.521245560384834283e-06
2855,4.442653906155164705e-06
2856,4.529603756611963809e-06
2857,4.450869754606415661e-06
2858,4.537985181038256172e-06
2859,4.459108443170789404e-06
2860,4.546389918481579162e-06
2861,4.467370056322520081e-06
2862,4.554818055593692967e-06
2863,4.475654678548864122e-06
2864,4.563269679349240808e-06
2865,4.483962397092100054e-06
2866,4.571744878607609080e-06
2867,4.492293297175744827e-06
2868,4.580243740102041694e-06
2869,4.500647465333706702e-06
2870,4.588766351569522534e-06
2871,4.509024987675329685e-06
2872,4.597312802536390043e-06
2873,4.517425952244332007e-06
2874,4.605883181762400061e-06
2875,4.525850446245046812e-06
2876,4.614477578905186220e-06
2877,4.534298558221074753e-06
2878,4.623096083821729662e-06
2879,4.542770376406679206e-06
2880,4.631738786783949254e-06
2881,4.551265989039614168e-06
2882,4.640405777721146659e-06
2883,4.559785485484950631e-06
2884,4.649097149098114176e-06
2885,4.568328956414475624e-06
2886,4.657812991539664927e-06
2887,4.576896490530317946e-06
2888,4.666553397894196339e-06
2889,4.585488179186060078e-06
2890,4.675318459091307704e-06
2891,4.594104112501630141e-06
2892,4.684108269962011742e-06
2893,4.602744383690373096e-06
2894,4.692922922689172611e-06
2895,4.611409083108703583e-06
2896,4.701762511910757445e-06
2897,4.620098302905001354e-06
2898,4.710627129969478227e-06
2899,4.628812135903039742e-06
2900,4.719516873441237240e-06
2901,4.637550676032950941e-06
2902,4.728431837314161651e-06
2903,4.646314016196497147e-06
2904,4.737372115489120358e-06
2905,4.655102249905110310e-06
2906,4.746337805581386905e-06
2907,4.663915472321391136e-06
2908,4.755329002933171101e-06
2909,4.672753778053872364e-06
2910,4.764345806020531016e-06
2911,4.681617262974957299e-06
2912,4.773388310790514734e-06
2913,4.690506021863894783e-06
2914,4.782456615414140891e-06
2915,4.699420151810691205e-06
2916,4.791550818102161594e-06
2917,4.708359748598832589e-06
2918,4.800671017177317715e-06
2919,4.717324909942724130e-06
2920,4.809817313623946180e-06
2921,4.726315734970267423e-06
2922,4.818989806584703898e-06
2923,4.735332320503884373e-06
2924,4.828188595632521876e-06
2925,4.744374763924864990e-06
2926,4.837413780287929432e-06
2927,4.753443165120624982e-06
2928,4.846665463831485109e-06
2929,4.762537624533186738e-06
2930,4.855943746891733881e-06
2931,4.771658241294480340e-06
2932,4.865248732211679230e-06
2933,4.780805116401109445e-06
2934,4.874580521834984594e-06
2935,4.789978349962530133e-06
2936,4.883939218991310305e-06
2937,4.799178044466741534e-06
2938,4.893324927392013324e-06
2939,4.808404300818731377e-06
2940,4.902737750967675444e-06
2941,4.817657221980965995e-06
2942,4.912177794547696456e-06
2943,4.826936911403479129e-06
2944,4.921645163632474478e-06
2945,4.836243472293749863e-06
2946,4.931139963589982497e-06
2947,4.845577007289697079e-06
2948,4.940662299571260738e-06
2949,4.854937621874375047e-06
2950,4.950212279798718846e-06
2951,4.864325421453250667e-06
2952,4.959790011104862479e-06
2953,4.873740510614291390e-06
2954,4.969395599903379312e-06
2955,4.883182995951014223e-06
2956,4.979029156843745175e-06
2957,4.892652984251393759e-06
2958,4.988690788538607312e-06
2959,4.902150580814307967e-06
2960,4.998380604319548072e-06
2961,4.911675893845384228e-06
2962,5.008098714460007241e-06
2963,4.921229031428164522e-06
2964,5.017845229238708397e-06
2965,4.930810102725853752e-06
2966,5.027620260329428220e-06
2967,4.940419217109569531e-06
2968,5.037423918516628248e-06
2969,4.950056482544648696e-06
2970,5.047256315451722644e-06
2971,4.959722010611774771e-06
2972,5.057117563986744796e-06
2973,4.969415911656518326e-06
2974,5.067007777854586454e-06
2975,4.979138297113415818e-06
2976,5.076927069299809306e-06
2977,4.988889277709591434e-06
2978,5.086875553566064596e-06
2979,4.998668967119504356e-06
2980,5.096853344596521699e-06
2981,5.008477476781855054e-06
2982,5.106860558503468380e-06
2983,5.018314921817862091e-06
2984,5.116897310531750201e-06
2985,5.028181414848675461e-06
2986,5.126963717434885127e-06
2987,5.038077071106164180e-06
2988,5.137059895998729149e-06
2989,5.048002006080361049e-06
2990,5.147185964958191562e-06
2991,5.057956335204750948e-06
2992,5.157342041146673160e-06
2993,5.067940173153834884e-06
2994,5.167528242110411412e-06
2995,5.077953638050617928e-06
2996,5.177744689820784458e-06
2997,5.087996848293906702e-06
2998,5.187991503674892469e-06
2999,5.098069921052676126e-06
3000,5.198268803429334186e-06
3001,5.108172974036008293e-06
3002,5.208576710159298093e-06
3003,5.118306127700930428e-06
3004,5.218915346331186172e-06
3005,5.128469501424768719e-06
3006,5.229284833987497685e-06
3007,5.138663215571589374e-06
3008,5.239685295832447585e-06
3009,5.148887390763847693e-06
3010,5.250116855886451086e-06
3011,5.159142148828287555e-06
3012,5.260579637728313458e-06
3013,5.169427611874605038e-06
3014,5.271073766236420600e-06
3015,5.179743902462112323e-06
3016,5.281599367153345467e-06
3017,5.190091144201119221e-06
3018,5.292156566395185881e-06
3019,5.200469461208707737e-06
3020,5.302745491007585202e-06
3021,5.210878978317305454e-06
3022,5.313366267909171658e-06
3023,5.221319820857590148e-06
3024,5.324019025987938633e-06
3025,5.231792115264996714e-06
3026,5.334703893276697260e-06
3027,5.242295986652372311e-06
3028,5.345420998014789021e-06
3029,5.252831561917623354e-06
3030,5.356170470146304919e-06
3031,5.263398970250962042e-06
3032,5.366952442416795787e-06
3033,5.273998340319406957e-06
3034,5.377767044352606988e-06
3035,5.284629799471979860e-06
3036,5.388614407223349692e-06
3037,5.295293478477519266e-06
3038,5.399494664505301583e-06
3039,5.305989507695555345e-06
3040,5.410407949833526839e-06
3041,5.316718018251324193e-06
3042,5.421354396042367365e-06
3043,5.327479142021355568e-06
3044,5.432334139616533179e-06
3045,5.338273012875733100e-06
3046,5.443347315153146782e-06
3047,5.349099761885437038e-06
3048,5.454394057115863697e-06
3049,5.359959522760850575e-06
3050,5.465474502701618205e-06
3051,5.370852429872316693e-06
3052,5.476588789483777039e-06
3053,5.381778619241354759e-06
3054,5.487737055789850013e-06
3055,5.392738226433699944e-06
3056,5.498919440912341082e-06
3057,5.403731388659575630e-06
3058,5.510136083466916435e-06
3059,5.414758241699120507e-06
3060,5.521387122877108401e-06
3061,5.425818923940321695e-06
3062,5.532672701185507370e-06
3063,5.436913573541215502e-06
3064,5.543992958867930797e-06
3065,5.448042330376525839e-06
3066,5.555348039475059565e-06
3067,5.459205335481625208e-06
3068,5.566738086463687734e-06
3069,5.470402728388326396e-06
3070,5.578163242203278249e-06
3071,5.481634650659390027e-06
3072,5.589623651811655084e-06
3073,5.492901244987865117e-06
3074,5.601119461696958840e-06
3075,5.504202654714713119e-06
3076,5.612650816163789865e-06
3077,5.515539022238473081e-06
3078,5.624217863104600499e-06
3079,5.526910493470143333e-06
3080,5.635820750045031228e-06
3081,5.538317212970234898e-06
3082,5.647459624494602655e-06
3083,5.549759325263527560e-06
3084,5.659134635209658565e-06
3085,5.561236978336883952e-06
3086,5.670845932659448343e-06
3087,5.572750318977460580e-06
3088,5.682593668215250477e-06
3089,5.584299496623312826e-06
3090,5.694377992745031395e-06
3091,5.595884659897353915e-06
3092,5.706199058078290693e-06
3093,5.607505957505202216e-06
3094,5.718057017034602755e-06
3095,5.619163540440731368e-06
3096,5.729952024567735496e-06
3097,5.630857560605528555e-06
3098,5.741884233925134373e-06
3099,5.642588170390946419e-06
3100,5.753853802276301304e-06
3101,5.654355521413731901e-06
3102,5.765860883773473022e-06
3103,5.666159768582977012e-06
3104,5.777905637207304746e-06
3105,5.678001065748468429e-06
3106,5.789988219748162370e-06
3107,5.689879569027350103e-06
3108,5.802108790048329811e-06
3109,5.701795433086970841e-06
3110,5.814267506371456177e-06
3111,5.713748815036268015e-06
3112,5.826464530551136291e-06
3113,5.725739873154477833e-06
3114,5.838700022603733717e-06
3115,5.737768766392276976e-06
3116,5.850974146167202179e-06
3117,5.749835654535710586e-06
3118,5.863287063824387967e-06
3119,5.761940697187262446e-06
3120,5.875638939387456613e-06
3121,5.774084056436462619e-06
3122,5.888029937109837158e-06
3123,5.786265892839806405e-06
3124,5.900460221140385650e-06
3125,5.798486368984084722e-06
3126,5.912929959217233145e-06
3127,5.810745649678942656e-06
3128,5.925439318387912033e-06
3129,5.823043898820100457e-06
3130,5.937988466879942748e-06
3131,5.835381282993386407e-06
3132,5.950577574803118106e-06
3133,5.847757968231900828e-06
3134,5.963206810421745184e-06
3135,5.860174120918486484e-06
3136,5.975876345449931926e-06
3137,5.872629909646340639e-06
3138,5.988586351736349323e-06
3139,5.885125503699072031e-06
3140,6.001337000840201627e-06
3141,5.897661071688095909e-06
3142,6.014128466713760223e-06
3143,5.910236785166849079e-06
3144,6.026960924614476009e-06
3145,5.922852816759113063e-06
3146,6.039834549829455357e-06
3147,5.935509337910535490e-06
3148,6.052749518358702291e-06
3149,5.948206522960567351e-06
3150,6.065706008291099802e-06
3151,5.960944546300902088e-06
3152,6.078704197133848789e-06
3153,5.973723583118988408e-06
3154,6.091744264340648807e-06
3155,5.986543809302883077e-06
3156,6.104826390307283006e-06
3157,5.999405403426578405e-06
3158,6.117950755622342952e-06
3159,6.012308542615969010e-06
3160,6.131117543542333438e-06
3161,6.025253406829399738e-06
3162,6.144326935956021274e-06
3163,6.038240175693201384e-06
3164,6.157579118329144280e-06
3165,6.051269031558906201e-06
3166,6.170874274997065491e-06
3167,6.064340155048959118e-06
3168,6.184212591861211063e-06
3169,6.077453729893648574e-06
3170,6.197594255588164201e-06
3171,6.090609939990006523e-06
3172,6.211019455441751685e-06
3173,6.103808971578244347e-06
3174,6.224488381040574113e-06
3175,6.117051010282165531e-06
3176,6.238001221653210119e-06
3177,6.130336242518832622e-06
3178,6.251558168427396178e-06
3179,6.143664857298748560e-06
3180,6.265159414488629708e-06
3181,6.157037044210960966e-06
3182,6.278805152204921810e-06
3183,6.170452992297389233e-06
3184,6.292495576524402695e-06
3185,6.183912893425171009e-06
3186,6.306230882761464699e-06
3187,6.197416940397187501e-06
3188,6.320011267679856544e-06
3189,6.210965325521032641e-06
3190,6.333836927881413214e-06
3191,6.224558243775987972e-06
3192,6.347708063530261619e-06
3193,6.238195891712722605e-06
3194,6.361624873345455737e-06
3195,6.251878464407756614e-06
3196,6.375587559315539118e-06
3197,6.265606160293330998e-06
3198,6.389596321791626282e-06
3199,6.279379177481576906e-06
3200,6.403651365456293114e-06
3201,6.293197717202028609e-06
3202,6.417752893089606660e-06
3203,6.307061978446906514e-06
3204,6.431901111583261484e-06
3205,6.320972165750354148e-06
3206,6.446096226808647603e-06
3207,6.334928480160110489e-06
3208,6.460338445445106730e-06
3209,6.348931126538951755e-06
3210,6.474627977346748153e-06
3211,6.362980310385594641e-06
3212,6.488965031836417862e-06
3213,6.377076238784918212e-06
3214,6.503349820117148832e-06
3215,6.391219118624897712e-06
3216,6.517782555385317000e-06
3217,6.405409160477555368e-06
3218,6.532263450574735033e-06
3219,6.419646572612657529e-06
3220,6.546792719901764085e-06
3221,6.433931567164999670e-06
3222,6.561370579579039855e-06
3223,6.448264355790016758e-06
3224,6.575997246159052225e-06
3225,6.462645152947454698e-06
3226,6.590672938522450919e-06
3227,6.477074172943633782e-06
3228,6.605397876033649892e-06
3229,6.491551631493703541e-06
3230,6.620172278953756741e-06
3231,6.506077746330488339e-06
3232,6.634996369301478361e-06
3233,6.520652735941446901e-06
3234,6.649870371312004425e-06
3235,6.535276819199773364e-06
3236,6.664794507612299573e-06
3237,6.549950217491139465e-06
3238,6.679769006115800831e-06
3239,6.564673153950373861e-06
3240,6.694794092100652082e-06
3241,6.579445850253761056e-06
3242,6.709869995048545594e-06
3243,6.594268532601866357e-06
3244,6.724996944275286468e-06
3245,6.609141426038639199e-06
3246,6.740175169177859442e-06
3247,6.624064756736580147e-06
3248,6.755404903726643564e-06
3249,6.639038755558103617e-06
3250,6.770686380928187563e-06
3251,6.654063650628102479e-06
3252,6.786019835016766988e-06
3253,6.669139673503616614e-06
3254,6.801405503383048588e-06
3255,6.684267056728015957e-06
3256,6.816843621773491270e-06
3257,6.699446032962296217e-06
3258,6.832334430163744556e-06
3259,6.714676837833770951e-06
3260,6.847878167849111785e-06
3261,6.729959708664203320e-06
3262,6.863475077800938819e-06
3263,6.745294882076471292e-06
3264,6.879125401936945545e-06
3265,6.760682597556573276e-06
3266,6.894829384490885565e-06
3267,6.776123095018266942e-06
3268,6.910587271392594315e-06
3269,6.791616617226078964e-06
3270,6.926399310876467040e-06
3271,6.807163407852884833e-06
3272,6.942265751084490231e-06
3273,6.822763710717428431e-06
3274,6.958186841384124943e-06
3275,6.838417771574544797e-06
3276,6.974162832914838708e-06
3277,6.854125838424008675e-06
3278,6.990193980021872276e-06
3279,6.869888160245550939e-06
3280,7.006280535902579207e-06
3281,6.885704986242813083e-06
3282,7.022422756109123947e-06
3283,6.901576569476881394e-06
3284,7.038620898314690568e-06
3285,6.917503162445915074e-06
3286,7.054875222129346278e-06
3287,6.933485020030746512e-06
3288,7.071185986422200121e-06
3289,6.949522397876303813e-06
3290,7.087553453532293444e-06
3291,6.965615554528652902e-06
3292,7.103977887432434057e-06
3293,6.981764748649630472e-06
3294,7.120459551625527235e-06
3295,6.997970240190773206e-06
3296,7.136998713485104570e-06
3297,7.014232292429529077e-06
3298,7.153595640737419115e-06
3299,7.030551168698782668e-06
3300,7.170250602440886519e-06
3301,7.046927133881906446e-06
3302,7.186963870316269806e-06
3303,7.063360455585045038e-06
3304,7.203735717421799563e-06
3305,7.079851401730441368e-06
3306,7.220566417649838167e-06
3307,7.096400242487584532e-06
3308,7.237456246541596730e-06
3309,7.113007249536169161e-06
3310,7.254405482123355668e-06
3311,7.129672695167166457e-06
3312,7.271414402179374368e-06
3313,7.146396853870992341e-06
3314,7.288483288418910431e-06
3315,7.163180001964203082e-06
3316,7.305612422558461045e-06
3317,7.180022418118948497e-06
3318,7.322802089892168647e-06
3319,7.196924382480210302e-06
3320,7.340052576586578104e-06
3321,7.213886176086951655e-06
3322,7.357364168849101929e-06
3323,7.230908080789062190e-06
3324,7.374737155422289212e-06
3325,7.247990381856303345e-06
3326,7.392171828299707373e-06
3327,7.265133365107568020e-06
3328,7.409668479362898644e-06
3329,7.282337318695963548e-06
3330,7.427227402629026884e-06
3331,7.299602531681371441e-06
3332,7.444848894293505362e-06
3333,7.316929296466806377e-06
3334,7.462533252928377801e-06
3335,7.334317905974659918e-06
3336,7.480280778137595977e-06
3337,7.351768655427957439e-06
3338,7.498091771270563660e-06
3339,7.369281840914916802e-06
3340,7.515966534719447400e-06
3341,7.386857760819905486e-06
3342,7.533905374137361847e-06
3343,7.404496714988207659e-06
3344,7.551908595647381786e-06
3345,7.422199005378355589e-06
3346,7.569976507576266963e-06
3347,7.439964935960646627e-06
3348,7.588109421896866021e-06
3349,7.457794813920017238e-06
3350,7.606307651268340287e-06
3351,7.475688945661394115e-06
3352,7.624571508925033887e-06
3353,7.493647639961935762e-06
3354,7.642901311196310379e-06
3355,7.511671207742406445e-06
3356,7.661297375029515002e-06
3357,7.529759962518719293e-06
3358,7.679760022293806687e-06
3359,7.547914220467521209e-06
3360,7.698289574642705021e-06
3361,7.566134296786332205e-06
3362,7.716886354494969651e-06
3363,7.584420510442276387e-06
3364,7.735550689007430442e-06
3365,7.602773183279612455e-06
3366,7.754282905559393852e-06
3367,7.621192636175074881e-06
3368,7.773083333805901616e-06
3369,7.639679195562345081e-06
3370,7.791952306061939809e-06
3371,7.658233187144573284e-06
3372,7.810890156599723376e-06
3373,7.676854940158892108e-06
3374,7.829897220066401310e-06
3375,7.695544784075656226e-06
3376,7.848973834802691087e-06
3377,7.714303052882685879e-06
3378,7.868120341626829039e-06
3379,7.733130079908636883e-06
3380,7.887337081509664810e-06
3381,7.752026203029320823e-06
3382,7.906624399697385861e-06
3383,7.770991760749544090e-06
3384,7.925982641442293536e-06
3385,7.790027092292834088e-06
3386,7.945412154482253152e-06
3387,7.809132541908254477e-06
3388,7.964913290844137259e-06
3389,7.828308454989862648e-06
3390,7.984486402942632443e-06
3391,7.847555177740967881e-06
3392,8.004131844264814738e-06
3393,7.866873059207532190e-06
3394,8.023849973204018958e-06
3395,7.886262451804042261e-06
3396,8.043641148830792920e-06
3397,7.905723709326419282e-06
3398,8.063505733893122027e-06
3399,7.925257189001609981e-06
3400,8.083444091725030064e-06
3401,7.944863246436547892e-06
3402,8.103456586529056210e-06
3403,7.964542242512389990e-06
3404,8.123543587646632632e-06
3405,7.984294539431446115e-06
3406,8.143705465642576429e-06
3407,8.004120502019966462e-06
3408,8.163942592674302824e-06
3409,8.024020497719864381e-06
3410,8.184255345033078166e-06
3411,8.043994896526400159e-06
3412,8.204644100574406569e-06
3413,8.064044069199083112e-06
3414,8.225109237361694691e-06
3415,8.084168388808799286e-06
3416,8.245651138950646345e-06
3417,8.104368232831846310e-06
3418,8.266270189483388277e-06
3419,8.124643979605232648e-06
3420,8.286966776976135374e-06
3421,8.144996010707221347e-06
3422,8.307741290189087140e-06
3423,8.165424709599227899e-06
3424,8.328594122122114025e-06
3425,8.185930461749932595e-06
3426,8.349525666077916010e-06
3427,8.206513654848355050e-06
3428,8.370536318759793187e-06
3429,8.227174679818047404e-06
3430,8.391626479404292493e-06
3431,8.247913929581469770e-06
3432,8.412796551190607859e-06
3433,8.268731800955710952e-06
3434,8.434046938187304254e-06
3435,8.289628691709057426e-06
3436,8.455378047327661206e-06
3437,8.310605002188590864e-06
3438,8.476790288394754852e-06
3439,8.331661135891130690e-06
3440,8.498284074284285488e-06
3441,8.352797499471269039e-06
3442,8.519859819116681738e-06
3443,8.374014500115843057e-06
3444,8.541517940355645148e-06
3445,8.395312548764953864e-06
3446,8.563258857507216002e-06
3447,8.416692059124790314e-06
3448,8.585082994301875884e-06
3449,8.438153447138252038e-06
3450,8.606990776322303159e-06
3451,8.459697133648622419e-06
3452,8.628982632505487649e-06
3453,8.481323539097762379e-06
3454,8.651058993023550762e-06
3455,8.503033086675151862e-06
3456,8.673220290651234443e-06
3457,8.524826204563658788e-06
3458,8.695466963450504343e-06
3459,8.546703321892327535e-06
3460,8.717799450379480191e-06
3461,8.568664872370282423e-06
3462,8.740218193913882493e-06
3463,8.590711290676905377e-06
3464,8.762723639814957362e-06
3465,8.612843015400645539e-06
3466,8.785316234815946626e-06
3467,8.635060486239382253e-06
3468,8.807996429403793160e-06
3469,8.657364148200968174e-06
3470,8.830764678650683292e-06
3471,8.679754447516469792e-06
3472,8.853621439231757297e-06
3473,8.702231834333010527e-06
3474,8.876567169847014819e-06
3475,8.724796760575420808e-06
3476,8.899602334000269026e-06
3477,8.747449682452844042e-06
3478,8.922727397672391159e-06
3479,8.770191058140741166e-06
3480,8.945942828722734365e-06
3481,8.793021349281360385e-06
3482,8.969249100066317015e-06
3483,8.815941020553022612e-06
3484,8.992646686171153425e-06
3485,8.838950538836491973e-06
3486,9.016136064121676617e-06
3487,8.862050373736334746e-06
3488,9.039717714893334862e-06
3489,8.885241000173373815e-06
3490,9.063392124281246417e-06
3491,8.908522895020910769e-06
3492,9.087159778438057064e-06
3493,8.931896537009034897e-06
3494,9.111021168137026441e-06
3495,8.955362410662543734e-06
3496,9.134976788407024603e-06
3497,8.978921001810889172e-06
3498,9.159027136272497347e-06
3499,9.002572799747530406e-06
3500,9.183172710782981922e-06
3501,9.026318296284750205e-06
3502,9.207414016874660782e-06
3503,9.050157988952747573e-06
3504,9.231751562040871575e-06
3505,9.074092377243593818e-06
3506,9.256185856373093382e-06
3507,9.098121962481041890e-06
3508,9.280717413201620408e-06
3509,9.122247249909316407e-06
3510,9.305346749352245156e-06
3511,9.146468750119357896e-06
3512,9.330074386357078473e-06
3513,9.170786974796044853e-06
3514,9.354900848049424905e-06
3515,9.195202440363078159e-06
3516,9.379826662571992785e-06
3517,9.219715667572647827e-06
3518,9.404852361466266048e-06
3519,9.244327177711375920e-06
3520,9.429978478415343020e-06
3521,9.269037497980068440e-06
3522,9.455205552241438628e-06
3523,9.293847158316118656e-06
3524,9.480534125450937604e-06
3525,9.318756692838816368e-06
3526,9.505964743210702650e-06
3527,9.343766637525919587e-06
3528,9.531497953625006782e-06
3529,9.368877533494011551e-06
3530,9.557134311808155826e-06
3531,9.394089927058965319e-06
3532,9.582874374429897787e-06
3533,9.419404364681555877e-06
3534,9.608718700939814051e-06
3535,9.444821398409684095e-06
3536,9.634667854955436983e-06
3537,9.470341582768302134e-06
3538,9.660722405793812552e-06
3539,9.495965479163305452e-06
3540,9.686882925689063162e-06
3541,9.521693649860012853e-06
3542,9.713149989111108891e-06
3543,9.547526660431000225e-06
3544,9.739524176300385112e-06
3545,9.573465083541506026e-06
3546,9.766006072021392846e-06
3547,9.599509493429686874e-06
3548,9.792596263121644681e-06
3549,9.625660469300483749e-06
3550,9.819295342631524464e-06
3551,9.651918593365176098e-06
3552,9.846103904554113102e-06
3553,9.678284451280446440e-06
3554,9.873022549307283770e-06
3555,9.704758635004480600e-06
3556,9.900051881526950764e-06
3557,9.731341738436470894e-06
3558,9.927192508022621644e-06
3559,9.758034359438849694e-06
3560,9.954445041112232025e-06
3561,9.784837101942164608e-06
3562,9.981810098928746086e-06
3563,9.811750573406886653e-06
3564,1.000928830138408185e-05
3565,9.838775384084428219e-06
3566,1.003688027264138351e-05
3567,9.865912149554902910e-06
3568,1.006458664321595115e-05
3569,9.893161490601541048e-06
3570,1.009240804708770708e-05
3571,9.920524030682480979e-06
3572,1.012034512307051274e-05
3573,9.948000398751925808e-06
3574,1.014839851190647973e-05
3575,9.975591225962025799e-06
3576,1.017656886134893323e-05
3577,1.000329715016321016e-05
3578,1.020485682345330586e-05
3579,1.003111881387139270e-05
3580,1.023326305379807576e-05
3581,1.005905686106809136e-05
3582,1.026178821247525130e-05
3583,1.008711194340040451e-05
3584,1.029043296593280331e-05
3585,1.011528471665978826e-05
3586,1.031919798395675613e-05
3587,1.014357583998349068e-05
3588,1.034808394153453301e-05
3589,1.017198597827734901e-05
3590,1.037709151738842704e-05
3591,1.020051579876548223e-05
3592,1.040622139503970318e-05
3593,1.022916597625560539e-05
3594,1.043547426498177313e-05
3595,1.025793718983326674e-05
3596,1.046485082046911339e-05
3597,1.028683012138306199e-05
3598,1.049435175978217042e-05
3599,1.031584545955746989e-05
3600,1.052397778695490942e-05
3601,1.034498389801734796e-05
3602,1.055372961145146286e-05
3603,1.037424613419095297e-05
3604,1.058360794716874581e-05
3605,1.040363287119534542e-05
3606,1.061361351190658265e-05
3607,1.043314481621665922e-05
3608,1.064374703033439757e-05
3609,1.046278268221241265e-05
3610,1.067400923037604919e-05
3611,1.049254718725301984e-05
3612,1.070440084779879416e-05
3613,1.052243905459988890e-05
3614,1.073492262143988721e-05
3615,1.055245901240880790e-05
3616,1.076557529663221614e-05
3617,1.058260779435926502e-05
3618,1.079635962283415629e-05
3619,1.061288613857922312e-05
3620,1.082727635600717847e-05
3621,1.064329478896372313e-05
3622,1.085832625609459604e-05
3623,1.067383449489799062e-05
3624,1.088951009081663511e-05
3625,1.070450601230364009e-05
3626,1.092082863298216202e-05
3627,1.073531010127879714e-05
3628,1.095228265928006555e-05
3629,1.076624752635761071e-05
3630,1.098387295140057439e-05
3631,1.079731905866458654e-05
3632,1.101560030035457462e-05
3633,1.082852547691024558e-05
3634,1.104746550008829080e-05
3635,1.085986756216126306e-05
3636,1.107946935119147758e-05
3637,1.089134610264380599e-05
3638,1.111161265859955323e-05
3639,1.092296189167396400e-05
3640,1.114389623451541938e-05
3641,1.095471572899043033e-05
3642,1.117632089766470904e-05
3643,1.098660842134190223e-05
3644,1.120888747250292140e-05
3645,1.101864078037121808e-05
3646,1.124159678920748006e-05
3647,1.105081362224160578e-05
3648,1.127444968228952392e-05
3649,1.108312777014631940e-05
3650,1.130744699441965352e-05
3651,1.111558405382040943e-05
3652,1.134058957434174304e-05
3653,1.114818330913365731e-05
3654,1.137387827691641853e-05
3655,1.118092637758361611e-05
3656,1.140731396340584056e-05
3657,1.121381410737806101e-05
3658,1.144089749984198330e-05
3659,1.124684735180506243e-05
3660,1.147462976082727650e-05
3661,1.128002697136320614e-05
3662,1.150851162590321764e-05
3663,1.131335383318007634e-05
3664,1.154254398220259981e-05
3665,1.134682881072333781e-05
3666,1.157672772322340106e-05
3667,1.138045278242506798e-05
3668,1.161106374745657404e-05
3669,1.141422663509499652e-05
3670,1.164555296237184766e-05
3671,1.144815126242144162e-05
3672,1.168019628218123483e-05
3673,1.148222756325516876e-05
3674,1.171499462589977764e-05
3675,1.151645644387163444e-05
3676,1.174994892072109561e-05
3677,1.155083881629547029e-05
3678,1.178506010024286016e-05
3679,1.158537560163682899e-05
3680,1.182032910697653799e-05
3681,1.162006772702594998e-05
3682,1.185575688811233473e-05
3683,1.165491612514553291e-05
3684,1.189134439872110994e-05
3685,1.168992173753206550e-05
3686,1.192709260227208368e-05
3687,1.172508551151173097e-05
3688,1.196300246660865237e-05
3689,1.176040840238248691e-05
3690,1.199907497052184564e-05
3691,1.179589137266015677e-05
3692,1.203531109762503293e-05
3693,1.183153539112870103e-05
3694,1.207171183956729718e-05
3695,1.186734143454675641e-05
3696,1.210827819544192458e-05
3697,1.190331048784903666e-05
3698,1.214501117341568603e-05
3699,1.193944354237614887e-05
3700,1.218191178677176345e-05
3701,1.197574159733627079e-05
3702,1.221898105874822563e-05
3703,1.201220566089468590e-05
3704,1.225622002015596487e-05
3705,1.204883674667869515e-05
3706,1.229362970717571508e-05
3707,1.208563587579632338e-05
3708,1.233121116680321323e-05
3709,1.212260408091899281e-05
3710,1.236896545447730213e-05
3711,1.215974239956898335e-05
3712,1.240689363091217289e-05
3713,1.219705187810138201e-05
3714,1.244499676678727454e-05
3715,1.223453356944970804e-05
3716,1.248327594032258228e-05
3717,1.227218853694009384e-05
3718,1.252173223938895632e-05
3719,1.231001785203279018e-05
3720,1.256036675919902677e-05
3721,1.234802259229179606e-05
3722,1.259918060326187765e-05
3723,1.238620384544870254e-05
3724,1.263817488382268077e-05
3725,1.242456270722332272e-05
3726,1.267735072262355656e-05
3727,1.246310028216661489e-05
3728,1.271670924962972128e-05
3729,1.250181768265026028e-05
3730,1.275625160187670730e-05
3731,1.254071602963023960e-05
3732,1.279597892816209222e-05
3733,1.257979645413816831e-05
3734,1.283589238395583370e-05
3735,1.261906009438581620e-05
3736,1.287599313530590449e-05
3737,1.265850809910271530e-05
3738,1.291628235700033432e-05
3739,1.269814162510213622e-05
3740,1.295676123258741159e-05
3741,1.273796183789068416e-05
3742,1.299743095477731082e-05
3743,1.277796991345550797e-05
3744,1.303829272782030709e-05
3745,1.281816703716139208e-05
3746,1.307934776293348421e-05
3747,1.285855440262522084e-05
3748,1.312059728197677805e-05
3749,1.289913321169849404e-05
3750,1.316204251551889376e-05
3751,1.293990467887058534e-05
3752,1.320368470505777040e-05
3753,1.298087002518495355e-05
3754,1.324552510084419926e-05
3755,1.302203048342231341e-05
3756,1.328756496529312710e-05
3757,1.306338729641938869e-05
3758,1.332980556824566213e-05
3759,1.310494171639294431e-05
3760,1.337224819270827451e-05
3761,1.314669500498025930e-05
3762,1.341489412814528136e-05
3763,1.318864843264033548e-05
3764,1.345774467535483765e-05
3765,1.323080328260272944e-05
3766,1.350080114847454758e-05
3767,1.327316084815223436e-05
3768,1.354406486947274517e-05
3769,1.331572243223207379e-05
3770,1.358753717256268958e-05
3771,1.335848934826155106e-05
3772,1.363121940089099999e-05
3773,1.340146291891158352e-05
3774,1.367511290933329463e-05
3775,1.344464448056243367e-05
3776,1.371921906465245380e-05
3777,1.348803537794774196e-05
3778,1.376353924281803675e-05
3779,1.353163696759867454e-05
3780,1.380807483229376220e-05
3781,1.357545061627930603e-05
3782,1.385282723186373893e-05
3783,1.361947770393211731e-05
3784,1.389779785394168961e-05
3785,1.366371961945345089e-05
3786,1.394298811853170423e-05
3787,1.370817776300906009e-05
3788,1.398839946057797201e-05
3789,1.375285354851431811e-05
3790,1.403403332676904979e-05
3791,1.379774840124473976e-05
3792,1.407989117474432261e-05
3793,1.384286375544505141e-05
3794,1.412597447211804387e-05
3795,1.388820105835724768e-05
3796,1.417228470151846136e-05
3797,1.393376177090672201e-05
3798,1.421882335608295729e-05
3799,1.397954736296946670e-05
3800,1.426559194218061034e-05
3801,1.402555931900501141e-05
3802,1.431259197742741960e-05
3803,1.407179913447862034e-05
3804,1.435982499407277618e-05
3805,1.411826831840754615e-05
3806,1.440729253565128091e-05
3807,1.416496839193200403e-05
3808,1.445499615805104932e-05
3809,1.421190088759591370e-05
3810,1.450293743132815118e-05
3811,1.425906735203886836e-05
3812,1.455111793769586262e-05
3813,1.430646934446026576e-05
3814,1.459953927360302244e-05
3815,1.435410843720532283e-05
3816,1.464820304777346087e-05
3817,1.440198621565786338e-05
3818,1.469711088260771707e-05
3819,1.445010427779332862e-05
3820,1.474626441379145587e-05
3821,1.449846423548834429e-05
3822,1.479566529232242262e-05
3823,1.454706771508862073e-05
3824,1.484531518108480313e-05
3825,1.459591635477282197e-05
3826,1.489521575803494679e-05
3827,1.464501180850073541e-05
3828,1.494536871598453964e-05
3829,1.469435574333818420e-05
3830,1.499577576017469865e-05
3831,1.474394983906719051e-05
3832,1.504643861149232862e-05
3833,1.479379579251579956e-05
3834,1.509735900602027820e-05
3835,1.484389531276092720e-05
3836,1.514853869323594480e-05
3837,1.489425012400476179e-05
3838,1.519997943759551244e-05
3839,1.494486196489151185e-05
3840,1.525168302026433679e-05
3841,1.499573259043150242e-05
3842,1.530365123608924788e-05
3843,1.504686376903455731e-05
3844,1.535588589595006772e-05
3845,1.509825728489558952e-05
3846,1.540838882592444938e-05
3847,1.514991493666969937e-05
3848,1.546116186691239407e-05
3849,1.520183853868390426e-05
3850,1.551420687770440775e-05
3851,1.525402992277899322e-05
3852,1.556752573104855435e-05
3853,1.530649093355156493e-05
3854,1.562112031772255652e-05
3855,1.535922343398256503e-05
3856,1.567499254305167368e-05
3857,1.541222930272792931e-05
3858,1.572914433076544628e-05
3859,1.546551043369719328e-05
3860,1.578357761956015833e-05
3861,1.551906873745656154e-05
3862,1.583829436576322352e-05
3863,1.557290614223372609e-05
3864,1.589329654267610455e-05
3865,1.562702459190958845e-05
3866,1.594858614056965442e-05
3867,1.568142604789473578e-05
3868,1.600416516707614358e-05
3869,1.573611248876415625e-05
3870,1.606003564859959695e-05
3871,1.579108591112698943e-05
3872,1.611619962855935926e-05
3873,1.584634832760494996e-05
3874,1.617265916649785767e-05
3875,1.590190176795470048e-05
3876,1.622941634228142096e-05
3877,1.595774828306862538e-05
3878,1.628647325454127143e-05
3879,1.601388993939520454e-05
3880,1.634383201928115174e-05
3881,1.607032882272231651e-05
3882,1.640149477085661701e-05
3883,1.612706703539783538e-05
3884,1.645946366281178814e-05
3885,1.618410670079597458e-05
3886,1.651774086852153499e-05
3887,1.624144995970686309e-05
3888,1.657632858011650676e-05
3889,1.629909897304134868e-05
3890,1.663522901014261534e-05
3891,1.635705592088669509e-05
3892,1.669444438976607414e-05
3893,1.641532300136865085e-05
3894,1.675397697005781182e-05
3895,1.647390243281186782e-05
3896,1.681382902217124750e-05
3897,1.653279645338492657e-05
3898,1.687400283790736345e-05
3899,1.659200732316803536e-05
3900,1.693450073181383225e-05
3901,1.665153732107329959e-05
3902,1.699532503661231283e-05
3903,1.671138874656663819e-05
3904,1.705647810614050421e-05
3905,1.677156391897409747e-05
3906,1.711796231607161869e-05
3907,1.683206518014706066e-05
3908,1.717978006383726118e-05
3909,1.689289489318511871e-05
3910,1.724193376955753576e-05
3911,1.695405544177938599e-05
3912,1.730442587398535768e-05
3913,1.701554923214354227e-05
3914,1.736725883952686383e-05
3915,1.707737869094110925e-05
3916,1.743043515357341669e-05
3917,1.713954626955795245e-05
3918,1.749395732355317013e-05
3919,1.720205443767468695e-05
3920,1.755782787955308019e-05
3921,1.726490569178414929e-05
3922,1.762204937838305390e-05
3923,1.732810254961298079e-05
3924,1.768662439774963314e-05
3925,1.739164755125914536e-05
3926,1.775155553835223513e-05
3927,1.745554326127262191e-05
3928,1.781684542729900937e-05
3929,1.751979226819316488e-05
3930,1.788249671453672924e-05
3931,1.758439718402829142e-05
3932,1.794851207468617349e-05
3933,1.764936064391328237e-05
3934,1.801489420674916468e-05
3935,1.771468530914657900e-05
3936,1.808164583581786130e-05
3937,1.778037386466135920e-05
3938,1.814876971123852587e-05
3939,1.784642902089082260e-05
3940,1.821626860900560940e-05
3941,1.791285351314535369e-05
3942,1.828414533096282986e-05
3943,1.797965010341080329e-05
3944,1.835240270385584717e-05
3945,1.804682157794410417e-05
3946,1.842104358342781657e-05
3947,1.811437075189301925e-05
3948,1.849007085071542196e-05
3949,1.818230046295090264e-05
3950,1.855948741240373191e-05
3951,1.825061357798272660e-05
3952,1.862929620458129317e-05
3953,1.831931299006100500e-05
3954,1.869950019131979202e-05
3955,1.838840162136911731e-05
3956,1.877010236381387528e-05
3957,1.845788241997565129e-05
3958,1.884110574252041004e-05
3959,1.852775836253415446e-05
3960,1.891251337461447433e-05
3961,1.859803245254847845e-05
3962,1.898432833777567578e-05
3963,1.866870772484304611e-05
3964,1.905655373999609530e-05
3965,1.873978724248310420e-05
3966,1.912919271753255111e-05
3967,1.881127409594748719e-05
3968,1.920224843631488247e-05
3969,1.888317140686935537e-05
3970,1.927572409462262120e-05
3971,1.895548232786420652e-05
3972,1.934962291967431194e-05
3973,1.902821003984035990e-05
3974,1.942394817084030465e-05
3975,1.910135775487991185e-05
3976,1.949870313760883206e-05
3977,1.917492871710348189e-05
3978,1.957389114275259826e-05
3979,1.924892620111347797e-05
3980,1.964951554014185146e-05
3981,1.932335351227976679e-05
3982,1.972557971694737097e-05
3983,1.939821399136369443e-05
3984,1.980208709366645080e-05
3985,1.947351100853411367e-05
3986,1.987904112243398034e-05
3987,1.954924796769899869e-05
3988,1.995644529057350125e-05
3989,1.962542830618970165e-05
3990,2.003430311940791557e-05
3991,1.970205549603192905e-05
3992,2.011261816519436279e-05
3993,1.977913304234191530e-05
3994,2.019139401680995982e-05
3995,1.985666448283019699e-05
3996,2.027063430146907008e-05
3997,1.993465339448309681e-05
3998,2.035034268041122139e-05
3999,2.001310338505433184e-05
4000,2.043052285095245041e-05
4001,2.009201810086319866e-05
4002,2.051117854815025425e-05
4003,2.017140122332384568e-05
4004,2.059231354310102379e-05
4005,2.025125647064184625e-05
4006,2.067393164451070367e-05
4007,2.033158759707754426e-05
4008,2.075603669938307427e-05
4009,2.041239839580440751e-05
4010,2.083863259268769113e-05
4011,2.049369269699755552e-05
4012,2.092172324952371528e-05
4013,2.057547437061533108e-05
4014,2.100531263379690878e-05
4015,2.065774732316872329e-05
4016,2.108940474751794583e-05
4017,2.074051550175648015e-05
4018,2.117400363409333572e-05
4019,2.082378289287001950e-05
4020,2.125911337930696117e-05
4021,2.090755352348503098e-05
4022,2.134473810669592218e-05
4023,2.099183145975452785e-05
4024,2.143088198407945926e-05
4025,2.107662081149802672e-05
4026,2.151754922232496870e-05
4027,2.116192573059441103e-05
4028,2.160474407420148924e-05
4029,2.124775040818859928e-05
4030,2.169247083306106834e-05
4031,2.133409907942191913e-05
4032,2.178073384053203033e-05
4033,2.142097602403121045e-05
4034,2.186953747952175928e-05
4035,2.150838556332239685e-05
4036,2.195888617884357238e-05
4037,2.159633206508219943e-05
4038,2.204878441396982712e-05
4039,2.168481994126981611e-05
4040,2.213923670413137215e-05
4041,2.177385364747156453e-05
4042,2.223024761611091317e-05
4043,2.186343768781395778e-05
4044,2.232182176508239213e-05
4045,2.195357661285314899e-05
4046,2.241396381347994407e-05
4047,2.204427501879091766e-05
4048,2.250667847041721206e-05
4049,2.213553754965993334e-05
4050,2.259997049528476046e-05
4051,2.222736889776869525e-05
4052,2.269384469607518246e-05
4053,2.231977380594063676e-05
4054,2.278830593302031039e-05
4055,2.241275706497093613e-05
4056,2.288335911643919640e-05
4057,2.250632351853966667e-05
4058,2.297900920849239219e-05
4059,2.260047805760985291e-05
4060,2.307526122059672656e-05
4061,2.269522562520112467e-05
4062,2.317212022027039209e-05
4063,2.279057121816525396e-05
4064,2.326959132740300846e-05
4065,2.288651988624811680e-05
4066,2.336767971635048065e-05
4067,2.298307673013507327e-05
4068,2.346639061496799217e-05
4069,2.308024690680190495e-05
4070,2.356572930711371594e-05
4071,2.317803562621670926e-05
4072,2.366570113444807147e-05
4073,2.327644815623869750e-05
4074,2.376631149411190255e-05
4075,2.337548981926230459e-05
4076,2.386756584116444472e-05
4077,2.347516599502432735e-05
4078,2.396946968934103692e-05
4079,2.357548212107970294e-05
4080,2.407202861120601430e-05
4081,2.367644369399652665e-05
4082,2.417524824087318835e-05
4083,2.377805626847762113e-05
4084,2.427913427079964081e-05
4085,2.388032545876939613e-05
4086,2.438369245534994007e-05
4087,2.398325694036389347e-05
4088,2.448892861153159956e-05
4089,2.408685645107684308e-05
4090,2.459484862113301939e-05
4091,2.419112979066781962e-05
4092,2.470145842839577882e-05
4093,2.429608282169480040e-05
4094,2.480876404114428006e-05
4095,2.440172146988390888e-05
4096,2.491677153494147829e-05
4097,2.450805172677712778e-05
4098,2.502548705057622950e-05
4099,2.461507965047258901e-05
4100,2.513491679835599594e-05
4101,2.472281136459691936e-05
4102,2.524506705413582687e-05
4103,2.483125305876775779e-05
4104,2.535594416278101910e-05
4105,2.494041099251573143e-05
4106,2.546755454144401305e-05
4107,2.505029149460861812e-05
4108,2.557990467729351090e-05
4109,2.516090096288874323e-05
4110,2.569300112985612296e-05
4111,2.527224586839309697e-05
4112,2.580685053114805416e-05
4113,2.538433275214375378e-05
4114,2.592145958700502710e-05
4115,2.549716822782543155e-05
4116,2.603683507717773925e-05
4117,2.561075898409673280e-05
4118,2.615298385878253630e-05
4119,2.572511178395905438e-05
4120,2.626991286595733381e-05
4121,2.584023346759512356e-05
4122,2.638762911028870475e-05
4123,2.595613095062239919e-05
4124,2.650613968157081767e-05
4125,2.607281122733563915e-05
4126,2.662545175141437981e-05
4127,2.619028137212861811e-05
4128,2.674557257135052671e-05
4129,2.630854853741402459e-05
4130,2.686650947533532588e-05
4131,2.642761995765002188e-05
4132,2.698826988020836039e-05
4133,2.654750295071809616e-05
4134,2.711086128935343253e-05
4135,2.666820491714124512e-05
4136,2.723429128967600802e-05
4137,2.678973334147942748e-05
4138,2.735856755555228352e-05
4139,2.691209579519575980e-05
4140,2.748369784994972987e-05
4141,2.703529993609323962e-05
4142,2.760969002565190179e-05
4143,2.715935351028125102e-05
4144,2.773655202365066090e-05
4145,2.728426435244734021e-05
4146,2.786429187888157807e-05
4147,2.741004038985502811e-05
4148,2.799291771840593991e-05
4149,2.753668963970490964e-05
4150,2.812243776360331379e-05
4151,2.766422021280693464e-05
4152,2.825286033300311808e-05
4153,2.779264031659483208e-05
4154,2.838419384025610016e-05
4155,2.792195825108368933e-05
4156,2.851644679774288990e-05
4157,2.805218241530995388e-05
4158,2.864962781884722269e-05
4159,2.818332130657542930e-05
4160,2.878374561667054315e-05
4161,2.831538352214770744e-05
4162,2.891880900796338664e-05
4163,2.844837776035297644e-05
4164,2.905482691260937017e-05
4165,2.858231282237362120e-05
4166,2.919180835708708378e-05
4167,2.871719761333372994e-05
4168,2.932976247273304623e-05
4169,2.885304114373240270e-05
4170,2.946869850227652353e-05
4171,2.898985253270692884e-05
4172,2.960862579677848397e-05
4173,2.912764100699528690e-05
4174,2.974955381853632827e-05
4175,2.926641590332855863e-05
4176,2.989149214542445902e-05
4177,2.940618667237057069e-05
4178,3.003445046869377384e-05
4179,2.954696287668806158e-05
4180,3.017843859679085561e-05
4181,2.968875419448169906e-05
4182,3.032346645577183616e-05
4183,2.983157041964866918e-05
4184,3.046954409192172028e-05
4185,2.997542146694555550e-05
4186,3.061668167328064763e-05
4187,3.012031736929587545e-05
4188,3.076488949214581121e-05
4189,3.026626828191382302e-05
4190,3.091417796375473112e-05
4191,3.041328448435016499e-05
4192,3.106455763320480897e-05
4193,3.056137638169156167e-05
4194,3.121603917383540013e-05
4195,3.071055450703488905e-05
4196,3.136863338983054262e-05
4197,3.086082952224919576e-05
4198,3.152235121790186256e-05
4199,3.101221221967501379e-05
4200,3.167720372847711047e-05
4201,3.116471352529259038e-05
4202,3.183320213159823459e-05
4203,3.131834450190473963e-05
4204,3.199035777438072933e-05
4205,3.147311634706582669e-05
4206,3.214868214525874751e-05
4207,3.162904039991551431e-05
4208,3.230818687640321684e-05
4209,3.178612813972770735e-05
4210,3.246888374376812178e-05
4211,3.194439118906579117e-05
4212,3.263078467216055137e-05
4213,3.210384131586722033e-05
4214,3.279390173425860859e-05
4215,3.226449043637477442e-05
4216,3.295824715538885237e-05
4217,3.242635061632103533e-05
4218,3.312383331535471645e-05
4219,3.258943407498141281e-05
4220,3.329067275096970709e-05
4221,3.275375318507708808e-05
4222,3.345877815642174248e-05
4223,3.291932047762597145e-05
4224,3.362816238980958393e-05
4225,3.308614864134843764e-05
4226,3.379883846844365983e-05
4227,3.325425052634962866e-05
4228,3.397081957980972120e-05
4229,3.342363915025351058e-05
4230,3.414411908001519359e-05
4231,3.359432769504666616e-05
4232,3.431875049533891531e-05
4233,3.376632951212129181e-05
4234,3.449472752595248522e-05
4235,3.393965812568427483e-05
4236,3.467206404992925609e-05
4237,3.411432723490940926e-05
4238,3.485077412436165921e-05
4239,3.429035071520923281e-05
4240,3.503087198786279075e-05
4241,3.446774262219786029e-05
4242,3.521237206538966816e-05
4243,3.464651719683528580e-05
4244,3.539528897087533419e-05
4245,3.482668886296729410e-05
4246,3.557963750644871245e-05
4247,3.500827223512646463e-05
4248,3.576543267032511914e-05
4249,3.519128211799402102e-05
4250,3.595268965652834132e-05
4251,3.537573351258997494e-05
4252,3.614142386148298596e-05
4253,3.556164161843590617e-05
4254,3.633165088305397169e-05
4255,3.574902183279968026e-05
4256,3.652338652529247469e-05
4257,3.593788976047791332e-05
4258,3.671664680506318905e-05
4259,3.612826121324708118e-05
4260,3.691144795006786006e-05
4261,3.632015221205274713e-05
4262,3.710780640400274588e-05
4263,3.651357899261543607e-05
4264,3.730573883321557143e-05
4265,3.670855800939968857e-05
4266,3.750526212661311370e-05
4267,3.690510593732215366e-05
4268,3.770639339954750413e-05
4269,3.710323967573355168e-05
4270,3.790915000062400179e-05
4271,3.730297635400329126e-05
4272,3.811354951212581093e-05
4273,3.750433333145924866e-05
4274,3.831960975370264514e-05
4275,3.770732820339455952e-05
4276,3.852734878877396444e-05
4277,3.791197880640206295e-05
4278,3.873678492796740725e-05
4279,3.811830322031500986e-05
4280,3.894793673097416526e-05
4281,3.832631977161051590e-05
4282,3.916082301226243747e-05
4283,3.853604703955704875e-05
4284,3.937546284745663863e-05
4285,3.874750385995298082e-05
4286,3.959187557255687529e-05
4287,3.896070932694009359e-05
4288,3.981008079217715441e-05
4289,3.917568280070854843e-05
4290,4.003009838262887462e-05
4291,3.939244390886160573e-05
4292,4.025194849789761947e-05
4293,3.961101255485660643e-05
4294,4.047565157254460441e-05
4295,3.983140891809950761e-05
4296,4.070122832569704225e-05
4297,4.005365346139613651e-05
4298,4.092869976973100330e-05
4299,4.027776693536489334e-05
4300,4.115808721119277046e-05
4301,4.050377038243490268e-05
4302,4.138941225647341102e-05
4303,4.073168514137145974e-05
4304,4.162269681881796757e-05
4305,4.096153285548672057e-05
4306,4.185796312275384787e-05
4307,4.119333547440470186e-05
4308,4.209523370893129965e-05
4309,4.142711526084064805e-05
4310,4.233453143965919106e-05
4311,4.166289479652080229e-05
4312,4.257587950549235204e-05
4313,4.190069698494793514e-05
4314,4.281930142594489799e-05
4315,4.214054505821899078e-05
4316,4.306482106321264468e-05
4317,4.238246258640011546e-05
4318,4.331246262336465994e-05
4319,4.262647347912410737e-05
4320,4.356225066133608247e-05
4321,4.287260199042848595e-05
4322,4.381421009041614443e-05
4323,4.312087272987543524e-05
4324,4.406836618500025604e-05
4325,4.337131066485955532e-05
4326,4.432474459071669779e-05
4327,4.362394112813602686e-05
4328,4.458337132848232267e-05
4329,4.387878982467781043e-05
4330,4.484427280067476322e-05
4331,4.413588283602799990e-05
4332,4.510747579816168693e-05
4333,4.439524662891349699e-05
4334,4.537300750928801912e-05
4335,4.465690806345837808e-05
4336,4.564089552544235885e-05
4337,4.492089439695050741e-05
4338,4.591116784703890854e-05
4339,4.518723329309355598e-05
4340,4.618385289390487618e-05
4341,4.545595282971567224e-05
4342,4.645897951036894109e-05
4343,4.572708150381277724e-05
4344,4.673657697284651520e-05
4345,4.600064824090353529e-05
4346,4.701667499836176874e-05
4347,4.627668240151705038e-05
4348,4.729930375368745447e-05
4349,4.655521379292898877e-05
4350,4.758449386143419368e-05
4351,4.683627266994774076e-05
4352,4.787227640824633990e-05
4353,4.711988975141847142e-05
4354,4.816268295735173425e-05
4355,4.740609622336860117e-05
4356,4.845574555262468526e-05
4357,4.769492374823913674e-05
4358,4.875149672773157342e-05
4359,4.798640447542418014e-05
4360,4.904996951950600957e-05
4361,4.828057105033458783e-05
4362,4.935119747209371272e-05
4363,4.857745662016005122e-05
4364,4.965521464934292837e-05
4365,4.887709484652773300e-05
4366,4.996205564357798892e-05
4367,4.917951991519040641e-05
4368,5.027175558565978158e-05
4369,4.948476654338916376e-05
4370,5.058435015587440424e-05
4371,4.979286999229551726e-05
4372,5.089987559133467499e-05
4373,5.010386607534077544e-05
4374,5.121836870149629840e-05
4375,5.041779117202517389e-05
4376,5.153986687513183342e-05
4377,5.073468223350255992e-05
4378,5.186440809248654449e-05
4379,5.105457679727532329e-05
4380,5.219203093450729310e-05
4381,5.137751299557479786e-05
4382,5.252277459753176955e-05
4383,5.170352957166001183e-05
4384,5.285667890520600942e-05
4385,5.203266588521652673e-05
4386,5.319378431615185093e-05
4387,5.236496192833057074e-05
4388,5.353413194196601923e-05
4389,5.270045833908165424e-05
4390,5.387776355777305231e-05
4391,5.303919640923234825e-05
4392,5.422472161080992578e-05
4393,5.338121809888844607e-05
4394,5.457504923932858239e-05
4395,5.372656605187977382e-05
4396,5.492879028493653798e-05
4397,5.407528360658668093e-05
4398,5.528598930242193516e-05
4399,5.442741480897651416e-05
4400,5.564669157954631803e-05
4401,5.478300443176523766e-05
4402,5.601094314932270675e-05
4403,5.514209798171961581e-05
4404,5.637879080080284003e-05
4405,5.550474171730795692e-05
4406,5.675028210011851020e-05
4407,5.587098266525201788e-05
4408,5.712546540249260570e-05
4409,5.624086863422019303e-05
4410,5.750438986955442959e-05
4411,5.661444823110153781e-05
4412,5.788710548501116432e-05
4413,5.699177087535139659e-05
4414,5.827366306919820371e-05
4415,5.737288681658724504e-05
4416,5.866411429983728776e-05
4417,5.775784715432375133e-05
4418,5.905851172830120217e-05
4419,5.814670385027729182e-05
4420,5.945690879475593564e-05
4421,5.853950974765820378e-05
4422,5.985935984804128851e-05
4423,5.893631859108757934e-05
4424,6.026592016646507762e-05
4425,5.933718504258344027e-05
4426,6.067664597140811852e-05
4427,5.974216470153916199e-05
4428,6.109159445372887840e-05
4429,6.015131412563129605e-05
4430,6.151082378974045549e-05
4431,6.056469084922980412e-05
4432,6.193439316202617657e-05
4433,6.098235340126110192e-05
4434,6.236236277832591767e-05
4435,6.140436132897266635e-05
4436,6.279479389752170616e-05
4437,6.183077521989266954e-05
4438,6.323174884975133793e-05
4439,6.226165672264107694e-05
4440,6.367329105933461841e-05
4441,6.269706857008621348e-05
4442,6.411948506709563519e-05
4443,6.313707459838361128e-05
4444,6.457039655182650513e-05
4445,6.358173977605593812e-05
4446,6.502609236051192225e-05
4447,6.403113022407095809e-05
4448,6.548664052670908156e-05
4449,6.448531324177032137e-05
4450,6.595211030137882444e-05
4451,6.494435733498882192e-05
4452,6.642257217718678362e-05
4453,6.540833223733201419e-05
4454,6.689809791364174885e-05
4455,6.587730894038665286e-05
4456,6.737876056673092391e-05
4457,6.635135971855868038e-05
4458,6.786463451509724260e-05
4459,6.683055815662449829e-05
4460,6.835579549060992628e-05
4461,6.731497918335775502e-05
4462,6.885232061028332805e-05
4463,6.780469909620519113e-05
4464,6.935428840093042975e-05
4465,6.829979559115945836e-05
4466,6.986177883376988411e-05
4467,6.880034779757184860e-05
4468,7.037487335739550513e-05
4469,6.930643630633154858e-05
4470,7.089365492941277240e-05
4471,6.981814320512041148e-05
4472,7.141820804832777847e-05
4473,7.033555210861103680e-05
4474,7.194861879184946240e-05
4475,7.085874819792843617e-05
4476,7.248497485051880998e-05
4477,7.138781825087681739e-05
4478,7.302736556339488034e-05
4479,7.192285068114579870e-05
4480,7.357588195669129908e-05
4481,7.246393557371092430e-05
4482,7.413061678075023571e-05
4483,7.301116472253020833e-05
4484,7.469166455092036278e-05
4485,7.356463167211991366e-05
4486,7.525912158685414308e-05
4487,7.412443175699518416e-05
4488,7.583308605665220535e-05
4489,7.469066214138836825e-05
4490,7.641365801557977008e-05
4491,7.526342186274719655e-05
4492,7.700093945355570766e-05
4493,7.584281187638141416e-05
4494,7.759503433749079574e-05
4495,7.642893509742144540e-05
4496,7.819604865848996523e-05
4497,7.702189644889302948e-05
4498,7.880409047996564192e-05
4499,7.762180290763926751e-05
4500,7.941926998592699989e-05
4501,7.822876355528213623e-05
4502,8.004169953209804760e-05
4503,7.884288962580486874e-05
4504,8.067149369578245741e-05
4505,7.946429455644890387e-05
4506,8.130876932980873591e-05
4507,8.009309404229472424e-05
4508,8.195364561783349290e-05
4509,8.072940608951835483e-05
4510,8.260624412916043799e-05
4511,8.137335107099820863e-05
4512,8.326668887645900807e-05
4513,8.202505178243288961e-05
4514,8.393510637622430518e-05
4515,8.268463350462939361e-05
4516,8.461162570829509303e-05
4517,8.335222406014704754e-05
4518,8.529637857901139250e-05
4519,8.402795387745227269e-05
4520,8.598949938486549749e-05
4521,8.471195605410871982e-05
4522,8.669112528195400101e-05
4523,8.540436642660071580e-05
4524,8.740139625098410439e-05
4525,8.610532363102581699e-05
4526,8.812045516635902040e-05
4527,8.681496917859043570e-05
4528,8.884844787468495770e-05
4529,8.753344752632210223e-05
4530,8.958552326107012431e-05
4531,8.826090614904364329e-05
4532,9.033183333291845804e-05
4533,8.899749561889506099e-05
4534,9.108753329348955909e-05
4535,8.974336967908275360e-05
4536,9.185278162554781493e-05
4537,9.049868532907911730e-05
4538,9.262774017495179933e-05
4539,9.126360290514172859e-05
4540,9.341257423610895981e-05
4541,9.203828616748504208e-05
4542,9.420745264115429568e-05
4543,9.282290238619849310e-05
4544,9.501254785074391448e-05
4545,9.361762243488935104e-05
4546,9.582803604764002963e-05
4547,9.442262088145898281e-05
4548,9.665409723470016340e-05
4549,9.523807608639092974e-05
4550,9.749091533450811667e-05
4551,9.606417030191802850e-05
4552,9.833867829401109304e-05
4553,9.690108977624238844e-05
4554,9.919757818758390318e-05
4555,9.774902485381364360e-05
4556,1.000678113276730840e-04
4557,9.860817008998341371e-05
4558,1.009495783791162056e-04
4559,9.947872435987484198e-05
4560,1.018430844732065132e-04
4561,1.003608909763868071e-04
4562,1.027485393310112471e-04
4563,1.012548778079228566e-04
4564,1.036661573822512944e-04
4565,1.021608974012928141e-04
4566,1.045961578980638182e-04
4567,1.030791671119633937e-04
4568,1.055387651202779306e-04
4569,1.040099092309883645e-04
4570,1.064942083963001628e-04
4571,1.049533511227199119e-04
4572,1.074627223233687702e-04
4573,1.059097253663302657e-04
4574,1.084445468905293299e-04
4575,1.068792698971335911e-04
4576,1.094399276275156882e-04
4577,1.078622281550250292e-04
4578,1.104491157622918007e-04
4579,1.088588492409454906e-04
4580,1.114723683770445049e-04
4581,1.098693880739663687e-04
4582,1.125099485762651603e-04
4583,1.108941055573552955e-04
4584,1.135621256548505057e-04
4585,1.119332687446182616e-04
4586,1.146291752759605239e-04
4587,1.129871510183515725e-04
4588,1.157113796490187422e-04
4589,1.140560322686892740e-04
4590,1.168090277228065664e-04
4591,1.151401990826674102e-04
4592,1.179224153749665462e-04
4593,1.162399449339903985e-04
4594,1.190518456138122988e-04
4595,1.173555703859681431e-04
4596,1.201976287883534583e-04
4597,1.184873832978093372e-04
4598,1.213600827997257789e-04
4599,1.196356990380042688e-04
4600,1.225395333242809920e-04
4601,1.208008407048128085e-04
4602,1.237363140453783211e-04
4603,1.219831393581567426e-04
4604,1.249507668886723857e-04
4605,1.231829342523119337e-04
4606,1.261832422668714485e-04
4607,1.244005730815107012e-04
4608,1.274340993353597349e-04
4609,1.256364122374681617e-04
4610,1.287037062586600389e-04
4611,1.268908170670216798e-04
4612,1.299924404789774281e-04
4613,1.281641621491152625e-04
4614,1.313006890010241150e-04
4615,1.294568315708641314e-04
4616,1.326288486818397346e-04
4617,1.307692192225305716e-04
4618,1.339773265388295265e-04
4619,1.321017291013829476e-04
4620,1.353465400586668964e-04
4621,1.334547756188912433e-04
4622,1.367369175249366024e-04
4623,1.348287839313805890e-04
4624,1.381488983554705994e-04
4625,1.362241902731781021e-04
4626,1.395829334524254287e-04
4627,1.376414423064630812e-04
4628,1.410394855638034690e-04
4629,1.390809994830729146e-04
4630,1.425190296605237340e-04
4631,1.405433334178418376e-04
4632,1.440220533235841527e-04
4633,1.420289282776195832e-04
4634,1.455490571517412373e-04
4635,1.435382811893298977e-04
4636,1.471005551818465923e-04
4637,1.450719026542856888e-04
4638,1.486770753217394052e-04
4639,1.466303169844123755e-04
4640,1.502791598042709875e-04
4641,1.482140627538025893e-04
4642,1.519073656567780574e-04
4643,1.498236932677228159e-04
4644,1.535622651880609547e-04
4645,1.514597770489359394e-04
4646,1.552444464961108290e-04
4647,1.531228983439837307e-04
4648,1.569545139944658878e-04
4649,1.548136576486540232e-04
4650,1.586930889576520696e-04
4651,1.565326722536676887e-04
4652,1.604608100926271669e-04
4653,1.582805768138442564e-04
4654,1.622583341265305924e-04
4655,1.600580239366332792e-04
4656,1.640863364231369349e-04
4657,1.618656847962437139e-04
4658,1.659455116219306641e-04
4659,1.637042497729034539e-04
4660,1.678365743029525353e-04
4661,1.655744291166700785e-04
4662,1.697602596769341179e-04
4663,1.674769536391518927e-04
4664,1.717173243091773280e-04
4665,1.694125754318870055e-04
4666,1.737085468659499963e-04
4667,1.713820686179682749e-04
4668,1.757347288971748580e-04
4669,1.733862301293010691e-04
4670,1.777966956469526430e-04
4671,1.754258805207738019e-04
4672,1.798952969032955804e-04
4673,1.775018648160856536e-04
4674,1.820314078777904136e-04
4675,1.796150533909493432e-04
4676,1.842059301278827031e-04
4677,1.817663428922508691e-04
4678,1.864197925147840823e-04
4679,1.839566571973834126e-04
4680,1.886739522021231813e-04
4681,1.861869484117478410e-04
4682,1.909693957010041160e-04
4683,1.884581979174050571e-04
4684,1.933071399592189489e-04
4685,1.907714174564172874e-04
4686,1.956882334908626451e-04
4687,1.931276502681881146e-04
4688,1.981137575682097481e-04
4689,1.955279722764379359e-04
4690,2.005848274558498674e-04
4691,1.979734933276735219e-04
4692,2.031025937048066524e-04
4693,2.004653584852277080e-04
4694,2.056682435035657778e-04
4695,2.030047493791610296e-04
4696,2.082830020849187427e-04
4697,2.055928856197244395e-04
4698,2.109481342083187750e-04
4699,2.082310262769066953e-04
4700,2.136649456951019734e-04
4701,2.109204714207432013e-04
4702,2.164347850476022511e-04
4703,2.136625637401045805e-04
4704,2.192590451321591819e-04
4705,2.164586902323510588e-04
4706,2.221391649485672786e-04
4707,2.193102839696881631e-04
4708,2.250766314772079243e-04
4709,2.222188259582014570e-04
4710,2.280729816165025269e-04
4711,2.251858470704439592e-04
4712,2.311298042090621937e-04
4713,2.282129300829526745e-04
4714,2.342487421677572881e-04
4715,2.313017118026440349e-04
4716,2.374314947021723176e-04
4717,2.344538853021283452e-04
4718,2.406798196544806178e-04
4719,2.376712022592688308e-04
4720,2.439955359480048592e-04
4721,2.409554754132985717e-04
4722,2.473805261559953528e-04
4723,2.443085811431389750e-04
4724,2.508367392009657870e-04
4725,2.477324621704966629e-04
4726,2.543661931807092869e-04
4727,2.512291303984828133e-04
4728,2.579709783448915893e-04
4729,2.548006698991188835e-04
4730,2.616532602183925527e-04
4731,2.584492400435100851e-04
4732,2.654152828802431208e-04
4733,2.621770787981365209e-04
4734,2.692593724204410486e-04
4735,2.659865061921626870e-04
4736,2.731879405670805858e-04
4737,2.698799279588298358e-04
4738,2.772034885017922489e-04
4739,2.738598393690525566e-04
4740,2.813086108843360338e-04
4741,2.779288292721454590e-04
4742,2.855060000796224391e-04
4743,2.820895843435055109e-04
4744,2.897984506186452279e-04
4745,2.863448935666214204e-04
4746,2.941888638923958479e-04
4747,2.906976529485206357e-04
4748,2.986802531051056201e-04
4749,2.951508705005976489e-04
4750,3.032757484921257411e-04
4751,2.997076714840998996e-04
4752,3.079786028331161466e-04
4753,3.043713039526408921e-04
4754,3.127921972604109100e-04
4755,3.091451445938409514e-04
4756,3.177200474002345220e-04
4757,3.140327049089856252e-04
4758,3.227658098582478229e-04
4759,3.190376377344400060e-04
4760,3.279332890677313190e-04
4761,3.241637441385545205e-04
4762,3.332264445391128205e-04
4763,3.294149807128346594e-04
4764,3.386493985213637529e-04
4765,3.347954672892076359e-04
4766,3.442064441121655584e-04
4767,3.403094951048321430e-04
4768,3.499020538435753487e-04
4769,3.459615354499021261e-04
4770,3.557408887773580311e-04
4771,3.517562488308501826e-04
4772,3.617278081410496321e-04
4773,3.576984946776135313e-04
4774,3.678678795480017256e-04
4775,3.637933416482033310e-04
4776,3.741663898361516361e-04
4777,3.700460785526815178e-04
4778,3.806288565731553303e-04
4779,3.764622259547488773e-04
4780,3.872610402745479291e-04
4781,3.830475484951044451e-04
4782,3.940689573803966622e-04
4783,3.898080679813454392e-04
4784,4.010588940521874076e-04
4785,3.967500773134193599e-04
4786,4.082374208486255220e-04
4787,4.038801552949230957e-04
4788,4.156114083415083141e-04
4789,4.112051823987795019e-04
4790,4.231880437436440841e-04
4791,4.187323575598492437e-04
4792,4.309748486214316277e-04
4793,4.264692160682211075e-04
4794,4.389796977809806602e-04
4795,4.344236486501599223e-04
4796,4.472108394082003062e-04
4797,4.426039218278033987e-04
4798,4.556769165699983042e-04
4799,4.510186996551948072e-04
4800,4.643869901735838681e-04
4801,4.596770669349927287e-04
4802,4.733505634967675167e-04
4803,4.685885540368642721e-04
4804,4.825776084276498261e-04
4805,4.777631634502518950e-04
4806,4.920785935421040976e-04
4807,4.872113982047000433e-04
4808,5.018645141538366711e-04
4809,4.969442922885028945e-04
4810,5.119469245229853974e-04
4811,5.069734432899103936e-04
4812,5.223379723956044635e-04
4813,5.173110473753085451e-04
4814,5.330504360499248740e-04
4815,5.279699368492579876e-04
4816,5.440977640889142156e-04
4817,5.389636204961683859e-04
4818,5.554941181915896715e-04
4819,5.503063269380449683e-04
4820,5.672544190884873296e-04
4821,5.620130512899543674e-04
4822,5.793943960400152384e-04
4823,5.740996053703087930e-04
4824,5.919306401282259855e-04
4825,5.865826718264802869e-04
4826,6.048806617094754307e-04
4827,5.994798624771425317e-04
4828,6.182629523767682253e-04
4829,6.128097812839656579e-04
4830,6.320970518753144581e-04
4831,6.265920923822622477e-04
4832,6.464036204183720973e-04
4833,6.408475936091249069e-04
4834,6.612045168896838127e-04
4835,6.555982960917421283e-04
4836,6.765228835305034643e-04
4837,6.708675104213401895e-04
4838,6.923832376729455347e-04
4839,6.866799400825141560e-04
4840,7.088115712624981895e-04
4841,7.030617828401949541e-04
4842,7.258354588967794955e-04
4843,7.200408408506932430e-04
4844,7.434841752311592122e-04
4845,7.376466403915055625e-04
4846,7.617888227091698921e-04
4847,7.559105621624507502e-04
4848,7.807824706480773072e-04
4849,7.748659832697169653e-04
4850,8.005003068791567396e-04
4851,7.945484320710103276e-04
4852,8.209798032213202947e-04
4853,8.149957572660684272e-04
4854,8.422608962882218667e-04
4855,8.362483127387016282e-04
4856,8.643861852577702527e-04
4857,8.583491598500098607e-04
4858,8.874011484483954049e-04
4859,8.813442891094647180e-04
4860,9.113543808044485914e-04
4861,9.052828633752681804e-04
4862,9.362978546043733766e-04
4863,9.302174849984314996e-04
4864,9.622872060482656189e-04
4865,9.562044896765456176e-04
4866,9.893820507082299546e-04
4867,9.833042700935145600e-04
4868,1.017646331215614052e-03
4869,1.011581632883070715e-03
4870,1.047148701025135426e-03
4871,1.041106192880214163e-03
4872,1.077962948592475420e-03
4873,1.071952809208524555e-03
4874,1.110168466938564339e-03
4875,1.104202068368550062e-03
4876,1.143850774238921314e-03
4877,1.137940820207268252e-03
4878,1.179102091882211923e-03
4879,1.173262773531545027e-03
4880,1.216021987416924773e-03
4881,1.210269159077296836e-03
4882,1.254718090834631419e-03
4883,1.249069468712052898e-03
4884,1.295306893957957114e-03
4885,1.289782281097164593e-03
4886,1.337914644166467723e-03
4887,1.332536185577646399e-03
4888,1.382678345428890168e-03
4889,1.377470817946689326e-03
4890,1.429746881697104835e-03
4891,1.424738023884169862e-03
4892,1.479282280075525221e-03
4893,1.474503168421801517e-03
4894,1.531461134095557595e-03
4895,1.526946612853778522e-03
4896,1.586476210778487621e-03
4897,1.582265384088030061e-03
4898,1.644538269211681669e-03
4899,1.640675065736963041e-03
4900,1.705878123165405257e-03
4901,1.702411945380189308e-03
4902,1.770748986057933596e-03
4903,1.767735458592014719e-03
4904,1.839429143458773137e-03
4905,1.836930977705100547e-03
4906,1.912225006681999824e-03
4907,1.910313002250781014e-03
4908,1.989474611107546267e-03
4909,1.988228818836101659e-03
4910,2.071551635093659555e-03
4911,2.071062711400860779e-03
4912,2.158870030309025922e-03
4913,2.159240818911153069e-03
4914,2.251889372571919037e-03
4915,2.253236757296238780e-03
4916,2.351121064789975321e-03
4917,2.353578146809671891e-03
4918,2.457135551347317676e-03
4919,2.460854216100606326e-03
4920,2.570570737762042750e-03
4921,2.575724691832854182e-03
4922,2.692141852419155552e-03
4923,2.698930229520799928e-03
4924,2.822653041062658536e-03
4925,2.831304700227643863e-03
4926,2.963011052673758788e-03
4927,2.973789722228080412e-03
4928,3.114241461429656434e-03
4929,3.127451921446632813e-03
4930,3.277507979296807959e-03
4931,3.293503525603522653e-03
4932,3.454135554681086757e-03
4933,3.473327052979090744e-03
4934,3.645638134701581143e-03
4935,3.668505058898641463e-03
4936,3.853752205521954709e-03
4937,3.880856167062941842e-03
4938,4.080477535779967156e-03
4939,4.112478960332660756e-03
4940,4.328126958539818547e-03
4941,4.365805766562695645e-03
4942,4.599387574063879686e-03
4943,4.643668992083887365e-03
4944,4.897396491026033243e-03
4945,4.949383488915507813e-03
4946,5.225835222064704154e-03
4947,5.286849579023302978e-03
4948,5.589048218877392012e-03
4949,5.660682927275135362e-03
4950,5.992192931232051024e-03
4951,6.076379642694563175e-03
4952,6.441431440078999350e-03
4953,6.540528078342184616e-03
4954,6.944177505750663733e-03
4955,7.061083225790423801e-03
4956,7.509418339711226506e-03
4957,7.647726032116075080e-03
4958,8.148138417221844829e-03
4959,8.312339468881033144e-03
4960,8.873884582424294842e-03
4961,9.069647474750034549e-03
4962,9.703529821147948917e-03
4963,9.938084828091294995e-03
4964,1.065832118871483554e-02
4965,1.094100043493283388e-02
4966,1.176534202835066364e-02
4967,1.210835193360085098e-02
4968,1.305959142522524451e-02
4969,1.347914124577532548e-02
4970,1.458700610011127996e-02
4971,1.510499728907969096e-02
4972,1.640896189412541575e-02
4973,1.705558837240282039e-02
4974,1.860917206223302103e-02
4975,1.942705142198938861e-02
4976,2.130460494220360462e-02
4977,2.235557857546217192e-02
4978,2.466339621358363751e-02
4979,2.604015944225746351e-02
4980,2.893539972486496720e-02
4981,3.078218789401768532e-02
4982,3.450639533472812936e-02
4983,3.705716034526936042e-02
4984,4.199787794283958708e-02
4985,4.564888630691578408e-02
4986,5.245617437478297673e-02
4987,5.790635386373471638e-02
4988,6.771592943070996184e-02
4989,7.688705642421041209e-02
4990,9.108911902261281057e-02
4991,1.096076115555929403e-01
4992,1.285770899241254206e-01
4993,1.643308443601731450e-01
4994,1.904849769265682113e-01
4995,2.550301687788970040e-01
4996,2.906877111932767987e-01
4997,3.859570776753968868e-01
4998,4.244804689119855423e-01
4999,4.494534818271757604e-01
5000,4.336222699323488139e-01


==> anc/input_csv/reduced_Tg_low_block_cw_weight_w_L5000.csv <==
idx,value
0,1.332672857196350591e-01
1,2.749667170935939930e-01
2,1.812098233208048192e-01
3,5.839456566640019997e-01
4,3.750544516571738818e-01
5,2.638492529165420430e-01
6,2.870778628125002507e-01
7,2.694888352428234657e-01
8,2.463269246146858882e-01
9,1.963455559253472760e-01
10,1.587157844922129357e-01
11,1.257119534541831229e-01
12,1.005140907948343099e-01
13,7.909428046799683865e-02
14,6.300730649236777059e-02
15,4.937179969349875241e-02
16,3.936587697469025315e-02
17,3.087369899384450819e-02
18,2.482245996214113223e-02
19,1.961814824590590173e-02
20,1.603372364509367265e-02
21,1.285782200528623638e-02
22,1.080731571089506640e-02
23,8.817657403125497839e-03
24,7.908398631248626798e-03
25,6.591541079228297774e-03
26,6.202852955584467476e-03
27,5.250904814933040135e-03
28,5.073939089949162234e-03
29,4.344352230463394138e-03
30,4.270334444220490015e-03
31,3.683342369083701141e-03
32,3.666812601511193048e-03
33,3.178740507178267043e-03
34,3.191592114232125969e-03
35,2.777490905862618938e-03
36,2.807460800538707276e-03
37,2.451452887298321854e-03
38,2.490806511879581180e-03
39,2.180642935204426484e-03
40,2.225361332231602825e-03
41,1.952940729228939834e-03
42,2.000516752417343634e-03
43,1.759362998384601329e-03
44,1.808161757157193466e-03
45,1.593325986981890133e-03
46,1.642334046132648767e-03
47,1.449845184576016533e-03
48,1.498394924268576286e-03
49,1.325016167849287245e-03
50,1.372644282534727289e-03
51,1.215699873425738408e-03
52,1.262118991039374487e-03
53,1.119424145002415397e-03
54,1.164461118296954796e-03
55,1.034200400805917412e-03
56,1.077745580675526721e-03
57,9.583819747881178576e-04
58,1.000386082499398399e-03
59,8.906288887247582530e-04
60,9.310814458205620521e-04
61,8.298332376576889741e-04
62,8.687490324203846681e-04
63,7.750718032486747207e-04
64,8.124834836927169760e-04
65,7.255719988088818982e-04
66,7.615221237712495881e-04
67,6.806756462414199123e-04
68,7.152147658842691316e-04
69,6.398278081749724042e-04
70,6.730106859995795519e-04
71,6.025549400297280402e-04
72,6.344383897907350349e-04
73,5.684510885909297134e-04
74,5.990929750668421176e-04
75,5.371669393322412757e-04
76,5.666234351947854134e-04
77,5.083985349170818411e-04
78,5.367253928672787973e-04
79,4.818828407631906138e-04
80,5.091340832969546825e-04
81,4.573903141339000548e-04
82,4.836179341869166134e-04
83,4.347199772594935669e-04
84,4.599737824471516892e-04
85,4.136952510523618444e-04
86,4.380227566579987237e-04
87,3.941606740204357177e-04
88,4.176071001981808222e-04
89,3.759784188114084704e-04
90,3.985866284478523330e-04
91,3.590262792642558458e-04
92,3.808369056286145917e-04
93,3.431956586500359025e-04
94,3.642471515110072425e-04
95,3.283897065714532046e-04
96,3.487184165671226247e-04
97,3.145218030668553715e-04
98,3.341620767749194196e-04
99,3.015142961040254274e-04
100,3.204985710868480655e-04
101,2.892974396034235876e-04
102,3.076563826854953362e-04
103,2.778084413617759509e-04
104,2.955709189366162990e-04
105,2.669905171588329460e-04
106,2.841838377230051409e-04
107,2.567923845029609279e-04
108,2.734423359719712066e-04
109,2.471675702817043062e-04
110,2.632985099670328210e-04
111,2.380738793127594552e-04
112,2.537088197556067160e-04
113,2.294729300844320665e-04
114,2.446336204648251488e-04
115,2.213297481796940155e-04
116,2.360367519559157621e-04
117,2.136124124296785579e-04
118,2.278851791506928607e-04
119,2.062917487140770317e-04
120,2.201486797029068669e-04
121,1.993410186939792948e-04
122,2.127995379170633298e-04
123,1.927356970578986562e-04
124,2.058123053421631891e-04
125,1.864532688829862415e-04
126,1.991636021966950202e-04
127,1.804730248161039565e-04
128,1.928319068793796676e-04
129,1.747758899780335498e-04
130,1.867973815324785916e-04
131,1.693442715339200607e-04
132,1.810417163688728896e-04
133,1.641619225755219888e-04
134,1.755479905396107752e-04
135,1.592138203744391254e-04
136,1.703005475567208771e-04
137,1.544860574888195430e-04
138,1.652848835729787242e-04
139,1.499657447366655708e-04
140,1.604875485813075063e-04
141,1.456409202781168085e-04
142,1.558960554741553660e-04
143,1.415004773355797241e-04
144,1.514987923471801552e-04
145,1.375340764510920948e-04
146,1.472849548573921510e-04
147,1.337320988111991992e-04
148,1.432444818089422976e-04
149,1.300855810832505534e-04
150,1.393679925206542554e-04
151,1.265861625355092595e-04
152,1.356467323380540588e-04
153,1.232260370635568565e-04
154,1.320725231593610524e-04
155,1.199979096082032763e-04
156,1.286377184519125951e-04
157,1.168949565226437478e-04
158,1.253351623252012866e-04
159,1.139107894750472920e-04
160,1.221581522249398524e-04
161,1.110394225408035398e-04
162,1.191004048954754052e-04
163,1.082752424238027009e-04
164,1.161560252979095231e-04
165,1.056129822453269631e-04
166,1.133194804114298523e-04
167,1.030476907920626896e-04
168,1.105855663852780191e-04
169,1.005747159886331583e-04
170,1.079493913838819476e-04
171,9.818968142747192180e-05
172,1.054063517977694368e-04
173,9.588846713500801726e-05
174,1.029521122107249643e-04
175,9.366719156717829490e-05
176,1.005825859812674495e-04
177,9.152219493056877944e-05
178,9.829391908897838813e-05
179,8.945002473808742532e-05
180,9.608247425400097191e-05
181,8.744742163726819547e-05
182,9.394481643552326654e-05
183,8.551130658580826966e-05
184,9.187769947923057413e-05
185,8.363876901379345527e-05
186,8.987805379124097483e-05
187,8.182705588011622273e-05
188,8.794297494031372146e-05
189,8.007356155390841232e-05
190,8.606971310251504490e-05
191,7.837581844111637345e-05
192,8.425566329693279948e-05
193,7.673148830202749615e-05
194,8.249835631746208961e-05
195,7.513835419907006910e-05
196,8.079545033668936822e-05
197,7.359431302112323648e-05
198,7.914472309359124288e-05
199,7.209736870644585191e-05
200,7.754406492777828400e-05
201,7.064562574980110866e-05
202,7.599147154725988259e-05
203,6.923728234958453714e-05
204,7.448503746150194780e-05
205,6.787062591133538776e-05
206,7.302295106061651149e-05
207,6.654402755436828398e-05
208,7.160348873829992442e-05
209,6.525593718032265641e-05
210,7.022500981475697090e-05
211,6.400487894296127934e-05
212,6.888595179261163275e-05
213,6.278944702155940169e-05
214,6.758482592790612722e-05
215,6.160830167082864098e-05
216,6.632021309414571101e-05
217,6.046016552916714913e-05
218,6.509075991000987885e-05
219,5.934382016649036406e-05
220,6.389517511865123957e-05
221,5.825810284971767164e-05
222,6.273222619789669847e-05
223,5.720190351639869156e-05
224,6.160073618125456757e-05
225,5.617416193689700530e-05
226,6.049958068181641757e-05
227,5.517386526714438089e-05
228,5.942768522954382726e-05
229,5.420004490472849125e-05
230,5.838402234089191522e-05
231,5.325177479372339000e-05
232,5.736760917078608836e-05
233,5.232816901940935347e-05
234,5.637750537012701173e-05
235,5.142837973066890909e-05
236,5.541281080201428431e-05
237,5.055159519237184676e-05
238,5.447266349756535751e-05
239,4.969703795692878052e-05
240,5.355623772722370305e-05
241,4.886396313973270496e-05
242,5.266274219107619405e-05
243,4.805165679636559022e-05
244,5.179141830697472432e-05
245,4.725943439410495186e-05
246,5.094153860295296048e-05
247,4.648663936863635832e-05
248,5.011240519936724103e-05
249,4.573264176450434729e-05
250,4.930334837373605327e-05
251,4.499683695289367593e-05
252,4.851372520961464487e-05
253,4.427864441692520229e-05
254,4.774291831977784387e-05
255,4.357750660937719021e-05
256,4.699033463878378095e-05
257,4.289288786957498259e-05
258,4.625540429208139739e-05
259,4.222427342566324922e-05
260,4.553757950793607169e-05
261,4.157116835625314529e-05
262,4.483633356489931675e-05
263,4.093309673511239536e-05
264,4.415115987959226311e-05
265,4.030960075659077843e-05
266,4.348157106890973648e-05
267,3.970023990769446182e-05
268,4.282709808323402782e-05
269,3.910459019080410971e-05
270,4.218728938575986990e-05
271,3.852224338471709901e-05
272,4.156171017454788247e-05
273,3.795280634825733536e-05
274,4.094994164213398787e-05
275,3.739590035441642588e-05
276,4.035158027547337004e-05
277,3.685116046112027878e-05
278,3.976623719072461987e-05
279,3.631823491470996529e-05
280,3.919353750167139521e-05
281,3.579678458739874006e-05
282,3.863311971794934071e-05
283,3.528648243035090377e-05
284,3.808463518962715679e-05
285,3.478701294558334380e-05
286,3.754774753002429536e-05
287,3.429807173958690953e-05
288,3.702213215087522976e-05
289,3.381936503747979953e-05
290,3.650747569637284422e-05
291,3.335060919731687744e-05
292,3.600347563776014234e-05
293,3.289153036165817637e-05
294,3.550983982126254931e-05
295,3.244186402810605757e-05
296,3.502628603471906270e-05
297,3.200135466983272881e-05
298,3.455254160742025264e-05
299,3.156975537033223110e-05
300,3.408834302372456057e-05
301,3.114682748092554638e-05
302,3.363343555543879022e-05
303,3.073234028689072323e-05
304,3.318757291667808726e-05
305,3.032607069615548694e-05
306,3.275051692552353452e-05
307,2.992780293783612651e-05
308,3.232203719012748301e-05
309,2.953732827566933164e-05
310,3.190191080260956671e-05
311,2.915444474358313995e-05
312,3.148992204968867895e-05
313,2.877895687222847731e-05
314,3.108586215182783282e-05
315,2.841067542400661824e-05
316,3.068952895761677948e-05
317,2.804941718792497532e-05
318,3.030072671835965442e-05
319,2.769500473891867753e-05
320,2.991926585172677110e-05
321,2.734726621783779398e-05
322,2.954496270331851906e-05
323,2.700603512437818349e-05
324,2.917763932600504799e-05
325,2.667115011872589391e-05
326,2.881712326763305167e-05
327,2.634245482939575426e-05
328,2.846324736881243372e-05
329,2.601979767071068914e-05
330,2.811584956968365718e-05
331,2.570303166935282714e-05
332,2.777477272429187673e-05
333,2.539201429593347268e-05
334,2.743986442286837772e-05
335,2.508660730542304913e-05
336,2.711097682085304551e-05
337,2.478667658285350699e-05
338,2.678796647626848144e-05
339,2.449209199675692121e-05
340,2.647069419401689195e-05
341,2.420272725732860097e-05
342,2.615902487497861781e-05
343,2.391845978240669758e-05
344,2.585282737159148175e-05
345,2.363917056621708685e-05
346,2.555197435264796541e-05
347,2.336474405521263696e-05
348,2.525634216827966867e-05
349,2.309506802955640253e-05
350,2.496581072316971146e-05
351,2.283003348773068194e-05
352,2.468026335559337284e-05
353,2.256953453577786433e-05
354,2.439958672065181412e-05
355,2.231346828258219691e-05
356,2.412367067619100835e-05
357,2.206173473816470942e-05
358,2.385240817605441309e-05
359,2.181423671521152421e-05
360,2.358569516560276761e-05
361,2.157087973659590355e-05
362,2.332343048205208109e-05
363,2.133157194419526472e-05
364,2.306551575961517860e-05
365,2.109622401275305887e-05
366,2.281185533562758402e-05
367,2.086474906647647150e-05
368,2.256235616278374961e-05
369,2.063706259841849972e-05
370,2.231692772292026585e-05
371,2.041308239417079375e-05
372,2.207548194654340484e-05
373,2.019272845735255037e-05
374,2.183793313355414121e-05
375,1.997592293775204595e-05
376,2.160419787469969018e-05
377,1.976259006307266733e-05
378,2.137419498111785930e-05
379,1.955265607227858480e-05
380,2.114784541349715210e-05
381,1.934604915299045546e-05
382,2.092507221280734541e-05
383,1.914269937893152510e-05
384,2.070580043679674155e-05
385,1.894253865067153421e-05
386,2.048995709481402314e-05
387,1.874550063960814659e-05
388,2.027747108801752552e-05
389,1.855152073210077955e-05
390,2.006827315305699527e-05
391,1.836053597907803543e-05
392,1.986229580223208469e-05
393,1.817248504092832865e-05
394,1.965947326925651027e-05
395,1.798730813920126743e-05
396,1.945974145934986860e-05
397,1.780494701046308101e-05
398,1.926303789669157814e-05
399,1.762534486067603493e-05
400,1.906930167582084602e-05
401,1.744844632003716864e-05
402,1.887847341374485259e-05
403,1.727419740095974892e-05
404,1.869049520722217855e-05
405,1.710254545661278925e-05
406,1.850531058603256985e-05
407,1.693343914193524036e-05
408,1.832286447182345231e-05
409,1.676682837314750024e-05
410,1.814310313756609312e-05
411,1.660266429261654845e-05
412,1.796597416639403137e-05
413,1.644089923306724221e-05
414,1.779142641477831054e-05
415,1.628148668108342953e-05
416,1.761940997510000971e-05
417,1.612438124622329492e-05
418,1.744987613996502670e-05
419,1.596953862673532146e-05
420,1.728277736901052725e-05
421,1.581691557913097670e-05
422,1.711806725399288965e-05
423,1.566646989030539910e-05
424,1.695570048511951390e-05
425,1.551816034178774906e-05
426,1.679563282279831460e-05
427,1.537194668854157011e-05
428,1.663782106791826212e-05
429,1.522778962598340787e-05
430,1.648222303020502457e-05
431,1.508565076875715044e-05
432,1.632879749856418946e-05
433,1.494549262173089849e-05
434,1.617750421947430358e-05
435,1.480727855732759732e-05
436,1.602830386658944914e-05
437,1.467097279070735255e-05
438,1.588115801545594380e-05
439,1.453654035571833691e-05
440,1.573602911961208300e-05
441,1.440394708416658044e-05
442,1.559288048702676653e-05
443,1.427315958294363124e-05
444,1.545167625535119824e-05
445,1.414414521317274330e-05
446,1.531238137088159623e-05
447,1.401687207045109090e-05
448,1.517496156607901134e-05
449,1.389130896438445322e-05
450,1.503938333921940459e-05
451,1.376742540000460735e-05
452,1.490561393250525197e-05
453,1.364519155860357313e-05
454,1.477362131339644701e-05
455,1.352457828036639009e-05
456,1.464337415617881470e-05
457,1.340555704732559413e-05
458,1.451484182156648919e-05
459,1.328809996585637198e-05
460,1.438799433951242363e-05
461,1.317217975030307377e-05
462,1.426280239271575580e-05
463,1.305776970708035554e-05
464,1.413923729824991587e-05
465,1.294484372033276909e-05
466,1.401727099119858681e-05
467,1.283337623588522069e-05
468,1.389687600987079687e-05
469,1.272334224706852015e-05
470,1.377802547939265974e-05
471,1.261471728126500104e-05
472,1.366069309702801241e-05
473,1.250747738509458025e-05
474,1.354485311704023892e-05
475,1.240159911253264750e-05
476,1.343048033800222264e-05
477,1.229705951147242135e-05
478,1.331755008780271457e-05
479,1.219383611109716003e-05
480,1.320603821105804132e-05
481,1.209190691089321073e-05
482,1.309592105479921347e-05
483,1.199125036670085922e-05
484,1.298717545797919650e-05
485,1.189184538178167291e-05
486,1.287977873852633576e-05
487,1.179367129474511678e-05
488,1.277370868066301284e-05
489,1.169670786838972782e-05
490,1.266894352386050370e-05
491,1.160093527969548005e-05
492,1.256546195286648533e-05
493,1.150633410957481288e-05
494,1.246324308550495601e-05
495,1.141288533386128478e-05
496,1.236226646173976087e-05
497,1.132057031205001853e-05
498,1.226251203514557494e-05
499,1.122937077952392418e-05
500,1.216396016172340905e-05
501,1.113926883796489816e-05
502,1.206659159075552882e-05
503,1.105024694630009142e-05
504,1.197038745424039748e-05
505,1.096228791251129221e-05
506,1.187532926008873632e-05
507,1.087537488536772701e-05
508,1.178139888134170161e-05
509,1.078949134647434729e-05
510,1.168857854741156271e-05
511,1.070462110206110206e-05
512,1.159685083681551638e-05
513,1.062074827516048533e-05
514,1.150619866856606099e-05
515,1.053785729902683543e-05
516,1.141660529480119155e-05
517,1.045593290894784900e-05
518,1.132805429105415792e-05
519,1.037496013605905175e-05
520,1.124052955004008672e-05
521,1.029492430001258601e-05
522,1.115401527608899287e-05
523,1.021581100209245235e-05
524,1.106849597511399232e-05
525,1.013760611995836357e-05
526,1.098395644813106795e-05
527,1.006029579953069130e-05
528,1.090038178666228284e-05
529,9.983866450326224878e-06
530,1.081775736378449357e-05
531,9.908304738731948803e-06
532,1.073606882947016587e-05
533,9.833597582730172133e-06
534,1.065530210282120064e-05
535,9.759732145714508663e-06
536,1.057544336705565078e-05
537,9.686695830523344659e-06
538,1.049647906315895015e-05
539,9.614476276221017089e-06
540,1.041839588392655966e-05
541,9.543061350673537661e-06
542,1.034118077033416689e-05
543,9.472439145436867565e-06
544,1.026482090224672394e-05
545,9.402597972243350273e-06
546,1.018930369643759148e-05
547,9.333526357521338912e-06
548,1.011461680070463788e-05
549,9.265213037704902088e-06
550,1.004074808653501693e-05
551,9.197646954186230892e-06
552,9.967685647805461847e-06
553,9.130817248774749474e-06
554,9.895417793780197612e-06
555,9.064713260523103022e-06
556,9.823933044074118864e-06
557,8.999324520669535894e-06
558,9.753220126524080898e-06
559,8.934640747995361627e-06
560,9.683267968799089142e-06
561,8.870651846140444481e-06
562,9.614065697941234410e-06
563,8.807347898236818812e-06
564,9.545602634810354466e-06
565,8.744719163638987736e-06
566,9.477868288075421167e-06
567,8.682756074460341034e-06
568,9.410852353427248744e-06
569,8.621449231459724294e-06
570,9.344544707215675478e-06
571,8.560789401604128714e-06
572,9.278935404390828098e-06
573,8.500767512543691695e-06
574,9.214014672665038673e-06
575,8.441374650816298704e-06
576,9.149772910298285440e-06
577,8.382602057474226805e-06
578,9.086200683223025863e-06
579,8.324441126811425140e-06
580,9.023288719829026635e-06
581,8.266883400929014221e-06
582,8.961027908810963174e-06
583,8.209920567494656776e-06
584,8.899409294850157566e-06
585,8.153544457423703417e-06
586,8.838424077291784150e-06
587,8.097747040615015327e-06
588,8.778063604182399625e-06
589,8.042520424576156944e-06
590,8.718319371458382142e-06
591,7.987856850756481911e-06
592,8.659183020248942833e-06
593,7.933748692051077755e-06
594,8.600646331681348971e-06
595,7.880188449455233075e-06
596,8.542701225013390811e-06
597,7.827168750544770650e-06
598,8.485339756139010495e-06
599,7.774682346450179787e-06
600,8.428554113990063734e-06
601,7.722722109740377342e-06
602,8.372336617410827526e-06
603,7.671281031226832083e-06
604,8.316679712057026093e-06
605,7.620352217610178516e-06
606,8.261575969423347267e-06
607,7.569928890590888192e-06
608,8.207018084087764793e-06
609,7.520004383172272436e-06
610,8.152998870149488655e-06
611,7.470572137497900506e-06
612,8.099511259725500228e-06
613,7.421625704109612289e-06
614,8.046548300763647040e-06
615,7.373158737885639557e-06
616,7.994103154279485769e-06
617,7.325164996993488597e-06
618,7.942169091603233741e-06
619,7.277638341531696618e-06
620,7.890739494921211023e-06
621,7.230572730214135683e-06
622,7.839807851128497110e-06
623,7.183962219211323303e-06
624,7.789367752279676124e-06
625,7.137800960540427103e-06
626,7.739412894369312657e-06
627,7.092083199486621248e-06
628,7.689937073861220716e-06
629,7.046803273238678993e-06
630,7.640934185046927105e-06
631,7.001955609001513072e-06
632,7.592398219335356368e-06
633,6.957534722798199216e-06
634,7.544323263963190094e-06
635,6.913535217223904815e-06
636,7.496703499530086594e-06
637,6.869951778928187666e-06
638,7.449533197202609891e-06
639,6.826779179503925710e-06
640,7.402806718394783103e-06
641,6.784012271147051606e-06
642,7.356518513805460913e-06
643,6.741645987544029802e-06
644,7.310663118610223274e-06
645,6.699675340481197200e-06
646,7.265235153946140308e-06
647,6.658095419508077727e-06
648,7.220229324539381255e-06
649,6.616901390073542237e-06
650,7.175640417307268753e-06
651,6.576088491453929500e-06
652,7.131463297264250123e-06
653,6.535652037168692891e-06
654,7.087692910073440968e-06
655,6.495587411883528504e-06
656,7.044324278110223362e-06
657,6.455890071112045069e-06
658,7.001352499431477057e-06
659,6.416555539053426897e-06
660,6.958772747748278759e-06
661,6.377579408724045868e-06
662,6.916580268518850010e-06
663,6.338957339315592764e-06
664,6.874770379988726348e-06
665,6.300685055454774719e-06
666,6.833338470150190242e-06
667,6.262758346385395630e-06
668,6.792279997234439589e-06
669,6.225173064397069393e-06
670,6.751590486625712851e-06
671,6.187925123579308967e-06
672,6.711265530782156702e-06
673,6.151010499235287254e-06
674,6.671300788380273617e-06
675,6.114425226651769075e-06
676,6.631691981495739578e-06
677,6.078165399835618381e-06
678,6.592434896467662280e-06
679,6.042227169590317718e-06
680,6.553525381339917366e-06
681,6.006606745082911418e-06
682,6.514959344363180830e-06
683,5.971300390387970570e-06
684,6.476732756396078528e-06
685,5.936304423636090273e-06
686,6.438841644765606775e-06
687,5.901615218089414809e-06
688,6.401282094550777744e-06
689,5.867229198024833899e-06
690,6.364050249718305992e-06
691,5.833142841677722895e-06
692,6.327142309260562589e-06
693,5.799352677407311968e-06
694,6.290554526995571998e-06
695,5.765855283244037634e-06
696,6.254283210319902601e-06
697,5.732647286961975080e-06
698,6.218324720734518306e-06
699,5.699725364593420201e-06
700,6.182675470727100140e-06
701,5.667086240131577652e-06
702,6.147331924933526626e-06
703,5.634726683729416431e-06
704,6.112290598037561570e-06
705,5.602643512087254368e-06
706,6.077548054127498659e-06
707,5.570833586256877730e-06
708,6.043100906311201923e-06
709,5.539293812574051649e-06
710,6.008945815124096299e-06
711,5.508021141198359831e-06
712,5.975079488403951602e-06
713,5.477012564121654766e-06
714,5.941498680668187944e-06
715,5.446265116277446425e-06
716,5.908200191373328908e-06
717,5.415775874257651576e-06
718,5.875180864415062372e-06
719,5.385541955221119837e-06
720,5.842437588310215377e-06
721,5.355560516134275415e-06
722,5.809967294478524920e-06
723,5.325828753592698085e-06
724,5.777766957127965788e-06
725,5.296343903688706529e-06
726,5.745833591878599844e-06
727,5.267103239600118117e-06
728,5.714164255593162667e-06
729,5.238104072432707874e-06
730,5.682756045786879783e-06
731,5.209343750423527409e-06
732,5.651606099982429065e-06
733,5.180819658174084292e-06
734,5.620711594002042780e-06
735,5.152529215425703513e-06
736,5.590069742647917304e-06
737,5.124469877422099088e-06
738,5.559677798407927293e-06
739,5.096639134380623907e-06
740,5.529533051236424570e-06
741,5.069034509364803339e-06
742,5.499632828100234393e-06
743,5.041653559893800320e-06
744,5.469974491066860589e-06
745,5.014493876298300688e-06
746,5.440555438395804496e-06
747,4.987553080435747158e-06
748,5.411373102492241787e-06
749,4.960828826881476869e-06
750,5.382424951157339657e-06
751,4.934318801503206432e-06
752,5.353708485752229901e-06
753,4.908020720657189196e-06
754,5.325221239208610586e-06
755,4.881932330952050603e-06
756,5.296960779656145165e-06
757,4.856051409051659056e-06
758,5.268924705641549327e-06
759,4.830375761678793577e-06
760,5.241110648429440807e-06
761,4.804903223110486009e-06
762,5.213516270234290243e-06
763,4.779631656786563692e-06
764,5.186139263062360269e-06
765,4.754558954534918402e-06
766,5.158977350848982254e-06
767,4.729683035372260163e-06
768,5.132028285545379272e-06
769,4.705001845361337982e-06
770,5.105289848939229600e-06
771,4.680513357535588650e-06
772,5.078759852183577480e-06
773,4.656215571142106970e-06
774,5.052436134964600381e-06
775,4.632106511178903193e-06
776,5.026316563662082984e-06
777,4.608184227987176079e-06
778,5.000399032417722237e-06
779,4.584446797869373363e-06
780,4.974681463929180089e-06
781,4.560892321120591467e-06
782,4.949161806082063650e-06
783,4.537518922314982750e-06
784,4.923838033065658165e-06
785,4.514324750284354379e-06
786,4.898708145508640324e-06
787,4.491307977232873201e-06
788,4.873770169322378546e-06
789,4.468466798922925109e-06
790,4.849022155107993817e-06
791,4.445799433956692182e-06
792,4.824462178606218042e-06
793,4.423304123035679877e-06
794,4.800088340189658781e-06
795,4.400979129342301131e-06
796,4.775898763124214149e-06
797,4.378822738321335935e-06
798,4.751891594742998648e-06
799,4.356833256236743045e-06
800,4.728065006183020951e-06
801,4.335009011092864216e-06
802,4.704417190886204945e-06
803,4.313348351257299401e-06
804,4.680946364479373627e-06
805,4.291849646005368521e-06
806,4.657650765396727696e-06
807,4.270511285205928306e-06
808,4.634528653781701210e-06
809,4.249331678027649749e-06
810,4.611578310883286291e-06
811,4.228309253770863753e-06
812,4.588798040048499935e-06
813,4.207442460357106567e-06
814,4.566186164951188991e-06
815,4.186729766487388536e-06
816,4.543741029573088809e-06
817,4.166169658119830459e-06
818,4.521460999775241307e-06
819,4.145760639942063502e-06
820,4.499344458653980135e-06
821,4.125501235729552088e-06
822,4.477389811054493119e-06
823,4.105389986376836064e-06
824,4.455595481730257782e-06
825,4.085425451151822170e-06
826,4.433959912976233085e-06
827,4.065606206466477504e-06
828,4.412481566283695837e-06
829,4.045930845847539116e-06
830,4.391158922454644354e-06
831,4.026397979760480239e-06
832,4.369990479944667432e-06
833,4.007006236344496866e-06
834,4.348974755120251787e-06
835,3.987754258467881569e-06
836,4.328110283015135886e-06
837,3.968640706611494750e-06
838,4.307395615467714989e-06
839,3.949664257063272410e-06
840,4.286829321995866944e-06
841,3.930823601603071447e-06
842,4.266409989004623164e-06
843,3.912117447915570265e-06
844,4.246136219459617103e-06
845,3.893544518700662259e-06
846,4.226006633170862311e-06
847,3.875103552087326276e-06
848,4.206019866417501596e-06
849,3.856793300677874447e-06
850,4.186174571558003304e-06
851,3.838612532398131862e-06
852,4.166469415806386755e-06
853,3.820560029218887772e-06
854,4.146903083182574050e-06
855,3.802634586822883314e-06
856,4.127474273430147083e-06
857,3.784835016363893111e-06
858,4.108181699656387542e-06
859,3.767160141818472108e-06
860,4.089024091483231854e-06
861,3.749608801311688340e-06
862,4.070000193116786528e-06
863,3.732179846340500868e-06
864,4.051108763516927032e-06
865,3.714872141332401407e-06
866,4.032348575350417575e-06
867,3.697684564753644700e-06
868,4.013718415426831541e-06
869,3.680616007591586558e-06
870,3.995217085630482540e-06
871,3.663665373077524512e-06
872,3.976843400308583922e-06
873,3.646831577738334535e-06
874,3.958596187766972587e-06
875,3.630113550235891058e-06
876,3.940474290979024739e-06
877,3.613510231437509623e-06
878,3.922476564384636218e-06
879,3.597020574530319198e-06
880,3.904601875810949326e-06
881,3.580643544140762957e-06
882,3.886849107080960405e-06
883,3.564378117412595093e-06
884,3.869217151518251400e-06
885,3.548223282343021806e-06
886,3.851704915792168130e-06
887,3.532178038206797156e-06
888,3.834311318137714479e-06
889,3.516241396738151654e-06
890,3.817035289106134548e-06
891,3.500412379826715263e-06
892,3.799875772372373920e-06
893,3.484690020589589642e-06
894,3.782831721506349303e-06
895,3.469073363167657464e-06
896,3.765902103568305663e-06
897,3.453561461707235793e-06
898,3.749085897051165245e-06
899,3.438153381661705680e-06
900,3.732382090292363671e-06
901,3.422848198739929657e-06
902,3.715789683885701713e-06
903,3.407644999124213638e-06
904,3.699307690140277167e-06
905,3.392542878065217329e-06
906,3.682935130925547064e-06
907,3.377540941840075869e-06
908,3.666671039359553264e-06
909,3.362638306112352186e-06
910,3.650514460559811667e-06
911,3.347834096785295221e-06
912,3.634464448217593331e-06
913,3.333127449482683260e-06
914,3.618520067423694996e-06
915,3.318517507674962600e-06
916,3.602680393211127370e-06
917,3.304003425836346438e-06
918,3.586944510353390839e-06
919,3.289584367440465562e-06
920,3.571311514499750770e-06
921,3.275259505018233409e-06
922,3.555780511139168402e-06
923,3.261028019407356236e-06
924,3.540350614634473224e-06
925,3.246889100844395336e-06
926,3.525020948691231712e-06
927,3.232841948783308443e-06
928,3.509790647695213199e-06
929,3.218885770505556751e-06
930,3.494658854884958641e-06
931,3.205019782598683091e-06
932,3.479624721907275517e-06
933,3.191243208948892971e-06
934,3.464687411158745213e-06
935,3.177555282302403962e-06
936,3.449846092121944266e-06
937,3.163955244831649952e-06
938,3.435099944499661086e-06
939,3.150442344796514438e-06
940,3.420448156437817024e-06
941,3.137015839792826395e-06
942,3.405889923628159897e-06
943,3.123674994511597288e-06
944,3.391424452339766958e-06
945,3.110419082281202955e-06
946,3.377050956564593836e-06
947,3.097247384056400652e-06
948,3.362768657244883506e-06
949,3.084159187625962767e-06
950,3.348576784915492339e-06
951,3.071153788111111239e-06
952,3.334474577874958783e-06
953,3.058230489334670086e-06
954,3.320461281745866148e-06
955,3.045388601560861320e-06
956,3.306536151632983037e-06
957,3.032627442494920296e-06
958,3.292698449003536815e-06
959,3.019946336829344818e-06
960,3.278947443649160021e-06
961,3.007344616058929826e-06
962,3.265282412298218743e-06
963,2.994821619353745386e-06
964,3.251702640521927278e-06
965,2.982376692503406682e-06
966,3.238207420635107416e-06
967,2.970009188085119846e-06
968,3.224796051569234721e-06
969,2.957718464627554989e-06
970,3.211467840236092537e-06
971,2.945503888302675921e-06
972,3.198222100701429097e-06
973,2.933364831037946816e-06
974,3.185058153843788742e-06
975,2.921300672016566895e-06
976,3.171975327966799854e-06
977,2.909310796466328085e-06
978,3.158972957695107215e-06
979,2.897394595391492671e-06
980,3.146050384243076275e-06
981,2.885551466218678785e-06
982,3.133206956659364915e-06
983,2.873780813350303267e-06
984,3.120442029731681152e-06
985,2.862082046460569057e-06
986,3.107754965363082079e-06
987,2.850454580776459911e-06
988,3.095145130576236343e-06
989,2.838897838933697582e-06
990,3.082611900349499244e-06
991,2.827411248196453581e-06
992,3.070154656045528128e-06
993,2.815994241866853926e-06
994,3.057772784174715929e-06
995,2.804646259067471673e-06
996,3.045465677809352059e-06
997,2.793366744743174293e-06
998,3.033232736598722468e-06
999,2.782155149033763638e-06
1000,3.021073365680848064e-06
1001,2.771010927828148516e-06
1002,3.008986975993615584e-06
1003,2.759933542302178953e-06
1004,2.996972984622695107e-06
1005,2.748922458970344424e-06
1006,2.985030815112694644e-06
1007,2.737977150019295194e-06
1008,2.973159895485539262e-06
1009,2.727097092607930099e-06
1010,2.961359660365380712e-06
1011,2.716281768844056555e-06
1012,2.949629550352001414e-06
1013,2.705530666875804368e-06
1014,2.937969009565803392e-06
1015,2.694843278639994896e-06
1016,2.926377489884432867e-06
1017,2.684219101745910559e-06
1018,2.914854447455612951e-06
1019,2.673657639009978140e-06
1020,2.903399344299398375e-06
1021,2.663158397681534926e-06
1022,2.892011646765194856e-06
1023,2.652720889914059401e-06
1024,2.880690826919240575e-06
1025,2.642344632584494453e-06
1026,2.869436363265349468e-06
1027,2.632029147335578698e-06
1028,2.858247736950569127e-06
1029,2.621773961067970502e-06
1030,2.847124435726853412e-06
1031,2.611578604196158016e-06
1032,2.836065952976236802e-06
1033,2.601442612395131743e-06
1034,2.825071785062143308e-06
1035,2.591365525847484908e-06
1036,2.814141434342171280e-06
1037,2.581346888725177521e-06
1038,2.803274408650141234e-06
1039,2.571386250299669193e-06
1040,2.792470219408149619e-06
1041,2.561483163539558687e-06
1042,2.781728382286348192e-06
1043,2.551637185572770405e-06
1044,2.771048419006295794e-06
1045,2.541847878613508709e-06
1046,2.760429855499277912e-06
1047,2.532114808611949757e-06
1048,2.749872222224082096e-06
1049,2.522437545424061449e-06
1050,2.739375053032725976e-06
1051,2.512815663233406349e-06
1052,2.728937887662784370e-06
1053,2.503248739964472693e-06
1054,2.718560269668093725e-06
1055,2.493736358617130747e-06
1056,2.708241746994818800e-06
1057,2.484278105185102285e-06
1058,2.697981871844340898e-06
1059,2.474873569413706517e-06
1060,2.687780200271047243e-06
1061,2.465522345386327493e-06
1062,2.677636292892159828e-06
1063,2.456224031435144878e-06
1064,2.667549714743805044e-06
1065,2.446978228571657708e-06
1066,2.657520034890340902e-06
1067,2.437784542509505373e-06
1068,2.647546825653290662e-06
1069,2.428642581966100911e-06
1070,2.637629663816466159e-06
1071,2.419551959887568129e-06
1072,2.627768130449064970e-06
1073,2.410512292493512900e-06
1074,2.617961810509730795e-06
1075,2.401523199883616073e-06
1076,2.608210292013405918e-06
1077,2.392584305139570595e-06
1078,2.598513167809707798e-06
1079,2.383695235536267904e-06
1080,2.588870033824532716e-06
1081,2.374855621643178556e-06
1082,2.579280491034045728e-06
1083,2.366065096587147260e-06
1084,2.569744141793078292e-06
1085,2.357323297922019064e-06
1086,2.560260593595002911e-06
1087,2.348629866519818162e-06
1088,2.550829457789107138e-06
1089,2.339984445886792936e-06
1090,2.541450348844993744e-06
1091,2.331386682941171343e-06
1092,2.532122884542584184e-06
1093,2.322836228885435027e-06
1094,2.522846686522393129e-06
1095,2.314332736455594641e-06
1096,2.513621380462350825e-06
1097,2.305875862674907935e-06
1098,2.504446593304617227e-06
1099,2.297465267402134320e-06
1100,2.495321957942424089e-06
1101,2.289100613570275762e-06
1102,2.486247109200255225e-06
1103,2.280781567697303342e-06
1104,2.477221685772914991e-06
1105,2.272507797904247549e-06
1106,2.468245329279127783e-06
1107,2.264278976456691831e-06
1108,2.459317684022177961e-06
1109,2.256094778735857963e-06
1110,2.450438399080255452e-06
1111,2.247954882582449008e-06
1112,2.441607125792751646e-06
1113,2.239858968872047269e-06
1114,2.432823518371676151e-06
1115,2.231806721203126642e-06
1116,2.424087233981833124e-06
1117,2.223797826037355579e-06
1118,2.415397934005927655e-06
1119,2.215831972882816665e-06
1120,2.406755281646675636e-06
1121,2.207908853926321052e-06
1122,2.398158944035280520e-06
1123,2.200028164095531126e-06
1124,2.389608590733495369e-06
1125,2.192189601077675277e-06
1126,2.381103894263978980e-06
1127,2.184392864641802529e-06
1128,2.372644529961662776e-06
1129,2.176637657912534599e-06
1130,2.364230176083119706e-06
1131,2.168923686690522275e-06
1132,2.355860514791476783e-06
1133,2.161250659422898366e-06
1134,2.347535229441965030e-06
1135,2.153618286229047093e-06
1136,2.339254006934862229e-06
1137,2.146026280560794163e-06
1138,2.331016536650753449e-06
1139,2.138474358550981688e-06
1140,2.322822511271664265e-06
1141,2.130962238399813140e-06
1142,2.314671625714108840e-06
1143,2.123489640850350123e-06
1144,2.306563577393585699e-06
1145,2.116056289284264358e-06
1146,2.298498067641439387e-06
1147,2.108661908889562177e-06
1148,2.290474798790492422e-06
1149,2.101306228482820469e-06
1150,2.282493475568929060e-06
1151,2.093988978047033857e-06
1152,2.274553807644745427e-06
1153,2.086709890248331796e-06
1154,2.266655504713160864e-06
1155,2.079468700651575563e-06
1156,2.258798279745795656e-06
1157,2.072265145852540492e-06
1158,2.250981849119121884e-06
1159,2.065098966271866438e-06
1160,2.243205930507937376e-06
1161,2.057969903371422482e-06
1162,2.235470244635788943e-06
1163,2.050877701557145268e-06
1164,2.227774513801852060e-06
1165,2.043822106893523790e-06
1166,2.220118463992130843e-06
1167,2.036802867914933701e-06
1168,2.212501822748186357e-06
1169,2.029819735675403047e-06
1170,2.204924320227950516e-06
1171,2.022872462415242648e-06
1172,2.197385688394631472e-06
1173,2.015960803220464950e-06
1174,2.189885661754251460e-06
1175,2.009084515027641022e-06
1176,2.182423977779059087e-06
1177,2.002243357194970165e-06
1178,2.175000374827863547e-06
1179,1.995437090474942026e-06
1180,2.167614594633434115e-06
1181,1.988665478258781735e-06
1182,2.160266380502332365e-06
1183,1.981928285632279217e-06
1184,2.152955478198872362e-06
1185,1.975225279484118782e-06
1186,2.145681635817664656e-06
1187,1.968556229194480061e-06
1188,2.138444602789497752e-06
1189,1.961920905969423420e-06
1190,2.131244131287320479e-06
1191,1.955319082371506236e-06
1192,2.124079975708939909e-06
1193,1.948750533415121852e-06
1194,2.116951891973985284e-06
1195,1.942215035968041158e-06
1196,2.109859639032429644e-06
1197,1.935712368455622755e-06
1198,2.102802976421272477e-06
1199,1.929242312097636063e-06
1200,2.095781666126859805e-06
1201,1.922804648077248516e-06
1202,2.088795473303509910e-06
1203,1.916399161123166011e-06
1204,2.081844163319298730e-06
1205,1.910025637268146980e-06
1206,2.074927505166451676e-06
1207,1.903683863684949058e-06
1208,2.068045268338605900e-06
1209,1.897373630205474617e-06
1210,2.061197224097125823e-06
1211,1.891094727992694050e-06
1212,2.054383147792006865e-06
1213,1.884846950232599900e-06
1214,2.047602814573824093e-06
1215,1.878630091325916990e-06
1216,2.040856001684393911e-06
1217,1.872443947238886718e-06
1218,2.034142488837208319e-06
1219,1.866288316643732120e-06
1220,2.027462057831559742e-06
1221,1.860162999051031540e-06
1222,2.020814490864304832e-06
1223,1.854067795415379161e-06
1224,2.014199572471787035e-06
1225,1.848002508746024609e-06
1226,2.007617089699617135e-06
1227,1.841966943697605057e-06
1228,2.001066830892392779e-06
1229,1.835960906421069966e-06
1230,1.994548585745492840e-06
1231,1.829984204342608240e-06
1232,1.988062145906262866e-06
1233,1.824036647084199396e-06
1234,1.981607305932794966e-06
1235,1.818118045429204438e-06
1236,1.975183860060922059e-06
1237,1.812228211847203139e-06
1238,1.968791604802564708e-06
1239,1.806366959780596422e-06
1240,1.962430338534882446e-06
1241,1.800534104515321082e-06
1242,1.956099861193209087e-06
1243,1.794729463878227889e-06
1244,1.949799975383661844e-06
1245,1.788952855224734062e-06
1246,1.943530483848960627e-06
1247,1.783204098619106091e-06
1248,1.937291190584185581e-06
1249,1.777483015426688225e-06
1250,1.931081902414743563e-06
1251,1.771789428042887715e-06
1252,1.924902428207027033e-06
1253,1.766123160772794179e-06
1254,1.918752576024940117e-06
1255,1.760484039311027890e-06
1256,1.912632157241069161e-06
1257,1.754871889947397153e-06
1258,1.906540985193510180e-06
1259,1.749286541549309034e-06
1260,1.900478872564210624e-06
1261,1.743727823460804719e-06
1262,1.894445635394374591e-06
1263,1.738195566524330914e-06
1264,1.888441090616646098e-06
1265,1.732689603479185201e-06
1266,1.882465056913516411e-06
1267,1.727209767879440555e-06
1268,1.876517353701721167e-06
1269,1.721755894318145854e-06
1270,1.870597802207914615e-06
1271,1.716327819206720078e-06
1272,1.864706224839434678e-06
1273,1.710925380062600345e-06
1274,1.858842445739479261e-06
1275,1.705548415681058949e-06
1276,1.853006290326772853e-06
1277,1.700196766638575981e-06
1278,1.847197585418109543e-06
1279,1.694870273476795395e-06
1280,1.841416159307941075e-06
1281,1.689568779229170719e-06
1282,1.835661840886321848e-06
1283,1.684292127906959512e-06
1284,1.829934461795986094e-06
1285,1.679040164314798886e-06
1286,1.824233854100051771e-06
1287,1.673812734738965303e-06
1288,1.818559849886219638e-06
1289,1.668609686390822044e-06
1290,1.812912285387764936e-06
1291,1.663430867927621232e-06
1292,1.807290996183608783e-06
1293,1.658276129764160286e-06
1294,1.801695819075086738e-06
1295,1.653145322240688410e-06
1296,1.796126592675960405e-06
1297,1.648038297142015498e-06
1298,1.790583156694716039e-06
1299,1.642954908235975856e-06
1300,1.785065353093765767e-06
1301,1.637895010023258386e-06
1302,1.779573023351933031e-06
1303,1.632858457523527387e-06
1304,1.774106010365456257e-06
1305,1.627845107694312001e-06
1306,1.768664159388164927e-06
1307,1.622854817937830280e-06
1308,1.763247316380601147e-06
1309,1.617887447236680375e-06
1310,1.757855327929458129e-06
1311,1.612942855436567527e-06
1312,1.752488042504319376e-06
1313,1.608020903562338201e-06
1314,1.747145309718954261e-06
1315,1.603121453319845942e-06
1316,1.741826979498291616e-06
1317,1.598244368007573969e-06
1318,1.736532903282217026e-06
1319,1.593389511803902270e-06
1320,1.731262934510390563e-06
1321,1.588556749571865868e-06
1322,1.726016926750715626e-06
1323,1.583745947939753930e-06
1324,1.720794735303785153e-06
1325,1.578956973554267579e-06
1326,1.715596215380166880e-06
1327,1.574189694685944848e-06
1328,1.710421224723623720e-06
1329,1.569443980365522922e-06
1330,1.705269621714239593e-06
1331,1.564719701261432933e-06
1332,1.700141265252753479e-06
1333,1.560016728037850096e-06
1334,1.695036016122669711e-06
1335,1.555334932382345420e-06
1336,1.689953734545207587e-06
1337,1.550674188087857010e-06
1338,1.684894283862705247e-06
1339,1.546034368874243295e-06
1340,1.679857528239275255e-06
1341,1.541415349452254671e-06
1342,1.674843330873737663e-06
1343,1.536817006031155472e-06
1344,1.669851557551369133e-06
1345,1.532239214839894440e-06
1346,1.664882075463069338e-06
1347,1.527681854132491022e-06
1348,1.659934751209205006e-06
1349,1.523144802769204352e-06
1350,1.655009453757519480e-06
1351,1.518627939595692413e-06
1352,1.650106052565721681e-06
1353,1.514131145333169019e-06
1354,1.645224417772155122e-06
1355,1.509654300938596524e-06
1356,1.640364420692132325e-06
1357,1.505197289173828754e-06
1358,1.635525933945140749e-06
1359,1.500759992883073376e-06
1360,1.630708831227699043e-06
1361,1.496342295723129581e-06
1362,1.625912985611901849e-06
1363,1.491944082556659348e-06
1364,1.621138272657553531e-06
1365,1.487565238494447075e-06
1366,1.616384568617154795e-06
1367,1.483205650940293605e-06
1368,1.611651750027766644e-06
1369,1.478865206683761557e-06
1370,1.606939695486866829e-06
1371,1.474543793599102131e-06
1372,1.602248282812577664e-06
1373,1.470241300528369219e-06
1374,1.597577391560233310e-06
1375,1.465957617161541588e-06
1376,1.592926902875934342e-06
1377,1.461692634912268335e-06
1378,1.588296698087710673e-06
1379,1.457446244525426023e-06
1380,1.583686659378995117e-06
1381,1.453218337635151720e-06
1382,1.579096669331811961e-06
1383,1.449008807568801990e-06
1384,1.574526612066642749e-06
1385,1.444817548054929282e-06
1386,1.569976372690597663e-06
1387,1.440644453435383638e-06
1388,1.565445836455317387e-06
1389,1.436489418822612220e-06
1390,1.560934889525086512e-06
1391,1.432352340203080758e-06
1392,1.556443419646044199e-06
1393,1.428233114003520049e-06
1394,1.551971314742254596e-06
1395,1.424131638002704623e-06
1396,1.547518463163561175e-06
1397,1.420047810293588353e-06
1398,1.543084755262973622e-06
1399,1.415981529642863800e-06
1400,1.538670080921401671e-06
1401,1.411932696183707897e-06
1402,1.534274331877032552e-06
1403,1.407901209333930185e-06
1404,1.529897400067183106e-06
1405,1.403886970754556193e-06
1406,1.525539177312532678e-06
1407,1.399889882291241340e-06
1408,1.521199558088970886e-06
1409,1.395909846254859066e-06
1410,1.516878436724857715e-06
1411,1.391946765653262605e-06
1412,1.512575707216446988e-06
1413,1.388000544043386460e-06
1414,1.508291266141575735e-06
1415,1.384071086289853140e-06
1416,1.504025010119422334e-06
1417,1.380158297821932563e-06
1418,1.499776836038259907e-06
1419,1.376262084052429175e-06
1420,1.495546642087901813e-06
1421,1.372382351574273955e-06
1422,1.491334326143662740e-06
1423,1.368519007790081972e-06
1424,1.487139788943281340e-06
1425,1.364671960346208378e-06
1426,1.482962930047814825e-06
1427,1.360841118085384343e-06
1428,1.478803649397180031e-06
1429,1.357026389186913278e-06
1430,1.474661849693832250e-06
1431,1.353227684148129828e-06
1432,1.470537432300956087e-06
1433,1.349444913703717011e-06
1434,1.466430300763338322e-06
1435,1.345677987986141559e-06
1436,1.462340358458964411e-06
1437,1.341926819027687179e-06
1438,1.458267509061823093e-06
1439,1.338191319134601702e-06
1440,1.454211657988916709e-06
1441,1.334471401604940142e-06
1442,1.450172710725584945e-06
1443,1.330766979156058195e-06
1444,1.446150573301388487e-06
1445,1.327077965783629962e-06
1446,1.442145152429999686e-06
1447,1.323404276533656967e-06
1448,1.438156356122045932e-06
1449,1.319745826598203938e-06
1450,1.434184092037615743e-06
1451,1.316102531485917982e-06
1452,1.430228268525911249e-06
1453,1.312474307920788135e-06
1454,1.426288795883555014e-06
1455,1.308861072970781185e-06
1456,1.422365583866098510e-06
1457,1.305262744161145031e-06
1458,1.418458543042633411e-06
1459,1.301679239475867913e-06
1460,1.414567584470475680e-06
1461,1.298110477611570816e-06
1462,1.410692620233839131e-06
1463,1.294556377957876850e-06
1464,1.406833563489712217e-06
1465,1.291016860537112030e-06
1466,1.402990325736742170e-06
1467,1.287491844980318891e-06
1468,1.399162821451148177e-06
1469,1.283981252152304652e-06
1470,1.395350964792851016e-06
1471,1.280485004380326140e-06
1472,1.391554670797308556e-06
1473,1.277003023158623722e-06
1474,1.387773855015821728e-06
1475,1.273535230671922930e-06
1476,1.384008432501786864e-06
1477,1.270081549969892121e-06
1478,1.380258320766588686e-06
1479,1.266641905279813675e-06
1480,1.376523436561828024e-06
1481,1.263216220160249744e-06
1482,1.372803697713378958e-06
1483,1.259804418876416656e-06
1484,1.369099021770009376e-06
1485,1.256406427007785789e-06
1486,1.365409328224610525e-06
1487,1.253022169825837813e-06
1488,1.361734536673052534e-06
1489,1.249651573713991241e-06
1490,1.358074565700772512e-06
1491,1.246294565094715768e-06
1492,1.354429337283558801e-06
1493,1.242951070630936168e-06
1494,1.350798771373366340e-06
1495,1.239621018438132628e-06
1496,1.347182789025293598e-06
1497,1.236304336349731624e-06
1498,1.343581313662443944e-06
1499,1.233000952794595416e-06
1500,1.339994266965994953e-06
1501,1.229710797146656923e-06
1502,1.336421571248899606e-06
1503,1.226433798177739082e-06
1504,1.332863151010425103e-06
1505,1.223169886386430007e-06
1506,1.329318930216109635e-06
1507,1.219918992558809900e-06
1508,1.325788833757318729e-06
1509,1.216681046719992612e-06
1510,1.322272786229540200e-06
1511,1.213455980546781675e-06
1512,1.318770712766370461e-06
1513,1.210243726005372604e-06
1514,1.315282540278977618e-06
1515,1.207044215148398721e-06
1516,1.311808194433558637e-06
1517,1.203857380424510897e-06
1518,1.308347602497674760e-06
1519,1.200683155104904381e-06
1520,1.304900692296138349e-06
1521,1.197521472983850723e-06
1522,1.301467391751177755e-06
1523,1.194372267727816275e-06
1524,1.298047629164493568e-06
1525,1.191235473848659629e-06
1526,1.294641333197033597e-06
1527,1.188111026626519863e-06
1528,1.291248433609243329e-06
1529,1.184998860837761726e-06
1530,1.287868860458932084e-06
1531,1.181898912673761068e-06
1532,1.284502543331377455e-06
1533,1.178811118301012995e-06
1534,1.281149413770695263e-06
1535,1.175735413547105200e-06
1536,1.277809402756382508e-06
1537,1.172671735704865110e-06
1538,1.274482441393381346e-06
1539,1.169620022503264402e-06
1540,1.271168462176978587e-06
1541,1.166580211529011759e-06
1542,1.267867398215843763e-06
1543,1.163552240667820190e-06
1544,1.264579181613146510e-06
1545,1.160536049122987651e-06
1546,1.261303746110425496e-06
1547,1.157531574937567754e-06
1548,1.258041025826759128e-06
1549,1.154538758327953484e-06
1550,1.254790954020895503e-06
1551,1.151557539020285529e-06
1552,1.251553467241407868e-06
1553,1.148587856756184106e-06
1554,1.248328498862813607e-06
1555,1.145629652633561458e-06
1556,1.245115984719029022e-06
1557,1.142682866614097807e-06
1558,1.241915861744013373e-06
1559,1.139747440808139103e-06
1560,1.238728065323057252e-06
1561,1.136823316896039888e-06
1562,1.235552533023380597e-06
1563,1.133910436638879485e-06
1564,1.232389201225313040e-06
1565,1.131008742677975762e-06
1566,1.229238007493563277e-06
1567,1.128118177469151668e-06
1568,1.226098890638088340e-06
1569,1.125238684481376209e-06
1570,1.222971788829201553e-06
1571,1.122370207603021040e-06
1572,1.219856640323880418e-06
1573,1.119512690259685599e-06
1574,1.216753384617994848e-06
1575,1.116666076400023816e-06
1576,1.213661961144844430e-06
1577,1.113830311042802883e-06
1578,1.210582309406514183e-06
1579,1.111005339225099456e-06
1580,1.207514370442683467e-06
1581,1.108191105747993048e-06
1582,1.204458084734136861e-06
1583,1.105387556694845058e-06
1584,1.201413392886091045e-06
1585,1.102594637937302904e-06
1586,1.198380236867648165e-06
1587,1.099812295761613552e-06
1588,1.195358558092968260e-06
1589,1.097040476880822059e-06
1590,1.192348299070523517e-06
1591,1.094279128156255492e-06
1592,1.189349402489671488e-06
1593,1.091528197423074063e-06
1594,1.186361810987783715e-06
1595,1.088787631538927446e-06
1596,1.183385467561078732e-06
1597,1.086057379079491654e-06
1598,1.180420315387142188e-06
1599,1.083337388186715879e-06
1600,1.177466299632584312e-06
1601,1.080627607118138396e-06
1602,1.174523363782007162e-06
1603,1.077927985384241741e-06
1604,1.171591452715234036e-06
1605,1.075238472269277387e-06
1606,1.168670511869795895e-06
1607,1.072559017213224449e-06
1608,1.165760485686943340e-06
1609,1.069889570081724474e-06
1610,1.162861320380531665e-06
1611,1.067230081028973487e-06
1612,1.159972962127033212e-06
1613,1.064580500959903616e-06
1614,1.157095357319429780e-06
1615,1.061940780797574338e-06
1616,1.154228452598471740e-06
1617,1.059310870855695984e-06
1618,1.151372194251086013e-06
1619,1.056690722952695642e-06
1620,1.148526529793241151e-06
1621,1.054080288916659967e-06
1622,1.145691408026151569e-06
1623,1.051479520827001090e-06
1624,1.142866775514750780e-06
1625,1.048888371112326824e-06
1626,1.140052581277601642e-06
1627,1.046306792105887284e-06
1628,1.137248774236212285e-06
1629,1.043734736745505742e-06
1630,1.134455302894388402e-06
1631,1.041172158805048798e-06
1632,1.131672116433398775e-06
1633,1.038619011482929407e-06
1634,1.128899165040175771e-06
1635,1.036075248253282880e-06
1636,1.126136397988349281e-06
1637,1.033540823675020563e-06
1638,1.123383765559023736e-06
1639,1.031015691601766315e-06
1640,1.120641218890323881e-06
1641,1.028499806950421699e-06
1642,1.117908707579716818e-06
1643,1.025993124536224419e-06
1644,1.115186183708658356e-06
1645,1.023495599834784900e-06
1646,1.112473598574560749e-06
1647,1.021007187739307901e-06
1648,1.109770903111651817e-06
1649,1.018527844084064489e-06
1650,1.107078049413600737e-06
1651,1.016057525106122722e-06
1652,1.104394990423550356e-06
1653,1.013596187044182465e-06
1654,1.101721678975264041e-06
1655,1.011143786561057216e-06
1656,1.099058067195629061e-06
1657,1.008700279979998518e-06
1658,1.096404108164759631e-06
1659,1.006265624455040530e-06
1660,1.093759755299312254e-06
1661,1.003839777827665757e-06
1662,1.091124962604249316e-06
1663,1.001422697087767985e-06
1664,1.088499684122782460e-06
1665,9.990143401127947360e-07
1666,1.085883873692591419e-06
1667,9.966146651300566779e-07
1668,1.083277486027936770e-06
1669,9.942236304019742063e-07
1670,1.080680476231110179e-06
1671,9.918411944491922752e-07
1672,1.078092799022330041e-06
1673,9.894673161657453261e-07
1674,1.075514409848753463e-06
1675,9.871019546724718833e-07
1676,1.072945264239599794e-06
1677,9.847450694581730185e-07
1678,1.070385318123177068e-06
1679,9.823966194378432152e-07
1680,1.067834527730008739e-06
1681,9.800565645316054273e-07
1682,1.065292848954342373e-06
1683,9.777248652985294187e-07
1684,1.062760238907695738e-06
1685,9.754014819853599769e-07
1686,1.060236654725014260e-06
1687,9.730863745904753124e-07
1688,1.057722053018442773e-06
1689,9.707795042904504188e-07
1690,1.055216391375848986e-06
1691,9.684808317280751613e-07
1692,1.052719627953488726e-06
1693,9.661903183806500290e-07
1694,1.050231720282664841e-06
1695,9.639079254934983858e-07
1696,1.047752626574608985e-06
1697,9.616336146166465463e-07
1698,1.045282304507203058e-06
1699,9.593673480176437051e-07
1700,1.042820713551537519e-06
1701,9.571090874313521064e-07
1702,1.040367812788005493e-06
1703,9.548587954677810240e-07
1704,1.037923561245713742e-06
1705,9.526164345066448143e-07
1706,1.035487918243623704e-06
1707,9.503819676664338290e-07
1708,1.033060842890137975e-06
1709,9.481553575521383542e-07
1710,1.030642295503713695e-06
1711,9.459365673610913097e-07
1712,1.028232236290417106e-06
1713,9.437255608288898538e-07
1714,1.025830625310854116e-06
1715,9.415223009780018249e-07
1716,1.023437423031772557e-06
1717,9.393267523918198701e-07
1718,1.021052590211364392e-06
1719,9.371388787690155936e-07
1720,1.018676088813618302e-06
1721,9.349586440764970875e-07
1722,1.016307879049692890e-06
1723,9.327860133795212313e-07
1724,1.013947922117798913e-06
1725,9.306209512210503073e-07
1726,1.011596180853638208e-06
1727,9.284634222489284407e-07
1728,1.009252616539925139e-06
1729,9.263133914639728914e-07
1730,1.006917191076516980e-06
1731,9.241708245715188789e-07
1732,1.004589867264764571e-06
1733,9.220356870458106004e-07
1734,1.002270607820767427e-06
1735,9.199079445115663852e-07
1736,9.999593749173097565e-07
1737,9.177875625188337382e-07
1738,9.976561321469728151e-07
1739,9.156745073629435962e-07
1740,9.953608421872229458e-07
1741,9.135687459517648069e-07
1742,9.930734692378204565e-07
1743,9.114702437057542340e-07
1744,9.907939765529654123e-07
1745,9.093789679636966670e-07
1746,9.885223268711143393e-07
1747,9.072948852286530026e-07
1748,9.862584857326088036e-07
1749,9.052179624985410083e-07
1750,9.840024168837165671e-07
1751,9.031481676381588630e-07
1752,9.817540847446530854e-07
1753,9.010854671865604344e-07
1754,9.795134544267032202e-07
1755,8.990298294651694108e-07
1756,9.772804898840891569e-07
1757,8.969812220410031856e-07
1758,9.750551566996243876e-07
1759,8.949396124581007369e-07
1760,9.728374205481993326e-07
1761,8.929049699118025729e-07
1762,9.706272460112270171e-07
1763,8.908772618353841377e-07
1764,9.684245996060949473e-07
1765,8.888564570684391954e-07
1766,9.662294468623511601e-07
1767,8.868425242888258632e-07
1768,9.640417533140645189e-07
1769,8.848354324392921187e-07
1770,9.618614857801311073e-07
1771,8.828351506300516591e-07
1772,9.596886112041097179e-07
1773,8.808416476290073916e-07
1774,9.575230951331251684e-07
1775,8.788548935630642248e-07
1776,9.553649043602204026e-07
1777,8.768748574120676383e-07
1778,9.532140070103938623e-07
1779,8.749015090877273616e-07
1780,9.510703692600534821e-07
1781,8.729348185483386660e-07
1782,9.489339586505375812e-07
1783,8.709747557740775893e-07
1784,9.468047427574478086e-07
1785,8.690212911173964439e-07
1786,9.446826896757071131e-07
1787,8.670743950785048161e-07
1788,9.425677669509525061e-07
1789,8.651340382821224302e-07
1790,9.404599429522420560e-07
1791,8.632001910244176355e-07
1792,9.383591859487609173e-07
1793,8.612728248399441376e-07
1794,9.362654637944936228e-07
1795,8.593519105118544089e-07
1796,9.341787456543304817e-07
1797,8.574374190233127172e-07
1798,9.320990004592449726e-07
1799,8.555293223587926354e-07
1800,9.300261966183565398e-07
1801,8.536275915103737709e-07
1802,9.279603036966121181e-07
1803,8.517321983150542721e-07
1804,9.259012910650106494e-07
1805,8.498431147912613451e-07
1806,9.238491275809088144e-07
1807,8.479603129735167751e-07
1808,9.218037833219305091e-07
1809,8.460837651270954035e-07
1810,9.197652286030854840e-07
1811,8.442134431854399266e-07
1812,9.177334331042448332e-07
1813,8.423493201113022904e-07
1814,9.157083660899675389e-07
1815,8.404913681749173495e-07
1816,9.136899990046846952e-07
1817,8.386395603596080920e-07
1818,9.116783020165429271e-07
1819,8.367938696776970552e-07
1820,9.096732452701587077e-07
1821,8.349542689904109218e-07
1822,9.076748004631089863e-07
1823,8.331207315091934755e-07
1824,9.056829380363685352e-07
1825,8.312932309526027846e-07
1826,9.036976286267584267e-07
1827,8.294717404650019645e-07
1828,9.017188440357242954e-07
1829,8.276562340344047693e-07
1830,8.997465561698611755e-07
1831,8.258466855826011647e-07
1832,8.977807363144903161e-07
1833,8.240430685226740921e-07
1834,8.958213560666025508e-07
1835,8.222453572419076730e-07
1836,8.938683869204383227e-07
1837,8.204535261591120657e-07
1838,8.919218015224585812e-07
1839,8.186675496739089560e-07
1840,8.899815719615327571e-07
1841,8.168874019395711908e-07
1842,8.880476703422244250e-07
1843,8.151130577750036704e-07
1844,8.861200692223191845e-07
1845,8.133444921305656208e-07
1846,8.841987420200370201e-07
1847,8.115816796007842910e-07
1848,8.822836605827349758e-07
1849,8.098245959692307117e-07
1850,8.803747979253301567e-07
1851,8.080732155637746193e-07
1852,8.784721278999038344e-07
1853,8.063275143186137489e-07
1854,8.765756230933549780e-07
1855,8.045874675114235151e-07
1856,8.746852569919829981e-07
1857,8.028530507857476969e-07
1858,8.728010034696158901e-07
1859,8.011242398740775323e-07
1860,8.709228361756434354e-07
1861,7.994010107496952917e-07
1862,8.690507282786726322e-07
1863,7.976833390967470665e-07
1864,8.671846547071875511e-07
1865,7.959712011859117830e-07
1866,8.653245887078081953e-07
1867,7.942645736793817128e-07
1868,8.634705045803679344e-07
1869,7.925634321034396171e-07
1870,8.616223771712232654e-07
1871,7.908677535324479172e-07
1872,8.597801807847840770e-07
1873,7.891775148253219690e-07
1874,8.579438901144941259e-07
1875,7.874926923448736373e-07
1876,8.561134799399198789e-07
1877,7.858132631865489462e-07
1878,8.542889252792378313e-07
1879,7.841392041047470094e-07
1880,8.524702009279505279e-07
1881,7.824704922472749927e-07
1882,8.506572823649598244e-07
1883,7.808071051667397546e-07
1884,8.488501443417744330e-07
1885,7.791490200173105252e-07
1886,8.470487624639784571e-07
1887,7.774962143305477236e-07
1888,8.452531132721939762e-07
1889,7.758486654931420296e-07
1890,8.434631716853392002e-07
1891,7.742063517661999516e-07
1892,8.416789133083510992e-07
1893,7.725692507026575260e-07
1894,8.399003142997086035e-07
1895,7.709373400745756716e-07
1896,8.381273512799065645e-07
1897,7.693105982811722659e-07
1898,8.363599995290422759e-07
1899,7.676890034850722610e-07
1900,8.345982360768173940e-07
1901,7.660725332373901489e-07
1902,8.328420369395543683e-07
1903,7.644611670450403440e-07
1904,8.310913788864897886e-07
1905,7.628548828875001113e-07
1906,8.293462396995900947e-07
1907,7.612536596729975898e-07
1908,8.276065943309804701e-07
1909,7.596574762500078264e-07
1910,8.258724206858988125e-07
1911,7.580663108554151518e-07
1912,8.241436961881940782e-07
1913,7.564801430298976665e-07
1914,8.224203978918666519e-07
1915,7.548989520986230902e-07
1916,8.207025020870808174e-07
1917,7.533227169326262393e-07
1918,8.189899874093703974e-07
1919,7.517514162112599627e-07
1920,8.172828309176786373e-07
1921,7.501850303014174619e-07
1922,8.155810102294212154e-07
1923,7.486235381905633141e-07
1924,8.138845038559185963e-07
1925,7.470669199135784754e-07
1926,8.121932883641982647e-07
1927,7.455151547285208802e-07
1928,8.105073426280919399e-07
1929,7.439682227305983356e-07
1930,8.088266445390913394e-07
1931,7.424261042054393846e-07
1932,8.071511725672958573e-07
1933,7.408887784778946387e-07
1934,8.054809048994482268e-07
1935,7.393562265082640184e-07
1936,8.038158201179359293e-07
1937,7.378284282842757435e-07
1938,8.021558974170530002e-07
1939,7.363053639243193249e-07
1940,8.005011141326210263e-07
1941,7.347870141229214726e-07
1942,7.988514497644379690e-07
1943,7.332733591409745087e-07
1944,7.972068834647350543e-07
1945,7.317643797272049818e-07
1946,7.955673939244404716e-07
1947,7.302600570070107567e-07
1948,7.939329601192687572e-07
1949,7.287603715970880743e-07
1950,7.923035615916180179e-07
1951,7.272653042928663386e-07
1952,7.906791774979777264e-07
1953,7.257748362680002580e-07
1954,7.890597872857506091e-07
1955,7.242889484943293062e-07
1956,7.874453707494585767e-07
1957,7.228076225692585522e-07
1958,7.858359074522481257e-07
1959,7.213308400137213424e-07
1960,7.842313771251788112e-07
1961,7.198585816948297851e-07
1962,7.826317592638464641e-07
1963,7.183908294413162942e-07
1964,7.810370340812067414e-07
1965,7.169275651115993531e-07
1966,7.794471821750017217e-07
1967,7.154687699467049768e-07
1968,7.778621832126807975e-07
1969,7.140144261536229648e-07
1970,7.762820172436252819e-07
1971,7.125645157857596321e-07
1972,7.747066654233344731e-07
1973,7.111190203200130937e-07
1974,7.731361074542208485e-07
1975,7.096779216806628800e-07
1976,7.715703235585034294e-07
1977,7.082412025151818634e-07
1978,7.700092953284322421e-07
1979,7.068088452075457897e-07
1980,7.684530034587858833e-07
1981,7.053808319484080515e-07
1982,7.669014282885475011e-07
1983,7.039571450132364035e-07
1984,7.653545508720190383e-07
1985,7.025377672175206442e-07
1986,7.638123525059929357e-07
1987,7.011226811671104471e-07
1988,7.622748143259209157e-07
1989,6.997118696146468248e-07
1990,7.607419177617016706e-07
1991,6.983053150192074875e-07
1992,7.592136438453631411e-07
1993,6.969030006899794104e-07
1994,7.576899736113332301e-07
1995,6.955049092601645491e-07
1996,7.561708893106246864e-07
1997,6.941110238264006191e-07
1998,7.546563722402118510e-07
1999,6.927213278281158639e-07
2000,7.531464043043207493e-07
2001,6.913358040379760020e-07
2002,7.516409667656657806e-07
2003,6.899544361178397054e-07
2004,7.501400417407290507e-07
2005,6.885772074567212988e-07
2006,7.486436119068125442e-07
2007,6.872041018376353413e-07
2008,7.471516588879402935e-07
2009,6.858351020599422182e-07
2010,7.456641644129144123e-07
2011,6.844701918888610674e-07
2012,7.441811106360988607e-07
2013,6.831093558777153624e-07
2014,7.427024809851056668e-07
2015,6.817525770142407458e-07
2016,7.412282573731277584e-07
2017,6.803998394840870879e-07
2018,7.397584215031813428e-07
2019,6.790511269544574151e-07
2020,7.382929570876747476e-07
2021,6.777064238879436787e-07
2022,7.368318461101322699e-07
2023,6.763657144811971189e-07
2024,7.353750716576926798e-07
2025,6.750289824705255216e-07
2026,7.339226165840520442e-07
2027,6.736962124031986159e-07
2028,7.324744636822462710e-07
2029,6.723673885927542713e-07
2030,7.310305962445791688e-07
2031,6.710424956383905245e-07
2032,7.295909973333457141e-07
2033,6.697215175503850037e-07
2034,7.281556495467795895e-07
2035,6.684044394983186268e-07
2036,7.267245365624020591e-07
2037,6.670912458443779652e-07
2038,7.252976425986144750e-07
2039,6.657819216848060244e-07
2040,7.238749499121175184e-07
2041,6.644764513995984555e-07
2042,7.224564422267095688e-07
2043,6.631748199872784020e-07
2044,7.210421032933693404e-07
2045,6.618770122708582752e-07
2046,7.196319169168103645e-07
2047,6.605830138327131943e-07
2048,7.182258669207574035e-07
2049,6.592928091568186690e-07
2050,7.168239369707874981e-07
2051,6.580063834912625483e-07
2052,7.154261105453010894e-07
2053,6.567237227336447451e-07
2054,7.140323724156884834e-07
2055,6.554448114347754802e-07
2056,7.126427060828499633e-07
2057,6.541696354942930513e-07
2058,7.112570959329670617e-07
2059,6.528981802469964936e-07
2060,7.098755269731094847e-07
2061,6.516304311254985132e-07
2062,7.084979825953803686e-07
2063,6.503663739208975471e-07
2064,7.071244467776445668e-07
2065,6.491059940633430235e-07
2066,7.057549049030725195e-07
2067,6.478492774737767539e-07
2068,7.043893411282894543e-07
2069,6.465962099796411355e-07
2070,7.030277397770845628e-07
2071,6.453467774189961235e-07
2072,7.016700860787001639e-07
2073,6.441009657639408254e-07
2074,7.003163646287804618e-07
2075,6.428587611861287464e-07
2076,6.989665602608677579e-07
2077,6.416201493370036604e-07
2078,6.976206572905198835e-07
2079,6.403851165050981845e-07
2080,6.962786411483041719e-07
2081,6.391536492853493635e-07
2082,6.949404976011382808e-07
2083,6.379257338532289157e-07
2084,6.936062108362477740e-07
2085,6.367013564919030807e-07
2086,6.922757658999253827e-07
2087,6.354805030949835168e-07
2088,6.909491487711577570e-07
2089,6.342631609784249010e-07
2090,6.896263444886289429e-07
2091,6.330493163115641036e-07
2092,6.883073382487611680e-07
2093,6.318389560130374219e-07
2094,6.869921157503092312e-07
2095,6.306320662561839566e-07
2096,6.856806625833919329e-07
2097,6.294286339166413305e-07
2098,6.843729640927478164e-07
2099,6.282286458910095375e-07
2100,6.830690063761494206e-07
2101,6.270320889278217067e-07
2102,6.817687748193109313e-07
2103,6.258389507776791077e-07
2104,6.804722554788451211e-07
2105,6.246492169358108277e-07
2106,6.791794339595231898e-07
2107,6.234628756262441205e-07
2108,6.778902959396045977e-07
2109,6.222799135221126304e-07
2110,6.766048287905956192e-07
2111,6.211003180405508141e-07
2112,6.753230172768310933e-07
2113,6.199240762516123784e-07
2114,6.740448477382729366e-07
2115,6.187511752138504404e-07
2116,6.727703064681199647e-07
2117,6.175816029336581495e-07
2118,6.714993802356442733e-07
2119,6.164153462326811307e-07
2120,6.702320552290165101e-07
2121,6.152523929075487414e-07
2122,6.689683171477318869e-07
2123,6.140927301034372996e-07
2124,6.677081531462461791e-07
2125,6.129363458287827862e-07
2126,6.664515496945165087e-07
2127,6.117832276915935565e-07
2128,6.651984930751605556e-07
2129,6.106333633374963926e-07
2130,6.639489701401266544e-07
2131,6.094867405142307575e-07
2132,6.627029674618065859e-07
2133,6.083433469790501999e-07
2134,6.614604724079288572e-07
2135,6.072031705523993614e-07
2136,6.602214711796246731e-07
2137,6.060661998781123888e-07
2138,6.589859511458807025e-07
2139,6.049324220376555931e-07
2140,6.577538990628498769e-07
2141,6.038018254106219816e-07
2142,6.565253016488369430e-07
2143,6.026743978764677109e-07
2144,6.553001465752669773e-07
2145,6.015501283333564051e-07
2146,6.540784206586786316e-07
2147,6.004290044405785468e-07
2148,6.528601114161261805e-07
2149,5.993110142523803058e-07
2150,6.516452051420426726e-07
2151,5.981961465763022041e-07
2152,6.504336901718788403e-07
2153,5.970843894799149810e-07
2154,6.492255542792692141e-07
2155,5.959757319125755554e-07
2156,6.480207838897215913e-07
2157,5.948701615739774580e-07
2158,6.468193663095188032e-07
2159,5.937676674475627430e-07
2160,6.456212901142365289e-07
2161,5.926682383353662180e-07
2162,6.444265428474345040e-07
2163,5.915718625969387145e-07
2164,6.432351112367147206e-07
2165,5.904785289788664635e-07
2166,6.420469839231000229e-07
2167,5.893882259135904460e-07
2168,6.408621487110492116e-07
2169,5.883009431158060004e-07
2170,6.396805924862762133e-07
2171,5.872166690091814933e-07
2172,6.385023045244446843e-07
2173,5.861353920217266530e-07
2174,6.373272718178863884e-07
2175,5.850571018490165312e-07
2176,6.361554823305997346e-07
2177,5.839817868947957975e-07
2178,6.349869253979129567e-07
2179,5.829094365902217579e-07
2180,6.338215876273416448e-07
2181,5.818400399020100012e-07
2182,6.326594576174569398e-07
2183,5.807735858413628159e-07
2184,6.315005240541474332e-07
2185,5.797100637766032276e-07
2186,6.303447748983551217e-07
2187,5.786494629478737191e-07
2188,6.291921982451326225e-07
2189,5.775917726509653554e-07
2190,6.280427826344105625e-07
2191,5.765369823576838128e-07
2192,6.268965168031315967e-07
2193,5.754850814778024154e-07
2194,6.257533890116542336e-07
2195,5.744360593633774505e-07
2196,6.246133881912736853e-07
2197,5.733899055628571000e-07
2198,6.234765027704281727e-07
2199,5.723466097906907451e-07
2200,6.223427212695341656e-07
2201,5.713061613896818970e-07
2202,6.212120327734531022e-07
2203,5.702685500900463966e-07
2204,6.200844253264986323e-07
2205,5.692337656311323701e-07
2206,6.189598877129205188e-07
2207,5.682017977190234780e-07
2208,6.178384097041830952e-07
2209,5.671726361791511698e-07
2210,6.167199799222618702e-07
2211,5.661462704262671001e-07
2212,6.156045868806179023e-07
2213,5.651226911659277605e-07
2214,6.144922196590237620e-07
2215,5.641018876159429749e-07
2216,6.133828676976923844e-07
2217,5.630838502801492916e-07
2218,6.122765197982196027e-07
2219,5.620685688770271217e-07
2220,6.111731654732142582e-07
2221,5.610560331124620256e-07
2222,6.100727935819435869e-07
2223,5.600462337930257386e-07
2224,6.089753931810188899e-07
2225,5.590391607380511790e-07
2226,6.078809544936583000e-07
2227,5.580348043890440698e-07
2228,6.067894660025296286e-07
2229,5.570331541758854504e-07
2230,6.057009171216302472e-07
2231,5.560342012101685966e-07
2232,6.046152979201203597e-07
2233,5.550379359546511824e-07
2234,6.035325979629092804e-07
2235,5.540443481735596446e-07
2236,6.024528060962595365e-07
2237,5.530534283366635019e-07
2238,6.013759119024529822e-07
2239,5.520651669312490199e-07
2240,6.003019054294834208e-07
2241,5.510795549270661842e-07
2242,5.992307764925304506e-07
2243,5.500965823052122536e-07
2244,5.981625141738189079e-07
2245,5.491162399650033536e-07
2246,5.970971089504511812e-07
2247,5.481385183549089829e-07
2248,5.960345502434829678e-07
2249,5.471634081325690853e-07
2250,5.949748280438200621e-07
2251,5.461909000474520347e-07
2252,5.939179324479333395e-07
2253,5.452209851155301927e-07
2254,5.928638530709640268e-07
2255,5.442536540169613449e-07
2256,5.918125801718852117e-07
2257,5.432888973880184996e-07
2258,5.907641033894174004e-07
2259,5.423267058193164128e-07
2260,5.897184132570138601e-07
2261,5.413670710354488574e-07
2262,5.886754998880306446e-07
2263,5.404099834366984744e-07
2264,5.876353536387838794e-07
2265,5.394554340601533102e-07
2266,5.865979636087272628e-07
2267,5.385034139047758224e-07
2268,5.855633215960264729e-07
2269,5.375539142476225146e-07
2270,5.845314173105363724e-07
2271,5.366069264722781536e-07
2272,5.835022408549883632e-07
2273,5.356624406761371983e-07
2274,5.824757824674365719e-07
2275,5.347204492516777356e-07
2276,5.814520326675663803e-07
2277,5.337809428272476160e-07
2278,5.804309829966684432e-07
2279,5.328439126029465880e-07
2280,5.794126224034811338e-07
2281,5.319093499211810177e-07
2282,5.783969422914174130e-07
2283,5.309772460519736468e-07
2284,5.773839335649282261e-07
2285,5.300475927413185354e-07
2286,5.763735856639687987e-07
2287,5.291203814344776837e-07
2288,5.753658901950025122e-07
2289,5.281956030329366805e-07
2290,5.743608378613929961e-07
2291,5.272732495004853675e-07
2292,5.733584196166763312e-07
2293,5.263533121660812392e-07
2294,5.723586262471371785e-07
2295,5.254357828524890810e-07
2296,5.713614475080684244e-07
2297,5.245206530494025357e-07
2298,5.703668752408106044e-07
2299,5.236079140312562221e-07
2300,5.693749003680929995e-07
2301,5.226975577876592405e-07
2302,5.683855137443974342e-07
2303,5.217895758817097442e-07
2304,5.673987062118400049e-07
2305,5.208839605623910272e-07
2306,5.664144686836919169e-07
2307,5.199807027877172220e-07
2308,5.654327930335137801e-07
2309,5.190797950504114942e-07
2310,5.644536691961757127e-07
2311,5.181812289902963474e-07
2312,5.634770895045543283e-07
2313,5.172849964810492823e-07
2314,5.625030445511086913e-07
2315,5.163910899974977758e-07
2316,5.615315255857769102e-07
2317,5.154995003480977881e-07
2318,5.605625240633612230e-07
2319,5.146102201458647159e-07
2320,5.595960304206163452e-07
2321,5.137232416547735953e-07
2322,5.586320374401963499e-07
2323,5.128385568258277765e-07
2324,5.576705360842898655e-07
2325,5.119561575776986209e-07
2326,5.567115166881414847e-07
2327,5.110760358939317433e-07
2328,5.557549721009620592e-07
2329,5.101981841001578139e-07
2330,5.548008933040918442e-07
2331,5.093225949314307248e-07
2332,5.538492713832395298e-07
2333,5.084492600245563776e-07
2334,5.529000987962745699e-07
2335,5.075781715955824609e-07
2336,5.519533658580266870e-07
2337,5.067093219313008548e-07
2338,5.510090656746572477e-07
2339,5.058427035852042569e-07
2340,5.500671891130088285e-07
2341,5.049783093591382835e-07
2342,5.491277280494747294e-07
2343,5.041161308029304109e-07
2344,5.481906740917098954e-07
2345,5.032561607701336994e-07
2346,5.472560189001112605e-07
2347,5.023983918885277534e-07
2348,5.463237551912682454e-07
2349,5.015428161794699504e-07
2350,5.453938737033296875e-07
2351,5.006894267912081832e-07
2352,5.444663668278710543e-07
2353,4.998382157083124469e-07
2354,5.435412265981615473e-07
2355,4.989891756915525540e-07
2356,5.426184445908670937e-07
2357,4.981422995453678416e-07
2358,5.416980130202086496e-07
2359,4.972975794589105844e-07
2360,5.407799237256410435e-07
2361,4.964550089119496418e-07
2362,5.398641691933797927e-07
2363,4.956145798064605086e-07
2364,5.389507413618703487e-07
2365,4.947762853155633531e-07
2366,5.380396314837871598e-07
2367,4.939401183217771154e-07
2368,5.371308332860577935e-07
2369,4.931060711801466376e-07
2370,5.362243381426309579e-07
2371,4.922741372657691061e-07
2372,5.353201378834915473e-07
2373,4.914443088117508177e-07
2374,5.344182257090796131e-07
2375,4.906165795076173294e-07
2376,5.335185932875153354e-07
2377,4.897909421251191769e-07
2378,5.326212329374674090e-07
2379,4.889673890084755922e-07
2380,5.317261369442689116e-07
2381,4.881459134082937409e-07
2382,5.308332979192384212e-07
2383,4.873265086179491764e-07
2384,5.299427083139959827e-07
2385,4.865091678235006012e-07
2386,5.290543609441360395e-07
2387,4.856938832705260250e-07
2388,5.281682474947197483e-07
2389,4.848806485822129729e-07
2390,5.272843602783373897e-07
2391,4.840694569203729821e-07
2392,5.264026929944487349e-07
2393,4.832603015707673092e-07
2394,5.255232377624463309e-07
2395,4.824531757657264782e-07
2396,5.246459866035002552e-07
2397,4.816480721844920039e-07
2398,5.237709325790987213e-07
2399,4.808449845717057714e-07
2400,5.228980684251305843e-07
2401,4.800439061034299063e-07
2402,5.220273869559747950e-07
2403,4.792448297140652811e-07
2404,5.211588806453713462e-07
2405,4.784477491743611365e-07
2406,5.202925421785429700e-07
2407,4.776526576937199794e-07
2408,5.194283647398148098e-07
2409,4.768595487296571016e-07
2410,5.185663407591999472e-07
2411,4.760684156653045910e-07
2412,5.177064635128854135e-07
2413,4.752792518959494054e-07
2414,5.168487250885460778e-07
2415,4.744920512480883115e-07
2416,5.159931195156036078e-07
2417,4.737068068198490980e-07
2418,5.151396390783019026e-07
2419,4.729235119944375447e-07
2420,5.142882764623674673e-07
2421,4.721421604795762291e-07
2422,5.134390249871145450e-07
2423,4.713627462658328884e-07
2424,5.125918779494048651e-07
2425,4.705852621077188200e-07
2426,5.117468283783485951e-07
2427,4.698097024540908960e-07
2428,5.109038684136233449e-07
2429,4.690360607129605204e-07
2430,5.100629925359558657e-07
2431,4.682643301972417029e-07
2432,5.092241929493412023e-07
2433,4.674945050224813622e-07
2434,5.083874632939790072e-07
2435,4.667265787988889433e-07
2436,5.075527962674440819e-07
2437,4.659605456527922417e-07
2438,5.067201854673480033e-07
2439,4.651963985249918345e-07
2440,5.058896245895564760e-07
2441,4.644341318061448011e-07
2442,5.050611058211782020e-07
2443,4.636737393721027710e-07
2444,5.042346231758225437e-07
2445,4.629152148796546958e-07
2446,5.034101699606925499e-07
2447,4.621585525157075318e-07
2448,5.025877393593066710e-07
2449,4.614037457892355697e-07
2450,5.017673247586666120e-07
2451,4.606507888651842134e-07
2452,5.009489196454493152e-07
2453,4.598996754640671381e-07
2454,5.001325182056321713e-07
2455,4.591503996935158457e-07
2456,4.993181123364088568e-07
2457,4.584029557589387688e-07
2458,4.985056962242514297e-07
2459,4.576573374988024144e-07
2460,4.976952637549624629e-07
2461,4.569135391378321721e-07
2462,4.968868083782609453e-07
2463,4.561715545320199253e-07
2464,4.960803238568613745e-07
2465,4.554313777971833788e-07
2466,4.952758031947868142e-07
2467,4.546930033570323727e-07
2468,4.944732403946206929e-07
2469,4.539564253446331672e-07
2470,4.936726292251704282e-07
2471,4.532216375176775135e-07
2472,4.928739627099052660e-07
2473,4.524886347238688165e-07
2474,4.920772351101820707e-07
2475,4.517574105190484410e-07
2476,4.912824403514937910e-07
2477,4.510279594422823734e-07
2478,4.904895714097527960e-07
2479,4.503002755553117765e-07
2480,4.896986231870718110e-07
2481,4.495743536681478304e-07
2482,4.889095884946277908e-07
2483,4.488501879933824950e-07
2484,4.881224617241182887e-07
2485,4.481277719772307430e-07
2486,4.873372361920349165e-07
2487,4.474071008197575031e-07
2488,4.865539057666253834e-07
2489,4.466881687999702713e-07
2490,4.857724652409725452e-07
2491,4.459709705541803987e-07
2492,4.849929078930837073e-07
2493,4.452555001051373157e-07
2494,4.842152277886660523e-07
2495,4.445417519630722602e-07
2496,4.834394185058813747e-07
2497,4.438297207135838209e-07
2498,4.826654750144773452e-07
2499,4.431194008529561501e-07
2500,4.818933909028655983e-07
2501,4.424107875592758424e-07
2502,4.811231600095459399e-07
2503,4.417038741452834240e-07
2504,4.803547766826976999e-07
2505,4.409986557809189913e-07
2506,4.795882344183102067e-07
2507,4.402951268675503021e-07
2508,4.788235274272063392e-07
2509,4.395932819437655636e-07
2510,4.780606505043046855e-07
2511,4.388931161536385503e-07
2512,4.772995976823141422e-07
2513,4.381946236743286695e-07
2514,4.765403626140350355e-07
2515,4.374977992862818928e-07
2516,4.757829395847852039e-07
2517,4.368026377081406442e-07
2518,4.750273237379803831e-07
2519,4.361091338863824820e-07
2520,4.742735083725509687e-07
2521,4.354172828369433069e-07
2522,4.735214883612701586e-07
2523,4.347270781708676856e-07
2524,4.727712577596460118e-07
2525,4.340385155232178108e-07
2526,4.720228105128149120e-07
2527,4.333515895192443186e-07
2528,4.712761417926751368e-07
2529,4.326662947953815918e-07
2530,4.705312451080712217e-07
2531,4.319826263390852660e-07
2532,4.697881149446547263e-07
2533,4.313005789614725873e-07
2534,4.690467463902685607e-07
2535,4.306201475769010953e-07
2536,4.683071339300501884e-07
2537,4.299413272847452593e-07
2538,4.675692712976272605e-07
2539,4.292641125722859069e-07
2540,4.668331533315091687e-07
2541,4.285884985626203595e-07
2542,4.660987740192863291e-07
2543,4.279144806624454862e-07
2544,4.653661288667052617e-07
2545,4.272420531800798817e-07
2546,4.646352117351192507e-07
2547,4.265712115728009878e-07
2548,4.639060173639357333e-07
2549,4.259019502269576094e-07
2550,4.631785407772796717e-07
2551,4.252342649680291282e-07
2552,4.624527755454534537e-07
2553,4.245681505730756603e-07
2554,4.617287177492698311e-07
2555,4.239036018991408959e-07
2556,4.610063603544137270e-07
2557,4.232406146499265017e-07
2558,4.602856989998187512e-07
2559,4.225791828989304046e-07
2560,4.595667285761847071e-07
2561,4.219193024038761797e-07
2562,4.588494433125674400e-07
2563,4.212609685740571701e-07
2564,4.581338383202873898e-07
2565,4.206041763964708724e-07
2566,4.574199079235449131e-07
2567,4.199489204991298855e-07
2568,4.567076471905891951e-07
2569,4.192951965015856406e-07
2570,4.559970509750215310e-07
2571,4.186430000184428970e-07
2572,4.552881140606901061e-07
2573,4.179923259682615362e-07
2574,4.545808308639929603e-07
2575,4.173431695407409213e-07
2576,4.538751967208168613e-07
2577,4.166955258944431667e-07
2578,4.531712066959155012e-07
2579,4.160493909427408748e-07
2580,4.524688556513719397e-07
2581,4.154047594555063990e-07
2582,4.517681376701440855e-07
2583,4.147616270369242991e-07
2584,4.510690481683911717e-07
2585,4.141199887399097108e-07
2586,4.503715827339473753e-07
2587,4.134798399252130484e-07
2588,4.496757353129471494e-07
2589,4.128411765612977783e-07
2590,4.489815016101678925e-07
2591,4.122039933700023390e-07
2592,4.482888763903753022e-07
2593,4.115682860179133721e-07
2594,4.475978546627124455e-07
2595,4.109340498507637151e-07
2596,4.469084312427586855e-07
2597,4.103012807881128581e-07
2598,4.462206017588834901e-07
2599,4.096699741812068172e-07
2600,4.455343610938753218e-07
2601,4.090401253029409023e-07
2602,4.448497042787240276e-07
2603,4.084117293639877534e-07
2604,4.441666265333368655e-07
2605,4.077847823522342555e-07
2606,4.434851227115631526e-07
2607,4.071592800908883655e-07
2608,4.428051886292751701e-07
2609,4.065352176314423629e-07
2610,4.421268187340444702e-07
2611,4.059125905965322554e-07
2612,4.414500082447140140e-07
2613,4.052913947027900912e-07
2614,4.407747529886764718e-07
2615,4.046716255531244277e-07
2616,4.401010482617419356e-07
2617,4.040532790649849017e-07
2618,4.394288885933297987e-07
2619,4.034363502148975652e-07
2620,4.387582699486213278e-07
2621,4.028208349582030679e-07
2622,4.380891869288356167e-07
2623,4.022067292518308817e-07
2624,4.374216349537035717e-07
2625,4.015940287190603360e-07
2626,4.367556102153677733e-07
2627,4.009827290075046401e-07
2628,4.360911069092959283e-07
2629,4.003728258692183366e-07
2630,4.354281213061878408e-07
2631,3.997643147665236895e-07
2632,4.347666486572600709e-07
2633,3.991571918558945630e-07
2634,4.341066837752452628e-07
2635,3.985514529124120902e-07
2636,4.334482228767582608e-07
2637,3.979470935836705282e-07
2638,4.327912608160174239e-07
2639,3.973441098672993878e-07
2640,4.321357928673822643e-07
2641,3.967424970092878714e-07
2642,4.314818153296749798e-07
2643,3.961422513405797308e-07
2644,4.308293230403110720e-07
2645,3.955433688324984923e-07
2646,4.301783113265113676e-07
2647,3.949458451438611232e-07
2648,4.295287760852817280e-07
2649,3.943496761816189749e-07
2650,4.288807132799780109e-07
2651,3.937548576934768111e-07
2652,4.282341176776172217e-07
2653,3.931613861125028166e-07
2654,4.275889851754729898e-07
2655,3.925692567154315841e-07
2656,4.269453115921767533e-07
2657,3.919784660252149408e-07
2658,4.263030919708980576e-07
2659,3.913890096054008290e-07
2660,4.256623230284682188e-07
2661,3.908008838352133493e-07
2662,4.250229991067441540e-07
2663,3.902140845654181990e-07
2664,4.243851162355464908e-07
2665,3.896286072388928892e-07
2666,4.237486704705246968e-07
2667,3.890444488333759009e-07
2668,4.231136574695174162e-07
2669,3.884616045883793343e-07
2670,4.224800722914138554e-07
2671,3.878800713454833475e-07
2672,4.218479109974909045e-07
2673,3.872998443784349950e-07
2674,4.212171703146972116e-07
2675,3.867209201455213324e-07
2676,4.205878440889605324e-07
2677,3.861432950209654719e-07
2678,4.199599295714505830e-07
2679,3.855669644560721611e-07
2680,4.193334221098346654e-07
2681,3.849919254357786552e-07
2682,4.187083173082428646e-07
2683,3.844181732998313864e-07
2684,4.180846116123179401e-07
2685,3.838457048200405680e-07
2686,4.174622997335538875e-07
2687,3.832745156660975877e-07
2688,4.168413789347687141e-07
2689,3.827046023704665059e-07
2690,4.162218439649578462e-07
2691,3.821359611281714561e-07
2692,4.156036910063098507e-07
2693,3.815685879307483412e-07
2694,4.149869162112269572e-07
2695,3.810024792863172299e-07
2696,4.143715149058043385e-07
2697,3.804376311029651330e-07
2698,4.137574834438464776e-07
2699,3.798740400541869379e-07
2700,4.131448180552992470e-07
2701,3.793117018914995856e-07
2702,4.125335144458756989e-07
2703,3.787506134313369438e-07
2704,4.119235676923176355e-07
2705,3.781907708814316047e-07
2706,4.113149750024636908e-07
2707,3.776321700109297004e-07
2708,4.107077324690298118e-07
2709,3.770748076991409364e-07
2710,4.101018346563626364e-07
2711,3.765186804598410733e-07
2712,4.094972788953216404e-07
2713,3.759637839893679380e-07
2714,4.088940614359166304e-07
2715,3.754101152306271579e-07
2716,4.082921767941947845e-07
2717,3.748576705467174436e-07
2718,4.076916226836782766e-07
2719,3.743064456368888274e-07
2720,4.070923943350702758e-07
2721,3.737564376986388882e-07
2722,4.064944876852805247e-07
2723,3.732076427023022945e-07
2724,4.058978997706389434e-07
2725,3.726600572786761142e-07
2726,4.053026254856706421e-07
2727,3.721136779968244364e-07
2728,4.047086617841677920e-07
2729,3.715685009327414017e-07
2730,4.041160050309002999e-07
2731,3.710245227539907606e-07
2732,4.035246502953314137e-07
2733,3.704817401548391364e-07
2734,4.029345948535068838e-07
2735,3.699401495594320161e-07
2736,4.023458349832668960e-07
2737,3.693997471535928494e-07
2738,4.017583661054216355e-07
2739,3.688605299029231412e-07
2740,4.011721843488242279e-07
2741,3.683224942391271415e-07
2742,4.005872870625085114e-07
2743,3.677856362558932443e-07
2744,4.000036697665778967e-07
2745,3.672499531374945681e-07
2746,3.994213280439829392e-07
2747,3.667154408121191159e-07
2748,3.988402593379260474e-07
2749,3.661820963642982236e-07
2750,3.982604596326498528e-07
2751,3.656499165750219299e-07
2752,3.976819253192267527e-07
2753,3.651188973528821304e-07
2754,3.971046519187404397e-07
2755,3.645890356135122679e-07
2756,3.965286366371183767e-07
2757,3.640603285165204969e-07
2758,3.959538757569773271e-07
2759,3.635327725869125937e-07
2760,3.953803652990265438e-07
2761,3.630063636118840624e-07
2762,3.948081017591080353e-07
2763,3.624810987988679142e-07
2764,3.942370816016881214e-07
2765,3.619569752411655583e-07
2766,3.936673015445469540e-07
2767,3.614339893516574199e-07
2768,3.930987568965489383e-07
2769,3.609121377930986968e-07
2770,3.925314451379000698e-07
2771,3.603914169708958071e-07
2772,3.919653627698992080e-07
2773,3.598718242431071957e-07
2774,3.914005058066061323e-07
2775,3.593533559680575896e-07
2776,3.908368704979716219e-07
2777,3.588360087683089380e-07
2778,3.902744534278618255e-07
2779,3.583197797368163724e-07
2780,3.897132516280193448e-07
2781,3.578046653075303687e-07
2782,3.891532610163838252e-07
2783,3.572906626622336096e-07
2784,3.885944778264239493e-07
2785,3.567777682443432757e-07
2786,3.880368996407243616e-07
2787,3.562659793443558700e-07
2788,3.874805224540495898e-07
2789,3.557552925794161950e-07
2790,3.869253430543338075e-07
2791,3.552457046418694857e-07
2792,3.863713573220121586e-07
2793,3.547372126477327752e-07
2794,3.858185626881176232e-07
2795,3.542298127870672191e-07
2796,3.852669551927432210e-07
2797,3.537235029962463952e-07
2798,3.847165312966083686e-07
2799,3.532182790823140660e-07
2800,3.841672881937674033e-07
2801,3.527141387033303290e-07
2802,3.836192219521442533e-07
2803,3.522110782267172571e-07
2804,3.830723296219496444e-07
2805,3.517090948323036397e-07
2806,3.825266073635345222e-07
2807,3.512081855581414154e-07
2808,3.819820527227252661e-07
2809,3.507083472759832206e-07
2810,3.814386613557212466e-07
2811,3.502095769873724442e-07
2812,3.808964306212706581e-07
2813,3.497118712708385569e-07
2814,3.803553569425563347e-07
2815,3.492152275081643375e-07
2816,3.798154368325567142e-07
2817,3.487196426888039504e-07
2818,3.792766676376492335e-07
2819,3.482251134907040759e-07
2820,3.787390460286334680e-07
2821,3.477316371355250730e-07
2822,3.782025681292839984e-07
2823,3.472392105532074062e-07
2824,3.776672308208299070e-07
2825,3.467478306437799481e-07
2826,3.771330313005132337e-07
2827,3.462574951100189362e-07
2828,3.765999661352435865e-07
2829,3.457682004463203878e-07
2830,3.760680324120043561e-07
2831,3.452799435365864622e-07
2832,3.755372260619739950e-07
2833,3.447927217440109003e-07
2834,3.750075445100666763e-07
2835,3.443065318417648854e-07
2836,3.744789851696235618e-07
2837,3.438213714573743538e-07
2838,3.739515434776343307e-07
2839,3.433372373660945074e-07
2840,3.734252173516948461e-07
2841,3.428541264748337145e-07
2842,3.729000033639201569e-07
2843,3.423720363281314466e-07
2844,3.723758980594657356e-07
2845,3.418909635904967890e-07
2846,3.718528988641553098e-07
2847,3.414109058597544145e-07
2848,3.713310027015435628e-07
2849,3.409318602917670038e-07
2850,3.708102058345444248e-07
2851,3.404538238195020527e-07
2852,3.702905058220043359e-07
2853,3.399767929939984715e-07
2854,3.697718991067027669e-07
2855,3.395007658679896127e-07
2856,3.692543826024896798e-07
2857,3.390257397371749849e-07
2858,3.687379541046985610e-07
2859,3.385517113472267408e-07
2860,3.682226094111441667e-07
2861,3.380786776940727058e-07
2862,3.677083458359454253e-07
2863,3.376066362536319359e-07
2864,3.671951607209827168e-07
2865,3.371355847436338704e-07
2866,3.666830511770679512e-07
2867,3.366655196400057145e-07
2868,3.661720139163649753e-07
2869,3.361964384166879610e-07
2870,3.656620453025269360e-07
2871,3.357283387998742379e-07
2872,3.651531433304534171e-07
2873,3.352612174290077550e-07
2874,3.646453052400062977e-07
2875,3.347950719343756701e-07
2876,3.641385268152551069e-07
2877,3.343298993217600309e-07
2878,3.636328059217753381e-07
2879,3.338656970778551584e-07
2880,3.631281395972995455e-07
2881,3.334024625908492005e-07
2882,3.626245247252867842e-07
2883,3.329401931967108296e-07
2884,3.621219585079226433e-07
2885,3.324788860189391328e-07
2886,3.616204379038436342e-07
2887,3.320185381380249402e-07
2888,3.611199599649606896e-07
2889,3.315591473407316706e-07
2890,3.606205225537815086e-07
2891,3.311007109319829154e-07
2892,3.601221217227771206e-07
2893,3.306432262738381326e-07
2894,3.596247548822475746e-07
2895,3.301866903292457608e-07
2896,3.591284194901913034e-07
2897,3.297311007760858333e-07
2898,3.586331123156206644e-07
2899,3.292764551403299594e-07
2900,3.581388312224582721e-07
2901,3.288227508226107362e-07
2902,3.576455725568490492e-07
2903,3.283699852323570922e-07
2904,3.571533346645012804e-07
2905,3.279181552746992616e-07
2906,3.566621133951442653e-07
2907,3.274672589021742226e-07
2908,3.561719064005211945e-07
2909,3.270172932603938629e-07
2910,3.556827111903329684e-07
2911,3.265682562606990778e-07
2912,3.551945243750837045e-07
2913,3.261201447609859448e-07
2914,3.547073442334307708e-07
2915,3.256729561635992851e-07
2916,3.542211665061890590e-07
2917,3.252266886236346357e-07
2918,3.537359897494249981e-07
2919,3.247813390588215286e-07
2920,3.532518107378324187e-07
2921,3.243369053114328924e-07
2922,3.527686267741724904e-07
2923,3.238933845486355390e-07
2924,3.522864353002471585e-07
2925,3.234507742391234392e-07
2926,3.518052325874404178e-07
2927,3.230090722426331177e-07
2928,3.513250175025896857e-07
2929,3.225682757863913161e-07
2930,3.508457864174927013e-07
2931,3.221283824079936886e-07
2932,3.503675364457069787e-07
2933,3.216893897770799615e-07
2934,3.498902659360818123e-07
2935,3.212512954093859331e-07
2936,3.494139714801827217e-07
2937,3.208140972551698511e-07
2938,3.489386503655032131e-07
2939,3.203777920176624353e-07
2940,3.484643002247976397e-07
2941,3.199423776936744937e-07
2942,3.479909178795870959e-07
2943,3.195078520154591690e-07
2944,3.475185012957311174e-07
2945,3.190742123416062075e-07
2946,3.470470479736093248e-07
2947,3.186414566812660988e-07
2948,3.465765547962175520e-07
2949,3.182095816736735237e-07
2950,3.461070192698835497e-07
2951,3.177785857035021353e-07
2952,3.456384385579522111e-07
2953,3.173484664821703952e-07
2954,3.451708103442813985e-07
2955,3.169192216699740386e-07
2956,3.447041330045426577e-07
2957,3.164908481835059850e-07
2958,3.442384026678308362e-07
2959,3.160633441906629274e-07
2960,3.437736165176607993e-07
2961,3.156367071939097755e-07
2962,3.433097732804047966e-07
2963,3.152109347194137503e-07
2964,3.428468694560334868e-07
2965,3.147860249409794939e-07
2966,3.423849025140932207e-07
2967,3.143619750531804687e-07
2968,3.419238705127654137e-07
2969,3.139387828487253121e-07
2970,3.414637707709212722e-07
2971,3.135164461073910090e-07
2972,3.410046006606482773e-07
2973,3.130949623827164913e-07
2974,3.405463577513186830e-07
2975,3.126743294992306181e-07
2976,3.400890390108854104e-07
2977,3.122545452272393287e-07
2978,3.396326428014359259e-07
2979,3.118356070043887070e-07
2980,3.391771658786355182e-07
2981,3.114175131105376375e-07
2982,3.387226064319467628e-07
2983,3.110002607824710991e-07
2984,3.382689621265332931e-07
2985,3.105838478493113049e-07
2986,3.378162296210777723e-07
2987,3.101682720958589924e-07
2988,3.373644071014482857e-07
2989,3.097535313516317271e-07
2990,3.369134915459170508e-07
2991,3.093396234031110246e-07
2992,3.364634814440540161e-07
2993,3.089265457320810088e-07
2994,3.360143736805758690e-07
2995,3.085142965118511250e-07
2996,3.355661660328663560e-07
2997,3.081028730892627725e-07
2998,3.351188561729940173e-07
2999,3.076922733883132129e-07
3000,3.346724414338999120e-07
3001,3.072824954990991101e-07
3002,3.342269200677187423e-07
3003,3.068735374149704540e-07
3004,3.337822890206547993e-07
3005,3.064653965337998379e-07
3006,3.333385461302583798e-07
3007,3.060580703932980066e-07
3008,3.328956890384813970e-07
3009,3.056515572697758882e-07
3010,3.324537154627882749e-07
3011,3.052458553184559688e-07
3012,3.320126234801061679e-07
3013,3.048409618355135777e-07
3014,3.315724102147757961e-07
3015,3.044368746639339456e-07
3016,3.311330726828305293e-07
3017,3.040335918552092569e-07
3018,3.306946099539545998e-07
3019,3.036311114174699089e-07
3020,3.302570189253352434e-07
3021,3.032294310271030394e-07
3022,3.298202970944620044e-07
3023,3.028285481887562030e-07
3024,3.293844425007228603e-07
3025,3.024284613724026589e-07
3026,3.289494530185599925e-07
3027,3.020291685420433935e-07
3028,3.285153258023119518e-07
3029,3.016306672388878742e-07
3030,3.280820594914625597e-07
3031,3.012329553281525583e-07
3032,3.276496509485087649e-07
3033,3.008360312150517537e-07
3034,3.272180983362496572e-07
3035,3.004398918775258527e-07
3036,3.267873994079451672e-07
3037,3.000445364770159435e-07
3038,3.263575509262905864e-07
3039,2.996499621576687056e-07
3040,3.259285526435564122e-07
3041,2.992561669506033282e-07
3042,3.255004004292061178e-07
3043,2.988631488593492844e-07
3044,3.250730929189978506e-07
3045,2.984709053649828962e-07
3046,3.246466277165202368e-07
3047,2.980794355694475928e-07
3048,3.242210026392564098e-07
3049,2.976887368571826601e-07
3050,3.237962159840736225e-07
3051,2.972988069216181739e-07
3052,3.233722647463489700e-07
3053,2.969096439247236613e-07
3054,3.229491471007279862e-07
3055,2.965212458211862405e-07
3056,3.225268609029537003e-07
3057,2.961336110013416093e-07
3058,3.221054040749155324e-07
3059,2.957467372128362518e-07
3060,3.216847739387168080e-07
3061,2.953606222895920403e-07
3062,3.212649687889225446e-07
3063,2.949752641251180796e-07
3064,3.208459863194807788e-07
3065,2.945906613423720492e-07
3066,3.204278247055841220e-07
3067,2.942068113141810485e-07
3068,3.200104814436406688e-07
3069,2.938237125639257755e-07
3070,3.195939541934678985e-07
3071,2.934413628314276654e-07
3072,3.191782414215188011e-07
3073,2.930597602082648956e-07
3074,3.187633405024782311e-07
3075,2.926789030481650879e-07
3076,3.183492496967195564e-07
3077,2.922987891416141593e-07
3078,3.179359663948760444e-07
3079,2.919194165664001142e-07
3080,3.175234888357723859e-07
3081,2.915407834034639316e-07
3082,3.171118153465088751e-07
3083,2.911628879758901224e-07
3084,3.167009435788529490e-07
3085,2.907857279119629292e-07
3086,3.162908705053915928e-07
3087,2.904093013117381115e-07
3088,3.158815949356493279e-07
3089,2.900336066327616316e-07
3090,3.154731147886592732e-07
3091,2.896586421493591310e-07
3092,3.150654281907487095e-07
3093,2.892844053872612383e-07
3094,3.146585326546384744e-07
3095,2.889108950685869329e-07
3096,3.142524261719490753e-07
3097,2.885381087448341149e-07
3098,3.138471072952069257e-07
3099,2.881660447901268008e-07
3100,3.134425729558336863e-07
3101,2.877947017091380658e-07
3102,3.130388223582550907e-07
3103,2.874240769850146453e-07
3104,3.126358524266874079e-07
3105,2.870541690826110721e-07
3106,3.122336608975643117e-07
3107,2.866849758426416285e-07
3108,3.118322468516589135e-07
3109,2.863164958681007511e-07
3110,3.114316082424058871e-07
3111,2.859487274543718498e-07
3112,3.110317424684939422e-07
3113,2.855816681840997086e-07
3114,3.106326472009127108e-07
3115,2.852153165393385526e-07
3116,3.102343218175104579e-07
3117,2.848496708102405694e-07
3118,3.098367634606331241e-07
3119,2.844847291786265090e-07
3120,3.094399694157765945e-07
3121,2.841204894326184840e-07
3122,3.090439391641356770e-07
3123,2.837569502648215108e-07
3124,3.086486702395489582e-07
3125,2.833941099056381259e-07
3126,3.082541602598953575e-07
3127,2.830319658802416101e-07
3128,3.078604073941609579e-07
3129,2.826705170149851233e-07
3130,3.074674097692011123e-07
3131,2.823097615138737907e-07
3132,3.070751661195082046e-07
3133,2.819496974090912572e-07
3134,3.066836740328105397e-07
3135,2.815903230922727279e-07
3136,3.062929314605896926e-07
3137,2.812316364617276549e-07
3138,3.059029367807327295e-07
3139,2.808736362108839474e-07
3140,3.055136872490508953e-07
3141,2.805163209413648011e-07
3142,3.051251821222792373e-07
3143,2.801596877138374578e-07
3144,3.047374191592903382e-07
3145,2.798037357526256727e-07
3146,3.043503959233633204e-07
3147,2.794484629619890398e-07
3148,3.039641114706047427e-07
3149,2.790938675540433424e-07
3150,3.035785627150905134e-07
3151,2.787399480401366461e-07
3152,3.031937482687091794e-07
3153,2.783867022103764027e-07
3154,3.028096666675174984e-07
3155,2.780341290063217293e-07
3156,3.024263156379330329e-07
3157,2.776822265021255885e-07
3158,3.020436939939183859e-07
3159,2.773309926377580599e-07
3160,3.016617992153287226e-07
3161,2.769804261957861529e-07
3162,3.012806291904417665e-07
3163,2.766305253764872537e-07
3164,3.009001831501750537e-07
3165,2.762812884322825201e-07
3166,3.005204582301671884e-07
3167,2.759327137135670819e-07
3168,3.001414531502023569e-07
3169,2.755847994271995594e-07
3170,2.997631662776029010e-07
3171,2.752375441444616342e-07
3172,2.993855955047153199e-07
3173,2.748909458906892192e-07
3174,2.990087387954432973e-07
3175,2.745450034987747806e-07
3176,2.986325946182554968e-07
3177,2.741997147807055841e-07
3178,2.982571611185287583e-07
3179,2.738550783237317353e-07
3180,2.978824366216446402e-07
3181,2.735110924553693687e-07
3182,2.975084194237034603e-07
3183,2.731677557297797242e-07
3184,2.971351067386939997e-07
3185,2.728250660418256241e-07
3186,2.967624984262001658e-07
3187,2.724830219093579117e-07
3188,2.963905914233431980e-07
3189,2.721416224689724516e-07
3190,2.960193848389994372e-07
3191,2.718008649453987207e-07
3192,2.956488766651701323e-07
3193,2.714607484137937369e-07
3194,2.952790642899259582e-07
3195,2.711212711544376776e-07
3196,2.949099470997170643e-07
3197,2.707824316675644773e-07
3198,2.945415231245820375e-07
3199,2.704442280139988236e-07
3200,2.941737901529826506e-07
3201,2.701066588751861798e-07
3202,2.938067469327624325e-07
3203,2.697697226556908617e-07
3204,2.934403916076146392e-07
3205,2.694334178067715706e-07
3206,2.930747223347942123e-07
3207,2.690977424978447885e-07
3208,2.927097380314234213e-07
3209,2.687626955576266853e-07
3210,2.923454359456514627e-07
3211,2.684282753986343166e-07
3212,2.919818147249518493e-07
3213,2.680944797158616985e-07
3214,2.916188729738336185e-07
3215,2.677613078171773519e-07
3216,2.912566091219832891e-07
3217,2.674287579330385525e-07
3218,2.908950214486573465e-07
3219,2.670968279856626811e-07
3220,2.905341073834529440e-07
3221,2.667655173488091631e-07
3222,2.901738661811375245e-07
3223,2.664348237386535560e-07
3224,2.898142965284618891e-07
3225,2.661047458776110362e-07
3226,2.894553949790027121e-07
3227,2.657752822075353803e-07
3228,2.890971614016822800e-07
3229,2.654464311292993761e-07
3230,2.887395938198518546e-07
3231,2.651181916881744426e-07
3232,2.883826906088770968e-07
3233,2.647905616383695050e-07
3234,2.880264503250212117e-07
3235,2.644635393768405115e-07
3236,2.876708705417435991e-07
3237,2.641371241855547212e-07
3238,2.873159501992890456e-07
3239,2.638113142011227123e-07
3240,2.869616881001046355e-07
3241,2.634861077598780203e-07
3242,2.866080819475391477e-07
3243,2.631615035024452615e-07
3244,2.862551297152437091e-07
3245,2.628374997621660394e-07
3246,2.859028311137816562e-07
3247,2.625140957639725965e-07
3248,2.855511836581314338e-07
3249,2.621912892680864154e-07
3250,2.852001860190028393e-07
3251,2.618690788112499798e-07
3252,2.848498362593445481e-07
3253,2.615474634047251186e-07
3254,2.845001327071928259e-07
3255,2.612264412703912580e-07
3256,2.841510743624652950e-07
3257,2.609060109980147209e-07
3258,2.838026589257174844e-07
3259,2.605861707192043559e-07
3260,2.834548856502172707e-07
3261,2.602669196472191268e-07
3262,2.831077524769053805e-07
3263,2.599482562084174015e-07
3264,2.827612575000447150e-07
3265,2.596301788519317226e-07
3266,2.824153999419195859e-07
3267,2.593126860694477680e-07
3268,2.820701777543824097e-07
3269,2.589957763256744339e-07
3270,2.817255892787318703e-07
3271,2.586794487058030084e-07
3272,2.813816337149946888e-07
3273,2.583637013530856548e-07
3274,2.810383082757686065e-07
3275,2.580485329968644793e-07
3276,2.806956124024474651e-07
3277,2.577339417822326186e-07
3278,2.803535443209525732e-07
3279,2.574199272308116984e-07
3280,2.800121024375617943e-07
3281,2.571064872450010698e-07
3282,2.796712855946148707e-07
3283,2.567936203596172753e-07
3284,2.793310911755464013e-07
3285,2.564813257029633035e-07
3286,2.789915186074046129e-07
3287,2.561696011421205137e-07
3288,2.786525663755300069e-07
3289,2.558584458231892213e-07
3290,2.783142323664455718e-07
3291,2.555478582639842708e-07
3292,2.779765153345712007e-07
3293,2.552378370337955458e-07
3294,2.776394143794640719e-07
3295,2.549283809110480646e-07
3296,2.773029275391077825e-07
3297,2.546194883499170217e-07
3298,2.769670529876881394e-07
3299,2.543111581722687376e-07
3300,2.766317895165873825e-07
3301,2.540033887956585257e-07
3302,2.762971364322539819e-07
3303,2.536961788017372859e-07
3304,2.759630911671132809e-07
3305,2.533895273556662751e-07
3306,2.756296522333420082e-07
3307,2.530834326455251285e-07
3308,2.752968192006287916e-07
3309,2.527778930672435082e-07
3310,2.749645890772200685e-07
3311,2.524729077842415417e-07
3312,2.746329611504824563e-07
3313,2.521684750897986622e-07
3314,2.743019347909857190e-07
3315,2.518645942086750058e-07
3316,2.739715077554465815e-07
3317,2.515612634938579935e-07
3318,2.736416785781699257e-07
3319,2.512584809261671392e-07
3320,2.733124452597548083e-07
3321,2.509562460166786144e-07
3322,2.729838075133758622e-07
3323,2.506545577561423395e-07
3324,2.726557640302707281e-07
3325,2.503534144825443053e-07
3326,2.723283123590045074e-07
3327,2.500528142352648133e-07
3328,2.720014513693325930e-07
3329,2.497527561285462641e-07
3330,2.716751794341361392e-07
3331,2.494532393736926164e-07
3332,2.713494960362825266e-07
3333,2.491542620468848946e-07
3334,2.710243991167899850e-07
3335,2.488558231528698675e-07
3336,2.706998866794219804e-07
3337,2.485579209377489275e-07
3338,2.703759584439119335e-07
3339,2.482605543969245878e-07
3340,2.700526122098799528e-07
3341,2.479637226478393922e-07
3342,2.697298470816732409e-07
3343,2.476674239121446505e-07
3344,2.694076617374519381e-07
3345,2.473716573234916761e-07
3346,2.690860543164313017e-07
3347,2.470764212100568125e-07
3348,2.687650237430250195e-07
3349,2.467817143790351876e-07
3350,2.684445684583520674e-07
3351,2.464875358384256472e-07
3352,2.681246873260743889e-07
3353,2.461938840707179505e-07
3354,2.678053790280112538e-07
3355,2.459007579009243512e-07
3356,2.674866419279586997e-07
3357,2.456081558555469696e-07
3358,2.671684742863282641e-07
3359,2.453160769620456043e-07
3360,2.668508756244369586e-07
3361,2.450245199961872843e-07
3362,2.665338440013287428e-07
3363,2.447334838347214063e-07
3364,2.662173782061165496e-07
3365,2.444429667336370960e-07
3366,2.659014772404398607e-07
3367,2.441529676958724950e-07
3368,2.655861389029137797e-07
3369,2.438634857764624539e-07
3370,2.652713630301638624e-07
3371,2.435745192186060593e-07
3372,2.649571477366802098e-07
3373,2.432860673150094656e-07
3374,2.646434913561527147e-07
3375,2.429981285346564385e-07
3376,2.643303923473389140e-07
3377,2.427107016557570087e-07
3378,2.640178499012878265e-07
3379,2.424237856520789326e-07
3380,2.637058634735641019e-07
3381,2.421373793047575754e-07
3382,2.633944303855532584e-07
3383,2.418514813324840799e-07
3384,2.630835494006342561e-07
3385,2.415660903131109331e-07
3386,2.627732205697327276e-07
3387,2.412812051957585563e-07
3388,2.624634417203887871e-07
3389,2.409968250799032892e-07
3390,2.621542111510619508e-07
3391,2.407129487925116495e-07
3392,2.618455279224361435e-07
3393,2.404295745007640051e-07
3394,2.615373909057178845e-07
3395,2.401467016217343464e-07
3396,2.612297986664636537e-07
3397,2.398643286239442766e-07
3398,2.609227498696033074e-07
3399,2.395824541952268933e-07
3400,2.606162431912100552e-07
3401,2.393010778163091246e-07
3402,2.603102776029955341e-07
3403,2.390201977134115465e-07
3404,2.600048517637028716e-07
3405,2.387398129537992652e-07
3406,2.596999642301278978e-07
3407,2.384599223807471472e-07
3408,2.593956139511367123e-07
3409,2.381805253255336127e-07
3410,2.590917999458709326e-07
3411,2.379016199368349860e-07
3412,2.587885203859166096e-07
3413,2.376232050786577680e-07
3414,2.584857739970212532e-07
3415,2.373452797554782860e-07
3416,2.581835596627701338e-07
3417,2.370678427800961139e-07
3418,2.578818765127352012e-07
3419,2.367908930727575906e-07
3420,2.575807225323025888e-07
3421,2.365144294648560396e-07
3422,2.572800968153225375e-07
3423,2.362384506294204608e-07
3424,2.569799992858619848e-07
3425,2.359629557414631834e-07
3426,2.566804268526024566e-07
3427,2.356879439062442206e-07
3428,2.563813793728696172e-07
3429,2.354134134029178841e-07
3430,2.560828555497599922e-07
3431,2.351393636596094561e-07
3432,2.557848537495593139e-07
3433,2.348657929642196313e-07
3434,2.554873734278931125e-07
3435,2.345927003943117689e-07
3436,2.551904120461932161e-07
3437,2.343200851145976952e-07
3438,2.548939696976606716e-07
3439,2.340479456081960645e-07
3440,2.545980451181467154e-07
3441,2.337762814762837430e-07
3442,2.543026364445960273e-07
3443,2.335050907472119750e-07
3444,2.540077427884436230e-07
3445,2.332343728014571041e-07
3446,2.537133630972242781e-07
3447,2.329641264003124308e-07
3448,2.534194959437463452e-07
3449,2.326943506259970045e-07
3450,2.531261402677643377e-07
3451,2.324250443041727268e-07
3452,2.528332947117228809e-07
3453,2.321562060948052849e-07
3454,2.525409584602522308e-07
3455,2.318878352262560017e-07
3456,2.522491298475434592e-07
3457,2.316199304862992336e-07
3458,2.519578077229648286e-07
3459,2.313524904640541437e-07
3460,2.516669914908123612e-07
3461,2.310855150025365424e-07
3462,2.513766795287542708e-07
3463,2.308190020931228595e-07
3464,2.510868711136654015e-07
3465,2.305529510886660532e-07
3466,2.507975642289956751e-07
3467,2.302873611010675629e-07
3468,2.505087585675385236e-07
3469,2.300222305910914144e-07
3470,2.502204523749104128e-07
3471,2.297575589732927601e-07
3472,2.499326446850603138e-07
3473,2.294933448274827182e-07
3474,2.496453346316222286e-07
3475,2.292295873267702821e-07
3476,2.493585209157187783e-07
3477,2.289662852264656026e-07
3478,2.490722021605054246e-07
3479,2.287034376451135575e-07
3480,2.487863775892895361e-07
3481,2.284410431419108389e-07
3482,2.485010459119652893e-07
3483,2.281791012599103298e-07
3484,2.482162054534007289e-07
3485,2.279176108417077880e-07
3486,2.479318563500128404e-07
3487,2.276565705603149021e-07
3488,2.476479962764941663e-07
3489,2.273959797457655362e-07
3490,2.473646241915929808e-07
3491,2.271358365794933727e-07
3492,2.470817398755505032e-07
3493,2.268761411446004700e-07
3494,2.467993415619887364e-07
3495,2.266168918395980083e-07
3496,2.465174284510473214e-07
3497,2.263580873194858647e-07
3498,2.462359987218395203e-07
3499,2.260997272617217808e-07
3500,2.459550518336979032e-07
3501,2.258418099808467758e-07
3502,2.456745871921572247e-07
3503,2.255843352576680457e-07
3504,2.453946025858147827e-07
3505,2.253273013544436069e-07
3506,2.451150978370909139e-07
3507,2.250707075452369744e-07
3508,2.448360711090424182e-07
3509,2.248145531628630331e-07
3510,2.445575218560254409e-07
3511,2.245588365203479103e-07
3512,2.442794493398090521e-07
3513,2.243035571819823577e-07
3514,2.440018513558797337e-07
3515,2.240487137893700556e-07
3516,2.437247276777114409e-07
3517,2.237943054156061587e-07
3518,2.434480765841620772e-07
3519,2.235403312262000012e-07
3520,2.431718975883657865e-07
3521,2.232867899743514838e-07
3522,2.428961893240186672e-07
3523,2.230336810126956389e-07
3524,2.426209507056104634e-07
3525,2.227810031935587273e-07
3526,2.423461810126623615e-07
3527,2.225287556826239630e-07
3528,2.420718789522966229e-07
3529,2.222769370812885696e-07
3530,2.417980433439989821e-07
3531,2.220255468243100178e-07
3532,2.415246733596786896e-07
3533,2.217745839792193556e-07
3534,2.412517677733632861e-07
3535,2.215240475583700785e-07
3536,2.409793254033253964e-07
3537,2.212739362003133719e-07
3538,2.407073456817010033e-07
3539,2.210242491968362536e-07
3540,2.404358271123997940e-07
3541,2.207749857161178264e-07
3542,2.401647686873129595e-07
3543,2.205261444059187736e-07
3544,2.398941696664737876e-07
3545,2.202777248180018329e-07
3546,2.396240286690070278e-07
3547,2.200297260486453446e-07
3548,2.393543447752603161e-07
3549,2.197821463762248532e-07
3550,2.390851175390504184e-07
3551,2.195349855042057705e-07
3552,2.388163447062824250e-07
3553,2.192882425276861230e-07
3554,2.385480261282215858e-07
3555,2.190419159985867222e-07
3556,2.382801606621060523e-07
3557,2.187960056059787401e-07
3558,2.380127470908715315e-07
3559,2.185505098691063099e-07
3560,2.377457846802183853e-07
3561,2.183054279541364605e-07
3562,2.374792719279191233e-07
3563,2.180607592679643874e-07
3564,2.372132084447810056e-07
3565,2.178165022368177770e-07
3566,2.369475932335471713e-07
3567,2.175726568811065234e-07
3568,2.366824242380426527e-07
3569,2.173292219396067474e-07
3570,2.364177018166248024e-07
3571,2.170861959388842026e-07
3572,2.361534244194635929e-07
3573,2.168435784722448337e-07
3574,2.358895904310590621e-07
3575,2.166013681869958704e-07
3576,2.356262000911914671e-07
3577,2.163595650393425067e-07
3578,2.353632511891512172e-07
3579,2.161181675361086196e-07
3580,2.351007433465661801e-07
3581,2.158771743991036248e-07
3582,2.348386753839703731e-07
3583,2.156365854630157282e-07
3584,2.345770469112667956e-07
3585,2.153963991573508721e-07
3586,2.343158564957228550e-07
3587,2.151566151470631361e-07
3588,2.340551024197992826e-07
3589,2.149172323778565133e-07
3590,2.337947852188238922e-07
3591,2.146782495307651004e-07
3592,2.335349030157379766e-07
3593,2.144396664287479469e-07
3594,2.332754549285369011e-07
3595,2.142014815957357927e-07
3596,2.330164401052381079e-07
3597,2.139636946291891206e-07
3598,2.327578569416263104e-07
3599,2.137263044261693098e-07
3600,2.324997059174897692e-07
3601,2.134893097304960593e-07
3602,2.322419847291671918e-07
3603,2.132527104042395298e-07
3604,2.319846925420867034e-07
3605,2.130165044981557017e-07
3606,2.317278291269822401e-07
3607,2.127806921599120903e-07
3608,2.314713929098141437e-07
3609,2.125452722973338786e-07
3610,2.312153836140462474e-07
3611,2.123102435584290306e-07
3612,2.309597992932242877e-07
3613,2.120756055953301148e-07
3614,2.307046399409233078e-07
3615,2.118413574377262939e-07
3616,2.304499046323452980e-07
3617,2.116074981607815740e-07
3618,2.301955916873291507e-07
3619,2.113740270615766113e-07
3620,2.299417005025094748e-07
3621,2.111409429797468892e-07
3622,2.296882302484239892e-07
3623,2.109082449640725288e-07
3624,2.294351797466232565e-07
3625,2.106759326568947680e-07
3626,2.291825484046277412e-07
3627,2.104440047997024034e-07
3628,2.289303355385022783e-07
3629,2.102124606668494296e-07
3630,2.286785391601995012e-07
3631,2.099812994835472657e-07
3632,2.284271591640622407e-07
3633,2.097505200388073596e-07
3634,2.281761946365817155e-07
3635,2.095201222622473614e-07
3636,2.279256441184555505e-07
3637,2.092901048044089756e-07
3638,2.276755076205556519e-07
3639,2.090604663022607594e-07
3640,2.274257833149635846e-07
3641,2.088312069139732780e-07
3642,2.271764708459490162e-07
3643,2.086023256222349477e-07
3644,2.269275694523036333e-07
3645,2.083738212072576293e-07
3646,2.266790774113924965e-07
3647,2.081456928510024457e-07
3648,2.264309943437625537e-07
3649,2.079179398307463431e-07
3650,2.261833197067821056e-07
3651,2.076905617481440203e-07
3652,2.259360526760030678e-07
3653,2.074635573105544841e-07
3654,2.256891917001856591e-07
3655,2.072369257692978326e-07
3656,2.254427359633008262e-07
3657,2.070106662244228147e-07
3658,2.251966845411792431e-07
3659,2.067847782118058266e-07
3660,2.249510366691757073e-07
3661,2.065592607007831339e-07
3662,2.247057921308489222e-07
3663,2.063341125241035775e-07
3664,2.244609491757922527e-07
3665,2.061093335167381932e-07
3666,2.242165071483277116e-07
3667,2.058849222270415189e-07
3668,2.239724651853432047e-07
3669,2.056608783764475528e-07
3670,2.237288221698865070e-07
3671,2.054372008539801786e-07
3672,2.234855778233297570e-07
3673,2.052138889245848928e-07
3674,2.232427310668425061e-07
3675,2.049909419798823988e-07
3676,2.230002806162393472e-07
3677,2.047683590642878184e-07
3678,2.227582261882483224e-07
3679,2.045461395442654262e-07
3680,2.225165668621891664e-07
3681,2.043242824392832915e-07
3682,2.222753013199731050e-07
3683,2.041027870514506403e-07
3684,2.220344289354134294e-07
3685,2.038816526729263643e-07
3686,2.217939493734084208e-07
3687,2.036608784644634960e-07
3688,2.215538611805894081e-07
3689,2.034404635059200864e-07
3690,2.213141634138582347e-07
3691,2.032204070520690310e-07
3692,2.210748552442731742e-07
3693,2.030007082962856716e-07
3694,2.208359364119312193e-07
3695,2.027813665406125304e-07
3696,2.205974059580268609e-07
3697,2.025623813002904811e-07
3698,2.203592619273703581e-07
3699,2.023437511887462296e-07
3700,2.201215048045194816e-07
3701,2.021254759841208301e-07
3702,2.198841333514015888e-07
3703,2.019075548176017624e-07
3704,2.196471465171876320e-07
3705,2.016899867178357036e-07
3706,2.194105437056902683e-07
3707,2.014727709728962262e-07
3708,2.191743241535972870e-07
3709,2.012559067917165496e-07
3710,2.189384864625199991e-07
3711,2.010393939075795512e-07
3712,2.187030301390731742e-07
3713,2.008232306946560726e-07
3714,2.184679551593770743e-07
3715,2.006074168392715227e-07
3716,2.182332591803557138e-07
3717,2.003919517139766639e-07
3718,2.179989426260208161e-07
3719,2.001768345069081773e-07
3720,2.177650041447119587e-07
3721,1.999620647501536545e-07
3722,2.175314431259825551e-07
3723,1.997476407766154065e-07
3724,2.172982587047509477e-07
3725,1.995335626321196099e-07
3726,2.170654499227154529e-07
3727,1.993198296002983138e-07
3728,2.168330161712699547e-07
3729,1.991064409161372742e-07
3730,2.166009562596271864e-07
3731,1.988933950882808540e-07
3732,2.163692703457541872e-07
3733,1.986806918830749617e-07
3734,2.161379562574320520e-07
3735,1.984683311403576578e-07
3736,2.159070139503762838e-07
3737,1.982563114847968078e-07
3738,2.156764429610985534e-07
3739,1.980446319089567028e-07
3740,2.154462418914547793e-07
3741,1.978332920693050786e-07
3742,2.152164101833188852e-07
3743,1.976222916099012739e-07
3744,2.149869469821062281e-07
3745,1.974116296341913540e-07
3746,2.147578516958892470e-07
3747,1.972013048326192368e-07
3748,2.145291234697364387e-07
3749,1.969913170787744400e-07
3750,2.143007613926713595e-07
3751,1.967816654905157976e-07
3752,2.140727647636219913e-07
3753,1.965723492824017014e-07
3754,2.138451323889612840e-07
3755,1.963633676365520930e-07
3756,2.136178642920554089e-07
3757,1.961547198140155351e-07
3758,2.133909591596996101e-07
3759,1.959464056883270705e-07
3760,2.131644159911360541e-07
3761,1.957384238525815967e-07
3762,2.129382347486078238e-07
3763,1.955307741348703892e-07
3764,2.127124143309199424e-07
3765,1.953234555556441017e-07
3766,2.124869541741217645e-07
3767,1.951164673209437863e-07
3768,2.122618529835003487e-07
3769,1.949098089005178977e-07
3770,2.120371102814139747e-07
3771,1.947034793334925782e-07
3772,2.118127252109768494e-07
3773,1.944974784552975316e-07
3774,2.115886971342358383e-07
3775,1.942918046831700634e-07
3776,2.113650251805199778e-07
3777,1.940864580566955701e-07
3778,2.111417082009198665e-07
3779,1.938814378709484307e-07
3780,2.109187469575699422e-07
3781,1.936767433577036964e-07
3782,2.106961392196316703e-07
3783,1.934723737340521756e-07
3784,2.104738845859346296e-07
3785,1.932683281270439100e-07
3786,2.102519824409653886e-07
3787,1.930646061564334746e-07
3788,2.100304323839668252e-07
3789,1.928612067506010008e-07
3790,2.098092330637632318e-07
3791,1.926581298182537540e-07
3792,2.095883836927619334e-07
3793,1.924553741806937719e-07
3794,2.093678838668171470e-07
3795,1.922529393294235389e-07
3796,2.091477325463651511e-07
3797,1.920508245049762414e-07
3798,2.089279299947186047e-07
3799,1.918490293704264723e-07
3800,2.087084740943398735e-07
3801,1.916475530154986546e-07
3802,2.084893649359858115e-07
3803,1.914463946269060835e-07
3804,2.082706016219715628e-07
3805,1.912455535024670222e-07
3806,2.080521835059582346e-07
3807,1.910450296084789559e-07
3808,2.078341098958541050e-07
3809,1.908448215106738595e-07
3810,2.076163797517905736e-07
3811,1.906449287889788453e-07
3812,2.073989920879888435e-07
3813,1.904453510238444126e-07
3814,2.071819471443519388e-07
3815,1.902460871104405427e-07
3816,2.069652440199724404e-07
3817,1.900471372213063115e-07
3818,2.067488809188309890e-07
3819,1.898484994098305956e-07
3820,2.065328580080094128e-07
3821,1.896501740265536128e-07
3822,2.063171745746808087e-07
3823,1.894521601702293424e-07
3824,2.061018300562525105e-07
3825,1.892544570355640533e-07
3826,2.058868229051150408e-07
3827,1.890570643115654961e-07
3828,2.056721532180233585e-07
3829,1.888599808359596246e-07
3830,2.054578203625629981e-07
3831,1.886632063902030180e-07
3832,2.052438230898302011e-07
3833,1.884667401298604998e-07
3834,2.050301606488471710e-07
3835,1.882705817078052626e-07
3836,2.048168330216829615e-07
3837,1.880747299086120221e-07
3838,2.046038390109786805e-07
3839,1.878791846644459595e-07
3840,2.043911772139389765e-07
3841,1.876839447642871295e-07
3842,2.041788486517795140e-07
3843,1.874890099786519660e-07
3844,2.039668515464010537e-07
3845,1.872943799714019292e-07
3846,2.037551852643848933e-07
3847,1.871000532934782367e-07
3848,2.035438491000399322e-07
3849,1.869060301028552331e-07
3850,2.033328427112850327e-07
3851,1.867123093461719833e-07
3852,2.031221658166127386e-07
3853,1.865188904720866684e-07
3854,2.029118164989453449e-07
3855,1.863257729398289970e-07
3856,2.027017948565311823e-07
3857,1.861329560967436984e-07
3858,2.024921000405540612e-07
3859,1.859404392126920513e-07
3860,2.022827310093264043e-07
3861,1.857482213074732884e-07
3862,2.020736875225852515e-07
3863,1.855563025256478759e-07
3864,2.018649690305831649e-07
3865,1.853646817994776060e-07
3866,2.016565747133302593e-07
3867,1.851733586987393040e-07
3868,2.014485037417822908e-07
3869,1.849823322820389113e-07
3870,2.012407559637288682e-07
3871,1.847916021732889287e-07
3872,2.010333297712735263e-07
3873,1.846011681363878691e-07
3874,2.008262252749024487e-07
3875,1.844110287679499991e-07
3876,2.006194417098961852e-07
3877,1.842211841052627677e-07
3878,2.004129780628639090e-07
3879,1.840316331962307814e-07
3880,2.002068338912600484e-07
3881,1.838423756014968330e-07
3882,2.000010087583464483e-07
3883,1.836534104434710497e-07
3884,1.997955013907102400e-07
3885,1.834647376660586481e-07
3886,1.995903117792228436e-07
3887,1.832763561698323034e-07
3888,1.993854392238659236e-07
3889,1.830882656224674265e-07
3890,1.991808825214602275e-07
3891,1.829004649818015725e-07
3892,1.989766414395296219e-07
3893,1.827129540930041331e-07
3894,1.987727150696573701e-07
3895,1.825257325147559345e-07
3896,1.985691034727054099e-07
3897,1.823387991584232865e-07
3898,1.983658052184387311e-07
3899,1.821521539186689071e-07
3900,1.981628198819130006e-07
3901,1.819657958884455797e-07
3902,1.979601468378970690e-07
3903,1.817797244649265465e-07
3904,1.977577859718214979e-07
3905,1.815939392812951635e-07
3906,1.975557355593074924e-07
3907,1.814084395608282269e-07
3908,1.973539952589100893e-07
3909,1.812232246370690169e-07
3910,1.971525654348797669e-07
3911,1.810382940268090864e-07
3912,1.969514446429141507e-07
3913,1.808536470171776455e-07
3914,1.967506320183090419e-07
3915,1.806692834767573472e-07
3916,1.965501272417293401e-07
3917,1.804852025616321401e-07
3918,1.963499300671618963e-07
3919,1.803014034223081286e-07
3920,1.961500394027076819e-07
3921,1.801178860014962923e-07
3922,1.959504545556276301e-07
3923,1.799346495538257959e-07
3924,1.957511753949814059e-07
3925,1.797516931744661077e-07
3926,1.955522004838998781e-07
3927,1.795690167076361692e-07
3928,1.953535300151824097e-07
3929,1.793866193376426699e-07
3930,1.951551632961533557e-07
3931,1.792045006671317867e-07
3932,1.949570994147504289e-07
3933,1.790226596932581737e-07
3934,1.947593374298192015e-07
3935,1.788410965024670488e-07
3936,1.945618772611434829e-07
3937,1.786598102687240997e-07
3938,1.943647185523931617e-07
3939,1.784788001098242095e-07
3940,1.941678596092072318e-07
3941,1.782980656005694913e-07
3942,1.939713003296400106e-07
3943,1.781176065745853894e-07
3944,1.937750409791061220e-07
3945,1.779374221322178818e-07
3946,1.935790799606315380e-07
3947,1.777575120015963652e-07
3948,1.933834169130490860e-07
3949,1.775778749740221350e-07
3950,1.931880515006046730e-07
3951,1.773985112632025832e-07
3952,1.929929823886971468e-07
3953,1.772194199717104844e-07
3954,1.927982098328637743e-07
3955,1.770406005612522978e-07
3956,1.926037327924207653e-07
3957,1.768620523683720504e-07
3958,1.924095508436127036e-07
3959,1.766837747730690210e-07
3960,1.922156626970614198e-07
3961,1.765057677812078539e-07
3962,1.920220689328241291e-07
3963,1.763280302610094096e-07
3964,1.918287682358924245e-07
3965,1.761505621913073935e-07
3966,1.916357602220063950e-07
3967,1.759733622572937749e-07
3968,1.914430445384067288e-07
3969,1.757964309441866397e-07
3970,1.912506196362552213e-07
3971,1.756197670073246732e-07
3972,1.910584861520576395e-07
3973,1.754433697478448133e-07
3974,1.908666425838419528e-07
3975,1.752672389794678920e-07
3976,1.906750889983224086e-07
3977,1.750913741978369817e-07
3978,1.904838241048055542e-07
3979,1.749157748375460758e-07
3980,1.902928477965689175e-07
3981,1.747404399935796984e-07
3982,1.901021594325397418e-07
3983,1.745653699922899560e-07
3984,1.899117585160185156e-07
3985,1.743905635890823702e-07
3986,1.897216450081109682e-07
3987,1.742160203518517915e-07
3988,1.895318169581836284e-07
3989,1.740417399206411663e-07
3990,1.893422747412281464e-07
3991,1.738677216461997671e-07
3992,1.891530177415732775e-07
3993,1.736939651168184154e-07
3994,1.889640449570976505e-07
3995,1.735204696808864704e-07
3996,1.887753560509871902e-07
3997,1.733472348348843496e-07
3998,1.885869507248195897e-07
3999,1.731742602066642630e-07
4000,1.883988280541508195e-07
4001,1.730015451092851638e-07
4002,1.882109874887905757e-07
4003,1.728290889821156642e-07
4004,1.880234287242087822e-07
4005,1.726568914049627302e-07
4006,1.878361509935161551e-07
4007,1.724849520272581657e-07
4008,1.876491541193723709e-07
4009,1.723132698747704297e-07
4010,1.874624366389112426e-07
4011,1.721418448070691887e-07
4012,1.872759988245563009e-07
4013,1.719706763760184537e-07
4014,1.870898403561490764e-07
4015,1.717997639950930660e-07
4016,1.869039597160340617e-07
4017,1.716291069323647886e-07
4018,1.867183569428475002e-07
4019,1.714587049002466922e-07
4020,1.865330315280025406e-07
4021,1.712885573261216612e-07
4022,1.863479825024011910e-07
4023,1.711186637998234405e-07
4024,1.861632094275474914e-07
4025,1.709490233105777675e-07
4026,1.859787121625670778e-07
4027,1.707796358821068320e-07
4028,1.857944896187153781e-07
4029,1.706105009582857793e-07
4030,1.856105415336104903e-07
4031,1.704416177316412242e-07
4032,1.854268676076639549e-07
4033,1.702729859783076791e-07
4034,1.852434667994612835e-07
4035,1.701046055522033273e-07
4036,1.850603387290550213e-07
4037,1.699364752819936228e-07
4038,1.848774832760174121e-07
4039,1.697685947458446966e-07
4040,1.846948993461760704e-07
4041,1.696009641134429237e-07
4042,1.845125865501485474e-07
4043,1.694335823878911673e-07
4044,1.843305447382555715e-07
4045,1.692664488656256238e-07
4046,1.841487726726588373e-07
4047,1.690995635618091889e-07
4048,1.839672705763947989e-07
4049,1.689329255408447914e-07
4050,1.837860378337034584e-07
4051,1.687665346143380102e-07
4052,1.836050725937056736e-07
4053,1.686003902118040555e-07
4054,1.834243760284181962e-07
4055,1.684344915147615285e-07
4056,1.832439468067054826e-07
4057,1.682688387685055591e-07
4058,1.830637842077796846e-07
4059,1.681034305372253574e-07
4060,1.828838886520269863e-07
4061,1.679382671694323649e-07
4062,1.827042582781306555e-07
4063,1.677733480216561125e-07
4064,1.825248933954519267e-07
4065,1.676086722067966125e-07
4066,1.823457937709819888e-07
4067,1.674442397891157134e-07
4068,1.821669584968508913e-07
4069,1.672800497660504487e-07
4070,1.819883869369769924e-07
4071,1.671161018345118628e-07
4072,1.818100784306832225e-07
4073,1.669523958795073188e-07
4074,1.816320326720808117e-07
4075,1.667889309742068012e-07
4076,1.814542495407065339e-07
4077,1.666257065959643265e-07
4078,1.812767280127470073e-07
4079,1.664627226218184246e-07
4080,1.810994675140619920e-07
4081,1.662999784916229781e-07
4082,1.809224677979552598e-07
4083,1.661374739879636878e-07
4084,1.807457282379579604e-07
4085,1.659752081744516921e-07
4086,1.805692486391032531e-07
4087,1.658131805474517620e-07
4088,1.803930279479248529e-07
4089,1.656513909361251869e-07
4090,1.802170658193409017e-07
4091,1.654898388756637225e-07
4092,1.800413621551996832e-07
4093,1.653285238022572251e-07
4094,1.798659160106847023e-07
4095,1.651674452260869229e-07
4096,1.796907271398893770e-07
4097,1.650066024862330714e-07
4098,1.795157947583744567e-07
4099,1.648459952862134397e-07
4100,1.793411182900789486e-07
4101,1.646856235209100478e-07
4102,1.791666980180162537e-07
4103,1.645254863240635711e-07
4104,1.789925328228194945e-07
4105,1.643655834433585648e-07
4106,1.788186217492124834e-07
4107,1.642059144004853968e-07
4108,1.786449654076927878e-07
4109,1.640464784119522228e-07
4110,1.784715626228244222e-07
4111,1.638872755807615844e-07
4112,1.782984129033059634e-07
4113,1.637283049083288435e-07
4114,1.781255160290780398e-07
4115,1.635695662627522562e-07
4116,1.779528710666806974e-07
4117,1.634110593445624239e-07
4118,1.777804780873671948e-07
4119,1.632527832680435428e-07
4120,1.776083363079690160e-07
4121,1.630947377285711721e-07
4122,1.774364448644688267e-07
4123,1.629369224083684607e-07
4124,1.772648039582476515e-07
4125,1.627793368948325840e-07
4126,1.770934131729533006e-07
4127,1.626219810307902788e-07
4128,1.769222710144609481e-07
4129,1.624648535265666232e-07
4130,1.767513780417893634e-07
4131,1.623079542337660240e-07
4132,1.765807331602139219e-07
4133,1.621512829974624231e-07
4134,1.764103358801588444e-07
4135,1.619948393415037665e-07
4136,1.762401863771329047e-07
4137,1.618386228662051437e-07
4138,1.760702836791565578e-07
4139,1.616826327732395373e-07
4140,1.759006271777640301e-07
4141,1.615268687791323629e-07
4142,1.757312167263581384e-07
4143,1.613713307958649861e-07
4144,1.755620519176686861e-07
4145,1.612160184617563500e-07
4146,1.753931320296107796e-07
4147,1.610609304042864960e-07
4148,1.752244561617065779e-07
4149,1.609060667868748140e-07
4150,1.750560243911458758e-07
4151,1.607514274285057046e-07
4152,1.748878367154026621e-07
4153,1.605970117645417640e-07
4154,1.747198916986365539e-07
4155,1.604428190125129609e-07
4156,1.745521892164112114e-07
4157,1.602888486733322363e-07
4158,1.743847290666398729e-07
4159,1.601351009436659761e-07
4160,1.742175105175519287e-07
4161,1.599815753795679604e-07
4162,1.740505333216154732e-07
4163,1.598282712793391813e-07
4164,1.738837970085623139e-07
4165,1.596751877982483184e-07
4166,1.737173010249424466e-07
4167,1.595223248365678301e-07
4168,1.735510443282017528e-07
4169,1.593696823988219575e-07
4170,1.733850273390195431e-07
4171,1.592172596017324725e-07
4172,1.732192493177805972e-07
4173,1.590650560553282384e-07
4174,1.730537092223432756e-07
4175,1.589130712481631912e-07
4176,1.728884078838120179e-07
4177,1.587613048281480224e-07
4178,1.727233436553565425e-07
4179,1.586097568457654456e-07
4180,1.725585164445536963e-07
4181,1.584584262776284541e-07
4182,1.723939259474157691e-07
4183,1.583073128425596699e-07
4184,1.722295716847049922e-07
4185,1.581564162232453573e-07
4186,1.720654534184969577e-07
4187,1.580057359486730467e-07
4188,1.719015694860992097e-07
4189,1.578552720516881610e-07
4190,1.717379210099971894e-07
4191,1.577050232744782992e-07
4192,1.715745073151937556e-07
4193,1.575549898781962126e-07
4194,1.714113268607426157e-07
4195,1.574051714941891545e-07
4196,1.712483801667193522e-07
4197,1.572555671851985192e-07
4198,1.710856667474280205e-07
4199,1.571061767367381739e-07
4200,1.709231858218089255e-07
4201,1.569569997587852599e-07
4202,1.707609367345665685e-07
4203,1.568080359799365508e-07
4204,1.705989193066145732e-07
4205,1.566592849779024208e-07
4206,1.704371334264055563e-07
4207,1.565107460909907635e-07
4208,1.702755783998704504e-07
4209,1.563624191472557435e-07
4210,1.701142535555615797e-07
4211,1.562143039202750515e-07
4212,1.699531585828997820e-07
4213,1.560663997432943944e-07
4214,1.697922937357431082e-07
4215,1.559187062472443384e-07
4216,1.696316577872432934e-07
4217,1.557712229195387396e-07
4218,1.694712499153200016e-07
4219,1.556239496654982139e-07
4220,1.693110704996738038e-07
4221,1.554768856114192877e-07
4222,1.691511187715877573e-07
4223,1.553300306121850471e-07
4224,1.689913945217071873e-07
4225,1.551833844787519262e-07
4226,1.688318972051218755e-07
4227,1.550369466653225721e-07
4228,1.686726263174802679e-07
4229,1.548907169682968666e-07
4230,1.685135814433705667e-07
4231,1.547446946043962058e-07
4232,1.683547625917282549e-07
4233,1.545988794170717222e-07
4234,1.681961687805546848e-07
4235,1.544532710851152609e-07
4236,1.680377997592142896e-07
4237,1.543078691019864022e-07
4238,1.678796547505039417e-07
4239,1.541626729150094358e-07
4240,1.677217338295930506e-07
4241,1.540176822514304884e-07
4242,1.675640367032781442e-07
4243,1.538728972147857586e-07
4244,1.674065623990920511e-07
4245,1.537283164598925352e-07
4246,1.672493107786949152e-07
4247,1.535839403761677568e-07
4248,1.670922811502021938e-07
4249,1.534397683566536334e-07
4250,1.669354736833802005e-07
4251,1.532957999224499125e-07
4252,1.667788879815414363e-07
4253,1.531520348032490580e-07
4254,1.666225228729479028e-07
4255,1.530084723830263475e-07
4256,1.664663780412678666e-07
4257,1.528651124148058998e-07
4258,1.663104534616880006e-07
4259,1.527219548623116493e-07
4260,1.661547492331406147e-07
4261,1.525789987214217450e-07
4262,1.659992638965236306e-07
4263,1.524362442204029369e-07
4264,1.658439972245787703e-07
4265,1.522936903861027777e-07
4266,1.656889494941510234e-07
4267,1.521513373297339405e-07
4268,1.655341194588159232e-07
4269,1.520091847074529295e-07
4270,1.653795075595591773e-07
4271,1.518672313579698978e-07
4272,1.652251127728146579e-07
4273,1.517254779982169201e-07
4274,1.650709348851171715e-07
4275,1.515839235490859594e-07
4276,1.649169736674277651e-07
4277,1.514425679246656138e-07
4278,1.647632278688791783e-07
4279,1.513014109486842771e-07
4280,1.646096982956847024e-07
4281,1.511604514114197908e-07
4282,1.644563840933242541e-07
4283,1.510196898839951574e-07
4284,1.643032845046795248e-07
4285,1.508791253676836756e-07
4286,1.641503996516280205e-07
4287,1.507387580340887413e-07
4288,1.639977284878389147e-07
4289,1.505985870714861610e-07
4290,1.638452712564501298e-07
4291,1.504586120407256944e-07
4292,1.636930268904991548e-07
4293,1.503188330027293658e-07
4294,1.635409954742191017e-07
4295,1.501792491582879992e-07
4296,1.633891770636103363e-07
4297,1.500398607653100245e-07
4298,1.632375701808577313e-07
4299,1.499006669773742906e-07
4300,1.630861750570141135e-07
4301,1.497616673216538773e-07
4302,1.629349913333510240e-07
4303,1.496228617251183978e-07
4304,1.627840187947889041e-07
4305,1.494842499130456332e-07
4306,1.626332568207679115e-07
4307,1.493458312247584606e-07
4308,1.624827042248385942e-07
4309,1.492076052509900682e-07
4310,1.623323613203553912e-07
4311,1.490695720088754561e-07
4312,1.621822280938867160e-07
4313,1.489317307490660163e-07
4314,1.620323039634499152e-07
4315,1.487940813632576546e-07
4316,1.618825882572177362e-07
4317,1.486566234004171585e-07
4318,1.617330803686115155e-07
4319,1.485193567597154200e-07
4320,1.615837808605283482e-07
4321,1.483822808992829370e-07
4322,1.614346889766609860e-07
4323,1.482453955529292297e-07
4324,1.612858034465982861e-07
4325,1.481087000559465427e-07
4326,1.611371247511592686e-07
4327,1.479721942185720995e-07
4328,1.609886527798813611e-07
4329,1.478358780900468371e-07
4330,1.608403862348776043e-07
4331,1.476997510828255575e-07
4332,1.606923250961365536e-07
4333,1.475638120125101373e-07
4334,1.605444692080010555e-07
4335,1.474280613596288263e-07
4336,1.603968178597908001e-07
4337,1.472924989369163245e-07
4338,1.602493710959811317e-07
4339,1.471571243316320851e-07
4340,1.601021282361661010e-07
4341,1.470219365185610454e-07
4342,1.599550888125649600e-07
4343,1.468869355862059457e-07
4344,1.598082524397890734e-07
4345,1.467521214703067374e-07
4346,1.596616193688848452e-07
4347,1.466174934568876231e-07
4348,1.595151887896663469e-07
4349,1.464830517205092026e-07
4350,1.593689599072409088e-07
4351,1.463487952415890497e-07
4352,1.592229331688686086e-07
4353,1.462147237351407854e-07
4354,1.590771074637643889e-07
4355,1.460808376017981293e-07
4356,1.589314827590666272e-07
4357,1.459471355869876020e-07
4358,1.587860592830856956e-07
4359,1.458136180207517268e-07
4360,1.586408354192588439e-07
4361,1.456802844740448371e-07
4362,1.584958114805350734e-07
4363,1.455471341334383239e-07
4364,1.583509873564207097e-07
4365,1.454141669751667985e-07
4366,1.582063622998776653e-07
4367,1.452813829830931979e-07
4368,1.580619362737969240e-07
4369,1.451487815389489305e-07
4370,1.579177087166591956e-07
4371,1.450163619344755653e-07
4372,1.577736788193325516e-07
4373,1.448841243218477330e-07
4374,1.576298465497430571e-07
4375,1.447520681041792622e-07
4376,1.574862119950151445e-07
4377,1.446201933725655287e-07
4378,1.573427743016710312e-07
4379,1.444884993113140955e-07
4380,1.571995333508952881e-07
4381,1.443569855877906774e-07
4382,1.570564881004758393e-07
4383,1.442256523951270448e-07
4384,1.569136391485510886e-07
4385,1.440944986604497999e-07
4386,1.567709860751592420e-07
4387,1.439635248900011801e-07
4388,1.566285271054498817e-07
4389,1.438327302326388314e-07
4390,1.564862639110763576e-07
4391,1.437021139901122554e-07
4392,1.563441950424031902e-07
4393,1.435716765994910618e-07
4394,1.562023201863000337e-07
4395,1.434414177358139456e-07
4396,1.560606394070878968e-07
4397,1.433113369285923004e-07
4398,1.559191519586721014e-07
4399,1.431814333796111817e-07
4400,1.557778576718919094e-07
4401,1.430517070722945519e-07
4402,1.556367558389794281e-07
4403,1.429221577552371029e-07
4404,1.554958463017738066e-07
4405,1.427927853203673833e-07
4406,1.553551290516527791e-07
4407,1.426635888127718944e-07
4408,1.552146032599049855e-07
4409,1.425345683930651297e-07
4410,1.550742686744323774e-07
4411,1.424057235334133199e-07
4412,1.549341256193860462e-07
4413,1.422770539225494329e-07
4414,1.547941726493497162e-07
4415,1.421485596902168139e-07
4416,1.546544103103363627e-07
4417,1.420202402956217721e-07
4418,1.545148380112600049e-07
4419,1.418920951540563521e-07
4420,1.543754547003832844e-07
4421,1.417641238236905399e-07
4422,1.542362607450430293e-07
4423,1.416363264017756557e-07
4424,1.540972560858129432e-07
4425,1.415087024087557907e-07
4426,1.539584403715591973e-07
4427,1.413812517882392235e-07
4428,1.538198121793784336e-07
4429,1.412539738104093173e-07
4430,1.536813718211229049e-07
4431,1.411268681476792825e-07
4432,1.535431191088582081e-07
4433,1.409999349602270992e-07
4434,1.534050540248471559e-07
4435,1.408731738670348221e-07
4436,1.532671760782237260e-07
4437,1.407465842470415623e-07
4438,1.531294841937592397e-07
4439,1.406201657200072948e-07
4440,1.529919782097680244e-07
4441,1.404939183580017385e-07
4442,1.528546585509852490e-07
4443,1.403678416080045730e-07
4444,1.527175248400508268e-07
4445,1.402419353298390189e-07
4446,1.525805756343209796e-07
4447,1.401161990082785718e-07
4448,1.524438114542566106e-07
4449,1.399906321863130109e-07
4450,1.523072313419824646e-07
4451,1.398652351847108544e-07
4452,1.521708359886642711e-07
4453,1.397400071695891034e-07
4454,1.520346248743909571e-07
4455,1.396149481382005918e-07
4456,1.518985968250579408e-07
4457,1.394900576336794119e-07
4458,1.517627518926936385e-07
4459,1.393653352062262929e-07
4460,1.516270900619390666e-07
4461,1.392407808150487104e-07
4462,1.514916106239570059e-07
4463,1.391163942176479874e-07
4464,1.513563135575847089e-07
4465,1.389921748127558539e-07
4466,1.512211984502089483e-07
4467,1.388681222941440120e-07
4468,1.510862646881306899e-07
4469,1.387442366872515875e-07
4470,1.509515124305447731e-07
4471,1.386205176290547912e-07
4472,1.508169410512799744e-07
4473,1.384969646795891195e-07
4474,1.506825505175169167e-07
4475,1.383735774804751972e-07
4476,1.505483401451348819e-07
4477,1.382503557583072530e-07
4478,1.504143095491861416e-07
4479,1.381272995333515297e-07
4480,1.502804586362167568e-07
4481,1.380044083020719011e-07
4482,1.501467874613066064e-07
4483,1.378816816466663484e-07
4484,1.500132950705564609e-07
4485,1.377591191705272317e-07
4486,1.498799809175773415e-07
4487,1.376367210476830818e-07
4488,1.497468451740755056e-07
4489,1.375144867257488001e-07
4490,1.496138881464504311e-07
4491,1.373924155633279572e-07
4492,1.494811086187280095e-07
4493,1.372705080985418816e-07
4494,1.493485060975401891e-07
4495,1.371487633491420508e-07
4496,1.492160810326872995e-07
4497,1.370271810851053126e-07
4498,1.490838324274126791e-07
4499,1.369057614195330118e-07
4500,1.489517604410375343e-07
4501,1.367845039124030465e-07
4502,1.488198650056980355e-07
4503,1.366634082770605416e-07
4504,1.486881456809440379e-07
4505,1.365424739380369243e-07
4506,1.485566014362889694e-07
4507,1.364217009684006447e-07
4508,1.484252322328220686e-07
4509,1.363010888702371756e-07
4510,1.482940386222795275e-07
4511,1.361806373353458499e-07
4512,1.481630192924045257e-07
4513,1.360603462992552313e-07
4514,1.480321737823481948e-07
4515,1.359402150692264914e-07
4516,1.479015027450824635e-07
4517,1.358202437028124219e-07
4518,1.477710051932012257e-07
4519,1.357004318529421726e-07
4520,1.476406806389756577e-07
4521,1.355807792658111089e-07
4522,1.475105297083219470e-07
4523,1.354612855544262885e-07
4524,1.473805513775765834e-07
4525,1.353419507584094773e-07
4526,1.472507455073094736e-07
4527,1.352227745015275662e-07
4528,1.471211122241068062e-07
4529,1.351037559281843165e-07
4530,1.469916504378050703e-07
4531,1.349848954645511207e-07
4532,1.468623601051311791e-07
4533,1.348661925909777127e-07
4534,1.467332413213733745e-07
4535,1.347476470508015156e-07
4536,1.466042931615598991e-07
4537,1.346292585107129472e-07
4538,1.464755154671249939e-07
4539,1.345110268396035626e-07
4540,1.463469090520270343e-07
4541,1.343929514958847042e-07
4542,1.462184722064540216e-07
4543,1.342750324843453638e-07
4544,1.460902048412267535e-07
4545,1.341572692614394964e-07
4546,1.459621074650151172e-07
4547,1.340396615906971025e-07
4548,1.458341789757971932e-07
4549,1.339222094021605928e-07
4550,1.457064192015501721e-07
4551,1.338049124378016027e-07
4552,1.455788280565972270e-07
4553,1.336877703553764171e-07
4554,1.454514052949364586e-07
4555,1.335707825798062570e-07
4556,1.453241502467073188e-07
4557,1.334539492294166226e-07
4558,1.451970634809848434e-07
4559,1.333372702493150935e-07
4560,1.450701438083220367e-07
4561,1.332207449783255390e-07
4562,1.449433908571370063e-07
4563,1.331043730007786103e-07
4564,1.448168051334918099e-07
4565,1.329881542946444628e-07
4566,1.446903862973085955e-07
4567,1.328720887651473624e-07
4568,1.445641332877726173e-07
4569,1.327561757803751077e-07
4570,1.444380460713895721e-07
4571,1.326404150438809374e-07
4572,1.443121246313514146e-07
4573,1.325248067581895026e-07
4574,1.441863684121260540e-07
4575,1.324093504681430170e-07
4576,1.440607776843277322e-07
4577,1.322940455911012386e-07
4578,1.439353515119285294e-07
4579,1.321788922117366513e-07
4580,1.438100894736196575e-07
4581,1.320638902333792642e-07
4582,1.436849922189474322e-07
4583,1.319490391112359616e-07
4584,1.435600588663652782e-07
4585,1.318343385538686731e-07
4586,1.434352890104443693e-07
4587,1.317197880612671003e-07
4588,1.433106826800819756e-07
4589,1.316053880818635613e-07
4590,1.431862392904524309e-07
4591,1.314911378186999235e-07
4592,1.430619587354179011e-07
4593,1.313770367508471918e-07
4594,1.429378404004369776e-07
4595,1.312630852987625424e-07
4596,1.428138842611315229e-07
4597,1.311492830788987363e-07
4598,1.426900908490087821e-07
4599,1.310356297421027047e-07
4600,1.425664586358668142e-07
4601,1.309221251105784732e-07
4602,1.424429880106355937e-07
4603,1.308087684195632343e-07
4604,1.423196784296419146e-07
4605,1.306955601195379613e-07
4606,1.421965295953363110e-07
4607,1.305824996073372688e-07
4608,1.420735419187048599e-07
4609,1.304695864592360747e-07
4610,1.419507135093472117e-07
4611,1.303568207578663078e-07
4612,1.418280453321031384e-07
4613,1.302442020433479993e-07
4614,1.417055374508497237e-07
4615,1.301317303556137500e-07
4616,1.415831890089815423e-07
4617,1.300194051795733749e-07
4618,1.414609995237271896e-07
4619,1.299072264757156722e-07
4620,1.413389688586385781e-07
4621,1.297951937584043601e-07
4622,1.412170972509315462e-07
4623,1.296833070484401591e-07
4624,1.410953837076821508e-07
4625,1.295715659576222314e-07
4626,1.409738287834036606e-07
4627,1.294599697018184816e-07
4628,1.408524313120605412e-07
4629,1.293485189215159169e-07
4630,1.407311910263279241e-07
4631,1.292372129611959247e-07
4632,1.406101085664556735e-07
4633,1.291260518690009195e-07
4634,1.404891833324820149e-07
4635,1.290150346901607630e-07
4636,1.403684144341641770e-07
4637,1.289041618102909897e-07
4638,1.402478016617775167e-07
4639,1.287934328751423305e-07
4640,1.401273458872919489e-07
4641,1.286828474994517754e-07
4642,1.400070460054908637e-07
4643,1.285724056548296388e-07
4644,1.398869011731198483e-07
4645,1.284621069013475750e-07
4646,1.397669123420837933e-07
4647,1.283519512383213400e-07
4648,1.396470787197019764e-07
4649,1.282419385576751679e-07
4650,1.395274000429094957e-07
4651,1.281320680589168662e-07
4652,1.394078763507837663e-07
4653,1.280223400941828332e-07
4654,1.392885067026184673e-07
4655,1.279127539805390173e-07
4656,1.391692912842117051e-07
4657,1.278033093803427598e-07
4658,1.390502290807894214e-07
4659,1.276940067861273612e-07
4660,1.389313210775888151e-07
4661,1.275848451921471551e-07
4662,1.388125663752831892e-07
4663,1.274758248132527104e-07
4664,1.386939644550826514e-07
4665,1.273669451850987919e-07
4666,1.385755161729067686e-07
4667,1.272582064068264503e-07
4668,1.384572201995109718e-07
4669,1.271496080288243503e-07
4670,1.383390765171454474e-07
4671,1.270411497478702612e-07
4672,1.382210846837925370e-07
4673,1.269328317638860870e-07
4674,1.381032451566435413e-07
4675,1.268246530235363301e-07
4676,1.379855567467384822e-07
4677,1.267166139360457684e-07
4678,1.378680195688836231e-07
4679,1.266087138340257077e-07
4680,1.377506339099513678e-07
4681,1.265009533029139015e-07
4682,1.376333986164316289e-07
4683,1.263933313735149758e-07
4684,1.375163142764539776e-07
4685,1.262858480029516463e-07
4686,1.373993800236380694e-07
4687,1.261785032760859735e-07
4688,1.372825958444646498e-07
4689,1.260712965759111007e-07
4690,1.371659614905192047e-07
4691,1.259642281546143059e-07
4692,1.370494768775525019e-07
4693,1.258572970328968856e-07
4694,1.369331419141242379e-07
4695,1.257505035791936344e-07
4696,1.368169555242976671e-07
4697,1.256438477411703568e-07
4698,1.367009179101494925e-07
4699,1.255373288424063141e-07
4700,1.365850294384503538e-07
4701,1.254309466393938806e-07
4702,1.364692888628368236e-07
4703,1.253247015449562949e-07
4704,1.363536968487969334e-07
4705,1.252185929660501357e-07
4706,1.362382532128832521e-07
4707,1.251126203120618813e-07
4708,1.361229561587314133e-07
4709,1.250067841062422701e-07
4710,1.360078063378952801e-07
4711,1.249010834373983092e-07
4712,1.358928047317181614e-07
4713,1.247955186577880254e-07
4714,1.357779492983385965e-07
4715,1.246900893515714195e-07
4716,1.356632406536468673e-07
4717,1.245847947591916013e-07
4718,1.355486788286617704e-07
4719,1.244796358031535566e-07
4720,1.354342628912485877e-07
4721,1.243746118350268562e-07
4722,1.353199932189314920e-07
4723,1.242697224893842018e-07
4724,1.352058692841956485e-07
4725,1.241649675524914937e-07
4726,1.350918905806069667e-07
4727,1.240603469681594246e-07
4728,1.349780577126239603e-07
4729,1.239558603632340884e-07
4730,1.348643696724763157e-07
4731,1.238515077400949595e-07
4732,1.347508259577399555e-07
4733,1.237472888894302703e-07
4734,1.346374276188793855e-07
4735,1.236432033843023018e-07
4736,1.345241729480071453e-07
4737,1.235392513629201230e-07
4738,1.344110624353677466e-07
4739,1.234354323744094195e-07
4740,1.342980967426252112e-07
4741,1.233317467523664413e-07
4742,1.341852746182149323e-07
4743,1.232281940799075653e-07
4744,1.340725954428598727e-07
4745,1.231247733987795211e-07
4746,1.339600596541437379e-07
4747,1.230214857716717768e-07
4748,1.338476672790437862e-07
4749,1.229183303637471507e-07
4750,1.337354177762906911e-07
4751,1.228153069915742260e-07
4752,1.336233104308665931e-07
4753,1.227124153409026410e-07
4754,1.335113456720141468e-07
4755,1.226096556254101680e-07
4756,1.333995229736627350e-07
4757,1.225070278935230835e-07
4758,1.332878425732239402e-07
4759,1.224045314008867271e-07
4760,1.331763041964383938e-07
4761,1.223021664889085542e-07
4762,1.330649068933984030e-07
4763,1.221999327864603115e-07
4764,1.329536514176658766e-07
4765,1.220978299651423489e-07
4766,1.328425373641438928e-07
4767,1.219958578909578128e-07
4768,1.327315635253148818e-07
4769,1.218940169834390781e-07
4770,1.326207307215098975e-07
4771,1.217923064684855665e-07
4772,1.325100388612608696e-07
4773,1.216907265177208439e-07
4774,1.323994869330102682e-07
4775,1.215892769538831754e-07
4776,1.322890754607629029e-07
4777,1.214879575402724333e-07
4778,1.321788039481822688e-07
4779,1.213867686842571757e-07
4780,1.320686722869186111e-07
4781,1.212857098412334134e-07
4782,1.319586807743548216e-07
4783,1.211847806591093761e-07
4784,1.318488283932438765e-07
4785,1.210839814712092574e-07
4786,1.317391149598375684e-07
4787,1.209833119607564993e-07
4788,1.316295406121438755e-07
4789,1.208827720529897505e-07
4790,1.315201057208864872e-07
4791,1.207823614314307410e-07
4792,1.314108092790574992e-07
4793,1.206820805451998974e-07
4794,1.313016507990401343e-07
4795,1.205819289003312159e-07
4796,1.311926314001758327e-07
4797,1.204819064398723453e-07
4798,1.310837503019500973e-07
4799,1.203820134922956480e-07
4800,1.309750069767634167e-07
4801,1.202822493713454062e-07
4802,1.308664012476588556e-07
4803,1.201826145314588726e-07
4804,1.307579336614607676e-07
4805,1.200831091288251374e-07
4806,1.306496040412056529e-07
4807,1.199837326487894436e-07
4808,1.305414116539221005e-07
4809,1.198844851928076770e-07
4810,1.304333564098732958e-07
4811,1.197853668523511903e-07
4812,1.303254389070051808e-07
4813,1.196863776157440844e-07
4814,1.302176581000612580e-07
4815,1.195875177200530140e-07
4816,1.301100143075027809e-07
4817,1.194887868345475857e-07
4818,1.300025075578345259e-07
4819,1.193901852477320124e-07
4820,1.298951371414277745e-07
4821,1.192917130291734541e-07
4822,1.297879042241951882e-07
4823,1.191933702159504472e-07
4824,1.296808077127230585e-07
4825,1.190951568111443917e-07
4826,1.295738477106538072e-07
4827,1.189970726851699008e-07
4828,1.294670237723877002e-07
4829,1.188991184398997611e-07
4830,1.293603360506653448e-07
4831,1.188012939228416121e-07
4832,1.292537851451682005e-07
4833,1.187035992528346661e-07
4834,1.291473704553270380e-07
4835,1.186060348297591671e-07
4836,1.290410920221937059e-07
4837,1.185086008749500787e-07
4838,1.289349499534634409e-07
4839,1.184112975515205883e-07
4840,1.288289434297232664e-07
4841,1.183141257445765566e-07
4842,1.287230732954759896e-07
4843,1.182170850059452015e-07
4844,1.286173400983571569e-07
4845,1.181201756828374247e-07
4846,1.285117423225416992e-07
4847,1.180233980947533525e-07
4848,1.284062806052019985e-07
4849,1.179267529272296245e-07
4850,1.283009558199394081e-07
4851,1.178302407617264069e-07
4852,1.281957674329527851e-07
4853,1.177338615070044210e-07
4854,1.280907148675211391e-07
4855,1.176376159170609501e-07
4856,1.279857984333470856e-07
4857,1.175415045267084283e-07
4858,1.278810194664772914e-07
4859,1.174455283338599817e-07
4860,1.277763769902638161e-07
4861,1.173496877991065970e-07
4862,1.276718714252280776e-07
4863,1.172539830554369202e-07
4864,1.275675026951856829e-07
4865,1.171584158454525882e-07
4866,1.274632712677095920e-07
4867,1.170629864480195184e-07
4868,1.273591782866634842e-07
4869,1.169676962568693732e-07
4870,1.272552222538156411e-07
4871,1.168725471925228216e-07
4872,1.271514064487716231e-07
4873,1.167775397259388908e-07
4874,1.270477293440647932e-07
4875,1.166826754404946128e-07
4876,1.269441912843662780e-07
4877,1.165879546189781705e-07
4878,1.268407934672040053e-07
4879,1.164933795826669314e-07
4880,1.267375350835379234e-07
4881,1.163989519326241474e-07
4882,1.266344177027249745e-07
4883,1.163046729796182696e-07
4884,1.265314418595956319e-07
4885,1.162105449701726725e-07
4886,1.264286110347416570e-07
4887,1.161165696384489979e-07
4888,1.263259236399202636e-07
4889,1.160227529741040820e-07
4890,1.262233795839415788e-07
4891,1.159290946308464111e-07
4892,1.261209810570626298e-07
4893,1.158355974293323206e-07
4894,1.260187279795498232e-07
4895,1.157422644873683813e-07
4896,1.259166224512132669e-07
4897,1.156490991660052432e-07
4898,1.258146659418120374e-07
4899,1.155561055223364224e-07
4900,1.257128587701580070e-07
4901,1.154632871584991627e-07
4902,1.256112028494854158e-07
4903,1.153706486984810384e-07
4904,1.255097004035534032e-07
4905,1.152781951971910975e-07
4906,1.254083525512240944e-07
4907,1.151859321818466329e-07
4908,1.253071611784343990e-07
4909,1.150938653977123012e-07
4910,1.252061287056526439e-07
4911,1.150020016761702586e-07
4912,1.251052568303504843e-07
4913,1.149103478100636279e-07
4914,1.250045485701279521e-07
4915,1.148189168464767282e-07
4916,1.249040163507656838e-07
4917,1.147277224264584216e-07
4918,1.248036571415561034e-07
4919,1.146367678019335097e-07
4920,1.247034720653568702e-07
4921,1.145460647341138131e-07
4922,1.246034652178124711e-07
4923,1.144556258666503682e-07
4924,1.245036411539734199e-07
4925,1.143654655166921737e-07
4926,1.244040220300668710e-07
4927,1.142755996861085175e-07
4928,1.243046052377206141e-07
4929,1.141860725873157685e-07
4930,1.242053916624699556e-07
4931,1.140968849856174060e-07
4932,1.241063868944618262e-07
4933,1.140080605530913687e-07
4934,1.240075972829739629e-07
4935,1.139196254657720952e-07
4936,1.239090305176466140e-07
4937,1.138316099346717348e-07
4938,1.238106928966552513e-07
4939,1.137440488908388755e-07
4940,1.237125917934619145e-07
4941,1.136569799200398285e-07
4942,1.236147545205727048e-07
4943,1.135704467617854938e-07
4944,1.235172175439412917e-07
4945,1.134845482946360712e-07
4946,1.234199524805115081e-07
4947,1.133993565766237697e-07
4948,1.233230501306317187e-07
4949,1.133149910473021576e-07
4950,1.232264815388117584e-07
4951,1.132314695847579142e-07
4952,1.231303329681349994e-07
4953,1.131488987711202301e-07
4954,1.230346404656643109e-07
4955,1.130675849063593898e-07
4956,1.229393411540409678e-07
4957,1.129875222179890696e-07
4958,1.228444294034329312e-07
4959,1.129088650825072381e-07
4960,1.227498705692389786e-07
4961,1.128317729094572581e-07
4962,1.226555772294920734e-07
4963,1.127564685162560175e-07
4964,1.225617205952384005e-07
4965,1.126835794458231788e-07
4966,1.224680202481952135e-07
4967,1.126128507482477057e-07
4968,1.223738225032287829e-07
4969,1.125442292613254687e-07
4970,1.222781985860049563e-07
4971,1.124773379989030432e-07
4972,1.221795678092722619e-07
4973,1.124113871154685513e-07
4974,1.220755227315035036e-07
4975,1.123453053935452574e-07
4976,1.219632904337383992e-07
4977,1.122795116193469936e-07
4978,1.218432086552044177e-07
4979,1.122233225491067388e-07
4980,1.217296972989264287e-07
4981,1.122116791207428123e-07
4982,1.216689109923606071e-07
4983,1.123311096704630797e-07
4984,1.217808679312541125e-07
4985,1.130386205779818736e-07
4986,1.223686100578072625e-07
4987,1.148834178141959426e-07
4988,1.241618721097732027e-07
4989,1.190917090334494454e-07
4990,1.287960281326541538e-07
4991,1.275404142497906602e-07
4992,1.390011534597264051e-07
4993,1.369539912145570359e-07
4994,1.455991970556944071e-07
4995,1.315419467228526665e-07
4996,1.334762011482096278e-07
4997,1.016573175262195164e-07
4998,9.139053689052900088e-08
4999,6.525435666029357970e-08
5000,7.993940262494034048e-08


==> anc/input_csv/reduced_Tg_low_block_ritz_vector_v_L5000.csv <==
idx,value
0,-2.189150072260777624e-01
1,5.874625072426521433e-01
2,6.658921175321916852e-01
3,9.735841190553290447e-03
4,-1.643801393801934130e-01
5,-2.645936804212651317e-01
6,-1.844517343565270917e-01
7,-1.483407621080772842e-01
8,-7.529002757470942830e-02
9,-5.578481268175105451e-02
10,-2.189194523059368250e-02
11,-2.118696357718547960e-02
12,-6.991710888166165552e-03
13,-1.194539686057500237e-02
14,-4.616780242233727016e-03
15,-9.581046319262657290e-03
16,-4.510031499712677770e-03
17,-8.358640419458362655e-03
18,-4.301736483607302222e-03
19,-7.211282166126854742e-03
20,-3.853604620394942941e-03
21,-6.135495913376513670e-03
22,-3.343344361280768152e-03
23,-5.208795910730455898e-03
24,-2.875837952997846881e-03
25,-4.447374888304186751e-03
26,-2.481082095819615602e-03
27,-3.831142740590590210e-03
28,-2.156085502675665708e-03
29,-3.331369130562917506e-03
30,-1.888917097187975055e-03
31,-2.922298585372077023e-03
32,-1.667670027900690658e-03
33,-2.583741135086609509e-03
34,-1.482680206551846265e-03
35,-2.300505176159571303e-03
36,-1.326531558543789062e-03
37,-2.061209094994251225e-03
38,-1.193576666500500852e-03
39,-1.857242835739868420e-03
40,-1.079477834645254080e-03
41,-1.682003912449688129e-03
42,-9.808613088569161434e-04
43,-1.530360404626012307e-03
44,-8.950708029032711927e-04
45,-1.398274077615350259e-03
46,-8.199919740170824329e-04
47,-1.282532198660838504e-03
48,-7.539254823421278435e-04
49,-1.180553398049215318e-03
50,-6.954935628231740698e-04
51,-1.090244854724688791e-03
52,-6.435702011278579592e-04
53,-1.009895755013019139e-03
54,-5.972282842425487639e-04
55,-9.380968366083673520e-04
56,-5.556991680057473283e-04
57,-8.736789696832242529e-04
58,-5.183414508808007566e-04
59,-8.156658073548096657e-04
60,-4.846166494279890839e-04
61,-7.632369498903154208e-04
62,-4.540700976451714026e-04
63,-7.156990448867308133e-04
64,-4.263158348214033310e-04
65,-6.724629334546657500e-04
66,-4.010245634975661958e-04
67,-6.330254426381493917e-04
68,-3.779139887863866565e-04
69,-5.969547775843051223e-04
70,-3.567410183308889361e-04
71,-5.638787241770785172e-04
72,-3.372954261581537303e-04
73,-5.334750618997887318e-04
74,-3.193946759257831978e-04
75,-5.054637268385776556e-04
76,-3.028796681653517535e-04
77,-4.796003695557886966e-04
78,-2.876112283819461210e-04
79,-4.556710315582367045e-04
80,-2.734671925156878015e-04
81,-4.334877240227750345e-04
82,-2.603399767732544044e-04
83,-4.128847383926617653e-04
84,-2.481345421480314443e-04
85,-3.937155537166863741e-04
86,-2.367666822566732109e-04
87,-3.758502330452851651e-04
88,-2.261615772108402193e-04
89,-3.591732225154024914e-04
90,-2.162525674047305975e-04
91,-3.435814835840884929e-04
92,-2.069801098972837378e-04
93,-3.289829020008487571e-04
94,-1.982908870020678516e-04
95,-3.152949277095984664e-04
96,-1.901370422927863512e-04
97,-3.024434081473324504e-04
98,-1.824755236439054486e-04
99,-2.903615841766967018e-04
100,-1.752675165477971312e-04
101,-2.789892232650608393e-04
102,-1.684779537979488721e-04
103,-2.682718688865529783e-04
104,-1.620750900435964355e-04
105,-2.581601886852715171e-04
106,-1.560301315869582980e-04
107,-2.486094068331180340e-04
108,-1.503169133725957391e-04
109,-2.395788083892647915e-04
110,-1.449116164520518216e-04
111,-2.310313054032829083e-04
112,-1.397925202085042496e-04
113,-2.229330561398760340e-04
114,-1.349397845633721856e-04
115,-2.152531301184245466e-04
116,-1.303352580743097843e-04
117,-2.079632127774093809e-04
118,-1.259623084961195981e-04
119,-2.010373444992944272e-04
120,-1.218056728101109048e-04
121,-1.944516895021828869e-04
122,-1.178513242575626480e-04
123,-1.881843307601076569e-04
124,-1.140863541706242299e-04
125,-1.822150876429144402e-04
126,-1.104988667724431925e-04
127,-1.765253534657751442e-04
128,-1.070778853380997933e-04
129,-1.710979504922239278e-04
130,-1.038132683309979007e-04
131,-1.659170002634687078e-04
132,-1.006956343445071495e-04
133,-1.609678074710586642e-04
134,-9.771629477081624686e-05
135,-1.562367557421988828e-04
136,-9.486719333728499545e-05
137,-1.517112139790584150e-04
138,-9.214085170633479465e-05
139,-1.473794520532623899e-04
140,-8.953032044903149161e-05
141,-1.432305647811097607e-04
142,-8.702913480589882127e-05
143,-1.392544032989573863e-04
144,-8.463127470198367739e-05
145,-1.354415129803758489e-04
146,-8.233112855344183940e-05
147,-1.317830772403478612e-04
148,-8.012346047083930664e-05
149,-1.282708665613091633e-04
150,-7.800338048080340358e-05
151,-1.248971922077316986e-04
152,-7.596631747973971996e-05
153,-1.216548641486526030e-04
154,-7.400799460405337125e-05
155,-1.185371527462651334e-04
156,-7.212440680446649901e-05
157,-1.155377538243858765e-04
158,-7.031180038654202174e-05
159,-1.126507568175835923e-04
160,-6.856665431429104262e-05
161,-1.098706156273645466e-04
162,-6.688566313555672810e-05
163,-1.071921220065704143e-04
164,-6.526572132698533113e-05
165,-1.046103811476454984e-04
166,-6.370390896952689503e-05
167,-1.021207893298880907e-04
168,-6.219747859716762161e-05
169,-9.971901339217651285e-05
170,-6.074384311698448303e-05
171,-9.740097186757935637e-05
172,-5.934056471890987683e-05
173,-9.516281766513333623e-05
174,-5.798534464361642201e-05
175,-9.300092207616651664e-05
176,-5.667601379441360008e-05
177,-9.091186009568907151e-05
178,-5.541052404587134688e-05
179,-8.889239683581281538e-05
180,-5.418694024732095978e-05
181,-8.693947500477167026e-05
182,-5.300343282635659075e-05
183,-8.505020334712801600e-05
184,-5.185827095187069195e-05
185,-8.322184592309846401e-05
186,-5.074981621018612025e-05
187,-8.145181222582853606e-05
188,-4.967651674980945686e-05
189,-7.973764798083528835e-05
190,-4.863690184950092128e-05
191,-7.807702665458341178e-05
192,-4.762957688308831056e-05
193,-7.646774155569842336e-05
194,-4.665321864393095184e-05
195,-7.490769849608594239e-05
196,-4.570657100170591192e-05
197,-7.339490899617750520e-05
198,-4.478844086861701615e-05
199,-7.192748392061263827e-05
200,-4.389769443145111416e-05
201,-7.050362760939136314e-05
202,-4.303325366103903855e-05
203,-6.912163236037210533e-05
204,-4.219409304938266181e-05
205,-6.777987332238829946e-05
206,-4.137923656832354270e-05
207,-6.647680371554504986e-05
208,-4.058775483606834165e-05
209,-6.521095037156729869e-05
210,-3.981876246354496208e-05
211,-6.398090957238620775e-05
212,-3.907141558050481573e-05
213,-6.278534315549139772e-05
214,-3.834490952557627038e-05
215,-6.162297487713966771e-05
216,-3.763847667322802392e-05
217,-6.049258700511253697e-05
218,-3.695138441389990820e-05
219,-5.939301712703317526e-05
220,-3.628293325131934577e-05
221,-5.832315516518273544e-05
222,-3.563245502347601789e-05
223,-5.728194057469788270e-05
224,-3.499931123527994761e-05
225,-5.626835971171342273e-05
226,-3.438289148929268954e-05
227,-5.528144336998295453e-05
228,-3.378261201846336355e-05
229,-5.432026445947151503e-05
230,-3.319791430156531945e-05
231,-5.338393583376768422e-05
232,-3.262826376228222488e-05
233,-5.247160824311512828e-05
234,-3.207314855564986027e-05
235,-5.158246840079768998e-05
236,-3.153207841103662461e-05
237,-5.071573718099077553e-05
238,-3.100458355318499830e-05
239,-4.987066790438236309e-05
240,-3.049021368186108255e-05
241,-4.904654473326255731e-05
242,-2.998853701075186064e-05
243,-4.824268115600924495e-05
244,-2.949913936350320018e-05
245,-4.745841855234450850e-05
246,-2.902162331904039043e-05
247,-4.669312485348195207e-05
248,-2.855560739919978127e-05
249,-4.594619325985778012e-05
250,-2.810072531554802161e-05
251,-4.521704104230385072e-05
252,-2.765662524627492819e-05
253,-4.450510840317864036e-05
254,-2.722296915142600980e-05
255,-4.380985740600840881e-05
256,-2.679943213967423253e-05
257,-4.313077095379744724e-05
258,-2.638570184739323768e-05
259,-4.246735183364671500e-05
260,-2.598147787669934341e-05
261,-4.181912179871899254e-05
262,-2.558647123813925455e-05
263,-4.118562071521033680e-05
264,-2.520040384297636589e-05
265,-4.056640573887524120e-05
266,-2.482300800545847130e-05
267,-3.996105054476691834e-05
268,-2.445402599082369002e-05
269,-3.936914459067916700e-05
270,-2.409320956254996552e-05
271,-3.879029242508533963e-05
272,-2.374031957196157838e-05
273,-3.822411302186316150e-05
274,-2.339512556314259496e-05
275,-3.767023915626756746e-05
276,-2.305740539125917626e-05
277,-3.712831680853007397e-05
278,-2.272694486987787094e-05
279,-3.659800460002198713e-05
280,-2.240353743066508723e-05
281,-3.607897325197106242e-05
282,-2.208698379777552221e-05
283,-3.557090507609495536e-05
284,-2.177709168588225645e-05
285,-3.507349348994303663e-05
286,-2.147367550174813749e-05
287,-3.458644255217142670e-05
288,-2.117655607284887496e-05
289,-3.410946652266347203e-05
290,-2.088556037889464174e-05
291,-3.364228944603429362e-05
292,-2.060052130195772283e-05
293,-3.318464474747508098e-05
294,-2.032127738487319934e-05
295,-3.273627485966936677e-05
296,-2.004767260531939831e-05
297,-3.229693084997000465e-05
298,-1.977955615358187858e-05
299,-3.186637208913645555e-05
300,-1.951678222845815543e-05
301,-3.144436590447390137e-05
302,-1.925920984051298040e-05
303,-3.103068728198169846e-05
304,-1.900670261463525271e-05
305,-3.062511855605109731e-05
306,-1.875912862307364937e-05
307,-3.022744912629546729e-05
308,-1.851636019664364372e-05
309,-2.983747518519089779e-05
310,-1.827827377730519533e-05
311,-2.945499945491698006e-05
312,-1.804474974632789327e-05
313,-2.907983093878639303e-05
314,-1.781567228497260664e-05
315,-2.871178468290976784e-05
316,-1.759092922341813381e-05
317,-2.835068154893009371e-05
318,-1.737041190576965992e-05
319,-2.799634799267504160e-05
320,-1.715401506353135023e-05
321,-2.764861586182131503e-05
322,-1.694163668042153844e-05
323,-2.730732218990573421e-05
324,-1.673317788090439355e-05
325,-2.697230901032381090e-05
326,-1.652854281149613493e-05
327,-2.664342316793857562e-05
328,-1.632763852967648844e-05
329,-2.632051615156515527e-05
330,-1.613037490036004043e-05
331,-2.600344391954488666e-05
332,-1.593666449402477103e-05
333,-2.569206674415073767e-05
334,-1.574642248813802568e-05
335,-2.538624905289350265e-05
336,-1.555956657909695400e-05
337,-2.508585928539589752e-05
338,-1.537601688764075056e-05
339,-2.479076974782139277e-05
340,-1.519569587693449833e-05
341,-2.450085648260191498e-05
342,-1.501852826846640336e-05
343,-2.421599912966302480e-05
344,-1.484444096822683212e-05
345,-2.393608081101886617e-05
346,-1.467336298275375996e-05
347,-2.366098800621617808e-05
348,-1.450522535490378237e-05
349,-2.339061043629018447e-05
350,-1.433996109174662092e-05
351,-2.312484095372863456e-05
352,-1.417750509744180430e-05
353,-2.286357543940341754e-05
354,-1.401779410596860925e-05
355,-2.260671269755559063e-05
356,-1.386076662681247674e-05
357,-2.235415435764240050e-05
358,-1.370636287849266992e-05
359,-2.210580478210259851e-05
360,-1.355452473686779239e-05
361,-2.186157097383688855e-05
362,-1.340519567820245505e-05
363,-2.162136249092977143e-05
364,-1.325832072537162922e-05
365,-2.138509136253541570e-05
366,-1.311384639980292962e-05
367,-2.115267200667725390e-05
368,-1.297172067195732506e-05
369,-2.092402115529565991e-05
370,-1.283189291391703676e-05
371,-2.069905777573741374e-05
372,-1.269431385381284322e-05
373,-2.047770300507835249e-05
374,-1.255893553351141497e-05
375,-2.025988007514995662e-05
376,-1.242571126672561701e-05
377,-2.004551424865335356e-05
378,-1.229459560001269715e-05
379,-1.983453275580622705e-05
380,-1.216554426987763392e-05
381,-1.962686473031168338e-05
382,-1.203851417043790118e-05
383,-1.942244115031890297e-05
384,-1.191346331205935271e-05
385,-1.922119478497921711e-05
386,-1.179035079388483129e-05
387,-1.902306013177647461e-05
388,-1.166913676203852894e-05
389,-1.882797337091146478e-05
390,-1.154978238502257331e-05
391,-1.863587230866751244e-05
392,-1.143224981727856645e-05
393,-1.844669632802804711e-05
394,-1.131650217106606891e-05
395,-1.826038634867291403e-05
396,-1.120250348710921002e-05
397,-1.807688476536015946e-05
398,-1.109021870944688710e-05
399,-1.789613541961912127e-05
400,-1.097961365270022081e-05
401,-1.771808354768776572e-05
402,-1.087065498217142964e-05
403,-1.754267574113724620e-05
404,-1.076331018405197693e-05
405,-1.736985990737776892e-05
406,-1.065754754551764388e-05
407,-1.719958522757520432e-05
408,-1.055333612694118680e-05
409,-1.703180212635144796e-05
410,-1.045064574023184462e-05
411,-1.686646222889936602e-05
412,-1.034944693095211347e-05
413,-1.670351832926779469e-05
414,-1.024971095328680336e-05
415,-1.654292435602643281e-05
416,-1.015140974871940045e-05
417,-1.638463533998531127e-05
418,-1.005451593227961471e-05
419,-1.622860738228591325e-05
420,-9.959002762322279441e-06
421,-1.607479762587971485e-05
422,-9.864844136743118090e-06
423,-1.592316422001598317e-05
424,-9.772014563193735269e-06
425,-1.577366630005715058e-05
426,-9.680489147844296627e-06
427,-1.562626395539333204e-05
428,-9.590243573455421323e-06
429,-1.548091820326657095e-05
430,-9.501254092889287929e-06
431,-1.533759096130567730e-05
432,-9.413497503842914357e-06
433,-1.519624502742339137e-05
434,-9.326951135573033992e-06
435,-1.505684405160027469e-05
436,-9.241592838922109947e-06
437,-1.491935251282194758e-05
438,-9.157400968084924265e-06
439,-1.478373569715626891e-05
440,-9.074354367302757583e-06
441,-1.464995967734266938e-05
442,-8.992432360555142158e-06
443,-1.451799128940746077e-05
444,-8.911614732707276763e-06
445,-1.438779811220774632e-05
446,-8.831881724702945308e-06
447,-1.425934844994225373e-05
448,-8.753214014175097503e-06
449,-1.413261130843309467e-05
450,-8.675592708175458443e-06
451,-1.400755638256095255e-05
452,-8.598999332320279116e-06
453,-1.388415403074130321e-05
454,-8.523415815486419555e-06
455,-1.376237526546304676e-05
456,-8.448824483773452343e-06
457,-1.364219172853609062e-05
458,-8.375208046946486947e-06
459,-1.352357567950248024e-05
460,-8.302549591764292784e-06
461,-1.340649997796731725e-05
462,-8.230832567301436274e-06
463,-1.329093807115710748e-05
464,-8.160040780708913136e-06
465,-1.317686397155198412e-05
466,-8.090158385602544704e-06
467,-1.306425224998702241e-05
468,-8.021169872750106482e-06
469,-1.295307801622307078e-05
470,-7.953060061414951273e-06
471,-1.284331690944774390e-05
472,-7.885814094277009888e-06
473,-1.273494508049574369e-05
474,-7.819417422857569965e-06
475,-1.262793918294597220e-05
476,-7.753855809155687720e-06
477,-1.252227635847301999e-05
478,-7.689115304703173962e-06
479,-1.241793422381630290e-05
480,-7.625182258326445733e-06
481,-1.231489086158966815e-05
482,-7.562043298060339155e-06
483,-1.221312480479318006e-05
484,-7.499685326652222870e-06
485,-1.211261503215311410e-05
486,-7.438095518212867036e-06
487,-1.201334094850412661e-05
488,-7.377261306828994221e-06
489,-1.191528238190523302e-05
490,-7.317170385084815575e-06
491,-1.181841956891307954e-05
492,-7.257810691679981238e-06
493,-1.172273314868268058e-05
494,-7.199170411766072650e-06
495,-1.162820414661101432e-05
496,-7.141237967430164515e-06
497,-1.153481397218390054e-05
498,-7.084002012110624572e-06
499,-1.144254440533530918e-05
500,-7.027451425980348660e-06
501,-1.135137758958867030e-05
502,-6.971575310574061223e-06
503,-1.126129602207735893e-05
504,-6.916362983212565931e-06
505,-1.117228254586602115e-05
506,-6.861803971123669563e-06
507,-1.108432034339325845e-05
508,-6.807888007362133564e-06
509,-1.099739292365368815e-05
510,-6.754605026898349493e-06
511,-1.091148411994150353e-05
512,-6.701945161085519806e-06
513,-1.082657807939863618e-05
514,-6.649898730494861961e-06
515,-1.074265925737129561e-05
516,-6.598456245194244988e-06
517,-1.065971240891892984e-05
518,-6.547608396309684738e-06
519,-1.057772257983619455e-05
520,-6.497346056807518672e-06
521,-1.049667510499331397e-05
522,-6.447660268919962893e-06
523,-1.041655559940139612e-05
524,-6.398542249663083721e-06
525,-1.033734994935133988e-05
526,-6.349983382056474486e-06
527,-1.025904430937661547e-05
528,-6.301975211291677430e-06
529,-1.018162509698918502e-05
530,-6.254509442119898521e-06
531,-1.010507898183583763e-05
532,-6.207577933074799755e-06
533,-1.002939288612170411e-05
534,-6.161172698338416178e-06
535,-9.954553972803207310e-06
536,-6.115285896642206197e-06
537,-9.880549647884466602e-06
538,-6.069909835895524206e-06
539,-9.807367545031290046e-06
540,-6.025036964512027773e-06
541,-9.734995530588055646e-06
542,-5.980659869978302918e-06
543,-9.663421693075232948e-06
544,-5.936771275301887355e-06
545,-9.592634336898572681e-06
546,-5.893364037858926209e-06
547,-9.522621982818095347e-06
548,-5.850431143533523953e-06
549,-9.453373357252433401e-06
550,-5.807965707040441937e-06
551,-9.384877392137707091e-06
552,-5.765960966794484300e-06
553,-9.317123222070949890e-06
554,-5.724410282696613040e-06
555,-9.250100172475289617e-06
556,-5.683307133749125054e-06
557,-9.183797762655192891e-06
558,-5.642645116677792116e-06
559,-9.118205699001285614e-06
560,-5.602417940278857005e-06
561,-9.053313867726276337e-06
562,-5.562619428782683503e-06
563,-8.989112340441026677e-06
564,-5.523243511458402249e-06
565,-8.925591359017056100e-06
566,-5.484284227925593359e-06
567,-8.862741340109721585e-06
568,-5.445735721013933369e-06
569,-8.800552866641143783e-06
570,-5.407592235153150762e-06
571,-8.739016685833296571e-06
572,-5.369848116931967773e-06
573,-8.678123708428137038e-06
574,-5.332497810013139680e-06
575,-8.617865000918482072e-06
576,-5.295535856602939227e-06
577,-8.558231786389440727e-06
578,-5.258956889766589130e-06
579,-8.499215436047227555e-06
580,-5.222755638920292412e-06
581,-8.440807472184111649e-06
582,-5.186926918614664568e-06
583,-8.382999560422622142e-06
584,-5.151465637167791622e-06
585,-8.325783510117775357e-06
586,-5.116366786409261176e-06
587,-8.269151269987287737e-06
588,-5.081625445148689490e-06
589,-8.213094922779257798e-06
590,-5.047236774415948579e-06
591,-8.157606687554764071e-06
592,-5.013196016831999461e-06
593,-8.102678913293782790e-06
594,-4.979498494348666048e-06
595,-8.048304077184144066e-06
596,-4.946139609286646924e-06
597,-7.994474782614875266e-06
598,-4.913114839729725406e-06
599,-7.941183756501621628e-06
600,-4.880419736469146474e-06
601,-7.888423845601529483e-06
602,-4.848049928346756503e-06
603,-7.836188016707950325e-06
604,-4.816001113874670196e-06
605,-7.784469350218702803e-06
606,-4.784269062752477691e-06
607,-7.733261043056328924e-06
608,-4.752849615634130083e-06
609,-7.682556401407678295e-06
610,-4.721738677943956862e-06
611,-7.632348842247141030e-06
612,-4.690932224665976537e-06
613,-7.582631888490763786e-06
614,-4.660426296495180523e-06
615,-7.533399170291883219e-06
616,-4.630216995925902803e-06
617,-7.484644418878065975e-06
618,-4.600300490613942719e-06
619,-7.436361467160723390e-06
620,-4.570673008840457905e-06
621,-7.388544248608943913e-06
622,-4.541330838845589065e-06
623,-7.341186789787376787e-06
624,-4.512270330096523352e-06
625,-7.294283217400816185e-06
626,-4.483487889328468306e-06
627,-7.247827748946482822e-06
628,-4.454979977962200009e-06
629,-7.201814696673875875e-06
630,-4.426743118654004548e-06
631,-7.156238458485742631e-06
632,-4.398773884652914014e-06
633,-7.111093523460764635e-06
634,-4.371068906653350426e-06
635,-7.066374465973117007e-06
636,-4.343624862880860043e-06
637,-7.022075947764329669e-06
638,-4.316438489272847149e-06
639,-6.978192710346959495e-06
640,-4.289506569825855193e-06
641,-6.934719580801884556e-06
642,-4.262825937547728391e-06
643,-6.891651464535362652e-06
644,-4.236393478707249703e-06
645,-6.848983345250648087e-06
646,-4.210206123223839703e-06
647,-6.806710285256690287e-06
648,-4.184260851422517270e-06
649,-6.764827423123358559e-06
650,-4.158554686588078494e-06
651,-6.723329972497960879e-06
652,-4.133084700799191949e-06
653,-6.682213216003571757e-06
654,-4.107848010111130049e-06
655,-6.641472514324605783e-06
656,-4.082841774105315233e-06
657,-6.601103292351686253e-06
658,-4.058063194435818200e-06
659,-6.561101050928685182e-06
660,-4.033509516633061211e-06
661,-6.521461353080579981e-06
662,-4.009178027132429049e-06
663,-6.482179832165130833e-06
664,-3.985066053709145901e-06
665,-6.443252185606757950e-06
666,-3.961170963233821850e-06
667,-6.404674175509598613e-06
668,-3.937490163026124182e-06
669,-6.366441627686934466e-06
670,-3.914021097910992306e-06
671,-6.328550428996145499e-06
672,-3.890761250870046748e-06
673,-6.290996528626984478e-06
674,-3.867708142751538809e-06
675,-6.253775934531826048e-06
676,-3.844859331174379720e-06
677,-6.216884713989487435e-06
678,-3.822212408838023612e-06
679,-6.180318993999778090e-06
680,-3.799765004063224789e-06
681,-6.144074954389169033e-06
682,-3.777514782759141299e-06
683,-6.108148832976777342e-06
684,-3.755459437703977562e-06
685,-6.072536924600674677e-06
686,-3.733596702812807127e-06
687,-6.037235573191637561e-06
688,-3.711924342291196781e-06
689,-6.002241179673189898e-06
690,-3.690440149831891931e-06
691,-5.967550195189932007e-06
692,-3.669141956019496892e-06
693,-5.933159122377625025e-06
694,-3.648027617513891257e-06
695,-5.899064513991752235e-06
696,-3.627095026462356246e-06
697,-5.865262973111691277e-06
698,-3.606342101780518239e-06
699,-5.831751150504778109e-06
700,-3.585766794098872539e-06
701,-5.798525743305277814e-06
702,-3.565367081256704037e-06
703,-5.765583498130049600e-06
704,-3.545140971449973781e-06
705,-5.732921205280230200e-06
706,-3.525086500335499247e-06
707,-5.700535703364379506e-06
708,-3.505201730498768200e-06
709,-5.668423872324129017e-06
710,-3.485484754702033070e-06
711,-5.636582637623878698e-06
712,-3.465933689704336114e-06
713,-5.605008967244140875e-06
714,-3.446546677821429865e-06
715,-5.573699873678457678e-06
716,-3.427321890305458915e-06
717,-5.542652406438385115e-06
718,-3.408257521378167185e-06
719,-5.511863659675680832e-06
720,-3.389351792877643594e-06
721,-5.481330767088040444e-06
722,-3.370602947174289062e-06
723,-5.451050902043724033e-06
724,-3.352009255028840262e-06
725,-5.421021275609249251e-06
726,-3.333569009104716847e-06
727,-5.391239138233816282e-06
728,-3.315280525107185478e-06
729,-5.361701778122499750e-06
730,-3.297142142116890478e-06
731,-5.332406520117621441e-06
732,-3.279152222142716150e-06
733,-5.303350725601284755e-06
734,-3.261309149894090348e-06
735,-5.274531791651635874e-06
736,-3.243611330689643611e-06
737,-5.245947151144879562e-06
738,-3.226057193924783748e-06
739,-5.217594270219692813e-06
740,-3.208645187478019854e-06
741,-5.189470651666429833e-06
742,-3.191373779654761040e-06
743,-5.161573829741669343e-06
744,-3.174241462511146992e-06
745,-5.133901371807745108e-06
746,-3.157246746343823359e-06
747,-5.106450879513935919e-06
748,-3.140388160964718720e-06
749,-5.079219984097954355e-06
750,-3.123664256780850650e-06
751,-5.052206351199637565e-06
752,-3.107073603112521904e-06
753,-5.025407673817692125e-06
754,-3.090614787883936544e-06
755,-4.998821678071688180e-06
756,-3.074286418517535448e-06
757,-4.972446120441243643e-06
758,-3.058087119239162255e-06
759,-4.946278782891009925e-06
760,-3.042015534359123412e-06
761,-4.920317483347752054e-06
762,-3.026070323502934863e-06
763,-4.894560061906866903e-06
764,-3.010250166430685409e-06
765,-4.869004390540708915e-06
766,-2.994553758318744279e-06
767,-4.843648367191689800e-06
768,-2.978979812083747223e-06
769,-4.818489917333984522e-06
770,-2.963527057416488092e-06
771,-4.793526993718432926e-06
772,-2.948194240045084453e-06
773,-4.768757575933920666e-06
774,-2.932980120989964683e-06
775,-4.744179670014504151e-06
776,-2.917883479627188451e-06
777,-4.719791305291746326e-06
778,-2.902903108363723603e-06
779,-4.695590537861996913e-06
780,-2.888037818117077203e-06
781,-4.671575449616235602e-06
782,-2.873286429940607945e-06
783,-4.647744144601445515e-06
784,-2.858647786601697431e-06
785,-4.624094753894523794e-06
786,-2.844120740283211254e-06
787,-4.600625429564044605e-06
788,-2.829704159976488526e-06
789,-4.577334348942152917e-06
790,-2.815396928586336586e-06
791,-4.554219709998126449e-06
792,-2.801197943266341694e-06
793,-4.531279737152894324e-06
794,-2.787106113021017438e-06
795,-4.508512674076583778e-06
796,-2.773120364717715940e-06
797,-4.485916787530745467e-06
798,-2.759239635720446497e-06
799,-4.463490365171977554e-06
800,-2.745462876436273874e-06
801,-4.441231718325246256e-06
802,-2.731789052136915181e-06
803,-4.419139176253854490e-06
804,-2.718217138228533504e-06
805,-4.397211090737257698e-06
806,-2.704746126310294373e-06
807,-4.375445832939653343e-06
808,-2.691375017421402789e-06
809,-4.353841794935555855e-06
810,-2.678102827055857181e-06
811,-4.332397388641148531e-06
812,-2.664928581501545905e-06
813,-4.311111046555786331e-06
814,-2.651851318808507542e-06
815,-4.289981216505444943e-06
816,-2.638870091338999821e-06
817,-4.269006369492851877e-06
818,-2.625983957609577498e-06
819,-4.248184993977854143e-06
820,-2.613191994638910807e-06
821,-4.227515593959180845e-06
822,-2.600493285610767949e-06
823,-4.206996696761134910e-06
824,-2.587886925986630472e-06
825,-4.186626843532266966e-06
826,-2.575372022270446491e-06
827,-4.166404594551319320e-06
828,-2.562947693886031780e-06
829,-4.146328526890140934e-06
830,-2.550613066271460029e-06
831,-4.126397235753591052e-06
832,-2.538367279952959620e-06
833,-4.106609330631295729e-06
834,-2.526209483788018724e-06
835,-4.086963440849313525e-06
836,-2.514138834614875025e-06
837,-4.067458210629739608e-06
838,-2.502154504180148743e-06
839,-4.048092300112366397e-06
840,-2.490255669159441801e-06
841,-4.028864385713192806e-06
842,-2.478441519965494536e-06
843,-4.009773159740456578e-06
844,-2.466711254088374746e-06
845,-3.990817328909388276e-06
846,-2.455064080383367687e-06
847,-3.971995616985248843e-06
848,-2.443499214364810199e-06
849,-3.953306761131625721e-06
850,-2.432015882536037157e-06
851,-3.934749514176365425e-06
852,-2.420613322291149789e-06
853,-3.916322641811061533e-06
854,-2.409290775441892485e-06
855,-3.898024928390552065e-06
856,-2.398047495546565137e-06
857,-3.879855168126148521e-06
858,-2.386882745892655784e-06
859,-3.861812169768656581e-06
860,-2.375795795284126480e-06
861,-3.843894757929729716e-06
862,-2.364785924106586787e-06
863,-3.826101769862215643e-06
864,-2.353852417061599310e-06
865,-3.808432057134707846e-06
866,-2.342994571570171920e-06
867,-3.790884481918407673e-06
868,-2.332211690852551089e-06
869,-3.773457921555092128e-06
870,-2.321503086432282100e-06
871,-3.756151266790151046e-06
872,-2.310868076875292932e-06
873,-3.738963418752535598e-06
874,-2.300305991107290750e-06
875,-3.721893293292641008e-06
876,-2.289816161414764661e-06
877,-3.704939818241188935e-06
878,-2.279397932251774884e-06
879,-3.688101931973396936e-06
880,-2.269050652640675964e-06
881,-3.671378586768187888e-06
882,-2.258773680364738003e-06
883,-3.654768746176988017e-06
884,-2.248566379586997291e-06
885,-3.638271384957458434e-06
886,-2.238428121308831892e-06
887,-3.621885491382662371e-06
888,-2.228358284735567646e-06
889,-3.605610060957688389e-06
890,-2.218356256218024101e-06
891,-3.589444104343687639e-06
892,-2.208421426792868059e-06
893,-3.573386641866679972e-06
894,-2.198553198134750935e-06
895,-3.557436703865114846e-06
896,-2.188750974577635330e-06
897,-3.541593335027044669e-06
898,-2.179014168942587535e-06
899,-3.525855586897145558e-06
900,-2.169342200377314540e-06
901,-3.510222521280291390e-06
902,-2.159734495292875754e-06
903,-3.494693212434762655e-06
904,-2.150190484956362846e-06
905,-3.479266745296577837e-06
906,-2.140709607118824654e-06
907,-3.463942212685945714e-06
908,-2.131291308399100380e-06
909,-3.448718719705165456e-06
910,-2.121935036027493419e-06
911,-3.433595379147675437e-06
912,-2.112640249170944907e-06
913,-3.418571313502222554e-06
914,-2.103406409112944971e-06
915,-3.403645658009588982e-06
916,-2.094232983809026686e-06
917,-3.388817553834743026e-06
918,-2.085119448934574632e-06
919,-3.374086152213127225e-06
920,-2.076065282978197659e-06
921,-3.359450614223174103e-06
922,-2.067069971394619621e-06
923,-3.344910111510421510e-06
924,-2.058133004535522299e-06
925,-3.330463821642660066e-06
926,-2.049253881273583495e-06
927,-3.316110932591397298e-06
928,-2.040432102058822378e-06
929,-3.301850640963445114e-06
930,-2.031667173992079500e-06
931,-3.287682151894598119e-06
932,-2.022958610900329469e-06
933,-3.273604679169116074e-06
934,-2.014305927748672872e-06
935,-3.259617446497656488e-06
936,-2.005708650127798165e-06
937,-3.245719680508402654e-06
938,-1.997166304867121468e-06
939,-3.231910623370622677e-06
940,-1.988678424887474315e-06
941,-3.218189519289232683e-06
942,-1.980244549947271501e-06
943,-3.204555624796625756e-06
944,-1.971864219949798830e-06
945,-3.191008201404085561e-06
946,-1.963536984444489681e-06
947,-3.177546519977459445e-06
948,-1.955262395504116958e-06
949,-3.164169856731316862e-06
950,-1.947040010514626123e-06
951,-3.150877501150430294e-06
952,-1.938869390665697071e-06
953,-3.137668742255745029e-06
954,-1.930750103760582810e-06
955,-3.124542882328805297e-06
956,-1.922681718320593282e-06
957,-3.111499228164007536e-06
958,-1.914663811223502111e-06
959,-3.098537095703711639e-06
960,-1.906695961860140524e-06
961,-3.085655806996549870e-06
962,-1.898777755378840802e-06
963,-3.072854690615157264e-06
964,-1.890908779060416478e-06
965,-3.060133083290217608e-06
966,-1.883088626397229708e-06
967,-3.047490327186970455e-06
968,-1.875316893757343427e-06
969,-3.034925772145825875e-06
970,-1.867593182397317915e-06
971,-3.022438775049386475e-06
972,-1.859917098702894147e-06
973,-3.010028698753458362e-06
974,-1.852288248988978063e-06
975,-2.997694912046030604e-06
976,-1.844706249531261398e-06
977,-2.985436791669106884e-06
978,-1.837170715830473379e-06
979,-2.973253719414608562e-06
980,-1.829681270138398895e-06
981,-2.961145084886831185e-06
982,-1.822237535878569250e-06
983,-2.949110282059347032e-06
984,-1.814839143728246931e-06
985,-2.937148711920073017e-06
986,-1.807485723094789595e-06
987,-2.925259782371647333e-06
988,-1.800176913336462387e-06
989,-2.913442904022783195e-06
990,-1.792912353578991533e-06
991,-2.901697498394733156e-06
992,-1.785691686521249066e-06
993,-2.890022989427967344e-06
994,-1.778514559372763718e-06
995,-2.878418808356603709e-06
996,-1.771380624138431558e-06
997,-2.866884390008061579e-06
998,-1.764289533141468086e-06
999,-2.855419177763942629e-06
1000,-1.757240944672212508e-06
1001,-2.844022617476427223e-06
1002,-1.750234520152526978e-06
1003,-2.832694163492007666e-06
1004,-1.743269923762343368e-06
1005,-2.821433272968451087e-06
1006,-1.736346822404520509e-06
1007,-2.810239411750209171e-06
1008,-1.729464889299726979e-06
1009,-2.799112046019153836e-06
1010,-1.722623795430752098e-06
1011,-2.788050653483157831e-06
1012,-1.715823220926697774e-06
1013,-2.777054710886764180e-06
1014,-1.709062845617878853e-06
1015,-2.766123703678882701e-06
1016,-1.702342353541721398e-06
1017,-2.755257122806639011e-06
1018,-1.695661430722709452e-06
1019,-2.744454461352388176e-06
1020,-1.689019767709588373e-06
1021,-2.733715220258693095e-06
1022,-1.682417057891389434e-06
1023,-2.723038902081152424e-06
1024,-1.675852996857140039e-06
1025,-2.712425018736869936e-06
1026,-1.669327283069868595e-06
1027,-2.701873083394098384e-06
1028,-1.662839618960991618e-06
1029,-2.691382613245210220e-06
1030,-1.656389710256497966e-06
1031,-2.680953133985528728e-06
1032,-1.649977261801797231e-06
1033,-2.670584173376238879e-06
1034,-1.643601987274270468e-06
1035,-2.660275263150094997e-06
1036,-1.637263598025452136e-06
1037,-2.650025941403551073e-06
1038,-1.630961810197879273e-06
1039,-2.639835749905203455e-06
1040,-1.624696342784066584e-06
1041,-2.629704233913749496e-06
1042,-1.618466917854737770e-06
1043,-2.619630943777577085e-06
1044,-1.612273258536474230e-06
1045,-2.609615434939505067e-06
1046,-1.606115092292255241e-06
1047,-2.599657265409131477e-06
1048,-1.599992146703414512e-06
1049,-2.589755999387137165e-06
1050,-1.593904156470683649e-06
1051,-2.579911202920465454e-06
1052,-1.587850854091169857e-06
1053,-2.570122449716103866e-06
1054,-1.581831976945967870e-06
1055,-2.560389311880960807e-06
1056,-1.575847264465671762e-06
1057,-2.550711371616673283e-06
1058,-1.569896458925714537e-06
1059,-2.541088210584142631e-06
1060,-1.563979303566130530e-06
1061,-2.531519417891457128e-06
1062,-1.558095547784086967e-06
1063,-2.522004582551806445e-06
1064,-1.552244938262287882e-06
1065,-2.512543302090644634e-06
1066,-1.546427226634711864e-06
1067,-2.503135173626638170e-06
1068,-1.540642167643727553e-06
1069,-2.493779800639139030e-06
1070,-1.534889516958262342e-06
1071,-2.484476788147652419e-06
1072,-1.529169033063831040e-06
1073,-2.475225747829381992e-06
1074,-1.523480476089643840e-06
1075,-2.466026291880078196e-06
1076,-1.517823610154408800e-06
1077,-2.456878038604878395e-06
1078,-1.512198198989593810e-06
1079,-2.447780607698209838e-06
1080,-1.506604010997703425e-06
1081,-2.438733623897298146e-06
1082,-1.501040814089446614e-06
1083,-2.429736716586153149e-06
1084,-1.495508380155721319e-06
1085,-2.420789513500287457e-06
1086,-1.490006483880459025e-06
1087,-2.411891651678827490e-06
1088,-1.484534900777819244e-06
1089,-2.403042767335678239e-06
1090,-1.479093406201430747e-06
1091,-2.394242503919371683e-06
1092,-1.473681783219058451e-06
1093,-2.385490502987003371e-06
1094,-1.468299812038192231e-06
1095,-2.376786415213646494e-06
1096,-1.462947275727364208e-06
1097,-2.368129890076034801e-06
1098,-1.457623961961639278e-06
1099,-2.359520581138265461e-06
1100,-1.452329656802633020e-06
1101,-2.350958146402690502e-06
1102,-1.447064150301462687e-06
1103,-2.342442244836690825e-06
1104,-1.441827234108649776e-06
1105,-2.333972542688040354e-06
1106,-1.436618700820774507e-06
1107,-2.325548704223864534e-06
1108,-1.431438347629344048e-06
1109,-2.317170399434158074e-06
1110,-1.426285970012003662e-06
1111,-2.308837300437141865e-06
1112,-1.421161366301546569e-06
1113,-2.300549083067534889e-06
1114,-1.416064338567635426e-06
1115,-2.292305425170072507e-06
1116,-1.410994689198983312e-06
1117,-2.284106008112915905e-06
1118,-1.405952222449854619e-06
1119,-2.275950516778119155e-06
1120,-1.400936744309570734e-06
1121,-2.267838636106221835e-06
1122,-1.395948061884607551e-06
1123,-2.259770057532912539e-06
1124,-1.390985985204808104e-06
1125,-2.251744471377598008e-06
1126,-1.386050325021795072e-06
1127,-2.243761575455733019e-06
1128,-1.381140895023667380e-06
1129,-2.235821065208242538e-06
1130,-1.376257508719511796e-06
1131,-2.227922642392163611e-06
1132,-1.371399982682032040e-06
1133,-2.220066009221923454e-06
1134,-1.366568134133313451e-06
1135,-2.212250872022639987e-06
1136,-1.361761782598147871e-06
1137,-2.204476939261287765e-06
1138,-1.356980749957797999e-06
1139,-2.196743920874963589e-06
1140,-1.352224857711180944e-06
1141,-2.189051531025934851e-06
1142,-1.347493930424123604e-06
1143,-2.181399484763190046e-06
1144,-1.342787793223107165e-06
1145,-2.173787501325719028e-06
1146,-1.338106272953379243e-06
1147,-2.166215302386563744e-06
1148,-1.333449197889089051e-06
1149,-2.158682608952326543e-06
1150,-1.328816401159142434e-06
1151,-2.151189147660524297e-06
1152,-1.324207709850935306e-06
1153,-2.143734647956641461e-06
1154,-1.319622960846643416e-06
1155,-2.136318837602970380e-06
1156,-1.315061986116234601e-06
1157,-2.128941451334572270e-06
1158,-1.310524622626918250e-06
1159,-2.121602223430899911e-06
1160,-1.306010707111015371e-06
1161,-2.114300891076150568e-06
1162,-1.301520078341377931e-06
1163,-2.107037194008442310e-06
1164,-1.297052578159208067e-06
1165,-2.099810873683557015e-06
1166,-1.292608045672424074e-06
1167,-2.092621675194519047e-06
1168,-1.288186325032373870e-06
1169,-2.085469343084817695e-06
1170,-1.283787259543699377e-06
1171,-2.078353627531373308e-06
1172,-1.279410695235428704e-06
1173,-2.071274277191326685e-06
1174,-1.275056478465143874e-06
1175,-2.064231046295660064e-06
1176,-1.270724457965468754e-06
1177,-2.057223688529700873e-06
1178,-1.266414482733064534e-06
1179,-2.050251960768930046e-06
1180,-1.262126403319223757e-06
1181,-2.043315622383395603e-06
1182,-1.257860072915755124e-06
1183,-2.036414433528085069e-06
1184,-1.253615342636346329e-06
1185,-2.029548158141195522e-06
1186,-1.249392068073038887e-06
1187,-2.022716560451684619e-06
1188,-1.245190104771410112e-06
1189,-2.015919406533386736e-06
1190,-1.241009310155663855e-06
1191,-2.009156466471456439e-06
1192,-1.236849541101431762e-06
1193,-2.002427510821730947e-06
1194,-1.232710658161976188e-06
1195,-1.995732312281783840e-06
1196,-1.228592519668312646e-06
1197,-1.989070645718396032e-06
1198,-1.224494989379498521e-06
1199,-1.982442285753702449e-06
1200,-1.220417929999183276e-06
1201,-1.975847012748071614e-06
1202,-1.216361203270057282e-06
1203,-1.969284606662439264e-06
1204,-1.212324677010225876e-06
1205,-1.962754848111545537e-06
1206,-1.208308214064004646e-06
1207,-1.956257523085371164e-06
1208,-1.204311684633827220e-06
1209,-1.949792414638915430e-06
1210,-1.200334955446028310e-06
1211,-1.943359311004539879e-06
1212,-1.196377896622606023e-06
1213,-1.936958002132071236e-06
1214,-1.192440377967961982e-06
1215,-1.930588278004168069e-06
1216,-1.188522272362590705e-06
1217,-1.924249932291167159e-06
1218,-1.184623450644208152e-06
1219,-1.917942758098880277e-06
1220,-1.180743788096954779e-06
1221,-1.911666552318853328e-06
1222,-1.176883157429877801e-06
1223,-1.905421110629056987e-06
1224,-1.173041436839579264e-06
1225,-1.899206234499674392e-06
1226,-1.169218501042827732e-06
1227,-1.893021722899140025e-06
1228,-1.165414228779029161e-06
1229,-1.886867380263552111e-06
1230,-1.161628498580250667e-06
1231,-1.880743008596788496e-06
1232,-1.157861189869042984e-06
1233,-1.874648415802776524e-06
1234,-1.154112183258081761e-06
1235,-1.868583408158098642e-06
1236,-1.150381359659250257e-06
1237,-1.862547794061030739e-06
1238,-1.146668604339847408e-06
1239,-1.856541384879737013e-06
1240,-1.142973798523464174e-06
1241,-1.850563991268428811e-06
1242,-1.139296827703343200e-06
1243,-1.844615426706794719e-06
1244,-1.135637576718269875e-06
1245,-1.838695507454678578e-06
1246,-1.131995929939112921e-06
1247,-1.832804048583709588e-06
1248,-1.128371779416216618e-06
1249,-1.826940868465783681e-06
1250,-1.124765009675585888e-06
1251,-1.821105786467254972e-06
1252,-1.121175510332743185e-06
1253,-1.815298624447918746e-06
1254,-1.117603171878566360e-06
1255,-1.809519200913381861e-06
1256,-1.114047884941606400e-06
1257,-1.803767343706714959e-06
1258,-1.110509539573458224e-06
1259,-1.798042875078724485e-06
1260,-1.106988031399717646e-06
1261,-1.792345622541425663e-06
1262,-1.103483251574454164e-06
1263,-1.786675413763663774e-06
1264,-1.099995095474187412e-06
1265,-1.781032077911613463e-06
1266,-1.096523457000124376e-06
1267,-1.775415445218124741e-06
1268,-1.093068232746122232e-06
1269,-1.769825347508989002e-06
1270,-1.089629318360680140e-06
1271,-1.764261618205118018e-06
1272,-1.086206613512436966e-06
1273,-1.758724091140029613e-06
1274,-1.082800013789319910e-06
1275,-1.753212602219936316e-06
1276,-1.079409420878014728e-06
1277,-1.747726988174055821e-06
1278,-1.076034732897640989e-06
1279,-1.742267088155308859e-06
1280,-1.072675850819107305e-06
1281,-1.736832741513985428e-06
1282,-1.069332677265263538e-06
1283,-1.731423787987722421e-06
1284,-1.066005112730787156e-06
1285,-1.726040071440802572e-06
1286,-1.062693061153996660e-06
1287,-1.720681433535919211e-06
1288,-1.059396426720332200e-06
1289,-1.715347718971420581e-06
1290,-1.056115112944895018e-06
1291,-1.710038775279101679e-06
1292,-1.052849024553007973e-06
1293,-1.704754445769228305e-06
1294,-1.049598069448443130e-06
1295,-1.699494581460615803e-06
1296,-1.046362153347256068e-06
1297,-1.694259030121296872e-06
1298,-1.043141182878754869e-06
1299,-1.689047643378767908e-06
1300,-1.039935066772261460e-06
1301,-1.683860271976478715e-06
1302,-1.036743713281111415e-06
1303,-1.678696768222100343e-06
1304,-1.033567032630252854e-06
1305,-1.673556985850973643e-06
1306,-1.030404935712065576e-06
1307,-1.668440781008359796e-06
1308,-1.027257331283222626e-06
1309,-1.663348008579772349e-06
1310,-1.024124132954479866e-06
1311,-1.658278525983899700e-06
1312,-1.021005251383387163e-06
1313,-1.653232191429417429e-06
1314,-1.017900600496057098e-06
1315,-1.648208865085007193e-06
1316,-1.014810092423170231e-06
1317,-1.643208405376072986e-06
1318,-1.011733644493407125e-06
1319,-1.638230675325660914e-06
1320,-1.008671168444257340e-06
1321,-1.633275536621972989e-06
1322,-1.005622580783371767e-06
1323,-1.628342853259267740e-06
1324,-1.002587798341683495e-06
1325,-1.623432489704837293e-06
1326,-9.995667371811374319e-07
1327,-1.618544310790883190e-06
1328,-9.965593152791316888e-07
1329,-1.613678184746449649e-06
1330,-9.935654494762125415e-07
1331,-1.608833976608005290e-06
1332,-9.905850596021085015e-07
1333,-1.604011557151649931e-06
1334,-9.876180638686607292e-07
1335,-1.599210795251477263e-06
1336,-9.846643835407368817e-07
1337,-1.594431559972658688e-06
1338,-9.817239387906591692e-07
1339,-1.589673725024829798e-06
1340,-9.787966487929240260e-07
1341,-1.584937161909465497e-06
1342,-9.758824368466298355e-07
1343,-1.580221743392392587e-06
1344,-9.729812257427269987e-07
1345,-1.575527345125011029e-06
1346,-9.700929357049375910e-07
1347,-1.570853841537005572e-06
1348,-9.672174933280345387e-07
1349,-1.566201107853416427e-06
1350,-9.643548204535775049e-07
1351,-1.561569023007191921e-06
1352,-9.615048422156795911e-07
1353,-1.556957464342078649e-06
1354,-9.586674838693820399e-07
1355,-1.552366310930546298e-06
1356,-9.558426705588340224e-07
1357,-1.547795441253795538e-06
1358,-9.530303288261460975e-07
1359,-1.543244737514849996e-06
1360,-9.502303840387038167e-07
1361,-1.538714080812904953e-06
1362,-9.474427655525600806e-07
1363,-1.534203353440400435e-06
1364,-9.446674002686397216e-07
1365,-1.529712439556988389e-06
1366,-9.419042158936295802e-07
1367,-1.525241221704977846e-06
1368,-9.391531425032691829e-07
1369,-1.520789585106446979e-06
1370,-9.364141066859876027e-07
1371,-1.516357417034261220e-06
1372,-9.336870418985554779e-07
1373,-1.511944602863779307e-06
1374,-9.309718757825831663e-07
1375,-1.507551030791614123e-06
1376,-9.282685411450537451e-07
1377,-1.503176588032598753e-06
1378,-9.255769679900307068e-07
1379,-1.498821164625821463e-06
1380,-9.228970885411109150e-07
1381,-1.494484650938123988e-06
1382,-9.202288351620760335e-07
1383,-1.490166936850913058e-06
1384,-9.175721419752471211e-07
1385,-1.485867913825766494e-06
1386,-9.149269397912087260e-07
1387,-1.481587474288008159e-06
1388,-9.122931644756355900e-07
1389,-1.477325510959105384e-06
1390,-9.096707491348715038e-07
1391,-1.473081917868908921e-06
1392,-9.070596297358577039e-07
1393,-1.468856590655705890e-06
1394,-9.044597395344766714e-07
1395,-1.464649423230234726e-06
1396,-9.018710171276171587e-07
1397,-1.460460312134391157e-06
1398,-8.992933954790802284e-07
1399,-1.456289154228071431e-06
1400,-8.967268137465733475e-07
1401,-1.452135846422275621e-06
1402,-8.941712070523565921e-07
1403,-1.448000289114328946e-06
1404,-8.916265136531170369e-07
1405,-1.443882379519603875e-06
1406,-8.890926727686194882e-07
1407,-1.439782016861217520e-06
1408,-8.865696211836039523e-07
1409,-1.435699102927668786e-06
1410,-8.840572983254512693e-07
1411,-1.431633538372452760e-06
1412,-8.815556432227087695e-07
1413,-1.427585224475161634e-06
1414,-8.790645956026245322e-07
1415,-1.423554065190819093e-06
1416,-8.765840955939668295e-07
1417,-1.419539961789504093e-06
1418,-8.741140831747435038e-07
1419,-1.415542819907290067e-06
1420,-8.716545006652325370e-07
1421,-1.411562543508690436e-06
1422,-8.692052890748041229e-07
1423,-1.407599037160871335e-06
1424,-8.667663891442490249e-07
1425,-1.403652208678591196e-06
1426,-8.643377438328692208e-07
1427,-1.399721961968334269e-06
1428,-8.619192961974187817e-07
1429,-1.395808206419920137e-06
1430,-8.595109871564655460e-07
1431,-1.391910849313802027e-06
1432,-8.571127632765505868e-07
1433,-1.388029797704488605e-06
1434,-8.547245652372382675e-07
1435,-1.384164963563288006e-06
1436,-8.523463392576400396e-07
1437,-1.380316255183983109e-06
1438,-8.499780292358528719e-07
1439,-1.376483582621181378e-06
1440,-8.476195805995210536e-07
1441,-1.372666856683603710e-06
1442,-8.452709384557328548e-07
1443,-1.368865990091084431e-06
1444,-8.429320476467926699e-07
1445,-1.365080894793797991e-06
1446,-8.406028550717814134e-07
1447,-1.361311483336768691e-06
1448,-8.382833069254102703e-07
1449,-1.357557669582457127e-06
1450,-8.359733500578991653e-07
1451,-1.353819366766245498e-06
1452,-8.336729315340564086e-07
1453,-1.350096490015872099e-06
1454,-8.313819999476542369e-07
1455,-1.346388955086149811e-06
1456,-8.291005010798932563e-07
1457,-1.342696676727657085e-06
1458,-8.268283856088311004e-07
1459,-1.339019573028500298e-06
1460,-8.245656012855785959e-07
1461,-1.335357559247483387e-06
1462,-8.223120962650902792e-07
1463,-1.331710554338072081e-06
1464,-8.200678202755150855e-07
1465,-1.328078475262155630e-06
1466,-8.178327240844163026e-07
1467,-1.324461240373457238e-06
1468,-8.156067559034040655e-07
1469,-1.320858771180339004e-06
1470,-8.133898676247377267e-07
1471,-1.317270983970180693e-06
1472,-8.111820086108802872e-07
1473,-1.313697801930194200e-06
1474,-8.089831310863522667e-07
1475,-1.310139144863131731e-06
1476,-8.067931854003786036e-07
1477,-1.306594934448803749e-06
1478,-8.046121245084903212e-07
1479,-1.303065092241911410e-06
1480,-8.024398994792990279e-07
1481,-1.299549540254646624e-06
1482,-8.002764623690655368e-07
1483,-1.296048202883431757e-06
1484,-7.981217667710594947e-07
1485,-1.292561001338632132e-06
1486,-7.959757649831130759e-07
1487,-1.289087862429155051e-06
1488,-7.938384101565025944e-07
1489,-1.285628708113483545e-06
1490,-7.917096569730918411e-07
1491,-1.282183464619695581e-06
1492,-7.895894581019558844e-07
1493,-1.278752058859403744e-06
1494,-7.874777682103745137e-07
1495,-1.275334413662959446e-06
1496,-7.853745426658390568e-07
1497,-1.271930457584955340e-06
1498,-7.832797341520677700e-07
1499,-1.268540117614593081e-06
1500,-7.811932991563621483e-07
1501,-1.265163320211206720e-06
1502,-7.791151945342150385e-07
1503,-1.261799994030724334e-06
1504,-7.770453736979423212e-07
1505,-1.258450068036665758e-06
1506,-7.749837943906012698e-07
1507,-1.255113469685748244e-06
1508,-7.729304110787941103e-07
1509,-1.251790130683329228e-06
1510,-7.708851814816615056e-07
1511,-1.248479978634762248e-06
1512,-7.688480625311636841e-07
1513,-1.245182944776365964e-06
1514,-7.668190118790335800e-07
1515,-1.241898959915175536e-06
1516,-7.647979858592691477e-07
1517,-1.238627954733461139e-06
1518,-7.627849430391104121e-07
1519,-1.235369861639170323e-06
1520,-7.607798406827114298e-07
1521,-1.232124611971527357e-06
1522,-7.587826373550078723e-07
1523,-1.228892139382075140e-06
1524,-7.567932911342287976e-07
1525,-1.225672375894561265e-06
1526,-7.548117626901895039e-07
1527,-1.222465255371050624e-06
1528,-7.528380098629114673e-07
1529,-1.219270711959602432e-06
1530,-7.508719913318195677e-07
1531,-1.216088679715062466e-06
1532,-7.489136689001884654e-07
1533,-1.212919092234041212e-06
1534,-7.469630003034714073e-07
1535,-1.209761887848771658e-06
1536,-7.450199459537561299e-07
1537,-1.206616999272693106e-06
1538,-7.430844671503659359e-07
1539,-1.203484363301147237e-06
1540,-7.411565247858420607e-07
1541,-1.200363915936686988e-06
1542,-7.392360776665897874e-07
1543,-1.197255595957175100e-06
1544,-7.373230893266086214e-07
1545,-1.194159337721182193e-06
1546,-7.354175207261597646e-07
1547,-1.191075082446190642e-06
1548,-7.335193324793407941e-07
1549,-1.188002764567000643e-06
1550,-7.316284881662094787e-07
1551,-1.184942324163389566e-06
1552,-7.297449476670866942e-07
1553,-1.181893700800983027e-06
1554,-7.278686753900823130e-07
1555,-1.178856831251137700e-06
1556,-7.259996341903816251e-07
1557,-1.175831658796766088e-06
1558,-7.241377850356064426e-07
1559,-1.172818121215518642e-06
1560,-7.222830929097887971e-07
1561,-1.169816158859801296e-06
1562,-7.204355191658543537e-07
1563,-1.166825713129839550e-06
1564,-7.185950296937324340e-07
1565,-1.163846724059225242e-06
1566,-7.167615872220287829e-07
1567,-1.160879134908921289e-06
1568,-7.149351555930761334e-07
1569,-1.157922887214758718e-06
1570,-7.131156991008151166e-07
1571,-1.154977922360137143e-06
1572,-7.113031838427970171e-07
1573,-1.152044183280089038e-06
1574,-7.094975723138237224e-07
1575,-1.149121614237131943e-06
1576,-7.076988310910293723e-07
1577,-1.146210156732542390e-06
1578,-7.059069246042835863e-07
1579,-1.143309754722874374e-06
1580,-7.041218185346620311e-07
1581,-1.140420353657885567e-06
1582,-7.023434770951132117e-07
1583,-1.137541896890518827e-06
1584,-7.005718691598466938e-07
1585,-1.134674329466744868e-06
1586,-6.988069581417987401e-07
1587,-1.131817596982360643e-06
1588,-6.970487127990193590e-07
1589,-1.128971644402508321e-06
1590,-6.952970964184638027e-07
1591,-1.126136417911212816e-06
1592,-6.935520779706230252e-07
1593,-1.123311863310143496e-06
1594,-6.918136231092385163e-07
1595,-1.120497927545001862e-06
1596,-6.900816998012334174e-07
1597,-1.117694556664698578e-06
1598,-6.883562765467285812e-07
1599,-1.114901698113681486e-06
1600,-6.866373186735723240e-07
1601,-1.112119301093944359e-06
1602,-6.849247941731418402e-07
1603,-1.109347310267992119e-06
1604,-6.832186716571977719e-07
1605,-1.106585676477034182e-06
1606,-6.815189190832949703e-07
1607,-1.103834346281094654e-06
1608,-6.798255047637040855e-07
1609,-1.101093270181923697e-06
1610,-6.781383987508733947e-07
1611,-1.098362396882476729e-06
1612,-6.764575671844668608e-07
1613,-1.095641675285409893e-06
1614,-6.747829805502693111e-07
1615,-1.092931055007177594e-06
1616,-6.731146070746657488e-07
1617,-1.090230486974565409e-06
1618,-6.714524166345793193e-07
1619,-1.087539920096155746e-06
1620,-6.697963788101146117e-07
1621,-1.084859306493763628e-06
1622,-6.681464625918803535e-07
1623,-1.082188596663029142e-06
1624,-6.665026382336640239e-07
1625,-1.079527740291217167e-06
1626,-6.648648765169101593e-07
1627,-1.076876692362894282e-06
1628,-6.632331463445332129e-07
1629,-1.074235402140353054e-06
1630,-6.616074185572751097e-07
1631,-1.071603822681468639e-06
1632,-6.599876653010660780e-07
1633,-1.068981905195087949e-06
1634,-6.583738546624728751e-07
1635,-1.066369605211517927e-06
1636,-6.567659598718167902e-07
1637,-1.063766872352958614e-06
1638,-6.551639506683185047e-07
1639,-1.061173663300197759e-06
1640,-6.535677991213502332e-07
1641,-1.058589929370723146e-06
1642,-6.519774760166661094e-07
1643,-1.056015624554540675e-06
1644,-6.503929536293606280e-07
1645,-1.053450704050645436e-06
1646,-6.488142035429603986e-07
1647,-1.050895121797412225e-06
1648,-6.472411973535125541e-07
1649,-1.048348832244529398e-06
1650,-6.456739092878172718e-07
1651,-1.045811790594195942e-06
1652,-6.441123086809597201e-07
1653,-1.043283951997491139e-06
1654,-6.425563689218789075e-07
1655,-1.040765272757875606e-06
1656,-6.410060635793178673e-07
1657,-1.038255707908846261e-06
1658,-6.394613650419405303e-07
1659,-1.035755214231311842e-06
1660,-6.379222472574478117e-07
1661,-1.033263746593777837e-06
1662,-6.363886824149528445e-07
1663,-1.030781263195063480e-06
1664,-6.348606427220627729e-07
1665,-1.028307719853113915e-06
1666,-6.333381033093308004e-07
1667,-1.025843074097614790e-06
1668,-6.318210371906634160e-07
1669,-1.023387283004140031e-06
1670,-6.303094181895131305e-07
1671,-1.020940305563214894e-06
1672,-6.288032205191008064e-07
1673,-1.018502098094257464e-06
1674,-6.273024182524394248e-07
1675,-1.016072619620059447e-06
1676,-6.258069857130403142e-07
1677,-1.013651826990277740e-06
1678,-6.243168971019231452e-07
1679,-1.011239681362786966e-06
1680,-6.228321261226400562e-07
1681,-1.008836139736453745e-06
1682,-6.213526487614666970e-07
1683,-1.006441161332902087e-06
1684,-6.198784399047131560e-07
1685,-1.004054705594917153e-06
1686,-6.184094737991133660e-07
1687,-1.001676733373223324e-06
1688,-6.169457261382793294e-07
1689,-9.993072030487570011e-07
1690,-6.154871732933624794e-07
1691,-9.969460760527426208e-07
1692,-6.140337879773767324e-07
1693,-9.945933114844352495e-07
1694,-6.125855477706235359e-07
1695,-9.922488707351577206e-07
1696,-6.111424270817219716e-07
1697,-9.899127135751710485e-07
1698,-6.097044038429635338e-07
1699,-9.875848009038207901e-07
1700,-6.082714529173149299e-07
1701,-9.852650955771739965e-07
1702,-6.068435502933196346e-07
1703,-9.829535583884650193e-07
1704,-6.054206720377307452e-07
1705,-9.806501512115249868e-07
1706,-6.040027952888762817e-07
1707,-9.783548350321734730e-07
1708,-6.025898973627364019e-07
1709,-9.760675722598080450e-07
1710,-6.011819529370948115e-07
1711,-9.737883258728767682e-07
1712,-5.997789405064065960e-07
1713,-9.715170582434812903e-07
1714,-5.983808361253329279e-07
1715,-9.692537319203880736e-07
1716,-5.969876172449493673e-07
1717,-9.669983096653040636e-07
1718,-5.955992623770100595e-07
1719,-9.647507551431016030e-07
1720,-5.942157457145012027e-07
1721,-9.625110333205659676e-07
1722,-5.928370477929235181e-07
1723,-9.602791045721713372e-07
1724,-5.914631455920973154e-07
1725,-9.580549346555107350e-07
1726,-5.900940167491559294e-07
1727,-9.558384881095026021e-07
1728,-5.887296379043148325e-07
1729,-9.536297286592943573e-07
1730,-5.873699891303900925e-07
1731,-9.514286203246233260e-07
1732,-5.860150473594971232e-07
1733,-9.492351281376199879e-07
1734,-5.846647913656225766e-07
1735,-9.470492173298270249e-07
1736,-5.833191994185425548e-07
1737,-9.448708529468048357e-07
1738,-5.819782501809469688e-07
1739,-9.427000006952888915e-07
1740,-5.806419224416083833e-07
1741,-9.405366240000246823e-07
1742,-5.793101945284302190e-07
1743,-9.383806919878972075e-07
1744,-5.779830444768211261e-07
1745,-9.362321671102257067e-07
1746,-5.766604548498122039e-07
1747,-9.340910173182653293e-07
1748,-5.753424003047171245e-07
1749,-9.319572087730707966e-07
1750,-5.740288634690760636e-07
1751,-9.298307075986593612e-07
1752,-5.727198212410925181e-07
1753,-9.277114805947179877e-07
1754,-5.714152540245522095e-07
1755,-9.255994952781218366e-07
1756,-5.701151434590500709e-07
1757,-9.234947169512544494e-07
1758,-5.688194660573920434e-07
1759,-9.213971152475705736e-07
1760,-5.675282037366030318e-07
1761,-9.193066555190062369e-07
1762,-5.662413366545223653e-07
1763,-9.172233057303146940e-07
1764,-5.649588421911944798e-07
1765,-9.151470351996199140e-07
1766,-5.636807044600837215e-07
1767,-9.130778103219320945e-07
1768,-5.624069006001353858e-07
1769,-9.110155990470014192e-07
1770,-5.611374137972947424e-07
1771,-9.089603714501352552e-07
1772,-5.598722209765915628e-07
1773,-9.069120952180537980e-07
1774,-5.586113058672252264e-07
1775,-9.048707376618619652e-07
1776,-5.573546486923768780e-07
1777,-9.028362689965807613e-07
1778,-5.561022289029880418e-07
1779,-9.008086589683209515e-07
1780,-5.548540283879483646e-07
1781,-8.987878747408964704e-07
1782,-5.536100286728990019e-07
1783,-8.967738877457761612e-07
1784,-5.523702103731128613e-07
1785,-8.947666655293574591e-07
1786,-5.511345541317262113e-07
1787,-8.927661800069670376e-07
1788,-5.499030429580918220e-07
1789,-8.907723987856988070e-07
1790,-5.486756563984361774e-07
1791,-8.887852949955351691e-07
1792,-5.474523773977454849e-07
1793,-8.868048355698660745e-07
1794,-5.462331882566530596e-07
1795,-8.848309930504728587e-07
1796,-5.450180690604370474e-07
1797,-8.828637366738217030e-07
1798,-5.438070019466001588e-07
1799,-8.809030385945108419e-07
1800,-5.425999708328217446e-07
1801,-8.789488674160755922e-07
1802,-5.413969543245742167e-07
1803,-8.770011976681496796e-07
1804,-5.401979386991756876e-07
1805,-8.750599972739262640e-07
1806,-5.390029028877805137e-07
1807,-8.731252389954515637e-07
1808,-5.378118327683221968e-07
1809,-8.711968939018142453e-07
1810,-5.366247059728535683e-07
1811,-8.692749352309187665e-07
1812,-5.354415094873397744e-07
1813,-8.673593328169924123e-07
1814,-5.342622239134106691e-07
1815,-8.654500592108221723e-07
1816,-5.330868329685456605e-07
1817,-8.635470876038452300e-07
1818,-5.319153183992589564e-07
1819,-8.616503886563986212e-07
1820,-5.307476647193507320e-07
1821,-8.597599359516992664e-07
1822,-5.295838526250367871e-07
1823,-8.578757024503447891e-07
1824,-5.284238675915015976e-07
1825,-8.559976595747786845e-07
1826,-5.272676921843863949e-07
1827,-8.541257806390705072e-07
1828,-5.261153095887234529e-07
1829,-8.522600391174373781e-07
1830,-5.249667029082062715e-07
1831,-8.504004084220046679e-07
1832,-5.238218557891145752e-07
1833,-8.485468618480662812e-07
1834,-5.226807515953273035e-07
1835,-8.466993730088696328e-07
1836,-5.215433757405296821e-07
1837,-8.448579138891590284e-07
1838,-5.204097096564057365e-07
1839,-8.430224601218746649e-07
1840,-5.192797390690558777e-07
1841,-8.411929844325169948e-07
1842,-5.181534459285993289e-07
1843,-8.393694618875649908e-07
1844,-5.170308172263922833e-07
1845,-8.375518660202143601e-07
1846,-5.159118332276510605e-07
1847,-8.357401725360494923e-07
1848,-5.147964819133262693e-07
1849,-8.339343530072195446e-07
1850,-5.136847458330923583e-07
1851,-8.321343850669670061e-07
1852,-5.125766087791571585e-07
1853,-8.303402417217561225e-07
1854,-5.114720565478005131e-07
1855,-8.285518986090407176e-07
1856,-5.103710729240588489e-07
1857,-8.267693299859064198e-07
1858,-5.092736425321315446e-07
1859,-8.249925125053015125e-07
1860,-5.081797505373132140e-07
1861,-8.232214199011373833e-07
1862,-5.070893818801879354e-07
1863,-8.214560286717783790e-07
1864,-5.060025201014628348e-07
1865,-8.196963142286966037e-07
1866,-5.049191520153489172e-07
1867,-8.179422506277409744e-07
1868,-5.038392619471838563e-07
1869,-8.161938157740817318e-07
1870,-5.027628336142282081e-07
1871,-8.144509847142869627e-07
1872,-5.016898546224894240e-07
1873,-8.127137336901147121e-07
1874,-5.006203086515339291e-07
1875,-8.109820385234772746e-07
1876,-4.995541817383130615e-07
1877,-8.092558766989637041e-07
1878,-4.984914598118929491e-07
1879,-8.075352238998963524e-07
1880,-4.974321266449493726e-07
1881,-8.058200566700848959e-07
1882,-4.963761691467832674e-07
1883,-8.041103515505216737e-07
1884,-4.953235730691517782e-07
1885,-8.024060841809336282e-07
1886,-4.942743235368632494e-07
1887,-8.007072339522847279e-07
1888,-4.932284066344174253e-07
1889,-7.990137778399339597e-07
1890,-4.921858075287175410e-07
1891,-7.973256912511217567e-07
1892,-4.911465152740424867e-07
1893,-7.956429525421853768e-07
1894,-4.901105122225917787e-07
1895,-7.939655386555228963e-07
1896,-4.890777860470599842e-07
1897,-7.922934278987877190e-07
1898,-4.880483225797189648e-07
1899,-7.906265957812201974e-07
1900,-4.870221086498107485e-07
1901,-7.889650239861190941e-07
1902,-4.859991294560072822e-07
1903,-7.873086860698940073e-07
1904,-4.849793738120239582e-07
1905,-7.856575644117738043e-07
1906,-4.839628240225672613e-07
1907,-7.840116337636085516e-07
1908,-4.829494719220403156e-07
1909,-7.823708733406384563e-07
1910,-4.819393005900020053e-07
1911,-7.807352622940070486e-07
1912,-4.809322970292315042e-07
1913,-7.791047791003727224e-07
1914,-4.799284482319693082e-07
1915,-7.774794006299206069e-07
1916,-4.789277429126953940e-07
1917,-7.758591060840486971e-07
1918,-4.779301653709310355e-07
1919,-7.742438770604082307e-07
1920,-4.769357039724686382e-07
1921,-7.726336890481655147e-07
1922,-4.759443451449080119e-07
1923,-7.710285230883063928e-07
1924,-4.749560755374226740e-07
1925,-7.694283571972725415e-07
1926,-4.739708840077174022e-07
1927,-7.678331706272903913e-07
1928,-4.729887556322932991e-07
1929,-7.662429436683641512e-07
1930,-4.720096805277617250e-07
1931,-7.646576546825755508e-07
1932,-4.710336435083304482e-07
1933,-7.630772847513669507e-07
1934,-4.700606331392571218e-07
1935,-7.615018116829400481e-07
1936,-4.690906369706302525e-07
1937,-7.599312170178105322e-07
1938,-4.681236416702874111e-07
1939,-7.583654798838455736e-07
1940,-4.671596358178275772e-07
1941,-7.568045794914461744e-07
1942,-4.661986078925444592e-07
1943,-7.552484978222688179e-07
1944,-4.652405431209499124e-07
1945,-7.536972133158199741e-07
1946,-4.642854308285326122e-07
1947,-7.521507068588087056e-07
1948,-4.633332594130186355e-07
1949,-7.506089579392287226e-07
1950,-4.623840156539645929e-07
1951,-7.490719490757269153e-07
1952,-4.614376887114338371e-07
1953,-7.475396593581186639e-07
1954,-4.604942661870318424e-07
1955,-7.460120709069034454e-07
1956,-4.595537354747394727e-07
1957,-7.444891624227835741e-07
1958,-4.586160850808981044e-07
1959,-7.429709161472921235e-07
1960,-4.576813040993621775e-07
1961,-7.414573124129759561e-07
1962,-4.567493796005543875e-07
1963,-7.399483329878963159e-07
1964,-4.558203023015836440e-07
1965,-7.384439586595401906e-07
1966,-4.548940579905083825e-07
1967,-7.369441719630301086e-07
1968,-4.539706363018037275e-07
1969,-7.354489519719365226e-07
1970,-4.530500254431439559e-07
1971,-7.339582812237425358e-07
1972,-4.521322145478260202e-07
1973,-7.324721419533692827e-07
1974,-4.512171908771757900e-07
1975,-7.309905152561909102e-07
1976,-4.503049454438118002e-07
1977,-7.295133824958787217e-07
1978,-4.493954651515250367e-07
1979,-7.280407260104405144e-07
1980,-4.484887392880387877e-07
1981,-7.265725273537843095e-07
1982,-4.475847564624359789e-07
1983,-7.251087689672749820e-07
1984,-4.466835070772212837e-07
1985,-7.236494326918998182e-07
1986,-4.457849788761487692e-07
1987,-7.221945008625390521e-07
1988,-4.448891614416604315e-07
1989,-7.207439559229981779e-07
1990,-4.439960429872856628e-07
1991,-7.192977805412845821e-07
1992,-4.431056132323800710e-07
1993,-7.178559559827486307e-07
1994,-4.422178622639019808e-07
1995,-7.164184654778506685e-07
1996,-4.413327776348407752e-07
1997,-7.149852922772286360e-07
1998,-4.404503496962822043e-07
1999,-7.135564181116072000e-07
2000,-4.395705675864447997e-07
2001,-7.121318270106673955e-07
2002,-4.386934212691120964e-07
2003,-7.107115001496632352e-07
2004,-4.378188999727574805e-07
2005,-7.092954219425924960e-07
2006,-4.369469924059167163e-07
2007,-7.078835746881817161e-07
2008,-4.360776893944227505e-07
2009,-7.064759429383588823e-07
2010,-4.352109794056302034e-07
2011,-7.050725081188970009e-07
2012,-4.343468539186949399e-07
2013,-7.036732541275561727e-07
2014,-4.334853009039920978e-07
2015,-7.022781649018669185e-07
2016,-4.326263095138702009e-07
2017,-7.008872235890178802e-07
2018,-4.317698723461605742e-07
2019,-6.995004134981106944e-07
2020,-4.309159766022911526e-07
2021,-6.981177193518539307e-07
2022,-4.300646149427614703e-07
2023,-6.967391225854421429e-07
2024,-4.292157744579802831e-07
2025,-6.953646100157929240e-07
2026,-4.283694478459603085e-07
2027,-6.939941630605396114e-07
2028,-4.275256224604374931e-07
2029,-6.926277673170128555e-07
2030,-4.266842909548582868e-07
2031,-6.912654056764444587e-07
2032,-4.258454412935969695e-07
2033,-6.899070637052718739e-07
2034,-4.250090660999670588e-07
2035,-6.885527232249441965e-07
2036,-4.241751539632587028e-07
2037,-6.872023712496628395e-07
2038,-4.233436954005551451e-07
2039,-6.858559905230593496e-07
2040,-4.225146810559400968e-07
2041,-6.845135656368116993e-07
2042,-4.216881021536568687e-07
2043,-6.831750817790676628e-07
2044,-4.208639484976970243e-07
2045,-6.818405228246545590e-07
2046,-4.200422093913757694e-07
2047,-6.805098734353582187e-07
2048,-4.192228776608552362e-07
2049,-6.791831190983499047e-07
2050,-4.184059409415013030e-07
2051,-6.778602437365863007e-07
2052,-4.175913934466711712e-07
2053,-6.765412323985888936e-07
2054,-4.167792241253864936e-07
2055,-6.752260708935054396e-07
2056,-4.159694235293465269e-07
2057,-6.739147428673084016e-07
2058,-4.151619831933167546e-07
2059,-6.726072351544003563e-07
2060,-4.143568922482775474e-07
2061,-6.713035320772472178e-07
2062,-4.135541429364004132e-07
2063,-6.700036184774916755e-07
2064,-4.127537269583342445e-07
2065,-6.687074796722046828e-07
2066,-4.119556338437876251e-07
2067,-6.674151024238808009e-07
2068,-4.111598554372251068e-07
2069,-6.661264700320595117e-07
2070,-4.103663822798184916e-07
2071,-6.648415697389083347e-07
2072,-4.095752061930701151e-07
2073,-6.635603862823735386e-07
2074,-4.087863165635931444e-07
2075,-6.622829059350386395e-07
2076,-4.079997073437604302e-07
2077,-6.610091144214305787e-07
2078,-4.072153674484111343e-07
2079,-6.597389968547711370e-07
2080,-4.064332898246338889e-07
2081,-6.584725397474137645e-07
2082,-4.056534632504945340e-07
2083,-6.572097286967968966e-07
2084,-4.048758819597328484e-07
2085,-6.559505495110721786e-07
2086,-4.041005358132013997e-07
2087,-6.546949892687678822e-07
2088,-4.033274168526331545e-07
2089,-6.534430339765008719e-07
2090,-4.025565165272832381e-07
2091,-6.521946684087764174e-07
2092,-4.017878254645394420e-07
2093,-6.509498797161466370e-07
2094,-4.010213370860554303e-07
2095,-6.497086544606154051e-07
2096,-4.002570399542095261e-07
2097,-6.484709792525123671e-07
2098,-3.994949293970666245e-07
2099,-6.472368404940193033e-07
2100,-3.987349934418199865e-07
2101,-6.460062243282010867e-07
2102,-3.979772268124643316e-07
2103,-6.447791168740715128e-07
2104,-3.972216199784215243e-07
2105,-6.435555063749342938e-07
2106,-3.964681638268351382e-07
2107,-6.423353779263013397e-07
2108,-3.957168533454335539e-07
2109,-6.411187191429736805e-07
2110,-3.949676754212030471e-07
2111,-6.399055173913114415e-07
2112,-3.942206270877852674e-07
2113,-6.386957580488653170e-07
2114,-3.934756964299356117e-07
2115,-6.374894297736438086e-07
2116,-3.927328792172805324e-07
2117,-6.362865179469482723e-07
2118,-3.919921630673873633e-07
2119,-6.350870117019739638e-07
2120,-3.912535434825688585e-07
2121,-6.338908964464870424e-07
2122,-3.905170106573397454e-07
2123,-6.326981602175286389e-07
2124,-3.897825579964133995e-07
2125,-6.315087902183734844e-07
2126,-3.890501764934285708e-07
2127,-6.303227735003461167e-07
2128,-3.883198595641235099e-07
2129,-6.291400972429102180e-07
2130,-3.875915987446615164e-07
2131,-6.279607496642982779e-07
2132,-3.868653872114996448e-07
2133,-6.267847179590632352e-07
2134,-3.861412153396078569e-07
2135,-6.256119904905816513e-07
2136,-3.854190773106011648e-07
2137,-6.244425524161747011e-07
2138,-3.846989649968502564e-07
2139,-6.232763947196103419e-07
2140,-3.839808701870812097e-07
2141,-6.221135027221252351e-07
2142,-3.832647865371428754e-07
2143,-6.209538661283274038e-07
2144,-3.825507052413493435e-07
2145,-6.197974704433167278e-07
2146,-3.818386202598803028e-07
2147,-6.186443055696942287e-07
2148,-3.811285220272039033e-07
2149,-6.174943586419785381e-07
2150,-3.804204065217350309e-07
2151,-6.163476175997260825e-07
2152,-3.797142631857160061e-07
2153,-6.152040711940140617e-07
2154,-3.790100854607944939e-07
2155,-6.140637074733993371e-07
2156,-3.783078675221860140e-07
2157,-6.129265137213199437e-07
2158,-3.776076003925770405e-07
2159,-6.117924788192241576e-07
2160,-3.769092782953249519e-07
2161,-6.106615915602696694e-07
2162,-3.762128921572847677e-07
2163,-6.095338392967559636e-07
2164,-3.755184368361812985e-07
2165,-6.084092110306627281e-07
2166,-3.748259037855065813e-07
2167,-6.072876963416108630e-07
2168,-3.741352862700247200e-07
2169,-6.061692814188319249e-07
2170,-3.734465784821146099e-07
2171,-6.050539555543248123e-07
2172,-3.727597713705819177e-07
2173,-6.039417095618847574e-07
2174,-3.720748595440387994e-07
2175,-6.028325288194170434e-07
2176,-3.713918355973693292e-07
2177,-6.017264048356296148e-07
2178,-3.707106912852880362e-07
2179,-6.006233253664057325e-07
2180,-3.700314216470612848e-07
2181,-5.995232780357382163e-07
2182,-3.693540184714497759e-07
2183,-5.984262535247853034e-07
2184,-3.686784757070371054e-07
2185,-5.973322400108834621e-07
2186,-3.680047854870128226e-07
2187,-5.962412265326964243e-07
2188,-3.673329428860458811e-07
2189,-5.951532016297314061e-07
2190,-3.666629394584874427e-07
2191,-5.940681548843843993e-07
2192,-3.659947700314264068e-07
2193,-5.929860754426675388e-07
2194,-3.653284260310948550e-07
2195,-5.919069524213922396e-07
2196,-3.646639023471420579e-07
2197,-5.908307758629084187e-07
2198,-3.640011914346124558e-07
2199,-5.897575337945830320e-07
2200,-3.633402875419179735e-07
2201,-5.886872166710769653e-07
2202,-3.626811827209821780e-07
2203,-5.876198134549255938e-07
2204,-3.620238727396197714e-07
2205,-5.865553124599234524e-07
2206,-3.613683488853570080e-07
2207,-5.854937037852454635e-07
2208,-3.607146062270761770e-07
2209,-5.844349785301202335e-07
2210,-3.600626360214786803e-07
2211,-5.833791245233017975e-07
2212,-3.594124341637448643e-07
2213,-5.823261321596895847e-07
2214,-3.587639948605157534e-07
2215,-5.812759901640608454e-07
2216,-3.581173087573786478e-07
2217,-5.802286895525120317e-07
2218,-3.574723732317980995e-07
2219,-5.791842187953911783e-07
2220,-3.568291775965530016e-07
2221,-5.781425696420411959e-07
2222,-3.561877198338634901e-07
2223,-5.771037294187210233e-07
2224,-3.555479905460198762e-07
2225,-5.760676892777130700e-07
2226,-3.549099857450901414e-07
2227,-5.750344398545685662e-07
2228,-3.542736980131882793e-07
2229,-5.740039703664179096e-07
2230,-3.536391213129517509e-07
2231,-5.729762710117432238e-07
2232,-3.530062504233223558e-07
2233,-5.719513314505737173e-07
2234,-3.523750772601509415e-07
2235,-5.709291425444970799e-07
2236,-3.517455974315185783e-07
2237,-5.699096941790235378e-07
2238,-3.511178048745262189e-07
2239,-5.688929763201852334e-07
2240,-3.504916928413225229e-07
2241,-5.678789792252981402e-07
2242,-3.498672560961274871e-07
2243,-5.668676934979983461e-07
2244,-3.492444870045139909e-07
2245,-5.658591084930703256e-07
2246,-3.486233823673825352e-07
2247,-5.648532168063126837e-07
2248,-3.480039334479273468e-07
2249,-5.638500062064867588e-07
2250,-3.473861364208256104e-07
2251,-5.628494701819504300e-07
2252,-3.467699840884812428e-07
2253,-5.618515957746007585e-07
2254,-3.461554715439242780e-07
2255,-5.608563760315503266e-07
2256,-3.455425926561632194e-07
2257,-5.598638003259031317e-07
2258,-3.449313419678312801e-07
2259,-5.588738606013236188e-07
2260,-3.443217125863238478e-07
2261,-5.578865459402278418e-07
2262,-3.437137004125275183e-07
2263,-5.569018482596086606e-07
2264,-3.431072973328604913e-07
2265,-5.559197577764929265e-07
2266,-3.425025012027391057e-07
2267,-5.549402649980138400e-07
2268,-3.418993022121271397e-07
2269,-5.539633623096712072e-07
2270,-3.412976986221790844e-07
2271,-5.529890383817102972e-07
2272,-3.406976817833530421e-07
2273,-5.520172864685060902e-07
2274,-3.400992486156097354e-07
2275,-5.510480946737918088e-07
2276,-3.395023923645882699e-07
2277,-5.500814563144547354e-07
2278,-3.389071064768584720e-07
2279,-5.491173620610858415e-07
2280,-3.383133868139167291e-07
2281,-5.481558019204306496e-07
2282,-3.377212273787376401e-07
2283,-5.471967691225700701e-07
2284,-3.371306225495412996e-07
2285,-5.462402524177611633e-07
2286,-3.365415676917660785e-07
2287,-5.452862432715481332e-07
2288,-3.359540576723111071e-07
2289,-5.443347346947997636e-07
2290,-3.353680850499011525e-07
2291,-5.433857167331791409e-07
2292,-3.347836460091821299e-07
2293,-5.424391820289224985e-07
2294,-3.342007341297184675e-07
2295,-5.414951197943112880e-07
2296,-3.336193466123401310e-07
2297,-5.405535219220517110e-07
2298,-3.330394757459118489e-07
2299,-5.396143813900046303e-07
2300,-3.324611169120886499e-07
2301,-5.386776885131208939e-07
2302,-3.318842638667014595e-07
2303,-5.377434348747036731e-07
2304,-3.313089133470614213e-07
2305,-5.368116113533928076e-07
2306,-3.307350589382363482e-07
2307,-5.358822107234810965e-07
2308,-3.301626949117616879e-07
2309,-5.349552248677167045e-07
2310,-3.295918186635448643e-07
2311,-5.340306434232673149e-07
2312,-3.290224214538674756e-07
2313,-5.331084609353094630e-07
2314,-3.284545015896242686e-07
2315,-5.321886653838675273e-07
2316,-3.278880512783820673e-07
2317,-5.312712528617299291e-07
2318,-3.273230671122956084e-07
2319,-5.303562117135282850e-07
2320,-3.267595434404738406e-07
2321,-5.294435348311022855e-07
2322,-3.261974751560431576e-07
2323,-5.285332145259223275e-07
2324,-3.256368568399869301e-07
2325,-5.276252425881186053e-07
2326,-3.250776849140690003e-07
2327,-5.267196102846216610e-07
2328,-3.245199529395719665e-07
2329,-5.258163120055038035e-07
2330,-3.239636570720620972e-07
2331,-5.249153353054678044e-07
2332,-3.234087912587846761e-07
2333,-5.240166758084620435e-07
2334,-3.228553520020035981e-07
2335,-5.231203243947431341e-07
2336,-3.223033329805395119e-07
2337,-5.222262731359033310e-07
2338,-3.217527300570224525e-07
2339,-5.213345153967787572e-07
2340,-3.212035379757098616e-07
2341,-5.204450403352777019e-07
2342,-3.206557531371529117e-07
2343,-5.195578439263541274e-07
2344,-3.201093689240387336e-07
2345,-5.186729149456032375e-07
2346,-3.195643828822371169e-07
2347,-5.177902488123445453e-07
2348,-3.190207877924667175e-07
2349,-5.169098354816801861e-07
2350,-3.184785798193558916e-07
2351,-5.160316680660131006e-07
2352,-3.179377557400655595e-07
2353,-5.151557390334588770e-07
2354,-3.173983077401729875e-07
2355,-5.142820409094528815e-07
2356,-3.168602344463656588e-07
2357,-5.134105657615741266e-07
2358,-3.163235291265045356e-07
2359,-5.125413063443767908e-07
2360,-3.157881877199971546e-07
2361,-5.116742543140983470e-07
2362,-3.152542058522509623e-07
2363,-5.108094039996885711e-07
2364,-3.147215777784051780e-07
2365,-5.099467459345130625e-07
2366,-3.141903014301777687e-07
2367,-5.090862735633661604e-07
2368,-3.136603694276415566e-07
2369,-5.082279807830586896e-07
2370,-3.131317786796244454e-07
2371,-5.073718581852070226e-07
2372,-3.126045247535108545e-07
2373,-5.065178999172155171e-07
2374,-3.120786017243498400e-07
2375,-5.056660978391243372e-07
2376,-3.115540074912055605e-07
2377,-5.048164443630547934e-07
2378,-3.110307357667464190e-07
2379,-5.039689335293723248e-07
2380,-3.105087834500186770e-07
2381,-5.031235577223671744e-07
2382,-3.099881448761927735e-07
2383,-5.022803090746080163e-07
2384,-3.094688162225615837e-07
2385,-5.014391805614344136e-07
2386,-3.089507920374133243e-07
2387,-5.006001665450425034e-07
2388,-3.084340689099156172e-07
2389,-4.997632579514883942e-07
2390,-3.079186436831944559e-07
2391,-4.989284488675416959e-07
2392,-3.074045096247108442e-07
2393,-4.980957321088551913e-07
2394,-3.068916640383240767e-07
2395,-4.972651005634506757e-07
2396,-3.063801024080110266e-07
2397,-4.964365469723598705e-07
2398,-3.058698200556822593e-07
2399,-4.956100651561134130e-07
2400,-3.053608135723709869e-07
2401,-4.947856474319835582e-07
2402,-3.048530767331743761e-07
2403,-4.939632880060639882e-07
2404,-3.043466068282084529e-07
2405,-4.931429786802556907e-07
2406,-3.038413996679138998e-07
2407,-4.923247135597511361e-07
2408,-3.033374504586467180e-07
2409,-4.915084854560610102e-07
2410,-3.028347554414448354e-07
2411,-4.906942881532949100e-07
2412,-3.023333109412204411e-07
2413,-4.898821146705550973e-07
2414,-3.018331119775724829e-07
2415,-4.890719568063085820e-07
2416,-3.013341552274378192e-07
2417,-4.882638112870107216e-07
2418,-3.008364353336565194e-07
2419,-4.874576678793994058e-07
2420,-3.003399490026787698e-07
2421,-4.866535225565910650e-07
2422,-2.998446928157713339e-07
2423,-4.858513661902828330e-07
2424,-2.993506612426420170e-07
2425,-4.850511957591820908e-07
2426,-2.988578500839162955e-07
2427,-4.842530010701646547e-07
2428,-2.983662583637422809e-07
2429,-4.834567776583384888e-07
2430,-2.978758787570988477e-07
2431,-4.826625192603951212e-07
2432,-2.973867085494202591e-07
2433,-4.818702184719297630e-07
2434,-2.968987434979879922e-07
2435,-4.810798691359032254e-07
2436,-2.964119805159911644e-07
2437,-4.802914635851695695e-07
2438,-2.959264145656981457e-07
2439,-4.795049984784297758e-07
2440,-2.954420412614158570e-07
2441,-4.787204654639431134e-07
2442,-2.949588590470394775e-07
2443,-4.779378579078348899e-07
2444,-2.944768619830942541e-07
2445,-4.771571703244096189e-07
2446,-2.939960468612808511e-07
2447,-4.763783958775631739e-07
2448,-2.935164096849922033e-07
2449,-4.756015286227671915e-07
2450,-2.930379468728418253e-07
2451,-4.748265622673536083e-07
2452,-2.925606541746108762e-07
2453,-4.740534913788824406e-07
2454,-2.920845271351859978e-07
2455,-4.732823097819228729e-07
2456,-2.916095636526169738e-07
2457,-4.725130084260601598e-07
2458,-2.911357592333275269e-07
2459,-4.717455847529336691e-07
2460,-2.906631099590555809e-07
2461,-4.709800300583260558e-07
2462,-2.901916111346175175e-07
2463,-4.702163413762154005e-07
2464,-2.897212607047165304e-07
2465,-4.694545101649599444e-07
2466,-2.892520535442157126e-07
2467,-4.686945311828636883e-07
2468,-2.887839878856473061e-07
2469,-4.679363979768461458e-07
2470,-2.883170576043643029e-07
2471,-4.671801053679076378e-07
2472,-2.878512608806187479e-07
2473,-4.664256454960068302e-07
2474,-2.873865935194796524e-07
2475,-4.656730152574089105e-07
2476,-2.869230512361165030e-07
2477,-4.649222068357673216e-07
2478,-2.864606311478337172e-07
2479,-4.641732154645530717e-07
2480,-2.859993286050921117e-07
2481,-4.634260344265180153e-07
2482,-2.855391416354575194e-07
2483,-4.626806573036090194e-07
2484,-2.850800652042727220e-07
2485,-4.619370810424309691e-07
2486,-2.846220965262259915e-07
2487,-4.611952966130430170e-07
2488,-2.841652326348323987e-07
2489,-4.604553000612658724e-07
2490,-2.837094680713582574e-07
2491,-4.597170843684226450e-07
2492,-2.832548004100741601e-07
2493,-4.589806450165605611e-07
2494,-2.828012261083704192e-07
2495,-4.582459760054636586e-07
2496,-2.823487426282569628e-07
2497,-4.575130716517840656e-07
2498,-2.818973446211788150e-07
2499,-4.567819272469943245e-07
2500,-2.814470305356473257e-07
2501,-4.560525351258577618e-07
2502,-2.809977949613971452e-07
2503,-4.553248910455132880e-07
2504,-2.805496355236495392e-07
2505,-4.545989894449353359e-07
2506,-2.801025488592439910e-07
2507,-4.538748236688922827e-07
2508,-2.796565314968465181e-07
2509,-4.531523894952294478e-07
2510,-2.792115793919358367e-07
2511,-4.524316807688647118e-07
2512,-2.787676900022553168e-07
2513,-4.517126921957347399e-07
2514,-2.783248590262598384e-07
2515,-4.509954177201037367e-07
2516,-2.778830848604159234e-07
2517,-4.502798530277962618e-07
2518,-2.774423615312838565e-07
2519,-4.495659917775637890e-07
2520,-2.770026883627207521e-07
2521,-4.488538279824292165e-07
2522,-2.765640604968557031e-07
2523,-4.481433588531356010e-07
2524,-2.761264743158655138e-07
2525,-4.474345762552244801e-07
2526,-2.756899281359430764e-07
2527,-4.467274762185595210e-07
2528,-2.752544165017060432e-07
2529,-4.460220530082942018e-07
2530,-2.748199378051061448e-07
2531,-4.453183009480392380e-07
2532,-2.743864885175936465e-07
2533,-4.446162153006196706e-07
2534,-2.739540648460915361e-07
2535,-4.439157913119545572e-07
2536,-2.735226632105824512e-07
2537,-4.432170232600702118e-07
2538,-2.730922820505847399e-07
2539,-4.425199057768979782e-07
2540,-2.726629164268595513e-07
2541,-4.418244338956713876e-07
2542,-2.722345649191386209e-07
2543,-4.411306008863079455e-07
2544,-2.718072224112223508e-07
2545,-4.404384044006343279e-07
2546,-2.713808866243347737e-07
2547,-4.397478365058057133e-07
2548,-2.709555544666128263e-07
2549,-4.390588956496847300e-07
2550,-2.705312223115459842e-07
2551,-4.383715730565263358e-07
2552,-2.701078882759825941e-07
2553,-4.376858657244288779e-07
2554,-2.696855473976478441e-07
2555,-4.370017682119828230e-07
2556,-2.692641982871621671e-07
2557,-4.363192734191485781e-07
2558,-2.688438377813104030e-07
2559,-4.356383804909162633e-07
2560,-2.684244605165565277e-07
2561,-4.349590811440484612e-07
2562,-2.680060656336475026e-07
2563,-4.342813717288650139e-07
2564,-2.675886495689960222e-07
2565,-4.336052460567353682e-07
2566,-2.671722094527132714e-07
2567,-4.329307013667652674e-07
2568,-2.667567410206248002e-07
2569,-4.322577312662082762e-07
2570,-2.663422428431756863e-07
2571,-4.315863310420796378e-07
2572,-2.659287107097099330e-07
2573,-4.309164948586384475e-07
2574,-2.655161428353364734e-07
2575,-4.302482195483884821e-07
2576,-2.651045353116926641e-07
2577,-4.295814996837509857e-07
2578,-2.646938847072874172e-07
2579,-4.289163308132299601e-07
2580,-2.642841897741871444e-07
2581,-4.282527073278594672e-07
2582,-2.638754457807970338e-07
2583,-4.275906239502874441e-07
2584,-2.634676521576230066e-07
2585,-4.269300777980408131e-07
2586,-2.630608020312234595e-07
2587,-4.262710628218483871e-07
2588,-2.626548958549183555e-07
2589,-4.256135736437375241e-07
2590,-2.622499294531363849e-07
2591,-4.249576072729793593e-07
2592,-2.618458998238900800e-07
2593,-4.243031579668308533e-07
2594,-2.614428046548654684e-07
2595,-4.236502220149725479e-07
2596,-2.610406409346191772e-07
2597,-4.229987923724379795e-07
2598,-2.606394056528840974e-07
2599,-4.223488670207465231e-07
2600,-2.602390958006407466e-07
2601,-4.217004393439539560e-07
2602,-2.598397085094846290e-07
2603,-4.210535077911444341e-07
2604,-2.594412413365113149e-07
2605,-4.204080642571681583e-07
2606,-2.590436911927516819e-07
2607,-4.197641060516120071e-07
2608,-2.586470555967374254e-07
2609,-4.191216277809503842e-07
2610,-2.582513306507130309e-07
2611,-4.184806255418586924e-07
2612,-2.578565157699942072e-07
2613,-4.178410943323831262e-07
2614,-2.574626053953026570e-07
2615,-4.172030305561980802e-07
2616,-2.570695988970845304e-07
2617,-4.165664288137718594e-07
2618,-2.566774922887460151e-07
2619,-4.159312850619015339e-07
2620,-2.562862831535734165e-07
2621,-4.152975956974250953e-07
2622,-2.558959693569495281e-07
2623,-4.146653534923442246e-07
2624,-2.555065472742551971e-07
2625,-4.140345563807941621e-07
2626,-2.551180149097743383e-07
2627,-4.134051994723728003e-07
2628,-2.547303690988116546e-07
2629,-4.127772778734315131e-07
2630,-2.543436078125925824e-07
2631,-4.121507894807449823e-07
2632,-2.539577274204524302e-07
2633,-4.115257271447165758e-07
2634,-2.535727261296636470e-07
2635,-4.109020875756173399e-07
2636,-2.531885999417001613e-07
2637,-4.102798662223935118e-07
2638,-2.528053477259744237e-07
2639,-4.096590587014536074e-07
2640,-2.524229663580859766e-07
2641,-4.090396614980114892e-07
2642,-2.520414522433194772e-07
2643,-4.084216709312741028e-07
2644,-2.516608046585530517e-07
2645,-4.078050802119011110e-07
2646,-2.512810194883286303e-07
2647,-4.071898867088598957e-07
2648,-2.509020948699488703e-07
2649,-4.065760860572779774e-07
2650,-2.505240266610171953e-07
2651,-4.059636750262231412e-07
2652,-2.501468141780129572e-07
2653,-4.053526470855227264e-07
2654,-2.497704543598773514e-07
2655,-4.047430009893610448e-07
2656,-2.493949444619049327e-07
2657,-4.041347303029994732e-07
2658,-2.490202819857326892e-07
2659,-4.035278321284963123e-07
2660,-2.486464629026538656e-07
2661,-4.029223018407963956e-07
2662,-2.482734879287955376e-07
2663,-4.023181343662217616e-07
2664,-2.479013514556943224e-07
2665,-4.017153275480794076e-07
2666,-2.475300525965628930e-07
2667,-4.011138763712164255e-07
2668,-2.471595886251960626e-07
2669,-4.005137768068266924e-07
2670,-2.467899563293598156e-07
2671,-3.999150234504043653e-07
2672,-2.464211552389507604e-07
2673,-3.993176150838180749e-07
2674,-2.460531787431910459e-07
2675,-3.987215460118421652e-07
2676,-2.456860293256539594e-07
2677,-3.981268110944596367e-07
2678,-2.453197010246400856e-07
2679,-3.975334094940689364e-07
2680,-2.449541932052802310e-07
2681,-3.969413337303385127e-07
2682,-2.445895021206997484e-07
2683,-3.963505829396206024e-07
2684,-2.442256265466459201e-07
2685,-3.957611510775424098e-07
2686,-2.438625634344449400e-07
2687,-3.951730348261174326e-07
2688,-2.435003096065856375e-07
2689,-3.945862314966880778e-07
2690,-2.431388645667066528e-07
2691,-3.940007343322598670e-07
2692,-2.427782236010542288e-07
2693,-3.934165425576546108e-07
2694,-2.424183868507878885e-07
2695,-3.928336500637125576e-07
2696,-2.420593499347795313e-07
2697,-3.922520540095172835e-07
2698,-2.417011118248682197e-07
2699,-3.916717503708599372e-07
2700,-2.413436685884123815e-07
2701,-3.910927361769795028e-07
2702,-2.409870184789189118e-07
2703,-3.905150056908598892e-07
2704,-2.406311610880781197e-07
2705,-3.899385557470404520e-07
2706,-2.402760914264625464e-07
2707,-3.893633846456753557e-07
2708,-2.399218075764046871e-07
2709,-3.887894865509902380e-07
2710,-2.395683090746511585e-07
2711,-3.882168566611586561e-07
2712,-2.392155920111560510e-07
2713,-3.876454946773549565e-07
2714,-2.388636534314094170e-07
2715,-3.870753939004932329e-07
2716,-2.385124933144068512e-07
2717,-3.865065510983188932e-07
2718,-2.381621078993503638e-07
2719,-3.859389649399304661e-07
2720,-2.378124945301950895e-07
2721,-3.853726282403925758e-07
2722,-2.374636521588653137e-07
2723,-3.848075399863438563e-07
2724,-2.371155769847073145e-07
2725,-3.842436949055770699e-07
2726,-2.367682683326048632e-07
2727,-3.836810892640224311e-07
2728,-2.364217228743627781e-07
2729,-3.831197213736513786e-07
2730,-2.360759391207268313e-07
2731,-3.825595863235018800e-07
2732,-2.357309144831965497e-07
2733,-3.820006792735518123e-07
2734,-2.353866473594328778e-07
2735,-3.814429994226419976e-07
2736,-2.350431336520675904e-07
2737,-3.808865409166370461e-07
2738,-2.347003725013567402e-07
2739,-3.803313009163988799e-07
2740,-2.343583633718276709e-07
2741,-3.797772752087949896e-07
2742,-2.340171006544028741e-07
2743,-3.792244628519617955e-07
2744,-2.336765842993454488e-07
2745,-3.786728567039260683e-07
2746,-2.333368127878780189e-07
2747,-3.781224556437141352e-07
2748,-2.329977814244561567e-07
2749,-3.775732548663501263e-07
2750,-2.326594894455425259e-07
2751,-3.770252516110612282e-07
2752,-2.323219350651756217e-07
2753,-3.764784426086587712e-07
2754,-2.319851157660993886e-07
2755,-3.759328239550372997e-07
2756,-2.316490299023193283e-07
2757,-3.753883925505137302e-07
2758,-2.313136752190862248e-07
2759,-3.748451436635906067e-07
2760,-2.309790490940793264e-07
2761,-3.743030760787783500e-07
2762,-2.306451489184917098e-07
2763,-3.737621849060285417e-07
2764,-2.303119734521159448e-07
2765,-3.732224669619521850e-07
2766,-2.299795202714254920e-07
2767,-3.726839183806047233e-07
2768,-2.296477882848582039e-07
2769,-3.721465361154145270e-07
2770,-2.293167748031417798e-07
2771,-3.716103187062435437e-07
2772,-2.289864764936405208e-07
2773,-3.710752602239278993e-07
2774,-2.286568932197311624e-07
2775,-3.705413585697106917e-07
2776,-2.283280214437169140e-07
2777,-3.700086089180099098e-07
2778,-2.279998598540093702e-07
2779,-3.694770099031453330e-07
2780,-2.276724058142207062e-07
2781,-3.689465571089592306e-07
2782,-2.273456577933540635e-07
2783,-3.684172476361293456e-07
2784,-2.270196150330792938e-07
2785,-3.678890775490981419e-07
2786,-2.266942728230081139e-07
2787,-3.673620453927164850e-07
2788,-2.263696316593812876e-07
2789,-3.668361452707534595e-07
2790,-2.260456866678257470e-07
2791,-3.663113766828609861e-07
2792,-2.257224399475334516e-07
2793,-3.657877334294826863e-07
2794,-2.253998849518929223e-07
2795,-3.652652162505648906e-07
2796,-2.250780232990688077e-07
2797,-3.647438169923744252e-07
2798,-2.247568513182115585e-07
2799,-3.642235368375786076e-07
2800,-2.244363667247413376e-07
2801,-3.637043692089518850e-07
2802,-2.241165687237907542e-07
2803,-3.631863139642841490e-07
2804,-2.237974541800908062e-07
2805,-3.626693652437850592e-07
2806,-2.234790222077882589e-07
2807,-3.621535219624082159e-07
2808,-2.231612701633318766e-07
2809,-3.616387796676280526e-07
2810,-2.228441966658067837e-07
2811,-3.611251354812066562e-07
2812,-2.225277995507441356e-07
2813,-3.606125873790574730e-07
2814,-2.222120764718960732e-07
2815,-3.601011303544914657e-07
2816,-2.218970265326134239e-07
2817,-3.595907624410608195e-07
2818,-2.215826463601998800e-07
2819,-3.590814807299295093e-07
2820,-2.212689342090322662e-07
2821,-3.585732822777042596e-07
2822,-2.209558899090910852e-07
2823,-3.580661630345770303e-07
2824,-2.206435101925354292e-07
2825,-3.575601208397660850e-07
2826,-2.203317935928230941e-07
2827,-3.570551517519419930e-07
2828,-2.200207381527417567e-07
2829,-3.565512532670713334e-07
2830,-2.197103412662791465e-07
2831,-3.560484230322912374e-07
2832,-2.194006030588103011e-07
2833,-3.555466565831125920e-07
2834,-2.190915195927566108e-07
2835,-3.550459527031734270e-07
2836,-2.187830895117037072e-07
2837,-3.545463068924760552e-07
2838,-2.184753118940501769e-07
2839,-3.540477156056966310e-07
2840,-2.181681835580842015e-07
2841,-3.535501783679243744e-07
2842,-2.178617040831597167e-07
2843,-3.530536898236117877e-07
2844,-2.175558710578923739e-07
2845,-3.525582487676864204e-07
2846,-2.172506820804843317e-07
2847,-3.520638512025372615e-07
2848,-2.169461362068662836e-07
2849,-3.515704944195727506e-07
2850,-2.166422310405170595e-07
2851,-3.510781747214974083e-07
2852,-2.163389652990992662e-07
2853,-3.505868925006820419e-07
2854,-2.160363360461260436e-07
2855,-3.500966400920071333e-07
2856,-2.157343432123382607e-07
2857,-3.496074177029982428e-07
2858,-2.154329835446007189e-07
2859,-3.491192210658186144e-07
2860,-2.151322561275742254e-07
2861,-3.486320486907899745e-07
2862,-2.148321591474285151e-07
2863,-3.481458964399819928e-07
2864,-2.145326909361200013e-07
2865,-3.476607621928860142e-07
2866,-2.142338489423397336e-07
2867,-3.471766429195122968e-07
2868,-2.139356309747149041e-07
2869,-3.466935359970921939e-07
2870,-2.136380380421021192e-07
2871,-3.462114368868401563e-07
2872,-2.133410656410667501e-07
2873,-3.457303460040356329e-07
2874,-2.130447128088910540e-07
2875,-3.452502584628850636e-07
2876,-2.127489786239045051e-07
2877,-3.447711714751652032e-07
2878,-2.124538606816200117e-07
2879,-3.442930829272719326e-07
2880,-2.121593573189176840e-07
2881,-3.438159891299409682e-07
2882,-2.118654660948298064e-07
2883,-3.433398875649408694e-07
2884,-2.115721871486429799e-07
2885,-3.428647763434867905e-07
2886,-2.112795175295244650e-07
2887,-3.423906523836116597e-07
2888,-2.109874555641120759e-07
2889,-3.419175130345944784e-07
2890,-2.106959997695562390e-07
2891,-3.414453554073182012e-07
2892,-2.104051481113105497e-07
2893,-3.409741750118095114e-07
2894,-2.101148997025131950e-07
2895,-3.405039723157239812e-07
2896,-2.098252520164814633e-07
2897,-3.400347422662380238e-07
2898,-2.095362039338610766e-07
2899,-3.395664836484186135e-07
2900,-2.092477540254731160e-07
2901,-3.390991928374324041e-07
2902,-2.089599000710692879e-07
2903,-3.386328673868447442e-07
2904,-2.086726406631038418e-07
2905,-3.381675065918900228e-07
2906,-2.083859737323718759e-07
2907,-3.377031038230859424e-07
2908,-2.080998987676196557e-07
2909,-3.372396601051017060e-07
2910,-2.078144127181816828e-07
2911,-3.367771690668453815e-07
2912,-2.075295153716773099e-07
2913,-3.363156321547723687e-07
2914,-2.072452034598015874e-07
2915,-3.358550447301892119e-07
2916,-2.069614772549405912e-07
2917,-3.353954035992285875e-07
2918,-2.066783347758510381e-07
2919,-3.349367079510967410e-07
2920,-2.063957727039969129e-07
2921,-3.344789528049265406e-07
2922,-2.061137910248349247e-07
2923,-3.340221385097167361e-07
2924,-2.058323878631255549e-07
2925,-3.335662598460262192e-07
2926,-2.055515614607769060e-07
2927,-3.331113151794011037e-07
2928,-2.052713108014055308e-07
2929,-3.326573033614482546e-07
2930,-2.049916331667860075e-07
2931,-3.322042192758569539e-07
2932,-2.047125279394714192e-07
2933,-3.317520627159070638e-07
2934,-2.044339930382926561e-07
2935,-3.313008299056062267e-07
2936,-2.041560268346130952e-07
2937,-3.308505182817986510e-07
2938,-2.038786293015995536e-07
2939,-3.304011262019971901e-07
2940,-2.036017964767609648e-07
2941,-3.299526510002898916e-07
2942,-2.033255299384025393e-07
2943,-3.295050888387774066e-07
2944,-2.030498240544380980e-07
2945,-3.290584384572531158e-07
2946,-2.027746805670203636e-07
2947,-3.286126969724801826e-07
2948,-2.025000960177295354e-07
2949,-3.281678626155437991e-07
2950,-2.022260699823803544e-07
2951,-3.277239326694861016e-07
2952,-2.019526022291330737e-07
2953,-3.272809031942043225e-07
2954,-2.016796888352116726e-07
2955,-3.268387732348775012e-07
2956,-2.014073290843091867e-07
2957,-3.263975416363222104e-07
2958,-2.011355205267374052e-07
2959,-3.259572027229577645e-07
2960,-2.008642649627407673e-07
2961,-3.255177566495658290e-07
2962,-2.005935567984753345e-07
2963,-3.250792001490114188e-07
2964,-2.003233971625809571e-07
2965,-3.246415300371092201e-07
2966,-2.000537840390120445e-07
2967,-3.242047446296083328e-07
2968,-1.997847156332739760e-07
2969,-3.237688423385812258e-07
2970,-1.995161902038958113e-07
2971,-3.233338199980006954e-07
2972,-1.992482071019101817e-07
2973,-3.228996757496319919e-07
2974,-1.989807642119614894e-07
2975,-3.224664062667702615e-07
2976,-1.987138607271406053e-07
2977,-3.220340093684049795e-07
2978,-1.984474945130620659e-07
2979,-3.216024837271705609e-07
2980,-1.981816642341429812e-07
2981,-3.211718248110689432e-07
2982,-1.979163692026333084e-07
2983,-3.207420338897294578e-07
2984,-1.976516067745791804e-07
2985,-3.203131058255251674e-07
2986,-1.973873767188841481e-07
2987,-3.198850396619324697e-07
2988,-1.971236774060400184e-07
2989,-3.194578315588325777e-07
2990,-1.968605068315158195e-07
2991,-3.190314798549451187e-07
2992,-1.965978633049016629e-07
2993,-3.186059833434707539e-07
2994,-1.963357455924302422e-07
2995,-3.181813379240217707e-07
2996,-1.960741535819209109e-07
2997,-3.177575438342220393e-07
2998,-1.958130845554245917e-07
2999,-3.173345968198613406e-07
3000,-1.955525375561076417e-07
3001,-3.169124953495345991e-07
3002,-1.952925108710459837e-07
3003,-3.164912361265873607e-07
3004,-1.950330036819605272e-07
3005,-3.160708175689629855e-07
3006,-1.947740139231653953e-07
3007,-3.156512385967156416e-07
3008,-1.945155412648768596e-07
3009,-3.152324958165310218e-07
3010,-1.942575832722418562e-07
3011,-3.148145868485031424e-07
3012,-1.940001391402460423e-07
3013,-3.143975104808866272e-07
3014,-1.937432067793345232e-07
3015,-3.139812634833836890e-07
3016,-1.934867862805790106e-07
3017,-3.135658434720711316e-07
3018,-1.932308744296482886e-07
3019,-3.131512496361330189e-07
3020,-1.929754717969700249e-07
3021,-3.127374779069860316e-07
3022,-1.927205752693516225e-07
3023,-3.123245284092690032e-07
3024,-1.924661849315494482e-07
3025,-3.119123968237152432e-07
3026,-1.922122984914383747e-07
3027,-3.115010821963738529e-07
3028,-1.919589154593236148e-07
3029,-3.110905809837040439e-07
3030,-1.917060327573996493e-07
3031,-3.106808943558059176e-07
3032,-1.914536518735288455e-07
3033,-3.102720156886749385e-07
3034,-1.912017686611044236e-07
3035,-3.098639477945997227e-07
3036,-1.909503838167401495e-07
3037,-3.094566830664563036e-07
3038,-1.906994957815482757e-07
3039,-3.090502229773328619e-07
3040,-1.904491013765915459e-07
3041,-3.086445650346855548e-07
3042,-1.901992016176461640e-07
3043,-3.082397060377974208e-07
3044,-1.899497939087161302e-07
3045,-3.078356458664748553e-07
3046,-1.897008772666521554e-07
3047,-3.074323792423956779e-07
3048,-1.894524512038456946e-07
3049,-3.070299067751427135e-07
3050,-1.892045124733613805e-07
3051,-3.066282254383085873e-07
3052,-1.889570617343259215e-07
3053,-3.062273339363168605e-07
3054,-1.887100971837639119e-07
3055,-3.058272292253669193e-07
3056,-1.884636168189836326e-07
3057,-3.054279093720222582e-07
3058,-1.882176202996611154e-07
3059,-3.050293721144183461e-07
3060,-1.879721058248882446e-07
3061,-3.046316157953169047e-07
3062,-1.877270725019533596e-07
3063,-3.042346390614475932e-07
3064,-1.874825183929192188e-07
3065,-3.038384386602482044e-07
3066,-1.872384435363525295e-07
3067,-3.034430140418475542e-07
3068,-1.869948441829624562e-07
3069,-3.030483609933357970e-07
3070,-1.867517228108875378e-07
3071,-3.026544796178754050e-07
3072,-1.865090741856431488e-07
3073,-3.022613665742890662e-07
3074,-1.862669001989160965e-07
3075,-3.018690204751488305e-07
3076,-1.860251977573853092e-07
3077,-3.014774390175709552e-07
3078,-1.857839678114723904e-07
3079,-3.010866204209766182e-07
3080,-1.855432064241174852e-07
3081,-3.006965628204981134e-07
3082,-1.853029139533792081e-07
3083,-3.003072643665457739e-07
3084,-1.850630882175023866e-07
3085,-2.999187226766801934e-07
3086,-1.848237293198543688e-07
3087,-2.995309353879597110e-07
3088,-1.845848348967774070e-07
3089,-2.991439015350750869e-07
3090,-1.843464047448981494e-07
3091,-2.987576178674893698e-07
3092,-1.841084360759717779e-07
3093,-2.983720844873927967e-07
3094,-1.838709295266177472e-07
3095,-2.979872972460119039e-07
3096,-1.836338836512822179e-07
3097,-2.976032566091867544e-07
3098,-1.833972959883381292e-07
3099,-2.972199586994755896e-07
3100,-1.831611663851554116e-07
3101,-2.968374016015612095e-07
3102,-1.829254930277622925e-07
3103,-2.964555848247740506e-07
3104,-1.826902745891318145e-07
3105,-2.960745042895837398e-07
3106,-1.824555121273073110e-07
3107,-2.956941605314709009e-07
3108,-1.822212010464908216e-07
3109,-2.953145501252903109e-07
3110,-1.819873422368963981e-07
3111,-2.949356721779723585e-07
3112,-1.817539345130747491e-07
3113,-2.945575233790091537e-07
3114,-1.815209762845024258e-07
3115,-2.941801033400789713e-07
3116,-1.812884660531738414e-07
3117,-2.938034100935920375e-07
3118,-1.810564033963010233e-07
3119,-2.934274402506484631e-07
3120,-1.808247873560569180e-07
3121,-2.930521929427719738e-07
3122,-1.805936154487965313e-07
3123,-2.926776672695335651e-07
3124,-1.803628880289770525e-07
3125,-2.923038593741225012e-07
3126,-1.801326028428877545e-07
3127,-2.919307693064806917e-07
3128,-1.799027599460371680e-07
3129,-2.915583937457525217e-07
3130,-1.796733576144864522e-07
3131,-2.911867316723119696e-07
3132,-1.794443937301825269e-07
3133,-2.908157813130704725e-07
3134,-1.792158678563876342e-07
3135,-2.904455408999781490e-07
3136,-1.789877796039921228e-07
3137,-2.900760088521559469e-07
3138,-1.787601266703741951e-07
3139,-2.897071825600682034e-07
3140,-1.785329103529242109e-07
3141,-2.893390593055237749e-07
3142,-1.783061271145014831e-07
3143,-2.889716406472082329e-07
3144,-1.780797753494018533e-07
3145,-2.886049214141487000e-07
3146,-1.778538564996976965e-07
3147,-2.882389019139810841e-07
3148,-1.776283668010259937e-07
3149,-2.878735792446368883e-07
3150,-1.774033076329803553e-07
3151,-2.875089515727708437e-07
3152,-1.771786765680316141e-07
3153,-2.871450178973403021e-07
3154,-1.769544724084450600e-07
3155,-2.867817758278444327e-07
3156,-1.767306944517425739e-07
3157,-2.864192235218311447e-07
3158,-1.765073408386305089e-07
3159,-2.860573610581703229e-07
3160,-1.762844116093540207e-07
3161,-2.856961839811911025e-07
3162,-1.760619057014275648e-07
3163,-2.853356922307237041e-07
3164,-1.758398215894209036e-07
3165,-2.849758839384594562e-07
3166,-1.756181580526402608e-07
3167,-2.846167562144877493e-07
3168,-1.753969140449908941e-07
3169,-2.842583091296548958e-07
3170,-1.751760885118547653e-07
3171,-2.839005398291383613e-07
3172,-1.749556804321136718e-07
3173,-2.835434471668898099e-07
3174,-1.747356889125209193e-07
3175,-2.831870283546829787e-07
3176,-1.745161143206714164e-07
3177,-2.828312833718889626e-07
3178,-1.742969524950348802e-07
3179,-2.824762088728776508e-07
3180,-1.740782047561252728e-07
3181,-2.821218047407809957e-07
3182,-1.738598687657195519e-07
3183,-2.817680670924783065e-07
3184,-1.736419452512539005e-07
3185,-2.814149960858131141e-07
3186,-1.734244303932864002e-07
3187,-2.810625907036265919e-07
3188,-1.732073262496572323e-07
3189,-2.807108460880610677e-07
3190,-1.729906294464075601e-07
3191,-2.803597651364902522e-07
3192,-1.727743399380684962e-07
3193,-2.800093420540940909e-07
3194,-1.725584570792528420e-07
3195,-2.796595770848337428e-07
3196,-1.723429792488376070e-07
3197,-2.793104679904781664e-07
3198,-1.721279052695814082e-07
3199,-2.789620143071415099e-07
3200,-1.719132341107468189e-07
3201,-2.786142126242486814e-07
3202,-1.716989657446179155e-07
3203,-2.782670633369344100e-07
3204,-1.714850985028023456e-07
3205,-2.779205626738375433e-07
3206,-1.712716311560549264e-07
3207,-2.775747115122388929e-07
3208,-1.710585622176679553e-07
3209,-2.772295058130038280e-07
3210,-1.708458926073677793e-07
3211,-2.768849446544222768e-07
3212,-1.706336202792889071e-07
3213,-2.765410271245993206e-07
3214,-1.704217429372920431e-07
3215,-2.761977513420108799e-07
3216,-1.702102618173213151e-07
3217,-2.758551157697493413e-07
3218,-1.699991735531101898e-07
3219,-2.755131188078038783e-07
3220,-1.697884794843904570e-07
3221,-2.751717576355205246e-07
3222,-1.695781779294075813e-07
3223,-2.748310331241762162e-07
3224,-1.693682663345173425e-07
3225,-2.744909418919249428e-07
3226,-1.691587465231326747e-07
3227,-2.741514819108498674e-07
3228,-1.689496155004800781e-07
3229,-2.738126534960297765e-07
3230,-1.687408727854932782e-07
3231,-2.734744524273591207e-07
3232,-1.685325173111222550e-07
3233,-2.731368807859093895e-07
3234,-1.683245480993984379e-07
3235,-2.727999345857907609e-07
3236,-1.681169645416805850e-07
3237,-2.724636126439271710e-07
3238,-1.679097667710876532e-07
3239,-2.721279129052667122e-07
3240,-1.677029501703043718e-07
3241,-2.717928355104220417e-07
3242,-1.674965180981145852e-07
3243,-2.714583770242646474e-07
3244,-1.672904665184578895e-07
3245,-2.711245367647461302e-07
3246,-1.670847966801483634e-07
3247,-2.707913138705807310e-07
3248,-1.668795063274686060e-07
3249,-2.704587054003765016e-07
3250,-1.666745944673335524e-07
3251,-2.701267123165672167e-07
3252,-1.664700614350127661e-07
3253,-2.697953294615641254e-07
3254,-1.662659049522274353e-07
3255,-2.694645577362427771e-07
3256,-1.660621248645120758e-07
3257,-2.691343949706636325e-07
3258,-1.658587193381213808e-07
3259,-2.688048400853145407e-07
3260,-1.656556873630070743e-07
3261,-2.684758920651012649e-07
3262,-1.654530302612033837e-07
3263,-2.681475476943177488e-07
3264,-1.652507444093170512e-07
3265,-2.678198066079168264e-07
3266,-1.650488315667937710e-07
3267,-2.674926684083644953e-07
3268,-1.648472879710075507e-07
3269,-2.671661294022779857e-07
3270,-1.646461143284677773e-07
3271,-2.668401895439273123e-07
3272,-1.644453096255071471e-07
3273,-2.665148467687597693e-07
3274,-1.642448726100504778e-07
3275,-2.661900993278272858e-07
3276,-1.640448031780934790e-07
3277,-2.658659480507192243e-07
3278,-1.638450990286004753e-07
3279,-2.655423879908934042e-07
3280,-1.636457613126635926e-07
3281,-2.652194209515677737e-07
3282,-1.634467860853760629e-07
3283,-2.648970429861102645e-07
3284,-1.632481760012728095e-07
3285,-2.645752536064820386e-07
3286,-1.630499279002533979e-07
3287,-2.642540517297377617e-07
3288,-1.628520405009365498e-07
3289,-2.639334358832958320e-07
3290,-1.626545151528743432e-07
3291,-2.636134034715814895e-07
3292,-1.624573491174052042e-07
3293,-2.632939544712758642e-07
3294,-1.622605420645537366e-07
3295,-2.629750874292467659e-07
3296,-1.620640929006122057e-07
3297,-2.626568002096465670e-07
3298,-1.618680019525391934e-07
3299,-2.623390913345306233e-07
3300,-1.616722673350305506e-07
3301,-2.620219603423347473e-07
3302,-1.614768872721594128e-07
3303,-2.617054060540140638e-07
3304,-1.612818620979252708e-07
3305,-2.613894244090827295e-07
3306,-1.610871916374182826e-07
3307,-2.610740168792009863e-07
3308,-1.608928732909679664e-07
3309,-2.607591814747441865e-07
3310,-1.606989077293048789e-07
3311,-2.604449152255877006e-07
3312,-1.605052941450927218e-07
3313,-2.601312188780108067e-07
3314,-1.603120291011824919e-07
3315,-2.598180894391411175e-07
3316,-1.601191143605438051e-07
3317,-2.595055265411996800e-07
3318,-1.599265485995572119e-07
3319,-2.591935291295060141e-07
3320,-1.597343309093218697e-07
3321,-2.588820945311190114e-07
3322,-1.595424603150864241e-07
3323,-2.585712224985073223e-07
3324,-1.593509354733987578e-07
3325,-2.582609106753211080e-07
3326,-1.591597558430828770e-07
3327,-2.579511591529259480e-07
3328,-1.589689213928129093e-07
3329,-2.576419657732401819e-07
3330,-1.587784311035429974e-07
3331,-2.573333283409702451e-07
3332,-1.585882831097957040e-07
3333,-2.570252472270417648e-07
3334,-1.583984767607169476e-07
3335,-2.567177191172654872e-07
3336,-1.582090127839591960e-07
3337,-2.564107443822630078e-07
3338,-1.580198880339649083e-07
3339,-2.561043214380472986e-07
3340,-1.578311040040603176e-07
3341,-2.557984476941618493e-07
3342,-1.576426580146344870e-07
3343,-2.554931234970242358e-07
3344,-1.574545502785953682e-07
3345,-2.551883464576798862e-07
3346,-1.572667800631247836e-07
3347,-2.548841159364900173e-07
3348,-1.570793461366535304e-07
3349,-2.545804303753143882e-07
3350,-1.568922481123821866e-07
3351,-2.542772881582718983e-07
3352,-1.567054845803446848e-07
3353,-2.539746881662096779e-07
3354,-1.565190543244498667e-07
3355,-2.536726294614944948e-07
3356,-1.563329581656784079e-07
3357,-2.533711103965917859e-07
3358,-1.561471938605723062e-07
3359,-2.530701293768953240e-07
3360,-1.559617620639495457e-07
3361,-2.527696861956862420e-07
3362,-1.557766604220316150e-07
3363,-2.524697774546759259e-07
3364,-1.555918895875565028e-07
3365,-2.521704050573426491e-07
3366,-1.554074468896132271e-07
3367,-2.518715649531546351e-07
3368,-1.552233338075750324e-07
3369,-2.515732570852331979e-07
3370,-1.550395475988586615e-07
3371,-2.512754807856211255e-07
3372,-1.548560874185066361e-07
3373,-2.509782334684576436e-07
3374,-1.546729547480903040e-07
3375,-2.506815144550864553e-07
3376,-1.544901477867822293e-07
3377,-2.503853217227201964e-07
3378,-1.543076649063984490e-07
3379,-2.500896557180981783e-07
3380,-1.541255053375573112e-07
3381,-2.497945142713608533e-07
3382,-1.539436693605441887e-07
3383,-2.494998948465500757e-07
3384,-1.537621561810626702e-07
3385,-2.492057985533962673e-07
3386,-1.535809638354757671e-07
3387,-2.489122241597291232e-07
3388,-1.534000914403869841e-07
3389,-2.486191678814916848e-07
3390,-1.532195404451901050e-07
3391,-2.483266301606690793e-07
3392,-1.530393089944581354e-07
3393,-2.480346094460440246e-07
3394,-1.528593946775037025e-07
3395,-2.477431053182751254e-07
3396,-1.526798000796195391e-07
3397,-2.474521156145198140e-07
3398,-1.525005204736250397e-07
3399,-2.471616395631559040e-07
3400,-1.523215583580485994e-07
3401,-2.468716751501829924e-07
3402,-1.521429109751765970e-07
3403,-2.465822222211525621e-07
3404,-1.519645784888333041e-07
3405,-2.462932793416706447e-07
3406,-1.517865601729747421e-07
3407,-2.460048452291892800e-07
3408,-1.516088556263460249e-07
3409,-2.457169183323623311e-07
3410,-1.514314639691346920e-07
3411,-2.454294985281057463e-07
3412,-1.512543834159196720e-07
3413,-2.451425833453798378e-07
3414,-1.510776150781414936e-07
3415,-2.448561724924395653e-07
3416,-1.509011559715664994e-07
3417,-2.445702633023695070e-07
3418,-1.507250063205213866e-07
3419,-2.442848566945897283e-07
3420,-1.505491663435077270e-07
3421,-2.439999487650364367e-07
3422,-1.503736341232925966e-07
3423,-2.437155424100519747e-07
3424,-1.501984093778444909e-07
3425,-2.434316339140192751e-07
3426,-1.500234916687458001e-07
3427,-2.431482210206572365e-07
3428,-1.498488807282696327e-07
3429,-2.428653050772040017e-07
3430,-1.496745740867291180e-07
3431,-2.425828826634738844e-07
3432,-1.495005727241893395e-07
3433,-2.423009545892130709e-07
3434,-1.493268741642761280e-07
3435,-2.420195187562027897e-07
3436,-1.491534808004342566e-07
3437,-2.417385730164257203e-07
3438,-1.489803883241095663e-07
3439,-2.414581186330671260e-07
3440,-1.488075982058910669e-07
3441,-2.411781521758080008e-07
3442,-1.486351091829879477e-07
3443,-2.408986738961851016e-07
3444,-1.484629204708311501e-07
3445,-2.406196823720408036e-07
3446,-1.482910320846829902e-07
3447,-2.403411767088281112e-07
3448,-1.481194416286195355e-07
3449,-2.400631543340172782e-07
3450,-1.479481507447665407e-07
3451,-2.397856161320458560e-07
3452,-1.477771565175756415e-07
3453,-2.395085590114828212e-07
3454,-1.476064591255169180e-07
3455,-2.392319843534937448e-07
3456,-1.474360592260681965e-07
3457,-2.389558880729660946e-07
3458,-1.472659538722938304e-07
3459,-2.386802718300246787e-07
3460,-1.470961435906407312e-07
3461,-2.384051322296908495e-07
3462,-1.469266278712969468e-07
3463,-2.381304699319725471e-07
3464,-1.467574040720746736e-07
3465,-2.378562829444852787e-07
3466,-1.465884752328280669e-07
3467,-2.375825700731489639e-07
3468,-1.464198376191843943e-07
3469,-2.373093310616828523e-07
3470,-1.462514921546483789e-07
3471,-2.370365634191039183e-07
3472,-1.460834374364310482e-07
3473,-2.367642673705495488e-07
3474,-1.459156724525274273e-07
3475,-2.364924408921109875e-07
3476,-1.457481968500852161e-07
3477,-2.362210838260751731e-07
3478,-1.455810102623860528e-07
3479,-2.359501941723395543e-07
3480,-1.454141118209423075e-07
3481,-2.356797726249521815e-07
3482,-1.452475006703754025e-07
3483,-2.354098155184041010e-07
3484,-1.450811772178946803e-07
3485,-2.351403230707281580e-07
3486,-1.449151386789094227e-07
3487,-2.348712947032961879e-07
3488,-1.447493866324808437e-07
3489,-2.346027279893573147e-07
3490,-1.445839196938600521e-07
3491,-2.343346236045322543e-07
3492,-1.444187359096095271e-07
3493,-2.340669794918744717e-07
3494,-1.442538371169744627e-07
3495,-2.337997943784162139e-07
3496,-1.440892192284545675e-07
3497,-2.335330681451236762e-07
3498,-1.439248857042888570e-07
3499,-2.332667982300967933e-07
3500,-1.437608326024280023e-07
3501,-2.330009852683278168e-07
3502,-1.435970604530179078e-07
3503,-2.327356273178459608e-07
3504,-1.434335693218837538e-07
3505,-2.324707231010578783e-07
3506,-1.432703570156693251e-07
3507,-2.322062729414670249e-07
3508,-1.431074253882472579e-07
3509,-2.319422732877563731e-07
3510,-1.429447709769828891e-07
3511,-2.316787263829787257e-07
3512,-1.427823943313398213e-07
3513,-2.314156287125956494e-07
3514,-1.426202950568721485e-07
3515,-2.311529799458019473e-07
3516,-1.424584723730152931e-07
3517,-2.308907794390627758e-07
3518,-1.422969256913281608e-07
3519,-2.306290250736299583e-07
3520,-1.421356541047960927e-07
3521,-2.303677176258703627e-07
3522,-1.419746571511453522e-07
3523,-2.301068539953751573e-07
3524,-1.418139343677209582e-07
3525,-2.298464348963084719e-07
3526,-1.416534848392046555e-07
3527,-2.295864584022367518e-07
3528,-1.414933085862125644e-07
3529,-2.293269247491661666e-07
3530,-1.413334037042515598e-07
3531,-2.290678312149173976e-07
3532,-1.411737711779930225e-07
3533,-2.288091779143316483e-07
3534,-1.410144091300869984e-07
3535,-2.285509623815996328e-07
3536,-1.408553180166432066e-07
3537,-2.282931859801386437e-07
3538,-1.406964954982466439e-07
3539,-2.280358461211167532e-07
3540,-1.405379435272259859e-07
3541,-2.277789425447001728e-07
3542,-1.403796591794321484e-07
3543,-2.275224734620119896e-07
3544,-1.402216424622895870e-07
3545,-2.272664386385708256e-07
3546,-1.400638939106594534e-07
3547,-2.270108355628631119e-07
3548,-1.399064115194486898e-07
3549,-2.267556660755731284e-07
3550,-1.397491945065807647e-07
3551,-2.265009275546125282e-07
3552,-1.395922448141896767e-07
3553,-2.262466181437450562e-07
3554,-1.394355590338251692e-07
3555,-2.259927385955550128e-07
3556,-1.392791375176376961e-07
3557,-2.257392864178729702e-07
3558,-1.391229797954371241e-07
3559,-2.254862618133876393e-07
3560,-1.389670845301371064e-07
3561,-2.252336632273395523e-07
3562,-1.388114526857792185e-07
3563,-2.249814900593677175e-07
3564,-1.386560822470567473e-07
3565,-2.247297419115376443e-07
3566,-1.385009723796879796e-07
3567,-2.244784165509552345e-07
3568,-1.383461254439563749e-07
3569,-2.242275122767824592e-07
3570,-1.381915366174423990e-07
3571,-2.239770315727759620e-07
3572,-1.380372087760605800e-07
3573,-2.237269704344879847e-07
3574,-1.378831389720124358e-07
3575,-2.234773292451548258e-07
3576,-1.377293277842061548e-07
3577,-2.232281063299817813e-07
3578,-1.375757751790935411e-07
3579,-2.229793000645621523e-07
3580,-1.374224793008941494e-07
3581,-2.227309118983861783e-07
3582,-1.372694404886638864e-07
3583,-2.224829388333435791e-07
3584,-1.371166577198905980e-07
3585,-2.222353823253392807e-07
3586,-1.369641296067813422e-07
3587,-2.219882377585580283e-07
3588,-1.368118580818515818e-07
3589,-2.217415069162901025e-07
3590,-1.366598396715453552e-07
3591,-2.214951886834957729e-07
3592,-1.365080747606053293e-07
3593,-2.212492814226912634e-07
3594,-1.363565640685010513e-07
3595,-2.210037847138107009e-07
3596,-1.362053057453698450e-07
3597,-2.207586969224589357e-07
3598,-1.360543009970204973e-07
3599,-2.205140174496326374e-07
3600,-1.359035459314078193e-07
3601,-2.202697469446132387e-07
3602,-1.357530429324861621e-07
3603,-2.200258809365031076e-07
3604,-1.356027906212314924e-07
3605,-2.197824224452154703e-07
3606,-1.354527869407104038e-07
3607,-2.195393674521144757e-07
3608,-1.353030337495806862e-07
3609,-2.192967171874141532e-07
3610,-1.351535288147073134e-07
3611,-2.190544700048219550e-07
3612,-1.350042724969845014e-07
3613,-2.188126247565695121e-07
3614,-1.348552642757287362e-07
3615,-2.185711816211055701e-07
3616,-1.347065025409816361e-07
3617,-2.183301382903187373e-07
3618,-1.345579873739377943e-07
3619,-2.180894941346276353e-07
3620,-1.344097193467808575e-07
3621,-2.178492489987116471e-07
3622,-1.342616959192055477e-07
3623,-2.176094016739227050e-07
3624,-1.341139179674584494e-07
3625,-2.173699510071342950e-07
3626,-1.339663844296704459e-07
3627,-2.171308966637186133e-07
3628,-1.338190938680786540e-07
3629,-2.168922374583603323e-07
3630,-1.336720477923928297e-07
3631,-2.166539717769406562e-07
3632,-1.335252442754600754e-07
3633,-2.164161006751375525e-07
3634,-1.333786826873594320e-07
3635,-2.161786205408766118e-07
3636,-1.332323639228664882e-07
3637,-2.159415327789151519e-07
3638,-1.330862855750093283e-07
3639,-2.157048366749987017e-07
3640,-1.329404474885446007e-07
3641,-2.154685294215009263e-07
3642,-1.327948506619345471e-07
3643,-2.152326116212863294e-07
3644,-1.326494926638128090e-07
3645,-2.149970817488173648e-07
3646,-1.325043744821247611e-07
3647,-2.147619397160984798e-07
3648,-1.323594950522288686e-07
3649,-2.145271841640342350e-07
3650,-1.322148530879890869e-07
3651,-2.142928143527683499e-07
3652,-1.320704485758342541e-07
3653,-2.140588295664163181e-07
3654,-1.319262807172370027e-07
3655,-2.138252286511904633e-07
3656,-1.317823506087922592e-07
3657,-2.135920112111176264e-07
3658,-1.316386561887187831e-07
3659,-2.133591750587404092e-07
3660,-1.314951981271551343e-07
3661,-2.131267210780110134e-07
3662,-1.313519734061009785e-07
3663,-2.128946480469248793e-07
3664,-1.312089834654967351e-07
3665,-2.126629542747635336e-07
3666,-1.310662279558048619e-07
3667,-2.124316398497040326e-07
3668,-1.309237054038157878e-07
3669,-2.122007032062363133e-07
3670,-1.307814170733849647e-07
3671,-2.119701440589034961e-07
3672,-1.306393594392356197e-07
3673,-2.117399616888860789e-07
3674,-1.304975348728462353e-07
3675,-2.115101548175152475e-07
3676,-1.303559409301978715e-07
3677,-2.112807221966766780e-07
3678,-1.302145785077652652e-07
3679,-2.110516646872570975e-07
3680,-1.300734461556318809e-07
3681,-2.108229800608052013e-07
3682,-1.299325442848106097e-07
3683,-2.105946680177602436e-07
3684,-1.297918718048397318e-07
3685,-2.103667273753020705e-07
3686,-1.296514280288369900e-07
3687,-2.101391582980523030e-07
3688,-1.295112119534266632e-07
3689,-2.099119581360720450e-07
3690,-1.293712247211211749e-07
3691,-2.096851281845475440e-07
3692,-1.292314651227684726e-07
3693,-2.094586657280872857e-07
3694,-1.290919310025710792e-07
3695,-2.092325724132060585e-07
3696,-1.289526244471042130e-07
3697,-2.090068445640681214e-07
3698,-1.288135438851469032e-07
3699,-2.087814828152094662e-07
3700,-1.286746883161650918e-07
3701,-2.085564870707584834e-07
3702,-1.285360585077213745e-07
3703,-2.083318550263494669e-07
3704,-1.283976524621796276e-07
3705,-2.081075870228792438e-07
3706,-1.282594710929040809e-07
3707,-2.078836823372928558e-07
3708,-1.281215124212601010e-07
3709,-2.076601395008701124e-07
3710,-1.279837778202774543e-07
3711,-2.074369568878243392e-07
3712,-1.278462656466563986e-07
3713,-2.072141358431027989e-07
3714,-1.277089743876205215e-07
3715,-2.069916751967565592e-07
3716,-1.275719058759879731e-07
3717,-2.067695720371150520e-07
3718,-1.274350577519316854e-07
3719,-2.065478284325299786e-07
3720,-1.272984312309323971e-07
3721,-2.063264405397172166e-07
3722,-1.271620243305052598e-07
3723,-2.061054119943940884e-07
3724,-1.270258369411243343e-07
3725,-2.058847375609390651e-07
3726,-1.268898690057172818e-07
3727,-2.056644191032218626e-07
3728,-1.267541204386117223e-07
3729,-2.054444532496007030e-07
3730,-1.266185895509541374e-07
3731,-2.052248433507478459e-07
3732,-1.264832759321129335e-07
3733,-2.050055860290205762e-07
3734,-1.263481804410837040e-07
3735,-2.047866792789828408e-07
3736,-1.262133025030386832e-07
3737,-2.045681245678605318e-07
3738,-1.260786399575569174e-07
3739,-2.043499213585851561e-07
3740,-1.259441931665277806e-07
3741,-2.041320676760578870e-07
3742,-1.258099621810362268e-07
3743,-2.039145625259973579e-07
3744,-1.256759468637253288e-07
3745,-2.036974053679593850e-07
3746,-1.255421456359642449e-07
3747,-2.034805970998591639e-07
3748,-1.254085584234313927e-07
3749,-2.032641354557161395e-07
3750,-1.252751856146115513e-07
3751,-2.030480199311654697e-07
3752,-1.251420256725507060e-07
3753,-2.028322493717770304e-07
3754,-1.250090788145300924e-07
3755,-2.026168235790920609e-07
3756,-1.248763430029710337e-07
3757,-2.024017421770660490e-07
3758,-1.247438196905716157e-07
3759,-2.021870029601514344e-07
3760,-1.246115083625537056e-07
3761,-2.019726066423039241e-07
3762,-1.244794074578351846e-07
3763,-2.017585526742892760e-07
3764,-1.243475181466595409e-07
3765,-2.015448397035561745e-07
3766,-1.242158374548509716e-07
3767,-2.013314674007640219e-07
3768,-1.240843676841530336e-07
3769,-2.011184339854115788e-07
3770,-1.239531058217689276e-07
3771,-2.009057395247759723e-07
3772,-1.238220531555254555e-07
3773,-2.006933825153894177e-07
3774,-1.236912087426984521e-07
3775,-2.004813641328404457e-07
3776,-1.235605720755335142e-07
3777,-2.002696816727419293e-07
3778,-1.234301438008293945e-07
3779,-2.000583352400072634e-07
3780,-1.232999213915983170e-07
3781,-1.998473250593057435e-07
3782,-1.231699061057255013e-07
3783,-1.996366479909341764e-07
3784,-1.230400965804293795e-07
3785,-1.994263062068347256e-07
3786,-1.229104934785412113e-07
3787,-1.992162966158527118e-07
3788,-1.227810942190420481e-07
3789,-1.990066211536277468e-07
3790,-1.226519002242049227e-07
3791,-1.987972751583208025e-07
3792,-1.225229110540836487e-07
3793,-1.985882617028585148e-07
3794,-1.223941260138468821e-07
3795,-1.983795772960658160e-07
3796,-1.222655438296307093e-07
3797,-1.981712240678801088e-07
3798,-1.221371649808356083e-07
3799,-1.979631991799250623e-07
3800,-1.220089888029892460e-07
3801,-1.977555018770597397e-07
3802,-1.218810153151944653e-07
3803,-1.975481335204312265e-07
3804,-1.217532432076553413e-07
3805,-1.973410912476682310e-07
3806,-1.216256718616340261e-07
3807,-1.971343757541449657e-07
3808,-1.214983026616765197e-07
3809,-1.969279852042704921e-07
3810,-1.213711322509457242e-07
3811,-1.967219199308189882e-07
3812,-1.212441647688412279e-07
3813,-1.965161782037145950e-07
3814,-1.211173940858331689e-07
3815,-1.963107610271199799e-07
3816,-1.209908240496596869e-07
3817,-1.961056658892394856e-07
3818,-1.208644531998179227e-07
3819,-1.959008928012460059e-07
3820,-1.207382798944091529e-07
3821,-1.956964416727862982e-07
3822,-1.206123057381776889e-07
3823,-1.954923110775439384e-07
3824,-1.204865272998644503e-07
3825,-1.952885006735563466e-07
3826,-1.203609479017913984e-07
3827,-1.950850089121418607e-07
3828,-1.202355644953884621e-07
3829,-1.948818373990351852e-07
3830,-1.201103773055598029e-07
3831,-1.946789834461218609e-07
3832,-1.199853863449678752e-07
3833,-1.944764470585657182e-07
3834,-1.198605913965478866e-07
3835,-1.942742265472492820e-07
3836,-1.197359908016495020e-07
3837,-1.940723235251094194e-07
3838,-1.196115850492963408e-07
3839,-1.938707344480606469e-07
3840,-1.194873748739309251e-07
3841,-1.936694609173328302e-07
3842,-1.193633566768704099e-07
3843,-1.934685021436445227e-07
3844,-1.192395331348232940e-07
3845,-1.932678558625210082e-07
3846,-1.191159024127863210e-07
3847,-1.930675231819645235e-07
3848,-1.189924647545817496e-07
3849,-1.928675020171290414e-07
3850,-1.188692193450658082e-07
3851,-1.926677934976610315e-07
3852,-1.187461651456196011e-07
3853,-1.924683958508428255e-07
3854,-1.186233030278281857e-07
3855,-1.922693076569585831e-07
3856,-1.185006320053485220e-07
3857,-1.920705296152978472e-07
3858,-1.183781523487066148e-07
3859,-1.918720600909146321e-07
3860,-1.182558623830616897e-07
3861,-1.916738992233946469e-07
3862,-1.181337624120062102e-07
3863,-1.914760457390583930e-07
3864,-1.180118521732708371e-07
3865,-1.912784992321880205e-07
3866,-1.178901301307134500e-07
3867,-1.910812591911492126e-07
3868,-1.177685981167030065e-07
3869,-1.908843257874795082e-07
3870,-1.176472531686316726e-07
3871,-1.906876975408879557e-07
3872,-1.175260979285418268e-07
3873,-1.904913726932631760e-07
3874,-1.174051293028347691e-07
3875,-1.902953528466463601e-07
3876,-1.172843475253727096e-07
3877,-1.900996354002438606e-07
3878,-1.171637530068170868e-07
3879,-1.899042209205401423e-07
3880,-1.170433446714393000e-07
3881,-1.897091082991556948e-07
3882,-1.169231228881266316e-07
3883,-1.895142980915852335e-07
3884,-1.168030864673952533e-07
3885,-1.893197870835911128e-07
3886,-1.166832361184782661e-07
3887,-1.891255778053729252e-07
3888,-1.165635692434947571e-07
3889,-1.889316667277616226e-07
3890,-1.164440881129816041e-07
3891,-1.887380558535729614e-07
3892,-1.163247897696531589e-07
3893,-1.885447419602916139e-07
3894,-1.162056768062424257e-07
3895,-1.883517267104434881e-07
3896,-1.160867457050831299e-07
3897,-1.881590082967233046e-07
3898,-1.159679982976636988e-07
3899,-1.879665865150232548e-07
3900,-1.158494345299517684e-07
3901,-1.877744605063311749e-07
3902,-1.157310519919566107e-07
3903,-1.875826299366187223e-07
3904,-1.156128511409895537e-07
3905,-1.873910944830166840e-07
3906,-1.154948328288995623e-07
3907,-1.871998513053278994e-07
3908,-1.153769948540516669e-07
3909,-1.870089027592002024e-07
3910,-1.152593379405748238e-07
3911,-1.868182476769264654e-07
3912,-1.151418604799638557e-07
3913,-1.866278844833407941e-07
3914,-1.150245639313569720e-07
3915,-1.864378123639832902e-07
3916,-1.149074475728593057e-07
3917,-1.862480315764484256e-07
3918,-1.147905096208032230e-07
3919,-1.860585418484920289e-07
3920,-1.146737504574711175e-07
3921,-1.858693413556823441e-07
3922,-1.145571709367716470e-07
3923,-1.856804302207305430e-07
3924,-1.144407689774128024e-07
3925,-1.854918081791316354e-07
3926,-1.143245452777024287e-07
3927,-1.853034735506677891e-07
3928,-1.142084991061481800e-07
3929,-1.851154273764657132e-07
3930,-1.140926292139111618e-07
3931,-1.849276675314054520e-07
3932,-1.139769365712484775e-07
3933,-1.847401950244903078e-07
3934,-1.138614200755253663e-07
3935,-1.845530065881244297e-07
3936,-1.137460803910234202e-07
3937,-1.843661048754312932e-07
3938,-1.136309154713366348e-07
3939,-1.841794872447642164e-07
3940,-1.135159266058330943e-07
3941,-1.839931537274359691e-07
3942,-1.134011125856835321e-07
3943,-1.838071030187180012e-07
3944,-1.132864730565105522e-07
3945,-1.836213362120743933e-07
3946,-1.131720069201983540e-07
3947,-1.834358503392271273e-07
3948,-1.130577160844014543e-07
3949,-1.832506483708809177e-07
3950,-1.129435975451302905e-07
3951,-1.830657260616147300e-07
3952,-1.128296543217164019e-07
3953,-1.828810848855280753e-07
3954,-1.127158818552012632e-07
3955,-1.826967232083162778e-07
3956,-1.126022831894133081e-07
3957,-1.825126417162766656e-07
3958,-1.124888549781282187e-07
3959,-1.823288385114461026e-07
3960,-1.123756003663881559e-07
3961,-1.821453133220901459e-07
3962,-1.122625163234067038e-07
3963,-1.819620668040416573e-07
3964,-1.121496039512487155e-07
3965,-1.817790969113224107e-07
3966,-1.120368621415754045e-07
3967,-1.815964050232995673e-07
3968,-1.119242902670649586e-07
3969,-1.814139878247451992e-07
3970,-1.118118899619639130e-07
3971,-1.812318460225587523e-07
3972,-1.116996577079787387e-07
3973,-1.810499804602083827e-07
3974,-1.115875955583218396e-07
3975,-1.808683882946409202e-07
3976,-1.114757016170395857e-07
3977,-1.806870709923841429e-07
3978,-1.113639780437919112e-07
3979,-1.805060254124899839e-07
3980,-1.112524213140022085e-07
3981,-1.803252545804774921e-07
3982,-1.111410339726857749e-07
3983,-1.801447538818805776e-07
3984,-1.110298133106713221e-07
3985,-1.799645268529263493e-07
3986,-1.109187602246737870e-07
3987,-1.797845703556521874e-07
3988,-1.108078740997302034e-07
3989,-1.796048844083799968e-07
3990,-1.106971556953587229e-07
3991,-1.794254686262429939e-07
3992,-1.105866022911818512e-07
3993,-1.792463222045871691e-07
3994,-1.104762160943540097e-07
3995,-1.790674443635042627e-07
3996,-1.103659945448262577e-07
3997,-1.788888352913490441e-07
3998,-1.102559393301143443e-07
3999,-1.787104941782866534e-07
4000,-1.101460483673336397e-07
4001,-1.785324202439528094e-07
4002,-1.100363233893653762e-07
4003,-1.783546136823899490e-07
4004,-1.099267616637930612e-07
4005,-1.781770730509245420e-07
4006,-1.098173642890735581e-07
4007,-1.779997980944560991e-07
4008,-1.097081302966398060e-07
4009,-1.778227889464906448e-07
4010,-1.095990598943898875e-07
4011,-1.776460433427123083e-07
4012,-1.094901524226165989e-07
4013,-1.774695633960832370e-07
4014,-1.093814081459144512e-07
4015,-1.772933463603367452e-07
4016,-1.092728258906430232e-07
4017,-1.771173928912777162e-07
4018,-1.091644064626233770e-07
4019,-1.769417021173690953e-07
4020,-1.090561480726390589e-07
4021,-1.767662730540024999e-07
4022,-1.089480514988508067e-07
4023,-1.765911050778652572e-07
4024,-1.088401160629132111e-07
4025,-1.764161988396823820e-07
4026,-1.087323405826677172e-07
4027,-1.762415530242858017e-07
4028,-1.086247267809791014e-07
4029,-1.760671668103056558e-07
4030,-1.085172725083722067e-07
4031,-1.758930408544886752e-07
4032,-1.084099779762999542e-07
4033,-1.757191736949768539e-07
4034,-1.083028430313325428e-07
4035,-1.755455640246739464e-07
4036,-1.081958683852502737e-07
4037,-1.753722131336760352e-07
4038,-1.080890509223201790e-07
4039,-1.751991201862332079e-07
4040,-1.079823933125868319e-07
4041,-1.750262832373965635e-07
4042,-1.078758939293031944e-07
4043,-1.748537029509791526e-07
4044,-1.077695525085221932e-07
4045,-1.746813791102743982e-07
4046,-1.076633682535398980e-07
4047,-1.745093099542303669e-07
4048,-1.075573418908650438e-07
4049,-1.743374969534441419e-07
4050,-1.074514714364807513e-07
4051,-1.741659373268752644e-07
4052,-1.073457595170864958e-07
4053,-1.739946312466663196e-07
4054,-1.072402025842251242e-07
4055,-1.738235798344603215e-07
4056,-1.071348026622441030e-07
4057,-1.736527799517522846e-07
4058,-1.070295580459523820e-07
4059,-1.734822335316338396e-07
4060,-1.069244681916829492e-07
4061,-1.733119388080276595e-07
4062,-1.068195352652958214e-07
4063,-1.731418943932633044e-07
4064,-1.067147561047303578e-07
4065,-1.729721020251071101e-07
4066,-1.066101318126548563e-07
4067,-1.728025600846827088e-07
4068,-1.065056616876728324e-07
4069,-1.726332685229691539e-07
4070,-1.064013451229793191e-07
4071,-1.724642259206020441e-07
4072,-1.062971829011157501e-07
4073,-1.722954319143886072e-07
4074,-1.061931741260610673e-07
4075,-1.721268862858008808e-07
4076,-1.060893170930399813e-07
4077,-1.719585897887576391e-07
4078,-1.059856136453536805e-07
4079,-1.717905399836779979e-07
4080,-1.058820626801194220e-07
4081,-1.716227372903042901e-07
4082,-1.057786644149984547e-07
4083,-1.714551805482339623e-07
4084,-1.056754180043170681e-07
4085,-1.712878705212952272e-07
4086,-1.055723227481826049e-07
4087,-1.711208063760999913e-07
4088,-1.054693788912633114e-07
4089,-1.709539866286539954e-07
4090,-1.053665861807852464e-07
4091,-1.707874113980416811e-07
4092,-1.052639438899901575e-07
4093,-1.706210804391335132e-07
4094,-1.051614517053041711e-07
4095,-1.704549930822690555e-07
4096,-1.050591101196375175e-07
4097,-1.702891498991102880e-07
4098,-1.049569182938736326e-07
4099,-1.701235484095576851e-07
4100,-1.048548758976143715e-07
4101,-1.699581892570674218e-07
4102,-1.047529825853558553e-07
4103,-1.697930720562218518e-07
4104,-1.046512373169387529e-07
4105,-1.696281955487803459e-07
4106,-1.045496423678842015e-07
4107,-1.694635600307945511e-07
4108,-1.044481950709760034e-07
4109,-1.692991660538111622e-07
4110,-1.043468959766826995e-07
4111,-1.691350108561007744e-07
4112,-1.042457448675663530e-07
4113,-1.689710958546638260e-07
4114,-1.041447405098550783e-07
4115,-1.688074187348430016e-07
4116,-1.040438835765496921e-07
4117,-1.686439801933819544e-07
4118,-1.039431734576511457e-07
4119,-1.684807800150188812e-07
4120,-1.038426100375830771e-07
4121,-1.683178179237811567e-07
4122,-1.037421939837047594e-07
4123,-1.681550924149888922e-07
4124,-1.036419229437514350e-07
4125,-1.679926039496611566e-07
4126,-1.035417981359844132e-07
4127,-1.678303508216188226e-07
4128,-1.034418187999881242e-07
4129,-1.676683332936250365e-07
4130,-1.033419838812326348e-07
4131,-1.675065526050311428e-07
4132,-1.032422950212783977e-07
4133,-1.673450052525677140e-07
4134,-1.031427499694973035e-07
4135,-1.671836927448941587e-07
4136,-1.030433498926517996e-07
4137,-1.670226139186424611e-07
4138,-1.029440931017416984e-07
4139,-1.668617689661048762e-07
4140,-1.028449808668823825e-07
4141,-1.667011570100101216e-07
4142,-1.027460114478859284e-07
4143,-1.665407774722418790e-07
4144,-1.026471860088471589e-07
4145,-1.663806296639083584e-07
4146,-1.025485034748742097e-07
4147,-1.662207142922313810e-07
4148,-1.024499635670073016e-07
4149,-1.660610295165015997e-07
4150,-1.023515663467604552e-07
4151,-1.659015757381404222e-07
4152,-1.022533105441389768e-07
4153,-1.657423517039972253e-07
4154,-1.021551969741623225e-07
4155,-1.655833577911221346e-07
4156,-1.020572250285172510e-07
4157,-1.654245940980002266e-07
4158,-1.019593943761893215e-07
4159,-1.652660590392734184e-07
4160,-1.018617051704522825e-07
4161,-1.651077516956421615e-07
4162,-1.017641566685117215e-07
4163,-1.649496729572733649e-07
4164,-1.016667485925545033e-07
4165,-1.647918226001190319e-07
4166,-1.015694803355143515e-07
4167,-1.646341995419148954e-07
4168,-1.014723530294773756e-07
4169,-1.644768018052336353e-07
4170,-1.013753649414056026e-07
4171,-1.643196315228124154e-07
4172,-1.012785162442887434e-07
4173,-1.641626861395999350e-07
4174,-1.011818066765892554e-07
4175,-1.640059673285540274e-07
4176,-1.010852360447990472e-07
4177,-1.638494740118392963e-07
4178,-1.009888035560089887e-07
4179,-1.636932038325050920e-07
4180,-1.008925109972314482e-07
4181,-1.635371589375280494e-07
4182,-1.007963550311488976e-07
4183,-1.633813371357967760e-07
4184,-1.007003372591955361e-07
4185,-1.632257399336666712e-07
4186,-1.006044567159721533e-07
4187,-1.630703642924135485e-07
4188,-1.005087145081831061e-07
4189,-1.629152105671577973e-07
4190,-1.004131093505730524e-07
4191,-1.627602809070294485e-07
4192,-1.003176394698282245e-07
4193,-1.626055719335024902e-07
4194,-1.002223081067132354e-07
4195,-1.624510837083594792e-07
4196,-1.001271125702330123e-07
4197,-1.622968169527345411e-07
4198,-1.000320523649977288e-07
4199,-1.621427709086477229e-07
4200,-9.993712785998289080e-08
4201,-1.619889445064079293e-07
4202,-9.984233934966183179e-08
4203,-1.618353368174363927e-07
4204,-9.974768602243541468e-08
4205,-1.616819486524461873e-07
4206,-9.965316751843027011e-08
4207,-1.615287797070688350e-07
4208,-9.955878320215736185e-08
4209,-1.613758290461187109e-07
4210,-9.946453482071276290e-08
4211,-1.612230957132810328e-07
4212,-9.937041997022272612e-08
4213,-1.610705799393830519e-07
4214,-9.927643883097482620e-08
4215,-1.609182824144375536e-07
4216,-9.918259122658461628e-08
4217,-1.607662001130791724e-07
4218,-9.908887750109592870e-08
4219,-1.606143342314266648e-07
4220,-9.899529780838579791e-08
4221,-1.604626844498926470e-07
4222,-9.890184923190906061e-08
4223,-1.603112499517676864e-07
4224,-9.880853449064711554e-08
4225,-1.601600307712868431e-07
4226,-9.871535144757907516e-08
4227,-1.600090254558107413e-07
4228,-9.862230131501324841e-08
4229,-1.598582347915271723e-07
4230,-9.852938332713097464e-08
4231,-1.597076580311975932e-07
4232,-9.843659664786244080e-08
4233,-1.595572956472066671e-07
4234,-9.834394143066591619e-08
4235,-1.594071446912373953e-07
4236,-9.825141756057074691e-08
4237,-1.592572072665797620e-07
4238,-9.815902513641898105e-08
4239,-1.591074806479863894e-07
4240,-9.806676188353484663e-08
4241,-1.589579673850143784e-07
4242,-9.797463053137830758e-08
4243,-1.588086642874774252e-07
4244,-9.788262889306837162e-08
4245,-1.586595732523235236e-07
4246,-9.779075729172470884e-08
4247,-1.585106921248714270e-07
4248,-9.769901673651951177e-08
4249,-1.583620213279612796e-07
4250,-9.760740379350209408e-08
4251,-1.582135601070780490e-07
4252,-9.751592023028420938e-08
4253,-1.580653091209508145e-07
4254,-9.742456601706649744e-08
4255,-1.579172659589484251e-07
4256,-9.733334090398260326e-08
4257,-1.577694322034536017e-07
4258,-9.724224441810412155e-08
4259,-1.576218061396808330e-07
4260,-9.715127570675326572e-08
4261,-1.574743891557511273e-07
4262,-9.706043460852360634e-08
4263,-1.573271776240283860e-07
4264,-9.696972283842887740e-08
4265,-1.571801748946434561e-07
4266,-9.687913665589004365e-08
4267,-1.570333772655436032e-07
4268,-9.678867957415845856e-08
4269,-1.568867869452675786e-07
4270,-9.669834849537073033e-08
4271,-1.567404024994914794e-07
4272,-9.660814401407115632e-08
4273,-1.565942235997888416e-07
4274,-9.651806737592663815e-08
4275,-1.564482496488210725e-07
4276,-9.642811544964434495e-08
4277,-1.563024802624140494e-07
4278,-9.633829175676055211e-08
4279,-1.561569143373697213e-07
4280,-9.624859259477345232e-08
4281,-1.560115543992566074e-07
4282,-9.615901902218859427e-08
4283,-1.558663967566297111e-07
4284,-9.606957133531583765e-08
4285,-1.557214431739083189e-07
4286,-9.598024835470591531e-08
4287,-1.555766914309599691e-07
4288,-9.589105113504072360e-08
4289,-1.554321426183800534e-07
4290,-9.580197758159818868e-08
4291,-1.552877959369800424e-07
4292,-9.571302973959412767e-08
4293,-1.551436505340652883e-07
4294,-9.562420528510352017e-08
4295,-1.549997068905762282e-07
4296,-9.553550446119677732e-08
4297,-1.548559641550174275e-07
4298,-9.544692851293022231e-08
4299,-1.547124210286454444e-07
4300,-9.535847579025598652e-08
4301,-1.545690797204596836e-07
4302,-9.527014670452472846e-08
4303,-1.544259373323124316e-07
4304,-9.518193949913514344e-08
4305,-1.542829953282079435e-07
4306,-9.509385648092910610e-08
4307,-1.541402513152774550e-07
4308,-9.500589503844984317e-08
4309,-1.539977058948550135e-07
4310,-9.491805770648004377e-08
4311,-1.538553588790970604e-07
4312,-9.483034105096565709e-08
4313,-1.537132103247820935e-07
4314,-9.474274625336684621e-08
4315,-1.535712594326780935e-07
4316,-9.465527377401691443e-08
4317,-1.534295056659713656e-07
4318,-9.456792315809016520e-08
4319,-1.532879481836470257e-07
4320,-9.448069305236129596e-08
4321,-1.531465885736955235e-07
4322,-9.439358423243009357e-08
4323,-1.530054240763919316e-07
4324,-9.430659696567738383e-08
4325,-1.528644557781398874e-07
4326,-9.421972989075009339e-08
4327,-1.527236832330407335e-07
4328,-9.413298262833958928e-08
4329,-1.525831053957340784e-07
4330,-9.404635642737846892e-08
4331,-1.524427211341423093e-07
4332,-9.395985010526262478e-08
4333,-1.523025331639891891e-07
4334,-9.387346280131127800e-08
4335,-1.521625385424244964e-07
4336,-9.378719554777608518e-08
4337,-1.520227370528771266e-07
4338,-9.370104716426063749e-08
4339,-1.518831285286373374e-07
4340,-9.361501833429128751e-08
4341,-1.517437136929109912e-07
4342,-9.352910741970429031e-08
4343,-1.516044912234563903e-07
4344,-9.344331691116417396e-08
4345,-1.514654610676470867e-07
4346,-9.335764299507659116e-08
4347,-1.513266226971038219e-07
4348,-9.327208785870351373e-08
4349,-1.511879754248744583e-07
4350,-9.318665129100085952e-08
4351,-1.510495193866009462e-07
4352,-9.310133155161624803e-08
4353,-1.509112551447105158e-07
4354,-9.301613023437038914e-08
4355,-1.507731799235852807e-07
4356,-9.293104642022953075e-08
4357,-1.506352960986464499e-07
4358,-9.284607792965126816e-08
4359,-1.504976013889809392e-07
4360,-9.276122839068630955e-08
4361,-1.503600953837965890e-07
4362,-9.267649467965458562e-08
4363,-1.502227793386381610e-07
4364,-9.259187778589613741e-08
4365,-1.500856523487249662e-07
4366,-9.250737639984446687e-08
4367,-1.499487129305778739e-07
4368,-9.242299218401237950e-08
4369,-1.498119621877251985e-07
4370,-9.233872248422238652e-08
4371,-1.496753988100281785e-07
4372,-9.225456948688396082e-08
4373,-1.495390228937545702e-07
4374,-9.217053182520058503e-08
4375,-1.494028334198284467e-07
4376,-9.208660858648682046e-08
4377,-1.492668310958773317e-07
4378,-9.200280096431745278e-08
4379,-1.491310146189742082e-07
4380,-9.191910742225350294e-08
4381,-1.489953850016118098e-07
4382,-9.183552995802872832e-08
4383,-1.488599395034452434e-07
4384,-9.175206574906282447e-08
4385,-1.487246814387052145e-07
4386,-9.166871549846819265e-08
4387,-1.485896060575619595e-07
4388,-9.158548029538432071e-08
4389,-1.484547155475953258e-07
4390,-9.150235793707123171e-08
4391,-1.483200111243636877e-07
4392,-9.141934843229735779e-08
4393,-1.481854892839640635e-07
4394,-9.133645312260120999e-08
4395,-1.480511514232890174e-07
4396,-9.125367124711430731e-08
4397,-1.479169963579394730e-07
4398,-9.117100189926157442e-08
4399,-1.477830253152812059e-07
4400,-9.108844538503670752e-08
4401,-1.476492368444643032e-07
4402,-9.100600175471373256e-08
4403,-1.475156297342043600e-07
4404,-9.092366965631529122e-08
4405,-1.473822042779279093e-07
4406,-9.084145025289276778e-08
4407,-1.472489611486010926e-07
4408,-9.075934135359163251e-08
4409,-1.471158986178763154e-07
4410,-9.067734605070242249e-08
4411,-1.469830182617559174e-07
4412,-9.059546070423900737e-08
4413,-1.468503185178980299e-07
4414,-9.051368769930225043e-08
4415,-1.467177978928394125e-07
4416,-9.043202493768804449e-08
4417,-1.465854579716187904e-07
4418,-9.035047401325313801e-08
4419,-1.464532970261844750e-07
4420,-9.026903279316170091e-08
4421,-1.463213157766369472e-07
4422,-9.018770375630898993e-08
4423,-1.461895138169951681e-07
4424,-9.010648292567465032e-08
4425,-1.460578905719910208e-07
4426,-9.002537255525076974e-08
4427,-1.459264456572094016e-07
4428,-8.994437257688466699e-08
4429,-1.457951777409475463e-07
4430,-8.986348267632021002e-08
4431,-1.456640889316247528e-07
4432,-8.978270178219322827e-08
4433,-1.455331763921147522e-07
4434,-8.970202995007982980e-08
4435,-1.454024421122370892e-07
4436,-8.962146705127351711e-08
4437,-1.452718838159453603e-07
4438,-8.954101344937337367e-08
4439,-1.451415025117338271e-07
4440,-8.946066921859943063e-08
4441,-1.450112963884594366e-07
4442,-8.938043280239600735e-08
4443,-1.448812674129472771e-07
4444,-8.930030391198130239e-08
4445,-1.447514127876197626e-07
4446,-8.922028389124082273e-08
4447,-1.446217335759738483e-07
4448,-8.914037210956707564e-08
4449,-1.444922293402788946e-07
4450,-8.906056796702319467e-08
4451,-1.443628988207355200e-07
4452,-8.898087150494119804e-08
4453,-1.442337440141351443e-07
4454,-8.890128099497043419e-08
4455,-1.441047620985327115e-07
4456,-8.882179919501369080e-08
4457,-1.439759541080759085e-07
4458,-8.874242390883522460e-08
4459,-1.438473192029354854e-07
4460,-8.866315563084440819e-08
4461,-1.437188578648797218e-07
4462,-8.858399347506130912e-08
4463,-1.435905677827273402e-07
4464,-8.850493812901856050e-08
4465,-1.434624515724238460e-07
4466,-8.842598832069173946e-08
4467,-1.433345064022496608e-07
4468,-8.834714471079838800e-08
4469,-1.432067337553721809e-07
4470,-8.826840750154558619e-08
4471,-1.430791317702549749e-07
4472,-8.818977526035689971e-08
4473,-1.429517016038212760e-07
4474,-8.811124868580321713e-08
4475,-1.428244424156729197e-07
4476,-8.803282702224436831e-08
4477,-1.426973536064646919e-07
4478,-8.795451091530476077e-08
4479,-1.425704342594717068e-07
4480,-8.787629943210447274e-08
4481,-1.424436850786276303e-07
4482,-8.779819229331956681e-08
4483,-1.423171062857414864e-07
4484,-8.772018979705053031e-08
4485,-1.421906963198284060e-07
4486,-8.764229218142738855e-08
4487,-1.420644547606906172e-07
4488,-8.756449933763696715e-08
4489,-1.419383823121702534e-07
4490,-8.748680835542614148e-08
4491,-1.418124789937819742e-07
4492,-8.740922153090773745e-08
4493,-1.416867424550785696e-07
4494,-8.733173967220187637e-08
4495,-1.415611742031323729e-07
4496,-8.725436000673960684e-08
4497,-1.414357739453752662e-07
4498,-8.717708451802506212e-08
4499,-1.413105402550929581e-07
4500,-8.709991181888624142e-08
4501,-1.411854736427943499e-07
4502,-8.702284141105834286e-08
4503,-1.410605738582854172e-07
4504,-8.694587317381844562e-08
4505,-1.409358409537718181e-07
4506,-8.686900841296536579e-08
4507,-1.408112730467040604e-07
4508,-8.679224617852073632e-08
4509,-1.406868716613775160e-07
4510,-8.671558505884039815e-08
4511,-1.405626359153532605e-07
4512,-8.663902624272806502e-08
4513,-1.404385643705710756e-07
4514,-8.656256939939211887e-08
4515,-1.403146576072081374e-07
4516,-8.648621327341978963e-08
4517,-1.401909162853054202e-07
4518,-8.640995942997544496e-08
4519,-1.400673379597149688e-07
4520,-8.633380612837397924e-08
4521,-1.399439243066841219e-07
4522,-8.625775495968618341e-08
4523,-1.398206748572682556e-07
4524,-8.618180304216042682e-08
4525,-1.396975876744212070e-07
4526,-8.610595345515456221e-08
4527,-1.395746644638815404e-07
4528,-8.603020302628955211e-08
4529,-1.394519042935113880e-07
4530,-8.595455331690522513e-08
4531,-1.393293062187924100e-07
4532,-8.587900405385968733e-08
4533,-1.392068701803768460e-07
4534,-8.580355441697732834e-08
4535,-1.390845963389448872e-07
4536,-8.572820503641370909e-08
4537,-1.389624833777583267e-07
4538,-8.565295499674398050e-08
4539,-1.388405324967990266e-07
4540,-8.557780445842410838e-08
4541,-1.387187437065661984e-07
4542,-8.550275262808665162e-08
4543,-1.385971141380654144e-07
4544,-8.542780114118827756e-08
4545,-1.384756463054853060e-07
4546,-8.535294714777857229e-08
4547,-1.383543383292715161e-07
4548,-8.527819219699188434e-08
4549,-1.382331901728815607e-07
4550,-8.520353564101544365e-08
4551,-1.381122009283702890e-07
4552,-8.512897811538699087e-08
4553,-1.379913718791215501e-07
4554,-8.505451881020120334e-08
4555,-1.378707021940260605e-07
4556,-8.498015721934221020e-08
4557,-1.377501912992198454e-07
4558,-8.490589355161584875e-08
4559,-1.376298390963260895e-07
4560,-8.483172795383102084e-08
4561,-1.375096438139686924e-07
4562,-8.475765963628501312e-08
4563,-1.373896077145185256e-07
4564,-8.468368860987203249e-08
4565,-1.372697293920483863e-07
4566,-8.460981407593990662e-08
4567,-1.371500088211164487e-07
4568,-8.453603775567030460e-08
4569,-1.370304446415563327e-07
4570,-8.446235743784857899e-08
4571,-1.369110383442193731e-07
4572,-8.438877454949945870e-08
4573,-1.367917875035768829e-07
4574,-8.431528717937592218e-08
4575,-1.366726932435259631e-07
4576,-8.424189655497744369e-08
4577,-1.365537557610347553e-07
4578,-8.416860154105022212e-08
4579,-1.364349735659498267e-07
4580,-8.409540416336915966e-08
4581,-1.363163466921264491e-07
4582,-8.402230158523236414e-08
4583,-1.361978758125833592e-07
4584,-8.394929526229643536e-08
4585,-1.360795596608500232e-07
4586,-8.387638345313602708e-08
4587,-1.359613986009925575e-07
4588,-8.380356727496851203e-08
4589,-1.358433912247027496e-07
4590,-8.373084639243479255e-08
4591,-1.357255381702653473e-07
4592,-8.365822009255759077e-08
4593,-1.356078396034055233e-07
4594,-8.358568902392154877e-08
4595,-1.354902940510606668e-07
4596,-8.351325315305875367e-08
4597,-1.353729020028195799e-07
4598,-8.344091066320941065e-08
4599,-1.352556635827632193e-07
4600,-8.336866317153921200e-08
4601,-1.351385770887901798e-07
4602,-8.329651004879131196e-08
4603,-1.350216449255071703e-07
4604,-8.322445077532903655e-08
4605,-1.349048632593157308e-07
4606,-8.315248537292474563e-08
4607,-1.347882350357460422e-07
4608,-8.308061319058548396e-08
4609,-1.346717578673124994e-07
4610,-8.300883483397953994e-08
4611,-1.345554313828571232e-07
4612,-8.293715044510834760e-08
4613,-1.344392571846474480e-07
4614,-8.286555804364934855e-08
4615,-1.343232339435577540e-07
4616,-8.279405932889987160e-08
4617,-1.342073616600354071e-07
4618,-8.272265368714097720e-08
4619,-1.340916394285306651e-07
4620,-8.265134155349785788e-08
4621,-1.339760677350655012e-07
4622,-8.258012056557619492e-08
4623,-1.338606457555630432e-07
4624,-8.250899312943337315e-08
4625,-1.337453732070917874e-07
4626,-8.243795617413515017e-08
4627,-1.336302515465395092e-07
4628,-8.236701236572438459e-08
4629,-1.335152773804651377e-07
4630,-8.229616086802852092e-08
4631,-1.334004526067146275e-07
4632,-8.222540068605775541e-08
4633,-1.332857766226794376e-07
4634,-8.215473196127347239e-08
4635,-1.331712498836157958e-07
4636,-8.208415454960097914e-08
4637,-1.330568699949932973e-07
4638,-8.201366985801809050e-08
4639,-1.329426383977588222e-07
4640,-8.194327400088576744e-08
4641,-1.328285547785041979e-07
4642,-8.187297013591648665e-08
4643,-1.327146182591380288e-07
4644,-8.180275709629619790e-08
4645,-1.326008283657682774e-07
4646,-8.173263496009946168e-08
4647,-1.324871866674596068e-07
4648,-8.166260326081704568e-08
4649,-1.323736904115132807e-07
4650,-8.159266209405198371e-08
4651,-1.322603420024556454e-07
4652,-8.152281020814452342e-08
4653,-1.321471386320410791e-07
4654,-8.145304967112706136e-08
4655,-1.320340817466804333e-07
4656,-8.138337785591894422e-08
4657,-1.319211698842820001e-07
4658,-8.131379666125744335e-08
4659,-1.318084027150824597e-07
4660,-8.124430479533014920e-08
4661,-1.316957817966525292e-07
4662,-8.117490185708854735e-08
4663,-1.315833049515835594e-07
4664,-8.110558893085719332e-08
4665,-1.314709736317114094e-07
4666,-8.103636424047462115e-08
4667,-1.313587868915011147e-07
4668,-8.096722931052416763e-08
4669,-1.312467437500167892e-07
4670,-8.089818251397724913e-08
4671,-1.311348446972118830e-07
4672,-8.082922528487194794e-08
4673,-1.310230884777196964e-07
4674,-8.076035584969192319e-08
4675,-1.309114771168308937e-07
4676,-8.069157480187803978e-08
4677,-1.308000074079730804e-07
4678,-8.062288226831312005e-08
4679,-1.306886820659044550e-07
4680,-8.055427692436920255e-08
4681,-1.305774978471633852e-07
4682,-8.048576075101208778e-08
4683,-1.304664567693815044e-07
4684,-8.041733067629577892e-08
4685,-1.303555580658957925e-07
4686,-8.034899016628211370e-08
4687,-1.302448011884414898e-07
4688,-8.028073598518075946e-08
4689,-1.301341856438917373e-07
4690,-8.021257004459739003e-08
4691,-1.300237117438534658e-07
4692,-8.014449042255983946e-08
4693,-1.299133794873110827e-07
4694,-8.007649686135010143e-08
4695,-1.298031883448567935e-07
4696,-8.000859156448751584e-08
4697,-1.296931363681445922e-07
4698,-7.994077270543841437e-08
4699,-1.295832262695267861e-07
4700,-7.987304036596061410e-08
4701,-1.294734566831990112e-07
4702,-7.980539406583323249e-08
4703,-1.293638261250706850e-07
4704,-7.973783487569559167e-08
4705,-1.292543365882392638e-07
4706,-7.967036015580930883e-08
4707,-1.291449861210139675e-07
4708,-7.960297309947877483e-08
4709,-1.290357738789920714e-07
4710,-7.953567222119911348e-08
4711,-1.289267013308014658e-07
4712,-7.946845506957813517e-08
4713,-1.288177682077005665e-07
4714,-7.940132515451821039e-08
4715,-1.287089722275221774e-07
4716,-7.933427935944033085e-08
4717,-1.286003167581609351e-07
4718,-7.926731918928495399e-08
4719,-1.284917978942302996e-07
4720,-7.920044424751028360e-08
4721,-1.283834170095629187e-07
4722,-7.913365430447104990e-08
4723,-1.282751739751005117e-07
4724,-7.906694949996450864e-08
4725,-1.281670688452105234e-07
4726,-7.900032931099061653e-08
4727,-1.280591002182886367e-07
4728,-7.893379341894981539e-08
4729,-1.279512700096676159e-07
4730,-7.886734190673097597e-08
4731,-1.278435743105288228e-07
4732,-7.880097439623707974e-08
4733,-1.277360161651139902e-07
4734,-7.873469113553423228e-08
4735,-1.276285942436587620e-07
4736,-7.866849177202786983e-08
4737,-1.275213077681654939e-07
4738,-7.860237727943203579e-08
4739,-1.274141581675707210e-07
4740,-7.853634428739238923e-08
4741,-1.273071439843682809e-07
4742,-7.847039690297337980e-08
4743,-1.272002648466070011e-07
4744,-7.840453200798954828e-08
4745,-1.270935207581531107e-07
4746,-7.833875053944280961e-08
4747,-1.269869118588660957e-07
4748,-7.827305246723849345e-08
4749,-1.268804371194281836e-07
4750,-7.820743609316056149e-08
4751,-1.267740972964111880e-07
4752,-7.814190408787001511e-08
4753,-1.266678914423691322e-07
4754,-7.807645369114610803e-08
4755,-1.265618199392074668e-07
4756,-7.801108718534217182e-08
4757,-1.264558809763300309e-07
4758,-7.794580132911308469e-08
4759,-1.263500770785945241e-07
4760,-7.788059875526421184e-08
4761,-1.262444054384139721e-07
4762,-7.781547814501181473e-08
4763,-1.261388671197384396e-07
4764,-7.775044006017597279e-08
4765,-1.260334628030337242e-07
4766,-7.768548269084814367e-08
4767,-1.259281908059560998e-07
4768,-7.762060806994178501e-08
4769,-1.258230496864417938e-07
4770,-7.755581485725403762e-08
4771,-1.257180419642007428e-07
4772,-7.749110213134275681e-08
4773,-1.256131654512352737e-07
4774,-7.742647159809918466e-08
4775,-1.255084212091436643e-07
4776,-7.736192251954712319e-08
4777,-1.254038087074537967e-07
4778,-7.729745434097055829e-08
4779,-1.252993270585860504e-07
4780,-7.723306753825229324e-08
4781,-1.251949769074725822e-07
4782,-7.716876027701689491e-08
4783,-1.250907582294131436e-07
4784,-7.710453377065688763e-08
4785,-1.249866690625338185e-07
4786,-7.704038877185067170e-08
4787,-1.248827104594543619e-07
4788,-7.697632374414621851e-08
4789,-1.247788822200554314e-07
4790,-7.691233827219237263e-08
4791,-1.246751852441177599e-07
4792,-7.684843314348367223e-08
4793,-1.245716161259861937e-07
4794,-7.678460939395389230e-08
4795,-1.244681773628772593e-07
4796,-7.672086355373252472e-08
4797,-1.243648681175037587e-07
4798,-7.665719767602078971e-08
4799,-1.242616880054305245e-07
4800,-7.659361214840172040e-08
4801,-1.241586364745214328e-07
4802,-7.653010555020439379e-08
4803,-1.240557136156158702e-07
4804,-7.646667880786978569e-08
4805,-1.239529195380323856e-07
4806,-7.640333055701073748e-08
4807,-1.238502538216687361e-07
4808,-7.634006150373134433e-08
4809,-1.237477161050721933e-07
4810,-7.627687178306643250e-08
4811,-1.236453063912248162e-07
4812,-7.621376046901572155e-08
4813,-1.235430245768366279e-07
4814,-7.615072764572161157e-08
4815,-1.234408688823496925e-07
4816,-7.608777406982843024e-08
4817,-1.233388418306875630e-07
4818,-7.602489837621600458e-08
4819,-1.232369405838526118e-07
4820,-7.596210144209591431e-08
4821,-1.231351666649153484e-07
4822,-7.589938193418046399e-08
4823,-1.230335196924610718e-07
4824,-7.583674037679495937e-08
4825,-1.229319988054099050e-07
4826,-7.577417669706335911e-08
4827,-1.228306049430717557e-07
4828,-7.571169146102776515e-08
4829,-1.227293356539073550e-07
4830,-7.564928364781096897e-08
4831,-1.226281929727845832e-07
4832,-7.558695285175952186e-08
4833,-1.225271755321000314e-07
4834,-7.552469916230314913e-08
4835,-1.224262829226673029e-07
4836,-7.546252329822204549e-08
4837,-1.223255162620899115e-07
4838,-7.540042398618117662e-08
4839,-1.222248744574346809e-07
4840,-7.533840226984390346e-08
4841,-1.221243561295890362e-07
4842,-7.527645807627143804e-08
4843,-1.220239633347914990e-07
4844,-7.521458861412365242e-08
4845,-1.219236953529428324e-07
4846,-7.515279748910877558e-08
4847,-1.218235506517507735e-07
4848,-7.509108192101538224e-08
4849,-1.217235301588469483e-07
4850,-7.502944321453684433e-08
4851,-1.216236334894704259e-07
4852,-7.496787921609083466e-08
4853,-1.215238602613180735e-07
4854,-7.490639321356481787e-08
4855,-1.214242100938228055e-07
4856,-7.484498272821551347e-08
4857,-1.213246829328711014e-07
4858,-7.478364764534489305e-08
4859,-1.212252793098471219e-07
4860,-7.472238807585237311e-08
4861,-1.211259969379799675e-07
4862,-7.466120439090314570e-08
4863,-1.210268387904095726e-07
4864,-7.460009619791260694e-08
4865,-1.209278010947629512e-07
4866,-7.453906383544182434e-08
4867,-1.208288871450387650e-07
4868,-7.447810514757645663e-08
4869,-1.207300941302719930e-07
4870,-7.441722354912840132e-08
4871,-1.206314221147168076e-07
4872,-7.435641542817635012e-08
4873,-1.205328731261275740e-07
4874,-7.429568311571329721e-08
4875,-1.204344440038833558e-07
4876,-7.423502524027270171e-08
4877,-1.203361375806704870e-07
4878,-7.417444103950247796e-08
4879,-1.202379514090890958e-07
4880,-7.411393252656768249e-08
4881,-1.201398849349929168e-07
4882,-7.405349800497772282e-08
4883,-1.200419398348079334e-07
4884,-7.399313786149693503e-08
4885,-1.199441144245312672e-07
4886,-7.393285124061366470e-08
4887,-1.198464105732139877e-07
4888,-7.387263883874566911e-08
4889,-1.197488253086675108e-07
4890,-7.381250068288812651e-08
4891,-1.196513595644319146e-07
4892,-7.375243561227783271e-08
4893,-1.195540140646462271e-07
4894,-7.369244542538036495e-08
4895,-1.194567863997458970e-07
4896,-7.363252679006756892e-08
4897,-1.193596795454325777e-07
4898,-7.357268281252445869e-08
4899,-1.192626906961253334e-07
4900,-7.351291178323670139e-08
4901,-1.191658208282539145e-07
4902,-7.345321469847118822e-08
4903,-1.190690696417193518e-07
4904,-7.339358963645743972e-08
4905,-1.189724375216491302e-07
4906,-7.333403803935666356e-08
4907,-1.188759219729120122e-07
4908,-7.327455822360486351e-08
4909,-1.187795250450183780e-07
4910,-7.321515234587859136e-08
4911,-1.186832455226351773e-07
4912,-7.315581850778916952e-08
4913,-1.185870838925249677e-07
4914,-7.309655725164389705e-08
4915,-1.184910397607344194e-07
4916,-7.303736850249454592e-08
4917,-1.183951125766785643e-07
4918,-7.297825099881234468e-08
4919,-1.182993028824547167e-07
4920,-7.291920640851206466e-08
4921,-1.182036088413256243e-07
4922,-7.286023384399167887e-08
4923,-1.181080324632430317e-07
4924,-7.280133285627880603e-08
4925,-1.180125723589497811e-07
4926,-7.274250352670815701e-08
4927,-1.179172280908909527e-07
4928,-7.268374643011885324e-08
4929,-1.178220002693296976e-07
4930,-7.262505964033714093e-08
4931,-1.177268887895567160e-07
4932,-7.256644435914036690e-08
4933,-1.176318918080026012e-07
4934,-7.250790177304504419e-08
4935,-1.175370108752988590e-07
4936,-7.244942902780976938e-08
4937,-1.174422455637011699e-07
4938,-7.239102798801519699e-08
4939,-1.173475944798801595e-07
4940,-7.233269772687601909e-08
4941,-1.172530589793269434e-07
4942,-7.227443697647908573e-08
4943,-1.171586378174296657e-07
4944,-7.221624883681688543e-08
4945,-1.170643310969591119e-07
4946,-7.215813018278462626e-08
4947,-1.169701398576477747e-07
4948,-7.210008327396973670e-08
4949,-1.168760615683808162e-07
4950,-7.204210515755105431e-08
4951,-1.167820976183762055e-07
4952,-7.198419795087739111e-08
4953,-1.166882472521504472e-07
4954,-7.192636042727547409e-08
4955,-1.165945101786521018e-07
4956,-7.186859371503352892e-08
4957,-1.165008879111333757e-07
4958,-7.181089629323678468e-08
4959,-1.164073779560643475e-07
4960,-7.175326919392547060e-08
4961,-1.163139818956639169e-07
4962,-7.169571126639481935e-08
4963,-1.162206984040916079e-07
4964,-7.163822336578032328e-08
4965,-1.161275280521885068e-07
4966,-7.158080688294547189e-08
4967,-1.160344723767355820e-07
4968,-7.152346185019150929e-08
4969,-1.159415354641347483e-07
4970,-7.146619681414515512e-08
4971,-1.158487255982353251e-07
4972,-7.140902172832193925e-08
4973,-1.157560567110286247e-07
4974,-7.135195019725410111e-08
4975,-1.156635293372723678e-07
4976,-7.129494816711684842e-08
4977,-1.155710285682575087e-07
4978,-7.123772184404667911e-08
4979,-1.154779059743911896e-07
4980,-7.117896077788230783e-08
4981,-1.153816705080040276e-07
4982,-7.111417391013176961e-08
4983,-1.152746403366269564e-07
4984,-7.103095648610365384e-08
4985,-1.151381249274664497e-07
4986,-7.090385399480994850e-08
4987,-1.149430363805729063e-07
4988,-7.071261700431284657e-08
4989,-1.147101183918049670e-07
4990,-7.058996047563140584e-08
4991,-1.148204373978304399e-07
4992,-7.140317331971453123e-08
4993,-1.169766309980072895e-07
4994,-7.609289786800459837e-08
4995,-1.254527736267539847e-07
4996,-8.918539291406573852e-08
4997,-1.404049610323541801e-07
4998,-9.513163503057178207e-08
4999,-1.072342786815689208e-07
5000,-2.067823366583374650e-09


==> anc/input_csv/reduced_Tg_off_block_cw_weight_t_L5000.csv <==
idx,value
0,1.019560052762187634e-04
1,2.635068258793165350e-04
2,3.097863715489299063e-04
3,1.722604748526627050e-04
4,1.414743757800919878e-04
5,1.133839865803486344e-04
6,7.912252257845440572e-05
7,8.720886971812916231e-05
8,6.728893100553656336e-05
9,6.378717936046136979e-05
10,4.875852883271945999e-05
11,4.682120903801004398e-05
12,3.560907723590365099e-05
13,3.404890683690508439e-05
14,2.742382873672698717e-05
15,2.612960592935022642e-05
16,2.152518624785575903e-05
17,2.114104543812009019e-05
18,1.762982935442280129e-05
19,1.748851385432320999e-05
20,1.499809251140052045e-05
21,1.492346471002916125e-05
22,1.295496455613379501e-05
23,1.303153190833226117e-05
24,1.139993608795664414e-05
25,1.150097450349824005e-05
26,1.017887655885447578e-05
27,1.028008138989883344e-05
28,9.151702918601347416e-06
29,9.273112154868248618e-06
30,8.297887097786555525e-06
31,8.413683056251192662e-06
32,7.571240537637654465e-06
33,7.682770986750379655e-06
34,6.939619427114200236e-06
35,7.049833452250116593e-06
36,6.390483613771150452e-06
37,6.495394870654726737e-06
38,5.907675958015467271e-06
39,6.007702857544846932e-06
40,5.479772182987952681e-06
41,5.575625951476946718e-06
42,5.098785388002129584e-06
43,5.190460369552791727e-06
44,4.757871347716934764e-06
45,4.845419742265339057e-06
46,4.451368039895518869e-06
47,4.535070664881675209e-06
48,4.174566990654871372e-06
49,4.254781642413488041e-06
50,3.923775541063247658e-06
51,4.000593943942305540e-06
52,3.695776999064725113e-06
53,3.769384462413913695e-06
54,3.487749879819159916e-06
55,3.558420001364847710e-06
56,3.297447570248320787e-06
57,3.365299180932642761e-06
58,3.122888679588878805e-06
59,3.188073200433653552e-06
60,2.962312749526333542e-06
61,3.025011115633806407e-06
62,2.814270601675175332e-06
63,2.874599538336437454e-06
64,2.677464884779636948e-06
65,2.735556954172905716e-06
66,2.550762272686712627e-06
67,2.606741415064540898e-06
68,2.433181966962097151e-06
69,2.487155487788529314e-06
70,2.323853298477657648e-06
71,2.375925235737239842e-06
72,2.222008631224700622e-06
73,2.272276442861901896e-06
74,2.126969191209682024e-06
75,2.175523383661264200e-06
76,2.038132055003226709e-06
77,2.085056932170560035e-06
78,1.954959902128756147e-06
79,2.000334768278681943e-06
80,1.876972478655867452e-06
81,1.920872082360351377e-06
82,1.803740471477077058e-06
83,1.846234365799456629e-06
84,1.734878203957602432e-06
85,1.776031939138577285e-06
86,1.670038416160008457e-06
87,1.709913856087370180e-06
88,1.608908363350320244e-06
89,1.647563444339237400e-06
90,1.551205269383137165e-06
91,1.588694651167440736e-06
92,1.496672916253464456e-06
93,1.533048125829708537e-06
94,1.445078939613075760e-06
95,1.480388585469583458e-06
96,1.396212110469934261e-06
97,1.430502038562099414e-06
98,1.349879935784341859e-06
99,1.383193511081752037e-06
100,1.305906890978674646e-06
101,1.338285053533781584e-06
102,1.264132481620326145e-06
103,1.295613956770045642e-06
104,1.224409736151049518e-06
105,1.255031159618563708e-06
106,1.186603893807172250e-06
107,1.216400048032682212e-06
108,1.150591307998310661e-06
109,1.179595046492621157e-06
110,1.116258102799109585e-06
111,1.144500667240159882e-06
112,1.083499506503284308e-06
113,1.111010502779423004e-06
114,1.052218835236272949e-06
115,1.079026374944719692e-06
116,1.022326773050919561e-06
117,1.048457585461046790e-06
118,9.937407884644663374e-07
119,1.019220239987053592e-06
120,9.663843802749535205e-07
121,9.912366196670808952e-07
122,9.401866763272686122e-07
123,9.644346784180946586e-07
124,9.150818798906276675e-07
125,9.387475544067319133e-07
126,8.910088704680310325e-07
127,9.141130531688620347e-07
128,8.679107860115479574e-07
129,8.904733251787720178e-07
130,8.457346233344999065e-07
131,8.677744988776377353e-07
132,8.244310542418812593e-07
133,8.459663147676797447e-07
134,8.039539666760595945e-07
135,8.250018996295399224e-07
136,7.842603258737758128e-07
137,8.048374159973525946e-07
138,7.653099299597711490e-07
139,7.854319303605007421e-07
140,7.470650819310830496e-07
141,7.667470604234868633e-07
142,7.294905239309788828e-07
143,7.487468741445611219e-07
144,7.125531450056613941e-07
145,7.313976703174887172e-07
146,6.962219497137991108e-07
147,7.146678553117053528e-07
148,6.804677960657033433e-07
149,6.985277114813334640e-07
150,6.652632628173657674e-07
151,6.829493129989478861e-07
152,6.505825677685056218e-07
153,6.679063510793282897e-07
154,6.364014595851204664e-07
155,6.533741419956759732e-07
156,6.226971170902613213e-07
157,6.393293660734041642e-07
158,6.094479545777942448e-07
159,6.257500397104294399e-07
160,5.966336420057284764e-07
161,6.126153955472222610e-07
162,5.842349991166339617e-07
163,5.999058965007612911e-07
164,5.722338889649441734e-07
165,5.876030254653924679e-07
166,5.606131551716634543e-07
167,5.756892625325260786e-07
168,5.493565831116054150e-07
169,5.641480749549770599e-07
170,5.384488177545724760e-07
171,5.529637795127317473e-07
172,5.278753117743679728e-07
173,5.421215323085457653e-07
174,5.176223030507739492e-07
175,5.316072722329164160e-07
176,5.076766999965471735e-07
177,5.214076443594106760e-07
178,4.980261057900406258e-07
179,5.115099649274428776e-07
180,4.886587170549313978e-07
181,5.019021940715072946e-07
182,4.795633561342195556e-07
183,4.925729151982742753e-07
184,4.707294034847100368e-07
185,4.835112731132211258e-07
186,4.621467188630473741e-07
187,4.747069071642230626e-07
188,4.538056943564640839e-07
189,4.661500032973939952e-07
190,4.456971529438358093e-07
191,4.578311834064570389e-07
192,4.378123747028696965e-07
193,4.497415342429224931e-07
194,4.301430513897046807e-07
195,4.418725626904281506e-07
196,4.226812426496909755e-07
197,4.342161412794337975e-07
198,4.154193692584346070e-07
199,4.267645315034067315e-07
200,4.083502315340101924e-07
201,4.195103843330807700e-07
202,4.014669445337808268e-07
203,4.124466289949779597e-07
204,3.947628984052437493e-07
205,4.055665301727012932e-07
206,3.882318136483821104e-07
207,3.988636681190657049e-07
208,3.818676873378645464e-07
209,3.923318775168052937e-07
210,3.756647666235455747e-07
211,3.859652961096493585e-07
212,3.696175332248281618e-07
213,3.797582805427057237e-07
214,3.637207373694126185e-07
215,3.737054385027557152e-07
216,3.579693216010017396e-07
217,3.678016040739409931e-07
218,3.523584552828916076e-07
219,3.620418466926430914e-07
220,3.468835051065211186e-07
221,3.564214203008181138e-07
222,3.415400395551644078e-07
223,3.509357765517574948e-07
224,3.363238030872319673e-07
225,3.455805739160038909e-07
226,3.312307091132512297e-07
227,3.403516205352224381e-07
228,3.262568320296991528e-07
229,3.352449000734618075e-07
230,3.213984066053583480e-07
231,3.302565585133035032e-07
232,3.166518043032184714e-07
233,3.253828824296707419e-07
234,3.120135753768245739e-07
235,3.206203440670189926e-07
236,3.074803829723658255e-07
237,3.159655329266545024e-07
238,3.030490189550819938e-07
239,3.114151421787401764e-07
240,2.987163983058570599e-07
241,3.069660234673655442e-07
242,2.944795475106833356e-07
243,3.026151227195879790e-07
244,2.903355934432221584e-07
245,2.983595223798942166e-07
246,2.862818128641818722e-07
247,2.941963997739259977e-07
248,2.823155414918995884e-07
249,2.901230622006526256e-07
250,2.784342495091171934e-07
251,2.861368885261877531e-07
252,2.746354694224439226e-07
253,2.822353676528606962e-07
254,2.709168307166363364e-07
255,2.784160507857462944e-07
256,2.672760437831609863e-07
257,2.746766248405150331e-07
258,2.637109391230173893e-07
259,2.710148469969464423e-07
260,2.602193786113330102e-07
261,2.674285084054030916e-07
262,2.567992954496286004e-07
263,2.639155334086310266e-07
264,2.534487363617591464e-07
265,2.604738886350873285e-07
266,2.501657971812100694e-07
267,2.571016282992550152e-07
268,2.469486156379163180e-07
269,2.537968431178692857e-07
270,2.437954126642032473e-07
271,2.505577256229460874e-07
272,2.407044944923940972e-07
273,2.473825200710157369e-07
274,2.376741759177573272e-07
275,2.442695167198346390e-07
276,2.347028785474499552e-07
277,2.412170863491143201e-07
278,2.317890433621603540e-07
279,2.382236273974114738e-07
280,2.289311617086904991e-07
281,2.352875949158166203e-07
282,2.261277783580618309e-07
283,2.324075016349409418e-07
284,2.233774938746193982e-07
285,2.295819133719666037e-07
286,2.206789464362005302e-07
287,2.268094437817233935e-07
288,2.180308432919117353e-07
289,2.240887342819916448e-07
290,2.154318801385619189e-07
291,2.214184849433630529e-07
292,2.128808432203705487e-07
293,2.187974284484510204e-07
294,2.103765459722443178e-07
295,2.162243552504400694e-07
296,2.079178231855980106e-07
297,2.136980748155419192e-07
298,2.055035467250391123e-07
299,2.112174182904618770e-07
300,2.031326439681316846e-07
301,2.087813010564060964e-07
302,2.008040623972874260e-07
303,2.063886295991064435e-07
304,1.985167727191401277e-07
305,2.040383517427547143e-07
306,1.962697911633422631e-07
307,2.017294553733296148e-07
308,1.940621473575643557e-07
309,1.994609648014212986e-07
310,1.918929233027024125e-07
311,1.972319173369646012e-07
312,1.897612132632958831e-07
313,1.950413879675026385e-07
314,1.876661451076144814e-07
315,1.928884907496869749e-07
316,1.856068664855739381e-07
317,1.907723355414251872e-07
318,1.835825452375505231e-07
319,1.886920899611355231e-07
320,1.815923842793646669e-07
321,1.866469104688014306e-07
322,1.796355973712553368e-07
323,1.846360101328707990e-07
324,1.777114261361055742e-07
325,1.826586119358495263e-07
326,1.758191580891422090e-07
327,1.807139738200573243e-07
328,1.739580597160200359e-07
329,1.788013465318714679e-07
330,1.721274426001048490e-07
331,1.769200201520967748e-07
332,1.703266305490547718e-07
333,1.750693158504280889e-07
334,1.685549761669804573e-07
335,1.732485485468921361e-07
336,1.668118275056924929e-07
337,1.714570658032802765e-07
338,1.650965731878970528e-07
339,1.696942324898009891e-07
340,1.634086149082803714e-07
341,1.679594315696297137e-07
342,1.617473476442187568e-07
343,1.662520442806723340e-07
344,1.601122093522747179e-07
345,1.645714998752636905e-07
346,1.585026515476783527e-07
347,1.629172368480282752e-07
348,1.569181292563437953e-07
349,1.612886825026619025e-07
350,1.553581165098922658e-07
351,1.596853132959103917e-07
352,1.538221025709387848e-07
353,1.581065947491574801e-07
354,1.523095934478077619e-07
355,1.565520145699352067e-07
356,1.508200866233743649e-07
357,1.550210690246413079e-07
358,1.493531237767934252e-07
359,1.535132811749405930e-07
360,1.479082350595988086e-07
361,1.520281661919324081e-07
362,1.464849649541521281e-07
363,1.505652692520186607e-07
364,1.450828869207774220e-07
365,1.491241374161012294e-07
366,1.437015803802248947e-07
367,1.477043525226038867e-07
368,1.423406240178676073e-07
369,1.463054713124952036e-07
370,1.409996095967775028e-07
371,1.449270753437847780e-07
372,1.396781416818477024e-07
373,1.435687630218911634e-07
374,1.383758415279663034e-07
375,1.422301423690127450e-07
376,1.370923215653524259e-07
377,1.409108249290287347e-07
378,1.358272259391687293e-07
379,1.396104255568517652e-07
380,1.345801897084398832e-07
381,1.383285916756680369e-07
382,1.333508721399166077e-07
383,1.370649583281890795e-07
384,1.321389334974926897e-07
385,1.358191838950765060e-07
386,1.309440380654942187e-07
387,1.345909189299653981e-07
388,1.297658570224740964e-07
389,1.333798283644669270e-07
390,1.286040716451715468e-07
391,1.321855830809083615e-07
392,1.274583827839859142e-07
393,1.310078797960858366e-07
394,1.263284839769086114e-07
395,1.298464004249054276e-07
396,1.252140756170048512e-07
397,1.287008434805679494e-07
398,1.241148884664209562e-07
399,1.275709254475165340e-07
400,1.230306289955024296e-07
401,1.264563477468536912e-07
402,1.219610300564450768e-07
403,1.253568297419955849e-07
404,1.209058113746808289e-07
405,1.242720926836596731e-07
406,1.198647156766674041e-07
407,1.232018654954438979e-07
408,1.188374906060936161e-07
409,1.221458971415566864e-07
410,1.178238874242532968e-07
411,1.211039267528252215e-07
412,1.168236580837756658e-07
413,1.200756935413941520e-07
414,1.158365591485405502e-07
415,1.190609589408459123e-07
416,1.148623650787186499e-07
417,1.180594934646804884e-07
418,1.139008547125595005e-07
419,1.170710536093364674e-07
420,1.129517933933204718e-07
421,1.160954114826789228e-07
422,1.120149697936127440e-07
423,1.151323419139290098e-07
424,1.110901681847191565e-07
425,1.141816318060098524e-07
426,1.101771739452761828e-07
427,1.132430512472066484e-07
428,1.092757820431495212e-07
429,1.123163985311991626e-07
430,1.083857989028875674e-07
431,1.114014687442658243e-07
432,1.075070275180210544e-07
433,1.104980711782915356e-07
434,1.066392886731573511e-07
435,1.096060024226282169e-07
436,1.057823797075907560e-07
437,1.087250687807570770e-07
438,1.049361211343805558e-07
439,1.078550802166486421e-07
440,1.041003362535840888e-07
441,1.069958579228241697e-07
442,1.032748529788335725e-07
443,1.061472152594615871e-07
444,1.024594842933318241e-07
445,1.053089768082670542e-07
446,1.016540783878763017e-07
447,1.044809834094830027e-07
448,1.008584746109383697e-07
449,1.036630566953344794e-07
450,1.000724975587688953e-07
451,1.028550213763838152e-07
452,9.929599072368281612e-08
453,1.020567239262552635e-07
454,9.852880123347428335e-08
455,1.012680042503017351e-07
456,9.777077903113807082e-08
457,1.004887091780975683e-07
458,9.702177717094149775e-08
459,9.971868509738769578e-08
460,9.628166019033145214e-08
461,9.895779403653062415e-08
462,9.555027174305193273e-08
463,9.820587149596711380e-08
464,9.482747447305522691e-08
465,9.746278264755767478e-08
466,9.411313881451540672e-08
467,9.672838700320967777e-08
468,9.340712005989102205e-08
469,9.600254160862831657e-08
470,9.270928991899285894e-08
471,9.528511550262976400e-08
472,9.201952597307222760e-08
473,9.457598326008651277e-08
474,9.133770097014172565e-08
475,9.387500965664581963e-08
476,9.066368582457767295e-08
477,9.318205976370575928e-08
478,8.999736474460295233e-08
479,9.249702564300823611e-08
480,8.933861594837068180e-08
481,9.181976869769298173e-08
482,8.868732203765219812e-08
483,9.115018144905345859e-08
484,8.804337559999067959e-08
485,9.048813910666170803e-08
486,8.740665052608068628e-08
487,8.983352683076166607e-08
488,8.677704847430120633e-08
489,8.918623462271950221e-08
490,8.615446136800212926e-08
491,8.854615318436470497e-08
492,8.553877889846002116e-08
493,8.791317348537021421e-08
494,8.492990336945864466e-08
495,8.728718950225885676e-08
496,8.432773599086651753e-08
497,8.666809809173917759e-08
498,8.373216627357047103e-08
499,8.605579181013739248e-08
500,8.314309799521631881e-08
501,8.545016638777071131e-08
502,8.256043498274159366e-08
503,8.485112660498975254e-08
504,8.198408746680489912e-08
505,8.425857997087101217e-08
506,8.141396242833577158e-08
507,8.367243289018786158e-08
508,8.084996779080071829e-08
509,8.309257960050381915e-08
510,8.029200968797867022e-08
511,8.251893740464059160e-08
512,7.974000100661928620e-08
513,8.195141575900731173e-08
514,7.919386111286769573e-08
515,8.138991986711441781e-08
516,7.865350547725502489e-08
517,8.083437584424355345e-08
518,7.811885479257285740e-08
519,8.028469627211870755e-08
520,7.758982031769560608e-08
521,7.974078790902929449e-08
522,7.706632108280111989e-08
523,7.920256960752875277e-08
524,7.654828181076804409e-08
525,7.866996535407046023e-08
526,7.603562552144634297e-08
527,7.814289818885879463e-08
528,7.552827804663179983e-08
529,7.762128714615820803e-08
530,7.502616405193368007e-08
531,7.710505698390127481e-08
532,7.452921109003638915e-08
533,7.659412778428771274e-08
534,7.403734133452757203e-08
535,7.608843079085270374e-08
536,7.355049381383765507e-08
537,7.558789418951324670e-08
538,7.306858897531001731e-08
539,7.509243808395719999e-08
540,7.259156577325759790e-08
541,7.460200197864013449e-08
542,7.211935409741523347e-08
543,7.411651437495447182e-08
544,7.165189377096362574e-08
545,7.363591117337756576e-08
546,7.118911698579867602e-08
547,7.316012009797900078e-08
548,7.073095844164870251e-08
549,7.268908010594875605e-08
550,7.027735157707918338e-08
551,7.222271828961429623e-08
552,6.982824362334007216e-08
553,7.176098267152416442e-08
554,6.938357183335112847e-08
555,7.130380704669050990e-08
556,6.894327493369954391e-08
557,7.085112918754472307e-08
558,6.850729481089700007e-08
559,7.040289017040416581e-08
560,6.807556978993778337e-08
561,6.995902780939119018e-08
562,6.764805419087511132e-08
563,6.951949158864342549e-08
564,6.722468945225835780e-08
565,6.908422487670001519e-08
566,6.680542028066015494e-08
567,6.865316452001049218e-08
568,6.639018340800746217e-08
569,6.822625290669336138e-08
570,6.597893689059526031e-08
571,6.780344422303473116e-08
572,6.557162598423034394e-08
573,6.738468192170619243e-08
574,6.516820346354223483e-08
575,6.696991384447330521e-08
576,6.476860957627171907e-08
577,6.655908493612271553e-08
578,6.437279922064828656e-08
579,6.615214973051462540e-08
580,6.398072773808824255e-08
581,6.574905364704843765e-08
582,6.359234843088727131e-08
583,6.534975925993249334e-08
584,6.320761400984680630e-08
585,6.495420230188809314e-08
586,6.282646521161223172e-08
587,6.456233947270883010e-08
588,6.244887037481047490e-08
589,6.417413013775501750e-08
590,6.207478274235269312e-08
591,6.378952957537574610e-08
592,6.170415646478201756e-08
593,6.340848238484077310e-08
594,6.133694975097504572e-08
595,6.303095483235128114e-08
596,6.097311471757938261e-08
597,6.265688756969156013e-08
598,6.061260751543738108e-08
599,6.228624715601845486e-08
600,6.025539457228125968e-08
601,6.191899467093768754e-08
602,5.990143605060870472e-08
603,6.155509071954900269e-08
604,5.955069283103025432e-08
605,6.119449070485868139e-08
606,5.920312250636754882e-08
607,6.083714649745513530e-08
608,5.885867784529458826e-08
609,6.048302067894658383e-08
610,5.851732964753731509e-08
611,6.013208093626292940e-08
612,5.817903518791353369e-08
613,5.978427937915862289e-08
614,5.784376135617860329e-08
615,5.943958016479764496e-08
616,5.751147117466866173e-08
617,5.909795122395606559e-08
618,5.718212315747882860e-08
619,5.875935222651775612e-08
620,5.685569514476100954e-08
621,5.842374905560111239e-08
622,5.653214228395700104e-08
623,5.809110751903095100e-08
624,5.621143387919265937e-08
625,5.776138422193733633e-08
626,5.589352847760296757e-08
627,5.743454741589143901e-08
628,5.557839991058011967e-08
629,5.711056443441322260e-08
630,5.526601473734790916e-08
631,5.678940362049048414e-08
632,5.495634277346671541e-08
633,5.647103357489446029e-08
634,5.464934744323024892e-08
635,5.615541071650311925e-08
636,5.434499813926467116e-08
637,5.584251401862774650e-08
638,5.404326682707293516e-08
639,5.553230745397234311e-08
640,5.374412196107332428e-08
641,5.522475960364581111e-08
642,5.344753259934617969e-08
643,5.491983450841999714e-08
644,5.315346481025483152e-08
645,5.461751058953108896e-08
646,5.286189397349333453e-08
647,5.431775037946773963e-08
648,5.257279448393079172e-08
649,5.402053059576458087e-08
650,5.228613370647047186e-08
651,5.372582283686554456e-08
652,5.200188820242904447e-08
653,5.343359175190886348e-08
654,5.172002327995195276e-08
655,5.314381029402268043e-08
656,5.144051381297755495e-08
657,5.285645472373947277e-08
658,5.116333640353871934e-08
659,5.257149286527902232e-08
660,5.088846544926367271e-08
661,5.228890827489644628e-08
662,5.061587515342574252e-08
663,5.200866191563547627e-08
664,5.034553332716717700e-08
665,5.173072782148232161e-08
666,5.007741595618276655e-08
667,5.145508433304026571e-08
668,4.981150468236165282e-08
669,5.118171243201905867e-08
670,4.954777432703668343e-08
671,5.091057959247132307e-08
672,4.928620038050388875e-08
673,5.064165875154784421e-08
674,4.902675021109209099e-08
675,5.037492762285416274e-08
676,4.876940760904709510e-08
677,5.011036529685606089e-08
678,4.851415364439623552e-08
679,4.984794747795129453e-08
680,4.826096098185368426e-08
681,4.958764712846384611e-08
682,4.800980033412500395e-08
683,4.932944028624858315e-08
684,4.776065915343348084e-08
685,4.907330678737248968e-08
686,4.751351076913275693e-08
687,4.881922295156303986e-08
688,4.726833320810749875e-08
689,4.856716744018742308e-08
690,4.702510627100342022e-08
691,4.831711684221520159e-08
692,4.678380834422273720e-08
693,4.806904645496380920e-08
694,4.654442042046648463e-08
695,4.782294637400260035e-08
696,4.630692418478281950e-08
697,4.757878441442361072e-08
698,4.607129046604811140e-08
699,4.733654535917642619e-08
700,4.583751112677507334e-08
701,4.709620942786886386e-08
702,4.560556117502511175e-08
703,4.685775567184429229e-08
704,4.537542387060130831e-08
705,4.662115998017488525e-08
706,4.514707076076435849e-08
707,4.638640362801263575e-08
708,4.492048839011383319e-08
709,4.615346900345318494e-08
710,4.469566119321904783e-08
711,4.592233607421885369e-08
712,4.447256791918429387e-08
713,4.569298987311141491e-08
714,4.425119204500135037e-08
715,4.546540593045158139e-08
716,4.403151448947884418e-08
717,4.523956974694416431e-08
718,4.381351616318402306e-08
719,4.501546161048925698e-08
720,4.359718494938864913e-08
721,4.479306688513975254e-08
722,4.338249744800189382e-08
723,4.457236336555117373e-08
724,4.316944204374450329e-08
725,4.435333201899270889e-08
726,4.295799625720689998e-08
727,4.413596294706027907e-08
728,4.274814682638956344e-08
729,4.392023009658577672e-08
730,4.253987541750229381e-08
731,4.370612568969228710e-08
732,4.233317125060249697e-08
733,4.349362995533672701e-08
734,4.212801253554960631e-08
735,4.328272008115928367e-08
736,4.192438580618316776e-08
737,4.307338985255078413e-08
738,4.172227312300737429e-08
739,4.286561384593888563e-08
740,4.152166510841965006e-08
741,4.265938678357498154e-08
742,4.132254027061007056e-08
743,4.245468504780920058e-08
744,4.112488787847265929e-08
745,4.225149609899836362e-08
746,4.092869274692057127e-08
747,4.204980755069195647e-08
748,4.073394291826628800e-08
749,4.184960120504407405e-08
750,4.054061406447008792e-08
751,4.165085845697866367e-08
752,4.034869877205609468e-08
753,4.145357097055736046e-08
754,4.015818404341701671e-08
755,4.125771977936573935e-08
756,3.996905637388071688e-08
757,4.106329958217198608e-08
758,3.978130355138234849e-08
759,4.087029102812221331e-08
760,3.959490849000133570e-08
761,4.067867297852519502e-08
762,3.940985112348845924e-08
763,4.048843962551575530e-08
764,3.922613153782582846e-08
765,4.029957432369252252e-08
766,3.904372551969064961e-08
767,4.011206338777286018e-08
768,3.886262835085969060e-08
769,3.992589918609041928e-08
770,3.868282519125928195e-08
771,3.974106701504719933e-08
772,3.850430631856954491e-08
773,3.955755162260909467e-08
774,3.832705449709895403e-08
775,3.937533870607014314e-08
776,3.815105749670747583e-08
777,3.919441641350027630e-08
778,3.797630050552548730e-08
779,3.901476939772335897e-08
780,3.780277655893562038e-08
781,3.883639443766437661e-08
782,3.763047487576766551e-08
783,3.865927018098621374e-08
784,3.745938059845258696e-08
785,3.848339141462389505e-08
786,3.728948728210453846e-08
787,3.830874666397525145e-08
788,3.712077682162725286e-08
789,3.813531880448669984e-08
790,3.695324285588225562e-08
791,3.796310039456013548e-08
792,3.678687449258460224e-08
793,3.779207806331533254e-08
794,3.662165774566026431e-08
795,3.762224366349116366e-08
796,3.645758297875943525e-08
797,3.745358071032781590e-08
798,3.629463743327194582e-08
799,3.728607829212736209e-08
800,3.613281179053956139e-08
801,3.711972789073230992e-08
802,3.597209551483814626e-08
803,3.695452101261503891e-08
804,3.581248049877004791e-08
805,3.679044650885474241e-08
806,3.565395658435245487e-08
807,3.662749165724908306e-08
808,3.549651334308746309e-08
809,3.646564676524882924e-08
810,3.534013991317626658e-08
811,3.630490603547301488e-08
812,3.518482416295701975e-08
813,3.614524949284588249e-08
814,3.503055966752140647e-08
815,3.598667285321659009e-08
816,3.487733460751390290e-08
817,3.582916659587919753e-08
818,3.472513644138770937e-08
819,3.567271818351473778e-08
820,3.457396327272684172e-08
821,3.551732349898612329e-08
822,3.442380176052333211e-08
823,3.536296577657531982e-08
824,3.427464457520067862e-08
825,3.520964360009683424e-08
826,3.412648010032035696e-08
827,3.505734203963080947e-08
828,3.397930115478711451e-08
829,3.490605427731209426e-08
830,3.383310072132237357e-08
831,3.475576891111521412e-08
832,3.368786197844695481e-08
833,3.460647465545962258e-08
834,3.354358383026752012e-08
835,3.445816836227793429e-08
836,3.340025714032194685e-08
837,3.431084387443801161e-08
838,3.325787437795920886e-08
839,3.416448622882292336e-08
840,3.311642348600009838e-08
841,3.401908554263324699e-08
842,3.297589648001973557e-08
843,3.387463512286200000e-08
844,3.283628497507649745e-08
845,3.373112882219060964e-08
846,3.269758338962097666e-08
847,3.358855823307349859e-08
848,3.255978407048207380e-08
849,3.344691190884620534e-08
850,3.242287363632574708e-08
851,3.330617931390055827e-08
852,3.228684390939035092e-08
853,3.316635570026990892e-08
854,3.215169637306822164e-08
855,3.302744099075317970e-08
856,3.201742144604551181e-08
857,3.288941977761884418e-08
858,3.188400624386513128e-08
859,3.275228060907538347e-08
860,3.175144265679309228e-08
861,3.261602219224261038e-08
862,3.161972888852778164e-08
863,3.248063523553737417e-08
864,3.148885431134328968e-08
865,3.234611092208226263e-08
866,3.135880999657963008e-08
867,3.221243848171664164e-08
868,3.122958941851371877e-08
869,3.207961735856135542e-08
870,3.110119066011340507e-08
871,3.194763706724121689e-08
872,3.097359947942525174e-08
873,3.181649209986469130e-08
874,3.084681637912155693e-08
875,3.168617314631958369e-08
876,3.072082763202297946e-08
877,3.155667018730480257e-08
878,3.059562615298013711e-08
879,3.142798285324755136e-08
880,3.047121461706332083e-08
881,3.130010475363022290e-08
882,3.034758143798553372e-08
883,3.117302671778299105e-08
884,3.022471704553063492e-08
885,3.104673679533218885e-08
886,3.010261274159605650e-08
887,3.092122909528658721e-08
888,2.998126479350413143e-08
889,3.079650081666139692e-08
890,2.986066725210341689e-08
891,3.067254536613819376e-08
892,2.974081908006829401e-08
893,3.054936010133577271e-08
894,2.962171007344858170e-08
895,3.042693495225785568e-08
896,2.950333505495465766e-08
897,3.030526070193345968e-08
898,2.938568458480877306e-08
899,3.018433365274672814e-08
900,2.926875022502960722e-08
901,3.006414129819030496e-08
902,2.915252816748602974e-08
903,2.994468507445851392e-08
904,2.903701930775853898e-08
905,2.982596149611037623e-08
906,2.892221322456104145e-08
907,2.970796002447230805e-08
908,2.880810489471438302e-08
909,2.959067508851892904e-08
910,2.869468603043780373e-08
911,2.947409777512378169e-08
912,2.858195022857251717e-08
913,2.935822384222383715e-08
914,2.846989512962089517e-08
915,2.924305157208947934e-08
916,2.835851566715831794e-08
917,2.912857414372498609e-08
918,2.824780578447663913e-08
919,2.901478308193002189e-08
920,2.813775931959914590e-08
921,2.890167349323863541e-08
922,2.802836941861576242e-08
923,2.878924089643778270e-08
924,2.791963254550057657e-08
925,2.867747861966064022e-08
926,2.781154052943977020e-08
927,2.856638197239783182e-08
928,2.770409152387736132e-08
929,2.845594198764463964e-08
930,2.759727705942668793e-08
931,2.834615676366562989e-08
932,2.749109604027565097e-08
933,2.823702555441010751e-08
934,2.738554362570402339e-08
935,2.812853811349630530e-08
936,2.728061201767938083e-08
937,2.802068855366485586e-08
938,2.717629687648658539e-08
939,2.791347468023685256e-08
940,2.707259583695575019e-08
941,2.780688660472311762e-08
942,2.696949666506170014e-08
943,2.770092334573801699e-08
944,2.686700049073768823e-08
945,2.759557980361610224e-08
946,2.676510426701892290e-08
947,2.749084911378441004e-08
948,2.666379647791098816e-08
949,2.738672845292748743e-08
950,2.656308064462852842e-08
951,2.728321257108277673e-08
952,2.646294830198258833e-08
953,2.718029851535910290e-08
954,2.636339137456011808e-08
955,2.707797540156649953e-08
956,2.626441070334672944e-08
957,2.697624649740510495e-08
958,2.616600092197654060e-08
959,2.687510251941448023e-08
960,2.606815535145962764e-08
961,2.677453802306793134e-08
962,2.597087024740709045e-08
963,2.667455062624860605e-08
964,2.587414168163380226e-08
965,2.657513862149111440e-08
966,2.577796618950189359e-08
967,2.647628932232304995e-08
968,2.568233647694258958e-08
969,2.637800378673067061e-08
970,2.558724946594830065e-08
971,2.628027814035166895e-08
972,2.549270295144227789e-08
973,2.618310784263374727e-08
974,2.539869297285891311e-08
975,2.608648624162830002e-08
976,2.530521241278037605e-08
977,2.599041241626640639e-08
978,2.521225942375211510e-08
979,2.589487926478784529e-08
980,2.511982991032656212e-08
981,2.579988349344876627e-08
982,2.502791836490835604e-08
983,2.570542217837457699e-08
984,2.493652278599149811e-08
985,2.561149158189517505e-08
986,2.484564157031499037e-08
987,2.551809067037654276e-08
988,2.475526913698609440e-08
989,2.542520814560314168e-08
990,2.466539478038088023e-08
991,2.533284165924842444e-08
992,2.457602344907310396e-08
993,2.524099069640160173e-08
994,2.448714555117343386e-08
995,2.514964673504068274e-08
996,2.439875779648944997e-08
997,2.505880753355254944e-08
998,2.431085987084128961e-08
999,2.496847409579083146e-08
1000,2.422344883106991169e-08
1001,2.487863856833957395e-08
1002,2.413652006887706862e-08
1003,2.478930028661739486e-08
1004,2.405006835328077176e-08
1005,2.470044986640857150e-08
1006,2.396408866393054673e-08
1007,2.461208772447258721e-08
1008,2.387858040485908411e-08
1009,2.452420747655229837e-08
1010,2.379353771577183393e-08
1011,2.443680901505659070e-08
1012,2.370895918745667718e-08
1013,2.434988595023642695e-08
1014,2.362484251914572977e-08
1015,2.426344012653837929e-08
1016,2.354118447589885514e-08
1017,2.417746287350256844e-08
1018,2.345797596877279994e-08
1019,2.409194954090934254e-08
1020,2.337521973439727156e-08
1021,2.400689792162209759e-08
1022,2.329290703376731817e-08
1023,2.392230834334408683e-08
1024,2.321104249903831701e-08
1025,2.383817229105516841e-08
1026,2.312961303825484848e-08
1027,2.375448938253666480e-08
1028,2.304862319721961679e-08
1029,2.367125612589246833e-08
1030,2.296806601552655278e-08
1031,2.358846975734884383e-08
1032,2.288794103660379156e-08
1033,2.350612318507908623e-08
1034,2.280824277309970875e-08
1035,2.342421960690887621e-08
1036,2.272896954891644034e-08
1037,2.334275382877057279e-08
1038,2.265012138423482755e-08
1039,2.326172145528104015e-08
1040,2.257168886217546943e-08
1041,2.318111753132921786e-08
1042,2.249367124651341523e-08
1043,2.310093852680545755e-08
1044,2.241606531807218212e-08
1045,2.302118623212582352e-08
1046,2.233886740452414174e-08
1047,2.294185021445224468e-08
1048,2.226207578294126146e-08
1049,2.286293580643809596e-08
1050,2.218568974332296217e-08
1051,2.278443513753053647e-08
1052,2.210970668945096062e-08
1053,2.270635159458888011e-08
1054,2.203412048636174153e-08
1055,2.262867412965254628e-08
1056,2.195893130707372887e-08
1057,2.255140407940718249e-08
1058,2.188412951878618413e-08
1059,2.247453159505560133e-08
1060,2.180971621304444663e-08
1061,2.239806091065725374e-08
1062,2.173569237322511460e-08
1063,2.232199140857581175e-08
1064,2.166205481124678431e-08
1065,2.224631709008487682e-08
1066,2.158879509202644690e-08
1067,2.217103089022225075e-08
1068,2.151591626442520883e-08
1069,2.209613766801859423e-08
1070,2.144341274021763690e-08
1071,2.202162991302506029e-08
1072,2.137128263607632834e-08
1073,2.194750554632155704e-08
1074,2.129952132222718025e-08
1075,2.187376097405736385e-08
1076,2.122813084388365061e-08
1077,2.180039763142946292e-08
1078,2.115710642783504745e-08
1079,2.172741034047896674e-08
1080,2.108644405508786664e-08
1081,2.165479350615165589e-08
1082,2.101614156292394832e-08
1083,2.158254976103602867e-08
1084,2.094619760502785643e-08
1085,2.151067367384069443e-08
1086,2.087660846205054652e-08
1087,2.143916014033293692e-08
1088,2.080737199780079651e-08
1089,2.136801167850147852e-08
1090,2.073848769802951195e-08
1091,2.129722590195159991e-08
1092,2.066995016283461607e-08
1093,2.122679421788618197e-08
1094,2.060175755182736382e-08
1095,2.115671977803110414e-08
1096,2.053391216137703360e-08
1097,2.108699794158624704e-08
1098,2.046640353300356081e-08
1099,2.101762659267685432e-08
1100,2.039923595085197733e-08
1101,2.094860665041151477e-08
1102,2.033240779362296420e-08
1103,2.087993193945045247e-08
1104,2.026591275717912909e-08
1105,2.081160156497284513e-08
1106,2.019975005918515857e-08
1107,2.074361283667542745e-08
1108,2.013391471279646863e-08
1109,2.067595815034689478e-08
1110,2.006840677112363642e-08
1111,2.060864370552273425e-08
1112,2.000322382679056261e-08
1113,2.054166160500732550e-08
1114,1.993836525620771031e-08
1115,2.047501350819387153e-08
1116,1.987382529265523707e-08
1117,2.040869276672714193e-08
1118,1.980960758295326741e-08
1119,2.034270415029045263e-08
1120,1.974570639552537572e-08
1121,2.027704021042267732e-08
1122,1.968212009269737234e-08
1123,2.021169937478680972e-08
1124,1.961884467718104521e-08
1125,2.014667775022223765e-08
1126,1.955587876243943002e-08
1127,2.008197511261453190e-08
1128,1.949321974761902445e-08
1129,2.001758929794334851e-08
1130,1.943086984085931951e-08
1131,1.995351887244985473e-08
1132,1.936882412547065935e-08
1133,1.988976509701926227e-08
1134,1.930708202311270524e-08
1135,1.982631973092477518e-08
1136,1.924563958216691245e-08
1137,1.976318329705129324e-08
1138,1.918449323127306851e-08
1139,1.970034912644095218e-08
1140,1.912364073632604291e-08
1141,1.963782031889379865e-08
1142,1.906308510166070639e-08
1143,1.957559763995310830e-08
1144,1.900282430178628337e-08
1145,1.951367409411504230e-08
1146,1.894285128900228654e-08
1147,1.945204925207449393e-08
1148,1.888316923173093822e-08
1149,1.939072318656026306e-08
1150,1.882377374905625659e-08
1151,1.932969150093932411e-08
1152,1.876466119937396074e-08
1153,1.926895041520287765e-08
1154,1.870583329124960737e-08
1155,1.920850193011561970e-08
1156,1.864728655449953100e-08
1157,1.914834245528177447e-08
1158,1.858901847778040293e-08
1159,1.908846728540260509e-08
1160,1.853102460280497297e-08
1161,1.902887897432044159e-08
1162,1.847330927571592973e-08
1163,1.896957324072508278e-08
1164,1.841586892159104568e-08
1165,1.891055029672869620e-08
1166,1.835869741282262825e-08
1167,1.885180575765124443e-08
1168,1.830179843494140208e-08
1169,1.879333959394297393e-08
1170,1.824516802673560853e-08
1171,1.873515124965542774e-08
1172,1.818880602284494775e-08
1173,1.867723827262610598e-08
1174,1.813270827744128482e-08
1175,1.861959710644197301e-08
1176,1.807687556567425159e-08
1177,1.856222558480049685e-08
1178,1.802130268639878027e-08
1179,1.850512478663203273e-08
1180,1.796598934878301147e-08
1181,1.844828744620353940e-08
1182,1.791093366304913505e-08
1183,1.839171996909036512e-08
1184,1.785613945452926069e-08
1185,1.833541725560687163e-08
1186,1.780159878433230652e-08
1187,1.827937427137881591e-08
1188,1.774730899210241296e-08
1189,1.822359457701046180e-08
1190,1.769327499322996012e-08
1191,1.816807140296413280e-08
1192,1.763949012671609650e-08
1193,1.811280981249537417e-08
1194,1.758595540991829437e-08
1195,1.805780006796561704e-08
1196,1.753266446580511398e-08
1197,1.800304550418316031e-08
1198,1.747962215460461951e-08
1199,1.794854515623791844e-08
1200,1.742682362872609785e-08
1201,1.789429503662361620e-08
1202,1.737426943448665242e-08
1203,1.784029529225480627e-08
1204,1.732195480078985162e-08
1205,1.778654183689397444e-08
1206,1.726987816279991704e-08
1207,1.773303596861816278e-08
1208,1.721804367075894508e-08
1209,1.767977498767855043e-08
1210,1.716644231168381369e-08
1211,1.762675524504240071e-08
1212,1.711507785145828689e-08
1213,1.757397902214783931e-08
1214,1.706394508117011067e-08
1215,1.752144379664423517e-08
1216,1.701304755071380656e-08
1217,1.746914629714242957e-08
1218,1.696237951895606481e-08
1219,1.741708821587699538e-08
1220,1.691194474631546053e-08
1221,1.736526627040465642e-08
1222,1.686173414820041184e-08
1223,1.731367688779740510e-08
1224,1.681175087499173631e-08
1225,1.726232073711450285e-08
1226,1.676199526140143814e-08
1227,1.721119928208450215e-08
1228,1.671246231000399627e-08
1229,1.716030515691004843e-08
1230,1.666315041940593512e-08
1231,1.710963777979240714e-08
1232,1.661405806349682007e-08
1233,1.705919895100686457e-08
1234,1.656518726717752119e-08
1235,1.700898596307463675e-08
1236,1.651653565625892164e-08
1237,1.695900175935234513e-08
1238,1.646810438452998132e-08
1239,1.690924002758721109e-08
1240,1.641988839859899588e-08
1241,1.685970142342110705e-08
1242,1.637188769294056096e-08
1243,1.681038165452334755e-08
1244,1.632409823690850048e-08
1245,1.676127873418400131e-08
1246,1.627651702435895595e-08
1247,1.671239340180470365e-08
1248,1.622914804456625153e-08
1249,1.666372475592380793e-08
1250,1.618198991989023347e-08
1251,1.661527314426196433e-08
1252,1.613504046527094430e-08
1253,1.656703598999045643e-08
1254,1.608829947926299171e-08
1255,1.651901444234213662e-08
1256,1.604176521652469653e-08
1257,1.647120367887717160e-08
1258,1.599543468701406499e-08
1259,1.642359940875688473e-08
1260,1.594930399143088568e-08
1261,1.637620393126802373e-08
1262,1.590337631755662002e-08
1263,1.632901887972172807e-08
1264,1.585765084449269186e-08
1265,1.628203995764274699e-08
1266,1.581212451931993600e-08
1267,1.623526359383052711e-08
1268,1.576679691303629493e-08
1269,1.618869319979489731e-08
1270,1.572166648810508124e-08
1271,1.614232758937236538e-08
1272,1.567673264865469033e-08
1273,1.609616291777200655e-08
1274,1.563199583308385219e-08
1275,1.605019652359744412e-08
1276,1.558744810903550041e-08
1277,1.600442917665591432e-08
1278,1.554309668112744254e-08
1279,1.595886376098773413e-08
1280,1.549893660001238950e-08
1281,1.591349481412964166e-08
1282,1.545496917879687128e-08
1283,1.586831947180127509e-08
1284,1.541118642949269595e-08
1285,1.582333873343299848e-08
1286,1.536759498561194661e-08
1287,1.577855221957127667e-08
1288,1.532418884771027829e-08
1289,1.573395845360714734e-08
1290,1.528096895697527878e-08
1291,1.568955423080025908e-08
1292,1.523793507055495565e-08
1293,1.564534059413792801e-08
1294,1.519508425968564900e-08
1295,1.560131762943824018e-08
1296,1.515241688315268128e-08
1297,1.555748215805269486e-08
1298,1.510993250110158385e-08
1299,1.551383524432566714e-08
1300,1.506762915615005781e-08
1301,1.547037155307954119e-08
1302,1.502550257168203284e-08
1303,1.542709333678906758e-08
1304,1.498355756085236226e-08
1305,1.538399995044057935e-08
1306,1.494178980704925127e-08
1307,1.534108673600416546e-08
1308,1.490019472084866244e-08
1309,1.529835631955130564e-08
1310,1.485877963917114631e-08
1311,1.525580686575027315e-08
1312,1.481753758458415314e-08
1313,1.521343592092138983e-08
1314,1.477646999932280248e-08
1315,1.517124489630994494e-08
1316,1.473557348939728834e-08
1317,1.512922938369572387e-08
1318,1.469484922600729644e-08
1319,1.508739154465579413e-08
1320,1.465429744770366696e-08
1321,1.504573096734325830e-08
1322,1.461391624885463606e-08
1323,1.500424456221420609e-08
1324,1.457370124816175510e-08
1325,1.496292906701802789e-08
1326,1.453365448549633461e-08
1327,1.492178707342281878e-08
1328,1.449377336948894797e-08
1329,1.488081398973268647e-08
1330,1.445405683141172534e-08
1331,1.484001354966184631e-08
1332,1.441450741047312449e-08
1333,1.479938181132639717e-08
1334,1.437512240647735093e-08
1335,1.475892061407323025e-08
1336,1.433590027678017971e-08
1337,1.471862568091923368e-08
1338,1.429683996301089923e-08
1339,1.467849773658537195e-08
1340,1.425794033249939209e-08
1341,1.463853596224218181e-08
1342,1.421920138611389355e-08
1343,1.459873732297104999e-08
1344,1.418062349916908101e-08
1345,1.455910577954324494e-08
1346,1.414220487690503390e-08
1347,1.451963721208800435e-08
1348,1.410394424083796525e-08
1349,1.448033154887670719e-08
1350,1.406583903876950531e-08
1351,1.444118418727440784e-08
1352,1.402788766948854699e-08
1353,1.440219630992962023e-08
1354,1.399009246583506131e-08
1355,1.436336943993372193e-08
1356,1.395245352060722678e-08
1357,1.432470257544754603e-08
1358,1.391496820700278929e-08
1359,1.428619210611082626e-08
1360,1.387763191576814735e-08
1361,1.424783486552883111e-08
1362,1.384044784581737431e-08
1363,1.420963744521873287e-08
1364,1.380341613936811265e-08
1365,1.417159501807609607e-08
1366,1.376653403115785928e-08
1367,1.413370415560304869e-08
1368,1.372980097847291634e-08
1369,1.409596843082283989e-08
1370,1.369321546703864075e-08
1371,1.405838514752672872e-08
1372,1.365677950919859946e-08
1373,1.402095360786379305e-08
1374,1.362048908098945320e-08
1375,1.398367340859969867e-08
1376,1.358434413300942312e-08
1377,1.394654164489203007e-08
1378,1.354834479588084802e-08
1379,1.390956042294731101e-08
1380,1.351249131101965539e-08
1381,1.387272928592584542e-08
1382,1.347678125614026038e-08
1383,1.383604326407284560e-08
1384,1.344121329349302132e-08
1385,1.379950550961284360e-08
1386,1.340578787690128873e-08
1387,1.376311352705248898e-08
1388,1.337050217513589002e-08
1389,1.372686546123146040e-08
1390,1.333535909638572889e-08
1391,1.369076479222049813e-08
1392,1.330035694602657220e-08
1393,1.365480704897222582e-08
1394,1.326549059166475165e-08
1395,1.361898804962233222e-08
1396,1.323076182454224826e-08
1397,1.358331333189760036e-08
1398,1.319617038706483999e-08
1399,1.354777894022011107e-08
1400,1.316171795798849437e-08
1401,1.351238571862436790e-08
1402,1.312739898911554605e-08
1403,1.347713382646697726e-08
1404,1.309321877624460906e-08
1405,1.344202053480600203e-08
1406,1.305917336784564368e-08
1407,1.340704735829294878e-08
1408,1.302526122933664339e-08
1409,1.337221033761569567e-08
1410,1.299148171210317109e-08
1411,1.333751070697234964e-08
1412,1.295783370039808652e-08
1413,1.330294535358701416e-08
1414,1.292431629314463847e-08
1415,1.326851351045691455e-08
1416,1.289093163344655585e-08
1417,1.323422018075119146e-08
1418,1.285767610570956227e-08
1419,1.320005913667182796e-08
1420,1.282455198287575840e-08
1421,1.316603243259384499e-08
1422,1.279155694706904089e-08
1423,1.313213925177836746e-08
1424,1.275869110280519720e-08
1425,1.309837499711982790e-08
1426,1.272594850818306394e-08
1427,1.306474107841142151e-08
1428,1.269333424663664036e-08
1429,1.303124126042662750e-08
1430,1.266084961086662378e-08
1431,1.299787040612475797e-08
1432,1.262848759892880499e-08
1433,1.296462878914372240e-08
1434,1.259625289293806660e-08
1435,1.293151325690613502e-08
1436,1.256414001516029247e-08
1437,1.289852769747993823e-08
1438,1.253215132717383230e-08
1439,1.286566888442798205e-08
1440,1.250028645858991390e-08
1441,1.283293580877396685e-08
1442,1.246854366650470329e-08
1443,1.280032914015768429e-08
1444,1.243692161546658731e-08
1445,1.276784552151584716e-08
1446,1.240542003738280729e-08
1447,1.273548665828053619e-08
1448,1.237403931275575679e-08
1449,1.270325344361713547e-08
1450,1.234278116273604592e-08
1451,1.267114328586068328e-08
1452,1.231164129145651581e-08
1453,1.263915794135892037e-08
1454,1.228062067059155451e-08
1455,1.260729324101252879e-08
1456,1.224971795652487091e-08
1457,1.257554679983678473e-08
1458,1.221892879101696965e-08
1459,1.254392148534209268e-08
1460,1.218825896739563675e-08
1461,1.251241847929467255e-08
1462,1.215770589985488370e-08
1463,1.248103341504314975e-08
1464,1.212726826340154384e-08
1465,1.244976930234226437e-08
1466,1.209694603352990349e-08
1467,1.241862187571521019e-08
1468,1.206673839973811374e-08
1469,1.238759143089831131e-08
1470,1.203664178123567133e-08
1471,1.235667650656498727e-08
1472,1.200666010921647990e-08
1473,1.232588160573984859e-08
1474,1.197679240422323710e-08
1475,1.229520158398435727e-08
1476,1.194703648673193142e-08
1477,1.226463601672673755e-08
1478,1.191739065835549833e-08
1479,1.223418431613455630e-08
1480,1.188785646333934456e-08
1481,1.220384675896855483e-08
1482,1.185843078672071150e-08
1483,1.217362187311423517e-08
1484,1.182911641702424584e-08
1485,1.214351069964541475e-08
1486,1.179991099929686458e-08
1487,1.211351202540609326e-08
1488,1.177081496803488958e-08
1489,1.208362551074908528e-08
1490,1.174182721956425883e-08
1491,1.205385020735157117e-08
1492,1.171294607643634884e-08
1493,1.202418581810192160e-08
1494,1.168417473981020776e-08
1495,1.199463077379622909e-08
1496,1.165550773626386823e-08
1497,1.196518690115179106e-08
1498,1.162694878198738517e-08
1499,1.193585098817776822e-08
1500,1.159849325523152026e-08
1501,1.190662229855152143e-08
1502,1.157014161014770039e-08
1503,1.187750160589330171e-08
1504,1.154189596714480296e-08
1505,1.184848753063412395e-08
1506,1.151375335611889788e-08
1507,1.181958292319709941e-08
1508,1.148571510622247237e-08
1509,1.179078113709016576e-08
1510,1.145777772053815945e-08
1511,1.176208715101091251e-08
1512,1.142994499928370240e-08
1513,1.173349938816105222e-08
1514,1.140221560490013625e-08
1515,1.170501546733230288e-08
1516,1.137458428298063229e-08
1517,1.167663464811944899e-08
1518,1.134705399039210326e-08
1519,1.164835683911718991e-08
1520,1.131962534421262618e-08
1521,1.162018452580247984e-08
1522,1.129229608251142610e-08
1523,1.159211452538590394e-08
1524,1.126506766517310088e-08
1525,1.156414671619629794e-08
1526,1.123793677538604393e-08
1527,1.153627940169382065e-08
1528,1.121090364696191135e-08
1529,1.150851245335205178e-08
1530,1.118396773286746649e-08
1531,1.148084632344826188e-08
1532,1.115713125817727252e-08
1533,1.145328195389248343e-08
1534,1.113039187843636949e-08
1535,1.142581802065863803e-08
1536,1.110374935187648077e-08
1537,1.139845144136436315e-08
1538,1.107720199661386707e-08
1539,1.137118577575079441e-08
1540,1.105074974954475912e-08
1541,1.134401453042289083e-08
1542,1.102439086342460500e-08
1543,1.131694079157297907e-08
1544,1.099812682399509443e-08
1545,1.128996702357461429e-08
1546,1.097196055803299453e-08
1547,1.126308912826359516e-08
1548,1.094588446407495418e-08
1549,1.123630746550628977e-08
1550,1.091990399958977005e-08
1551,1.120962260632834653e-08
1552,1.089401456326147074e-08
1553,1.118303031912010087e-08
1554,1.086821769091441030e-08
1555,1.115653535260722551e-08
1556,1.084251309336842538e-08
1557,1.113013414297634323e-08
1558,1.081690065109704740e-08
1559,1.110382842925950372e-08
1560,1.079138002504904811e-08
1561,1.107761571060656799e-08
1562,1.076594878771444436e-08
1563,1.105149393892973792e-08
1564,1.074060519666686736e-08
1565,1.102546565738294414e-08
1566,1.071535450359848796e-08
1567,1.099952923095700252e-08
1568,1.069019176219212856e-08
1569,1.097368609274833461e-08
1570,1.066511775752560172e-08
1571,1.094793257632494590e-08
1572,1.064013265481022376e-08
1573,1.092227069817087079e-08
1574,1.061523429841848163e-08
1575,1.089669814613209730e-08
1576,1.059042596261136452e-08
1577,1.087121834365672030e-08
1578,1.056570443648213439e-08
1579,1.084582761339932134e-08
1580,1.054106844358474058e-08
1581,1.082052565183761804e-08
1582,1.051652122374180780e-08
1583,1.079531109247208232e-08
1584,1.049205494601368997e-08
1585,1.077018237813543934e-08
1586,1.046767449353088873e-08
1587,1.074514258612021742e-08
1588,1.044337983816348294e-08
1589,1.072019103450020355e-08
1590,1.041917278998256255e-08
1591,1.069533042304081843e-08
1592,1.039505106016607984e-08
1593,1.067055515652007221e-08
1594,1.037101265316737276e-08
1595,1.064586569495059014e-08
1596,1.034705746172344311e-08
1597,1.062126269013711591e-08
1598,1.032318523330702161e-08
1599,1.059674371664839111e-08
1600,1.029939340742480605e-08
1601,1.057230735503956629e-08
1602,1.027568268143605562e-08
1603,1.054795468318880972e-08
1604,1.025205457509438150e-08
1605,1.052368982308669115e-08
1606,1.022851003599859862e-08
1607,1.049950667295332277e-08
1608,1.020504567377239149e-08
1609,1.047540994426144474e-08
1610,1.018166470505952675e-08
1611,1.045139523270717041e-08
1612,1.015836239591469434e-08
1613,1.042746167938139456e-08
1614,1.013513990266767503e-08
1615,1.040361228612293900e-08
1616,1.011199620911364630e-08
1617,1.037984364143935226e-08
1618,1.008893297291742220e-08
1619,1.035615691104568743e-08
1620,1.006595052300528386e-08
1621,1.033255169348421889e-08
1622,1.004304345740233089e-08
1623,1.030902513190619216e-08
1624,1.002021372498042438e-08
1625,1.028557968530694657e-08
1626,9.997465255536158072e-09
1627,1.026221571935690855e-08
1628,9.974793403082263861e-09
1629,1.023893021986423037e-08
1630,9.952197781988094747e-09
1631,1.021572514992235374e-08
1632,9.929678681793462289e-09
1633,1.019259772299043774e-08
1634,9.907236212120998289e-09
1635,1.016954821377488090e-08
1636,9.884870645079492767e-09
1637,1.014657919654691270e-08
1638,9.862580250461015623e-09
1639,1.012368639191063301e-08
1640,9.840366648282434911e-09
1641,1.010087198946620015e-08
1642,9.818226037468184666e-09
1643,1.007813297371627684e-08
1644,9.796161142286505804e-09
1645,1.005547317925090722e-08
1646,9.774171386466771380e-09
1647,1.003288846878658652e-08
1648,9.752253745854879727e-09
1649,1.001037920664136704e-08
1650,9.730409607585434796e-09
1651,9.987945101594680678e-09
1652,9.708639175838828797e-09
1653,9.965586993785447054e-09
1654,9.686942748411935748e-09
1655,9.943305619717413177e-09
1656,9.665320085083477147e-09
1657,9.921098821025331431e-09
1658,9.643769147267174156e-09
1659,9.898965268743156148e-09
1660,9.622288593357641494e-09
1661,9.876905232327661858e-09
1662,9.600880373735286085e-09
1663,9.854918004587025765e-09
1664,9.579542303353876686e-09
1665,9.833005428529854228e-09
1666,9.558276489393551789e-09
1667,9.811165025433407290e-09
1668,9.537081682044710600e-09
1669,9.789397943606844599e-09
1670,9.515955381212549153e-09
1671,9.767701848444500360e-09
1672,9.494900458112010235e-09
1673,9.746079010671037295e-09
1674,9.473916632029790770e-09
1675,9.724530168282001138e-09
1676,9.453003623869451153e-09
1677,9.703053028939609838e-09
1678,9.432158446697472873e-09
1679,9.681643211737976475e-09
1680,9.411378183765535405e-09
1681,9.660302909829914051e-09
1682,9.390669471299741157e-09
1683,9.639037439448402064e-09
1684,9.370031272430067450e-09
1685,9.617842010377849083e-09
1686,9.349458820832746100e-09
1687,9.596713005673032288e-09
1688,9.328951685484895848e-09
1689,9.575653513403685511e-09
1690,9.308511803549149836e-09
1691,9.554662571946369878e-09
1692,9.288141669874107595e-09
1693,9.533743568873857477e-09
1694,9.267838353179872124e-09
1695,9.512893236553221700e-09
1696,9.247600729429845021e-09
1697,9.492109179504798688e-09
1698,9.227429849141187386e-09
1699,9.471394307966109154e-09
1700,9.207323095084364812e-09
1701,9.450746761217751209e-09
1702,9.187282871279869581e-09
1703,9.430166500536640906e-09
1704,9.167309300681176245e-09
1705,9.409654098846883894e-09
1706,9.147400465649115896e-09
1707,9.389208682163027256e-09
1708,9.127554942433203537e-09
1709,9.368828096426913122e-09
1710,9.107773486296168432e-09
1711,9.348513802956679740e-09
1712,9.088056833699111466e-09
1713,9.328264613050765209e-09
1714,9.068402523917981804e-09
1715,9.308082105944435270e-09
1716,9.048812635912872134e-09
1717,9.287964244643920705e-09
1718,9.029286087499459174e-09
1719,9.267911044232588669e-09
1720,9.009823269000077299e-09
1721,9.247925330139816698e-09
1722,8.990422608041570806e-09
1723,9.228001378079295640e-09
1724,8.971085440155532951e-09
1725,9.208143904639818195e-09
1726,8.951809817760830303e-09
1727,9.188349837817906776e-09
1728,8.932598094700927721e-09
1729,9.168619929035120309e-09
1730,8.913445690730984571e-09
1731,9.148950143443081121e-09
1732,8.894352358471314567e-09
1733,9.129343858092671705e-09
1734,8.875322915598241186e-09
1735,9.109803029536307126e-09
1736,8.856353774971483663e-09
1737,9.090322375820626477e-09
1738,8.837445947292565757e-09
1739,9.070906777074314478e-09
1740,8.818599525354841852e-09
1741,9.051550807755658329e-09
1742,8.799809732730087558e-09
1743,9.032256671831386816e-09
1744,8.781081178571904851e-09
1745,9.013024325873417629e-09
1746,8.762412021475848661e-09
1747,8.993851271584403654e-09
1748,8.743800536147046333e-09
1749,8.974739615610035372e-09
1750,8.725250421776458506e-09
1751,8.955690348540549643e-09
1752,8.706758845109489714e-09
1753,8.936703453826050953e-09
1754,8.688328664922400605e-09
1755,8.917776081767684248e-09
1756,8.669953661553430299e-09
1757,8.898905804673688477e-09
1758,8.651636814543501453e-09
1759,8.880097599696362297e-09
1760,8.633378987249087281e-09
1761,8.861346642628539830e-09
1762,8.615175578361283840e-09
1763,8.842655174326367951e-09
1764,8.597030668558094659e-09
1765,8.824020820011906261e-09
1766,8.578942748469905496e-09
1767,8.805448032890371037e-09
1768,8.560913831748138549e-09
1769,8.786934548524338920e-09
1770,8.542939879191758674e-09
1771,8.768476845362155602e-09
1772,8.525022248819585026e-09
1773,8.750075865254959943e-09
1774,8.507158184372171462e-09
1775,8.731732483413216332e-09
1776,8.489352633883424568e-09
1777,8.713448163613321378e-09
1778,8.471603040202662439e-09
1779,8.695222108207606088e-09
1780,8.453907370116367653e-09
1781,8.677050369529323199e-09
1782,8.436268057308395964e-09
1783,8.658937154006446613e-09
1784,8.418684109342943178e-09
1785,8.640881259201665113e-09
1786,8.401153588553725730e-09
1787,8.622878077634055033e-09
1788,8.383676520697887270e-09
1789,8.604933346515625140e-09
1790,8.366256319588714800e-09
1791,8.587044530345936724e-09
1792,8.348889587734878945e-09
1793,8.569209520065659070e-09
1794,8.331574969528418147e-09
1795,8.551430671699347025e-09
1796,8.314314083739546633e-09
1797,8.533707341140768952e-09
1798,8.297108756374323818e-09
1799,8.516038621327507780e-09
1800,8.279954109850509065e-09
1801,8.498423212658644653e-09
1802,8.262853680326864672e-09
1803,8.480863936858616796e-09
1804,8.245805150255497675e-09
1805,8.463356931983266637e-09
1806,8.228807917252028332e-09
1807,8.445902496940393262e-09
1808,8.211862751880295125e-09
1809,8.428503175240275061e-09
1810,8.194971978982516160e-09
1811,8.411158899794519441e-09
1812,8.178131126896410519e-09
1813,8.393866800313476121e-09
1814,8.161343883449785056e-09
1815,8.376627038702445511e-09
1816,8.144605543108335100e-09
1817,8.359441273181367557e-09
1818,8.127920213139980185e-09
1819,8.342306823996234662e-09
1820,8.111285245594389480e-09
1821,8.325224517856404658e-09
1822,8.094698620504631697e-09
1823,8.308193423184790078e-09
1824,8.078164957738852080e-09
1825,8.291217483337508106e-09
1826,8.061682173757565301e-09
1827,8.274291024515410185e-09
1828,8.045249370350803153e-09
1829,8.257417728260781033e-09
1830,8.028866623499184554e-09
1831,8.240595532259933948e-09
1832,8.012532728841637571e-09
1833,8.223822508924252497e-09
1834,7.996246554323134677e-09
1835,8.207099981872119245e-09
1836,7.980011514283235032e-09
1837,8.190429191161405136e-09
1838,7.963824719795255680e-09
1839,8.173807862481710484e-09
1840,7.947686818441795402e-09
1841,8.157237675102817653e-09
1842,7.931599477195387420e-09
1843,8.140718574077555425e-09
1844,7.915558597831203034e-09
1845,8.124247740760307408e-09
1846,7.899565887542448407e-09
1847,8.107825150160112611e-09
1848,7.883620298420582382e-09
1849,8.091452177793702515e-09
1850,7.867723152671318547e-09
1851,8.075129313568477881e-09
1852,7.851875134539754971e-09
1853,8.058855919990480439e-09
1854,7.836074243497069488e-09
1855,8.042631881555228662e-09
1856,7.820319834706156833e-09
1857,8.026454778829997611e-09
1858,7.804613754655266147e-09
1859,8.010328790402839619e-09
1860,7.788954095242751675e-09
1861,7.994249268892860968e-09
1862,7.773342210289244466e-09
1863,7.978217209527474689e-09
1864,7.757776065616335802e-09
1865,7.962235412693606984e-09
1866,7.742257042984948395e-09
1867,7.946300151171171319e-09
1868,7.726783212043761976e-09
1869,7.930411385097060116e-09
1870,7.711354276870421183e-09
1871,7.914568766490837211e-09
1872,7.695970611674500050e-09
1873,7.898772504126516612e-09
1874,7.680633401582858105e-09
1875,7.883024757792409262e-09
1876,7.665342603748431318e-09
1877,7.867325135137621248e-09
1878,7.650097498930368107e-09
1879,7.851669709545722529e-09
1880,7.634894263975281381e-09
1881,7.836060616323007434e-09
1882,7.619738591440014863e-09
1883,7.820499196020923955e-09
1884,7.604628339867804213e-09
1885,7.804982975644964495e-09
1886,7.589559656706401447e-09
1887,7.789511463443133725e-09
1888,7.574536824477365788e-09
1889,7.774087608202447490e-09
1890,7.559560489342350273e-09
1891,7.758708745734925235e-09
1892,7.544624858504762772e-09
1893,7.743372779474368377e-09
1894,7.529733065014924940e-09
1895,7.728083704015728604e-09
1896,7.514886320499952547e-09
1897,7.712838773125983068e-09
1898,7.500083854317603627e-09
1899,7.697639541516851466e-09
1900,7.485322066062659446e-09
1901,7.682482264749281747e-09
1902,7.470603531594824113e-09
1903,7.667370308923646633e-09
1904,7.455929654170271394e-09
1905,7.652304790295962917e-09
1906,7.441299159858468073e-09
1907,7.637282745232431180e-09
1908,7.426712494843434913e-09
1909,7.622305040204481681e-09
1910,7.412166669178652985e-09
1911,7.607370221224176137e-09
1912,7.397662452363200651e-09
1913,7.592475776548232427e-09
1914,7.383197910339750269e-09
1915,7.577625393456035004e-09
1916,7.368777867753231549e-09
1917,7.562819813417086346e-09
1918,7.354399762762703758e-09
1919,7.548056811275837324e-09
1920,7.340061703684735294e-09
1921,7.533335192134618814e-09
1922,7.325766166631823244e-09
1923,7.518658833023898654e-09
1924,7.311514000540974619e-09
1925,7.504024061365932234e-09
1926,7.297301783059921088e-09
1927,7.489431703161851962e-09
1928,7.283129735619627776e-09
1929,7.474880170922873283e-09
1930,7.268998494880259029e-09
1931,7.460371847814351137e-09
1932,7.254907126812464430e-09
1933,7.445902350541493550e-09
1934,7.240856757921241143e-09
1935,7.431477742283765360e-09
1936,7.226846876301991751e-09
1937,7.417092746223716318e-09
1938,7.212877381277917043e-09
1939,7.402750262845060236e-09
1940,7.198948314738329150e-09
1941,7.388449043370650075e-09
1942,7.185059710254972791e-09
1943,7.374188408435984991e-09
1944,7.171209415512429779e-09
1945,7.359966852713931199e-09
1946,7.157397661641400168e-09
1947,7.345786954422746121e-09
1948,7.143626929078419721e-09
1949,7.331648683897715498e-09
1950,7.129896123405951370e-09
1951,7.317551211893667512e-09
1952,7.116204761987901542e-09
1953,7.303493595976900679e-09
1954,7.102550318869822532e-09
1955,7.289472795944326135e-09
1956,7.088934449918490879e-09
1957,7.275493473606048818e-09
1958,7.075357336183650454e-09
1959,7.261555160184133138e-09
1960,7.061820948185521231e-09
1961,7.247655992350539069e-09
1962,7.048320789592474913e-09
1963,7.233795383280436261e-09
1964,7.034858469142709032e-09
1965,7.219972986778608094e-09
1966,7.021435754135992803e-09
1967,7.206191329185016414e-09
1968,7.008049395837408601e-09
1969,7.192449967524322857e-09
1970,6.994704646044630019e-09
1971,7.178746707444758309e-09
1972,6.981393970540508893e-09
1973,7.165082109326346927e-09
1974,6.968122896364666338e-09
1975,7.151455027408353414e-09
1976,6.954886860490698668e-09
1977,7.137865319893902216e-09
1978,6.941688114816315262e-09
1979,7.124314512901665847e-09
1980,6.928527342144255220e-09
1981,7.110803988358521784e-09
1982,6.915405314975204561e-09
1983,7.097329382844515375e-09
1984,6.902316439808347697e-09
1985,7.083891771182673738e-09
1986,6.889265787904438208e-09
1987,7.070493006786105971e-09
1988,6.876252718811323084e-09
1989,7.057132869101574088e-09
1990,6.863274880243954840e-09
1991,7.043808153403864069e-09
1992,6.850333247964316435e-09
1993,7.030521716494243589e-09
1994,6.837428888435522548e-09
1995,7.017273080657381706e-09
1996,6.824560543261944334e-09
1997,7.004061493146680379e-09
1998,6.811727648411031626e-09
1999,6.990884363245845702e-09
2000,6.798927948077651675e-09
2001,6.977742772801559893e-09
2002,6.786163536244783359e-09
2003,6.964639465089079542e-09
2004,6.773437601137175016e-09
2005,6.951574674944609976e-09
2006,6.760746683435013018e-09
2007,6.938544566169096832e-09
2008,6.748090803840511341e-09
2009,6.925550469319177996e-09
2010,6.735467798689176631e-09
2011,6.912590555081783039e-09
2012,6.722879605081516632e-09
2013,6.899666414606424851e-09
2014,6.710326861328284146e-09
2015,6.886779198110773896e-09
2016,6.697809786704283051e-09
2017,6.873929800331596855e-09
2018,6.685329555105407516e-09
2019,6.861116685176486014e-09
2020,6.672881550752615136e-09
2021,6.848336039348942776e-09
2022,6.660468167612501745e-09
2023,6.835590889216403950e-09
2024,6.648086964888022460e-09
2025,6.822879456584066247e-09
2026,6.635739813882856376e-09
2027,6.810203057145227962e-09
2028,6.623427145986267036e-09
2029,6.797562843283858726e-09
2030,6.611148639571137464e-09
2031,6.784957372653367286e-09
2032,6.598904319858584213e-09
2033,6.772386907917349579e-09
2034,6.586693052950751220e-09
2035,6.759849730858413521e-09
2036,6.574514839445540347e-09
2037,6.747346161412801456e-09
2038,6.562369324314472564e-09
2039,6.734876631130316967e-09
2040,6.550256376206306608e-09
2041,6.722442011087836660e-09
2042,6.538177059546300938e-09
2043,6.710040297251152901e-09
2044,6.526132312137643809e-09
2045,6.697675530198911416e-09
2046,6.514118877926707172e-09
2047,6.685341647474916722e-09
2048,6.502137871043651990e-09
2049,6.673041491294363708e-09
2050,6.490190580422018863e-09
2051,6.660775005702096230e-09
2052,6.478275362026609972e-09
2053,6.648543730947015247e-09
2054,6.466393407823209007e-09
2055,6.636344999988264582e-09
2056,6.454541624257226992e-09
2057,6.624175523360283585e-09
2058,6.442719737327326024e-09
2059,6.612040400106049903e-09
2060,6.430932053605259744e-09
2061,6.599937974335159410e-09
2062,6.419176438474074714e-09
2063,6.587871295392998884e-09
2064,6.407454425444560362e-09
2065,6.575836302851793225e-09
2066,6.395763254653384410e-09
2067,6.563833228360727566e-09
2068,6.384101703927070184e-09
2069,6.551860737363351194e-09
2070,6.372470759101899499e-09
2071,6.539921041944729718e-09
2072,6.360873293828391382e-09
2073,6.528014399784119341e-09
2074,6.349304710818417127e-09
2075,6.516137465097451780e-09
2076,6.337768052377259926e-09
2077,6.504294606090088621e-09
2078,6.326263837559830194e-09
2079,6.492483311938252466e-09
2080,6.314787811910906982e-09
2081,6.480702089352550608e-09
2082,6.303343884943067752e-09
2083,6.468953920653799181e-09
2084,6.291929837540496235e-09
2085,6.457235767694402686e-09
2086,6.280547236869002163e-09
2087,6.445550607800781488e-09
2088,6.269195655257957931e-09
2089,6.433897572630027389e-09
2090,6.257873141945223519e-09
2091,6.422272820820440064e-09
2092,6.246580653826101540e-09
2093,6.410678904659551088e-09
2094,6.235315823916883341e-09
2095,6.399115337981344760e-09
2096,6.224084145306456805e-09
2097,6.387585560630794633e-09
2098,6.212881435098113171e-09
2099,6.376085389856731895e-09
2100,6.201709528239400097e-09
2101,6.364616089213273942e-09
2102,6.190566965738686846e-09
2103,6.353176337203993880e-09
2104,6.179452677370440130e-09
2105,6.341766643591169097e-09
2106,6.168368332396006063e-09
2107,6.330387133391208829e-09
2108,6.157311708076891181e-09
2109,6.319036334077779269e-09
2110,6.146285217206993732e-09
2111,6.307716058930626317e-09
2112,6.135286122226805675e-09
2113,6.296424941362077514e-09
2114,6.124317145803042037e-09
2115,6.285166118132987394e-09
2116,6.113379889565943139e-09
2117,6.273938024230091863e-09
2118,6.102470485329343935e-09
2119,6.262736955195263436e-09
2120,6.091587971493655652e-09
2121,6.251565208928863678e-09
2122,6.080733596829266435e-09
2123,6.240421868942074151e-09
2124,6.069907104717828849e-09
2125,6.229308463928072728e-09
2126,6.059110984978342675e-09
2127,6.218225920889147570e-09
2128,6.048343743412280019e-09
2129,6.207172483797199553e-09
2130,6.037603163378627411e-09
2131,6.196146577895418861e-09
2132,6.026891497457357764e-09
2133,6.185148627970505114e-09
2134,6.016206270640434643e-09
2135,6.174180877255207586e-09
2136,6.005549499542916179e-09
2137,6.163240395932158218e-09
2138,5.994919356061291684e-09
2139,6.152327695332248426e-09
2140,5.984318131271180573e-09
2141,6.141445851408519057e-09
2142,5.973745845944533112e-09
2143,6.130592624327084468e-09
2144,5.963200124197678525e-09
2145,6.119765118844199998e-09
2146,5.952678725538786750e-09
2147,6.108964421941757900e-09
2148,5.942186988020726949e-09
2149,6.098195241367627943e-09
2150,5.931722111947904831e-09
2151,6.087452993140320044e-09
2152,5.921285862506509142e-09
2153,6.076738700647047813e-09
2154,5.910875001290579415e-09
2155,6.066050791429992785e-09
2156,5.900490678334659080e-09
2157,6.055391678333182832e-09
2158,5.890134383699391042e-09
2159,6.044760691706139105e-09
2160,5.879805451061933212e-09
2161,6.034156326329362213e-09
2162,5.869500875584593268e-09
2163,6.023578885926017832e-09
2164,5.859224104322686258e-09
2165,6.013028100705785738e-09
2166,5.848971943176297736e-09
2167,6.002503991168859241e-09
2168,5.838746022691896326e-09
2169,5.992008169746352289e-09
2170,5.828549226526171660e-09
2171,5.981540122522554819e-09
2172,5.818377808167640143e-09
2173,5.971099000432982191e-09
2174,5.808231896533681545e-09
2175,5.960682832128730828e-09
2176,5.798110925765153889e-09
2177,5.950293318242644075e-09
2178,5.788016366644742226e-09
2179,5.939931891512881622e-09
2180,5.777949045679929305e-09
2181,5.929596700726615777e-09
2182,5.767905971151359547e-09
2183,5.919287627622960984e-09
2184,5.757888174114275364e-09
2185,5.909003787894754094e-09
2186,5.747895533125361029e-09
2187,5.898745490517215041e-09
2188,5.737928826432434347e-09
2189,5.888514859803173723e-09
2190,5.727987616578635334e-09
2191,5.878310411503364478e-09
2192,5.718072731918760249e-09
2193,5.868132143203697913e-09
2194,5.708182404238902734e-09
2195,5.857979046285754919e-09
2196,5.698316015934883206e-09
2197,5.847851341810121400e-09
2198,5.688475988512450405e-09
2199,5.837750325364071272e-09
2200,5.678659444441826610e-09
2201,5.827673248860755782e-09
2202,5.668868448118434192e-09
2203,5.817622569323576868e-09
2204,5.659101193960543830e-09
2205,5.807596905639362895e-09
2206,5.649360657186088373e-09
2207,5.797597074370698584e-09
2208,5.639642808472462606e-09
2209,5.787623993082779417e-09
2210,5.629952506743704460e-09
2211,5.777674512478609478e-09
2212,5.620284028774117418e-09
2213,5.767751283478136874e-09
2214,5.610641312898497340e-09
2215,5.757851285819561619e-09
2216,5.601020509197648617e-09
2217,5.747976838250028921e-09
2218,5.591426034317448415e-09
2219,5.738127241167063361e-09
2220,5.581855176172557995e-09
2221,5.728302713916751935e-09
2222,5.572307400147243692e-09
2223,5.718501302663564226e-09
2224,5.562781907010579735e-09
2225,5.708723602233910039e-09
2226,5.553281628720063837e-09
2227,5.698971769180004323e-09
2228,5.543804794120600078e-09
2229,5.689243861251296297e-09
2230,5.534352551574855114e-09
2231,5.679542451516060731e-09
2232,5.524924716481157461e-09
2233,5.669865342051067026e-09
2234,5.515522005841148523e-09
2235,5.660212299128144757e-09
2236,5.506140891950382084e-09
2237,5.650581382207890316e-09
2238,5.496780447798312239e-09
2239,5.640973116425695553e-09
2240,5.487443974765285279e-09
2241,5.631390846726391978e-09
2242,5.478132197374725048e-09
2243,5.621832386692392910e-09
2244,5.468843714077387160e-09
2245,5.612296439414973626e-09
2246,5.459576682445648792e-09
2247,5.602785071621480387e-09
2248,5.450335151476368629e-09
2249,5.593299692567903396e-09
2250,5.441116501724184001e-09
2251,5.583835290462023728e-09
2252,5.431917417061867781e-09
2253,5.574392037852532639e-09
2254,5.422740735063211796e-09
2255,5.564973388042528025e-09
2256,5.413587893897126653e-09
2257,5.555578155891074226e-09
2258,5.404459154073517831e-09
2259,5.546207920321051397e-09
2260,5.395352066051070262e-09
2261,5.536861078292890397e-09
2262,5.386269002334192788e-09
2263,5.527535687946515188e-09
2264,5.377206896854557759e-09
2265,5.518234360669526878e-09
2266,5.368167389953110686e-09
2267,5.508955417932489601e-09
2268,5.359148211580403973e-09
2269,5.499697417916645980e-09
2270,5.350153172221518888e-09
2271,5.490464903860526357e-09
2272,5.341180659115188886e-09
2273,5.481254636774470267e-09
2274,5.332228855792382228e-09
2275,5.472066157567405295e-09
2276,5.323299594955722228e-09
2277,5.462899646288816253e-09
2278,5.314390773490903816e-09
2279,5.453755026761216065e-09
2280,5.305502750556544465e-09
2281,5.444632472518497876e-09
2282,5.296638889050882460e-09
2283,5.435534696262005134e-09
2284,5.287796007357622084e-09
2285,5.426458061136639981e-09
2286,5.278975678503063334e-09
2287,5.417403657100867709e-09
2288,5.270176422191876287e-09
2289,5.408371811771308440e-09
2290,5.261396875666630940e-09
2291,5.399360117694792774e-09
2292,5.252640129251333437e-09
2293,5.390370953691667122e-09
2294,5.243903974603300807e-09
2295,5.381404642390108227e-09
2296,5.235188732982216397e-09
2297,5.372459425627863687e-09
2298,5.226495771174577931e-09
2299,5.363535163548613737e-09
2300,5.217823120531221512e-09
2301,5.354633483077510516e-09
2302,5.209170460528298022e-09
2303,5.345752608378129515e-09
2304,5.200539338159768262e-09
2305,5.336893093129253287e-09
2306,5.191929751783734963e-09
2307,5.328056379414043356e-09
2308,5.183341350948275333e-09
2309,5.319239740751307478e-09
2310,5.174772127945506372e-09
2311,5.310445440065281873e-09
2312,5.166225512724115355e-09
2313,5.301671341361231296e-09
2314,5.157696841025170501e-09
2315,5.292918436781393540e-09
2316,5.149190424088507567e-09
2317,5.284187292868790426e-09
2318,5.140704772171186352e-09
2319,5.275476636666427379e-09
2320,5.132238197246564615e-09
2321,5.266787235925264748e-09
2322,5.123793667823010509e-09
2323,5.258118474420417670e-09
2324,5.115367274835145227e-09
2325,5.249470300573628001e-09
2326,5.106962821685158877e-09
2327,5.240842456548141045e-09
2328,5.098577275392749021e-09
2329,5.232236692745600696e-09
2330,5.090211298859821630e-09
2331,5.223648726477156242e-09
2332,5.081866398935042225e-09
2333,5.215083908360160750e-09
2334,5.073541464505769147e-09
2335,5.206538625220630234e-09
2336,5.065235514949344031e-09
2337,5.198013664936858422e-09
2338,5.056950262936850911e-09
2339,5.189510645521841034e-09
2340,5.048685795824776256e-09
2341,5.181025496936247976e-09
2342,5.040437875875362397e-09
2343,5.172560956739161287e-09
2344,5.032210658025160034e-09
2345,5.164117185748868447e-09
2346,5.024004670932129505e-09
2347,5.155694242372394813e-09
2348,5.015817212079874031e-09
2349,5.147290771437068564e-09
2350,5.007650278194138761e-09
2351,5.138907383288103632e-09
2352,4.999500700238140096e-09
2353,5.130542999481364034e-09
2354,4.991370200446227920e-09
2355,5.122197122091766832e-09
2356,4.983258945370883560e-09
2357,5.113872197214317210e-09
2358,4.975168089974582256e-09
2359,5.105567161049953942e-09
2360,4.967095372091138431e-09
2361,5.097283118917750638e-09
2362,4.959043772510472802e-09
2363,5.089018604215277079e-09
2364,4.951010466974657709e-09
2365,5.080771712036424359e-09
2366,4.942993815643374716e-09
2367,5.072543735058226621e-09
2368,4.934996346835973455e-09
2369,5.064335740893840156e-09
2370,4.927019270150186289e-09
2371,5.056148706783499090e-09
2372,4.919060735910565212e-09
2373,5.047980700818742120e-09
2374,4.911122513569835357e-09
2375,5.039832363025452097e-09
2376,4.903201107800733926e-09
2377,5.031700478314532620e-09
2378,4.895296130393059443e-09
2379,5.023587275036009219e-09
2380,4.887411006944869962e-09
2381,5.015493886041373505e-09
2382,4.879543561786919837e-09
2383,5.007420220277463892e-09
2384,4.871696379247739662e-09
2385,4.999366389018228555e-09
2386,4.863867570334828037e-09
2387,4.991330083766883227e-09
2388,4.856055719764992860e-09
2389,4.983313045071989165e-09
2390,4.848263276385778757e-09
2391,4.975314302764908255e-09
2392,4.840488782865546835e-09
2393,4.967335191803992624e-09
2394,4.832732140628898118e-09
2395,4.959372845057664999e-09
2396,4.824992127358312355e-09
2397,4.951429465702087875e-09
2398,4.817272070015787332e-09
2399,4.943506220752787853e-09
2400,4.809569542076359808e-09
2401,4.935601349631885408e-09
2402,4.801885981469752018e-09
2403,4.927713775700969084e-09
2404,4.794217543966048778e-09
2405,4.919842837683918352e-09
2406,4.786567639941135943e-09
2407,4.911991350187673352e-09
2408,4.778935451148763039e-09
2409,4.904158901663940607e-09
2410,4.771322169208073794e-09
2411,4.896344830445905646e-09
2412,4.763725370336000250e-09
2413,4.888547183395928679e-09
2414,4.756145706594509493e-09
2415,4.880767275387596828e-09
2416,4.748583246046020793e-09
2417,4.873006777732014727e-09
2418,4.741038579886224905e-09
2419,4.865262611243856358e-09
2420,4.733512692518414978e-09
2421,4.857539205628731540e-09
2422,4.726004549762473659e-09
2423,4.849832234581056306e-09
2424,4.718512118963686216e-09
2425,4.842143250162216521e-09
2426,4.711037813687712063e-09
2427,4.834472002364833655e-09
2428,4.703580475893219561e-09
2429,4.826817355790329292e-09
2430,4.696139559470231331e-09
2431,4.819179663991081144e-09
2432,4.688714030643544031e-09
2433,4.811558706643782618e-09
2434,4.681306553400798380e-09
2435,4.803957773951138848e-09
2436,4.673917520295668308e-09
2437,4.796373707713657315e-09
2438,4.666545075737228714e-09
2439,4.788805678452557161e-09
2440,4.659187467456098274e-09
2441,4.781254905697290963e-09
2442,4.651848256847475225e-09
2443,4.773723339007599079e-09
2444,4.644525391584870429e-09
2445,4.766207062176243493e-09
2446,4.637220290914820076e-09
2447,4.758708738136562849e-09
2448,4.629930518401602296e-09
2449,4.751227700479958762e-09
2450,4.622657587024952755e-09
2451,4.743763225186155714e-09
2452,4.615402148280467146e-09
2453,4.736317006680599637e-09
2454,4.608162188928026424e-09
2455,4.728887051976812031e-09
2456,4.600940158667651838e-09
2457,4.721473829957147632e-09
2458,4.593732041748865375e-09
2459,4.714075825868919974e-09
2460,4.586540734874917295e-09
2461,4.706694543426887649e-09
2462,4.579365779162675978e-09
2463,4.699332223586241658e-09
2464,4.572208690087559579e-09
2465,4.691986334089743940e-09
2466,4.565067046878862803e-09
2467,4.684656960431344844e-09
2468,4.557940987738210009e-09
2469,4.677343220538683355e-09
2470,4.550831109562429182e-09
2471,4.670045827948865725e-09
2472,4.543737167076653836e-09
2473,4.662764786303546328e-09
2474,4.536658451153351834e-09
2475,4.655500103892559692e-09
2476,4.529595547064425321e-09
2477,4.648251311762375498e-09
2478,4.522549837891468613e-09
2479,4.641021144474941522e-09
2480,4.515520095823135539e-09
2481,4.633806539485189298e-09
2482,4.508506658612615232e-09
2483,4.626607178144522901e-09
2484,4.501507419229111700e-09
2485,4.619424410290388535e-09
2486,4.494523822255332717e-09
2487,4.612256914923631339e-09
2488,4.487556860851862268e-09
2489,4.605107117717422009e-09
2490,4.480605036390748492e-09
2491,4.597971521094233127e-09
2492,4.473667370160609926e-09
2493,4.590851850379477681e-09
2494,4.466746132034570693e-09
2495,4.583749276143018636e-09
2496,4.459841767847980865e-09
2497,4.576662549059559522e-09
2498,4.452950941054647488e-09
2499,4.569590447580262486e-09
2500,4.446075732278473359e-09
2501,4.562535495048988257e-09
2502,4.439217424983450914e-09
2503,4.555496025169990383e-09
2504,4.432373214149135572e-09
2505,4.548473015363241890e-09
2506,4.425545854675354075e-09
2507,4.541465706705404296e-09
2508,4.418733335081326092e-09
2509,4.534473454580576977e-09
2510,4.411934117771077709e-09
2511,4.527494588599883925e-09
2512,4.405148686311192183e-09
2513,4.520530680296256423e-09
2514,4.398378142687006730e-09
2515,4.513582854229144638e-09
2516,4.391625316894753123e-09
2517,4.506653460250450076e-09
2518,4.384887614186981926e-09
2519,4.499739000087466187e-09
2520,4.378164915019391369e-09
2521,4.492837898113812019e-09
2522,4.371454978547813805e-09
2523,4.485952373725560075e-09
2524,4.364760669303264134e-09
2525,4.479082832517395358e-09
2526,4.358082398351233668e-09
2527,4.472228665721395091e-09
2528,4.351417346752664522e-09
2529,4.465388095364490019e-09
2530,4.344767736550185295e-09
2531,4.458563394813708466e-09
2532,4.338132196101262511e-09
2533,4.451754128517600991e-09
2534,4.331511438414268576e-09
2535,4.444958643104641756e-09
2536,4.324905117283590861e-09
2537,4.438180112169996611e-09
2538,4.318314692032888748e-09
2539,4.431415970466688709e-09
2540,4.311737022559159713e-09
2541,4.424666053269791366e-09
2542,4.305174509340818491e-09
2543,4.417929736191932958e-09
2544,4.298624329752506573e-09
2545,4.411207803161140848e-09
2546,4.292090442774566959e-09
2547,4.404501980877279603e-09
2548,4.285569702022027731e-09
2549,4.397811110785027403e-09
2550,4.279063896822668065e-09
2551,4.391134772635624766e-09
2552,4.272573197370151346e-09
2553,4.384473238099861305e-09
2554,4.266096271287447596e-09
2555,4.377825767686907646e-09
2556,4.259632810555083695e-09
2557,4.371192427414540648e-09
2558,4.253183451600450404e-09
2559,4.364574312425211999e-09
2560,4.246749159149931324e-09
2561,4.357970565439109170e-09
2562,4.240328451173629392e-09
2563,4.351382148540351905e-09
2564,4.233921403966638570e-09
2565,4.344806810110132966e-09
2566,4.227528625896553517e-09
2567,4.338244677810272868e-09
2568,4.221147873105861234e-09
2569,4.331697113609367440e-09
2570,4.214782114666366429e-09
2571,4.325165134817360802e-09
2572,4.208430993074600330e-09
2573,4.318647541190658635e-09
2574,4.202093429356276147e-09
2575,4.312142429007398392e-09
2576,4.195769573693128817e-09
2577,4.305653323776040431e-09
2578,4.189458317921408122e-09
2579,4.299176513554639937e-09
2580,4.183161041049675176e-09
2581,4.292712731265963240e-09
2582,4.176876259386139384e-09
2583,4.286264564678163059e-09
2584,4.170607738601220004e-09
2585,4.279831244766042055e-09
2586,4.164350540284581071e-09
2587,4.273409614939419848e-09
2588,4.158108139131817505e-09
2589,4.267003745236580152e-09
2590,4.151879406193642380e-09
2591,4.260611377492448067e-09
2592,4.145663530166299845e-09
2593,4.254232542240177405e-09
2594,4.139460970983236582e-09
2595,4.247867049115566107e-09
2596,4.133270855014995875e-09
2597,4.241514084644707798e-09
2598,4.127093673929224620e-09
2599,4.235175080758910349e-09
2600,4.120929768637367763e-09
2601,4.228850379452611543e-09
2602,4.114779827266726008e-09
2603,4.222538230609566303e-09
2604,4.108642607766091051e-09
2605,4.216240984720965152e-09
2606,4.102520342018928548e-09
2607,4.209957991297121097e-09
2608,4.096410436967011815e-09
2609,4.203687120765932830e-09
2610,4.090312291466180302e-09
2611,4.197429614718625097e-09
2612,4.084227802048434402e-09
2613,4.191185475381106184e-09
2614,4.078157146183405021e-09
2615,4.184955825773630081e-09
2616,4.072098171753549637e-09
2617,4.178737943191081559e-09
2618,4.066051564709779833e-09
2619,4.172532208766826720e-09
2620,4.060017904829124628e-09
2621,4.166341265468716990e-09
2622,4.053998648178784704e-09
2623,4.160164706273069845e-09
2624,4.047993126965545704e-09
2625,4.154001715354114175e-09
2626,4.041999625647439420e-09
2627,4.147849307865917787e-09
2628,4.036016556746748970e-09
2629,4.141710386387515778e-09
2630,4.030046966647292326e-09
2631,4.135584756336945232e-09
2632,4.024090969965475845e-09
2633,4.129472268178123730e-09
2634,4.018146197410074603e-09
2635,4.123372257170637955e-09
2636,4.012214936906928319e-09
2637,4.117284920039850326e-09
2638,4.006296521180359765e-09
2639,4.111211652509407920e-09
2640,4.000389271493341349e-09
2641,4.105149157684156931e-09
2642,3.994494554159627977e-09
2643,4.099100240163741099e-09
2644,3.988612776066330519e-09
2645,4.093064788646616676e-09
2646,3.982743722755366607e-09
2647,4.087041454602695588e-09
2648,3.976886844118977594e-09
2649,4.081032245098558458e-09
2650,3.971042655226439771e-09
2651,4.075033710085299612e-09
2652,3.965209933599290008e-09
2653,4.069048965646241850e-09
2654,3.959390385991354325e-09
2655,4.063076981519241048e-09
2656,3.953581967073149406e-09
2657,4.057116362195181075e-09
2658,3.947787536971506772e-09
2659,4.051170716322645836e-09
2660,3.942004432639161021e-09
2661,4.045235473240900532e-09
2662,3.936233199507298501e-09
2663,4.039312400316624186e-09
2664,3.930472198734407306e-09
2665,4.033401563760368100e-09
2666,3.924725284663319228e-09
2667,4.027504676889478464e-09
2668,3.918990445089090398e-09
2669,4.021618440543203401e-09
2670,3.913265998874763505e-09
2671,4.015744753385425145e-09
2672,3.907555095300626247e-09
2673,4.009883514730874984e-09
2674,3.901854211474931338e-09
2675,4.004035066489216268e-09
2676,3.896168183152521755e-09
2677,3.998200020399863444e-09
2678,3.890493494311192467e-09
2679,3.992376005583565281e-09
2680,3.884828304370301637e-09
2681,3.986561806031102564e-09
2682,3.879174702193485913e-09
2683,3.980761010505684423e-09
2684,3.873534666309700666e-09
2685,3.974973384712561416e-09
2686,3.867905414478786549e-09
2687,3.969197545181724991e-09
2688,3.862289082853586113e-09
2689,3.963432572404277279e-09
2690,3.856682239386547983e-09
2691,3.957680914747060130e-09
2692,3.851089507358022630e-09
2693,3.951940545749460947e-09
2694,3.845506759871246785e-09
2695,3.946212607994866227e-09
2696,3.839936029270416539e-09
2697,3.940495629297186367e-09
2698,3.834376074397662110e-09
2699,3.934789136895143771e-09
2700,3.828826411379655200e-09
2701,3.929095359718678787e-09
2702,3.823289205612696002e-09
2703,3.923413533681275921e-09
2704,3.817763772088005181e-09
2705,3.917744010919345939e-09
2706,3.812250971283827243e-09
2707,3.912085993397248979e-09
2708,3.806748901798443651e-09
2709,3.906440397118493308e-09
2710,3.801257100479900897e-09
2711,3.900805349594433823e-09
2712,3.795777462743139106e-09
2713,3.895182799232635969e-09
2714,3.790308913699075824e-09
2715,3.889570320936847825e-09
2716,3.784851580708953985e-09
2717,3.883969855732250527e-09
2718,3.779404946871719063e-09
2719,3.878380828619712019e-09
2720,3.773968461729085529e-09
2721,3.872803088500826562e-09
2722,3.768544950805200172e-09
2723,3.867237671034695556e-09
2724,3.763131823999176572e-09
2725,3.861682842556247913e-09
2726,3.757728903691878373e-09
2727,3.856138409770520280e-09
2728,3.752338273859972399e-09
2729,3.850607005407371976e-09
2730,3.746959005817769435e-09
2731,3.845088324172387898e-09
2732,3.741591393641093846e-09
2733,3.839578482952319216e-09
2734,3.736232121798573924e-09
2735,3.834080806782405297e-09
2736,3.730885810719537402e-09
2737,3.828593767636691174e-09
2738,3.725549733525301971e-09
2739,3.823118554708886400e-09
2740,3.720223467709159019e-09
2741,3.817652218433477404e-09
2742,3.714907965042967771e-09
2743,3.812198823545402651e-09
2744,3.709604406477498191e-09
2745,3.806756937417781401e-09
2746,3.704312230775032881e-09
2747,3.801325729518954301e-09
2748,3.699029309543652544e-09
2749,3.795904617240341426e-09
2750,3.693757530456356196e-09
2751,3.790495057946321478e-09
2752,3.688495370563952803e-09
2753,3.785096178105303134e-09
2754,3.683245905683462046e-09
2755,3.779709633364960160e-09
2756,3.678005565279221218e-09
2757,3.774331509382675149e-09
2758,3.672775959748334437e-09
2759,3.768965997232280585e-09
2760,3.667556980905672492e-09
2761,3.763609964731593274e-09
2762,3.662347735514030521e-09
2763,3.758264983382747734e-09
2764,3.657149886970356767e-09
2765,3.752931977233064220e-09
2766,3.651963545789336111e-09
2767,3.747610306022355182e-09
2768,3.646787025489516657e-09
2769,3.742298177701656283e-09
2770,3.641619569229331572e-09
2771,3.736995035056688475e-09
2772,3.636462802444035955e-09
2773,3.731705284670424481e-09
2774,3.631318846147630746e-09
2775,3.726426724647075651e-09
2776,3.626183626870683329e-09
2777,3.721156174785416549e-09
2778,3.621057674751718004e-09
2779,3.715897052496285350e-09
2780,3.615942880320383836e-09
2781,3.710647793702730580e-09
2782,3.610837108304209498e-09
2783,3.705410392355769241e-09
2784,3.605743024536381533e-09
2785,3.700181848337719458e-09
2786,3.600658152697597776e-09
2787,3.694965591801434880e-09
2788,3.595584868516990156e-09
2789,3.689758653003528651e-09
2790,3.590520511671646944e-09
2791,3.684562704088659443e-09
2792,3.585467002576239440e-09
2793,3.679377737843988919e-09
2794,3.580422249018854835e-09
2795,3.674200378757528425e-09
2796,3.575387493329693322e-09
2797,3.669034771711259305e-09
2798,3.570363900749391375e-09
2799,3.663879472165593052e-09
2800,3.565349618872601071e-09
2801,3.658735392868378705e-09
2802,3.560346029832289865e-09
2803,3.653601351850399198e-09
2804,3.555352896120006586e-09
2805,3.648477746771552022e-09
2806,3.550368706798070554e-09
2807,3.643363327010490960e-09
2808,3.545394590847193701e-09
2809,3.638259638144482777e-09
2810,3.540430044529241627e-09
2811,3.633164501572007621e-09
2812,3.535474461611676233e-09
2813,3.628080114849838535e-09
2814,3.530529432019519643e-09
2815,3.623005810606657602e-09
2816,3.525593929250859281e-09
2817,3.617942107784165232e-09
2818,3.520668038724877468e-09
2819,3.612887493595181824e-09
2820,3.515751724616698272e-09
2821,3.607843691852514740e-09
2822,3.510846469249828580e-09
2823,3.602809778023040551e-09
2824,3.505949590999919406e-09
2825,3.597785893962644639e-09
2826,3.501062857063690626e-09
2827,3.592772223022870085e-09
2828,3.496187650007097392e-09
2829,3.587769240699221391e-09
2830,3.491320331617509416e-09
2831,3.582775401590876034e-09
2832,3.486463159216299297e-09
2833,3.577790463134933344e-09
2834,3.481614684183864750e-09
2835,3.572815605584165535e-09
2836,3.476774850810749160e-09
2837,3.567850474182144593e-09
2838,3.471945875969781295e-09
2839,3.562895255293386723e-09
2840,3.467125997454199222e-09
2841,3.557949263747348323e-09
2842,3.462313776480509546e-09
2843,3.553011328826037406e-09
2844,3.457512015214042462e-09
2845,3.548085780596990017e-09
2846,3.452721448829774034e-09
2847,3.543169218125457893e-09
2848,3.447938092779335500e-09
2849,3.538261399535426182e-09
2850,3.443164183386954646e-09
2851,3.533363921588336884e-09
2852,3.438401037186468517e-09
2853,3.528475858291206117e-09
2854,3.433646858839669603e-09
2855,3.523598335100840181e-09
2856,3.428901272708213407e-09
2857,3.518728224533263505e-09
2858,3.424164581399982946e-09
2859,3.513868458571592828e-09
2860,3.419437241274665928e-09
2861,3.509018802404992865e-09
2862,3.414720942488870680e-09
2863,3.504179600027548079e-09
2864,3.410012441918060621e-09
2865,3.499347849764419432e-09
2866,3.405313116700449268e-09
2867,3.494525596117041915e-09
2868,3.400622188019068928e-09
2869,3.489713746248362341e-09
2870,3.395941679237713566e-09
2871,3.484910638131260931e-09
2872,3.391269771497725916e-09
2873,3.480117070275974491e-09
2874,3.386607034988567411e-09
2875,3.475332345344340229e-09
2876,3.381952454439473225e-09
2877,3.470556621880369607e-09
2878,3.377306493497265523e-09
2879,3.465789793646370522e-09
2880,3.372670201718197399e-09
2881,3.461033482707667564e-09
2882,3.368043424622625046e-09
2883,3.456285347043468338e-09
2884,3.363424190510464535e-09
2885,3.451546958753473807e-09
2886,3.358815139150593096e-09
2887,3.446816632346443366e-09
2888,3.354214456803568306e-09
2889,3.442097628652521049e-09
2890,3.349623949624506197e-09
2891,3.437385938169005486e-09
2892,3.345039989589994299e-09
2893,3.432683855329569113e-09
2894,3.340465379906929195e-09
2895,3.427989171532044883e-09
2896,3.335900072239536222e-09
2897,3.423306200029520286e-09
2898,3.331343899022113075e-09
2899,3.418630800381364237e-09
2900,3.326795607474266261e-09
2901,3.413963379747641080e-09
2902,3.322255705651749934e-09
2903,3.409306731483284763e-09
2904,3.317725525706114147e-09
2905,3.404657958887931889e-09
2906,3.313203751858868036e-09
2907,3.400019339422786304e-09
2908,3.308690736943698812e-09
2909,3.395387518523084642e-09
2910,3.304185393959587324e-09
2911,3.390765450637894457e-09
2912,3.299689469477282778e-09
2913,3.386152315951838395e-09
2914,3.295201703944221408e-09
2915,3.381548546276655878e-09
2916,3.290723871487151275e-09
2917,3.376954711251119464e-09
2918,3.286254858529530163e-09
2919,3.372367770678382195e-09
2920,3.281791653134949800e-09
2921,3.367788590793491340e-09
2922,3.277336593366593748e-09
2923,3.363217963360857478e-09
2924,3.272891948780643606e-09
2925,3.358658727881708313e-09
2926,3.268456453909647873e-09
2927,3.354106911999347031e-09
2928,3.264028293801625295e-09
2929,3.349564152838274065e-09
2930,3.259608711001440187e-09
2931,3.345028912327155485e-09
2932,3.255196838784383307e-09
2933,3.340502703522625386e-09
2934,3.250794255394220768e-09
2935,3.335985224221354937e-09
2936,3.246399054303301656e-09
2937,3.331476374930239971e-09
2938,3.242013323063890181e-09
2939,3.326976288352888846e-09
2940,3.237635751814201356e-09
2941,3.322484859825144799e-09
2942,3.233265458102115544e-09
2943,3.318001046989588494e-09
2944,3.228902918767804531e-09
2945,3.313525276452381893e-09
2946,3.224550304539305904e-09
2947,3.309059740200773512e-09
2948,3.220205708060917113e-09
2949,3.304601536194952823e-09
2950,3.215868519159587811e-09
2951,3.300151142325325196e-09
2952,3.211539662243752632e-09
2953,3.295710758593115560e-09
2954,3.207218389236829599e-09
2955,3.291275795993353976e-09
2956,3.202904067938648861e-09
2957,3.286850308421290659e-09
2958,3.198599358955387664e-09
2959,3.282434050595198901e-09
2960,3.194303451971347471e-09
2961,3.278026571966032048e-09
2962,3.190016105491585199e-09
2963,3.273627703182357880e-09
2964,3.185735926145608076e-09
2965,3.269235782168652078e-09
2966,3.181462504292736779e-09
2967,3.264851840414523654e-09
2968,3.177198781278853169e-09
2969,3.260476779097868575e-09
2970,3.172942083574494512e-09
2971,3.256110071055450139e-09
2972,3.168693412095251217e-09
2973,3.251750140898235704e-09
2974,3.164451921460960234e-09
2975,3.247399603529418426e-09
2976,3.160219707486058141e-09
2977,3.243056493712839930e-09
2978,3.155994290723097158e-09
2979,3.238722405916886717e-09
2980,3.151778387318857114e-09
2981,3.234395598899706436e-09
2982,3.147568597896480206e-09
2983,3.230077468392907780e-09
2984,3.143367738959804184e-09
2985,3.225766992937974051e-09
2986,3.139174299621356578e-09
2987,3.221465017971516344e-09
2988,3.134987751466658489e-09
2989,3.217168975025245191e-09
2990,3.130808525858726605e-09
2991,3.212881561301839693e-09
2992,3.126639200361380758e-09
2993,3.208605181674621547e-09
2994,3.122477911155422580e-09
2995,3.204334954757368575e-09
2996,3.118322909672350015e-09
2997,3.200071670079129636e-09
2998,3.114175065436016757e-09
2999,3.195816487157137100e-09
3000,3.110036224722222598e-09
3001,3.191569987552101385e-09
3002,3.105904207668634596e-09
3003,3.187330796741638622e-09
3004,3.101779797327409584e-09
3005,3.183099179516618363e-09
3006,3.097662637630165602e-09
3007,3.178875590922389605e-09
3008,3.093553586575791969e-09
3009,3.174659264400429929e-09
3010,3.089451975476824258e-09
3011,3.170451475444119890e-09
3012,3.085357915074119623e-09
3013,3.166251772074243611e-09
3014,3.081272056956876689e-09
3015,3.162059676071602596e-09
3016,3.077193833521124338e-09
3017,3.157875554342714434e-09
3018,3.073123041052532043e-09
3019,3.153698668344117639e-09
3020,3.069059324132057106e-09
3021,3.149529720974183402e-09
3022,3.065002566938130305e-09
3023,3.145366909868876936e-09
3024,3.060951796220464974e-09
3025,3.141211275294140613e-09
3026,3.056909505612766827e-09
3027,3.137064727920211203e-09
3028,3.052876181281975526e-09
3029,3.132927456321181344e-09
3030,3.048849599099092934e-09
3031,3.128795114680411372e-09
3032,3.044829037248030470e-09
3033,3.124670642206271518e-09
3034,3.040817243032363434e-09
3035,3.120555267249347407e-09
3036,3.036812894244950109e-09
3037,3.116447531337259351e-09
3038,3.032816404511737090e-09
3039,3.112346559884948576e-09
3040,3.028827082746467515e-09
3041,3.108254328163156889e-09
3042,3.024844838955844662e-09
3043,3.104167187774072003e-09
3044,3.020867076583358554e-09
3045,3.100086370447909983e-09
3046,3.016897180870143593e-09
3047,3.096014405246544099e-09
3048,3.012935457289893869e-09
3049,3.091950655071798430e-09
3050,3.008982394413495965e-09
3051,3.087894797835247713e-09
3052,3.005035866786087547e-09
3053,3.083845930751238113e-09
3054,3.001096308885800339e-09
3055,3.079802891224051433e-09
3056,2.997162155178709686e-09
3057,3.075767286421783081e-09
3058,2.993236109335163649e-09
3059,3.071740349186989499e-09
3060,2.989317630092164217e-09
3061,3.067720160050076811e-09
3062,2.985407504217286015e-09
3063,3.063708953688901729e-09
3064,2.981504333233460334e-09
3065,3.059704266250136223e-09
3066,2.977606729407843868e-09
3067,3.055705221780256247e-09
3068,2.973716569461831089e-09
3069,3.051714541402199724e-09
3070,2.969833695973056281e-09
3071,3.047731317947097228e-09
3072,2.965957788787706677e-09
3073,3.043753575378873807e-09
3074,2.962087618307965455e-09
3075,3.039784285064635875e-09
3076,2.958225588351149896e-09
3077,3.035821226747804453e-09
3078,2.954369047248335417e-09
3079,3.031864812834231008e-09
3080,2.950519032893348208e-09
3081,3.027915930330585925e-09
3082,2.946677994824386107e-09
3083,3.023975605083289539e-09
3084,2.942843642917991514e-09
3085,3.020042642488470736e-09
3086,2.939017381716329836e-09
3087,3.016115502177138478e-09
3088,2.935196265658206396e-09
3089,3.012195383601242979e-09
3090,2.931381148942471733e-09
3091,3.008282449653371859e-09
3092,2.927574263761117047e-09
3093,3.004377267108441233e-09
3094,2.923774810488691946e-09
3095,3.000478119624372593e-09
3096,2.919981362493509840e-09
3097,2.996587334504582617e-09
3098,2.916193654410020340e-09
3099,2.992701075278069322e-09
3100,2.912414030295399265e-09
3101,2.988823734987475881e-09
3102,2.908639936451496646e-09
3103,2.984951799618864819e-09
3104,2.904873081495861621e-09
3105,2.981086566234664663e-09
3106,2.901111335631138782e-09
3107,2.977227956719017958e-09
3108,2.897357701789690974e-09
3109,2.973378135528677174e-09
3110,2.893611974012863034e-09
3111,2.969534732140662320e-09
3112,2.889873172749139653e-09
3113,2.965699954799170589e-09
3114,2.886140530398428299e-09
3115,2.961870370312235476e-09
3116,2.882413683316743239e-09
3117,2.958046665353077151e-09
3118,2.878693401160917757e-09
3119,2.954228852963415995e-09
3120,2.874977961792049102e-09
3121,2.950417727563648541e-09
3122,2.871270172528732372e-09
3123,2.946615451360862347e-09
3124,2.867570644542746275e-09
3125,2.942819861311519030e-09
3126,2.863877429469703781e-09
3127,2.939031364571337754e-09
3128,2.860191394142217773e-09
3129,2.935249438105895528e-09
3130,2.856510483049097506e-09
3131,2.931472310438817415e-09
3132,2.852835188178414000e-09
3133,2.927702836986104953e-09
3134,2.849167022796428773e-09
3135,2.923939366747147420e-09
3136,2.845505336131502460e-09
3137,2.920182198466131713e-09
3138,2.841849236871801849e-09
3139,2.916432938100580620e-09
3140,2.838201328582277685e-09
3141,2.912690809621489482e-09
3142,2.834560255134324805e-09
3143,2.908954921563153361e-09
3144,2.830924230306856302e-09
3145,2.905225143870312499e-09
3146,2.827295347331295432e-09
3147,2.901502138617668265e-09
3148,2.823672175817994256e-09
3149,2.897784830053885549e-09
3150,2.820055034338660610e-09
3151,2.894074499269483200e-09
3152,2.816444301736158605e-09
3153,2.890370589380040704e-09
3154,2.812840990762348722e-09
3155,2.886673190063698556e-09
3156,2.809242556521870897e-09
3157,2.882983103829073713e-09
3158,2.805651476373893003e-09
3159,2.879298101404998518e-09
3160,2.802066104753870281e-09
3161,2.875620818455358881e-09
3162,2.798487510158289068e-09
3163,2.871948560622242055e-09
3164,2.794913656303831101e-09
3165,2.868282857265246872e-09
3166,2.791347227375404460e-09
3167,2.864623975661764347e-09
3168,2.787787174723358001e-09
3169,2.860973112223092042e-09
3170,2.784234213297111676e-09
3171,2.857327945824277149e-09
3172,2.780686290911264821e-09
3173,2.853687772930591814e-09
3174,2.777144096666702273e-09
3175,2.850054127738719495e-09
3176,2.773608906785713249e-09
3177,2.846427389999498127e-09
3178,2.770079521782439332e-09
3179,2.842806224753489905e-09
3180,2.766555215517372411e-09
3181,2.839191963082566348e-09
3182,2.763038171413022100e-09
3183,2.835583571972827647e-09
3184,2.759527234086536251e-09
3185,2.831981708783206507e-09
3186,2.756021490908151235e-09
3187,2.828385634414703630e-09
3188,2.752523020383199416e-09
3189,2.824797129348718353e-09
3190,2.749030636221684557e-09
3191,2.821213599739181609e-09
3192,2.745542918455650687e-09
3193,2.817637091660703079e-09
3194,2.742062219254841691e-09
3195,2.814065083379990663e-09
3196,2.738587073939437459e-09
3197,2.810501084583824277e-09
3198,2.735118733671939825e-09
3199,2.806942088526213783e-09
3200,2.731654885630502207e-09
3201,2.803390549598776813e-09
3202,2.728199005767542298e-09
3203,2.799843529920631534e-09
3204,2.724746498072140445e-09
3205,2.796302557194747006e-09
3206,2.721301182977095388e-09
3207,2.792768688221373727e-09
3208,2.717862170975726855e-09
3209,2.789240511561626600e-09
3210,2.714429474256540758e-09
3211,2.785719220763651086e-09
3212,2.711001974415217692e-09
3213,2.782204155454277014e-09
3214,2.707581454345073794e-09
3215,2.778693820922600140e-09
3216,2.704164584106527427e-09
3217,2.775189279326693496e-09
3218,2.700754628543506532e-09
3219,2.771691001607669649e-09
3220,2.697349978378544754e-09
3221,2.768198666208340231e-09
3222,2.693952091194963510e-09
3223,2.764713050515583950e-09
3224,2.690559238797476453e-09
3225,2.761232924569331815e-09
3226,2.687172503880789713e-09
3227,2.757758380695102222e-09
3228,2.683792003206559555e-09
3229,2.754290524037167320e-09
3230,2.680416804390669260e-09
3231,2.750829057650525873e-09
3232,2.677047267089688691e-09
3233,2.747371964608953014e-09
3234,2.673684352583971153e-09
3235,2.743922814214973338e-09
3236,2.670327135683661858e-09
3237,2.740477727504978067e-09
3238,2.666974093438422059e-09
3239,2.737039571260763294e-09
3240,2.663628085861713214e-09
3241,2.733605949189009364e-09
3242,2.660286388149796702e-09
3243,2.730177976506455078e-09
3244,2.656950439465114314e-09
3245,2.726757577032764771e-09
3246,2.653622275151267020e-09
3247,2.723341959313174433e-09
3248,2.650297566973504926e-09
3249,2.719932078475213616e-09
3250,2.646979041822537960e-09
3251,2.716528227850626704e-09
3252,2.643665926396960584e-09
3253,2.713128734351674828e-09
3254,2.640357882030210006e-09
3255,2.709736554405328949e-09
3256,2.637056814421439655e-09
3257,2.706349526392340310e-09
3258,2.633761621817420435e-09
3259,2.702969743555948024e-09
3260,2.630470682967961722e-09
3261,2.699593971859764528e-09
3262,2.627186120777162641e-09
3263,2.696224352677678109e-09
3264,2.623906792852098342e-09
3265,2.692861236687882683e-09
3266,2.620634179926352683e-09
3267,2.689504236259074578e-09
3268,2.617366587573454442e-09
3269,2.686151517483605758e-09
3270,2.614103119489463031e-09
3271,2.682803648280511749e-09
3272,2.610845049308849249e-09
3273,2.679461753367680895e-09
3274,2.607592972104264227e-09
3275,2.676126551677783338e-09
3276,2.604346202369037453e-09
3277,2.672795344224906080e-09
3278,2.601104421843260207e-09
3279,2.669470090818698778e-09
3280,2.597869120807991318e-09
3281,2.666151348999357500e-09
3282,2.594638262065880426e-09
3283,2.662838289779996335e-09
3284,2.591413448862788074e-09
3285,2.659529232052674642e-09
3286,2.588193702565756552e-09
3287,2.656227001241205099e-09
3288,2.584979936579765789e-09
3289,2.652930397318787911e-09
3290,2.581770891720185263e-09
3291,2.649638325259998424e-09
3292,2.578567198860964910e-09
3293,2.646352931541640589e-09
3294,2.575370026261775907e-09
3295,2.643072614556568967e-09
3296,2.572177560566000393e-09
3297,2.639798014149980385e-09
3298,2.568990326615922491e-09
3299,2.636529471162861786e-09
3300,2.565809094718406683e-09
3301,2.633266024590069059e-09
3302,2.562632473409458896e-09
3303,2.630007067489877083e-09
3304,2.559461032390617739e-09
3305,2.626753181604246439e-09
3306,2.556294088830116279e-09
3307,2.623504937065943188e-09
3308,2.553131699744271712e-09
3309,2.620261189805400316e-09
3310,2.549975191609948445e-09
3311,2.617024365452615479e-09
3312,2.546824916341068818e-09
3313,2.613792855605982102e-09
3314,2.543680949345735644e-09
3315,2.610568117832046792e-09
3316,2.540541774994492781e-09
3317,2.607347637399554599e-09
3318,2.537406657454549194e-09
3319,2.604130604178686050e-09
3320,2.534275496026445890e-09
3321,2.600919201146183543e-09
3322,2.531150205869987080e-09
3323,2.597714161547884923e-09
3324,2.528029992233743510e-09
3325,2.594513531997097904e-09
3326,2.524915520148722837e-09
3327,2.591318558601640315e-09
3328,2.521805999910595391e-09
3329,2.588129676508158432e-09
3330,2.518702803290674260e-09
3331,2.584946677995089918e-09
3332,2.515604174393539263e-09
3333,2.581768225956784637e-09
3334,2.512510417031113384e-09
3335,2.578594175634073202e-09
3336,2.509420675050898918e-09
3337,2.575424661109437242e-09
3338,2.506335931320409094e-09
3339,2.572261043203100634e-09
3340,2.503256400558121081e-09
3341,2.569102161677440656e-09
3342,2.500182775480283811e-09
3343,2.565949517472622583e-09
3344,2.497114856626580871e-09
3345,2.562803552783725159e-09
3346,2.494052635545650040e-09
3347,2.559661689950667062e-09
3348,2.490993274777536503e-09
3349,2.556523330342616891e-09
3350,2.487938378667381235e-09
3351,2.553390019894696284e-09
3352,2.484888950330893094e-09
3353,2.550261895338357511e-09
3354,2.481845557477117058e-09
3355,2.547141115863405808e-09
3356,2.478807478283371501e-09
3357,2.544024106423957154e-09
3358,2.475772694230505033e-09
3359,2.540911215045007519e-09
3360,2.472743595047611970e-09
3361,2.537804813089041671e-09
3362,2.469719986786118961e-09
3363,2.534703047100705158e-09
3364,2.466700282641517512e-09
3365,2.531606441616688081e-09
3366,2.463687279979718442e-09
3367,2.528515291750456223e-09
3368,2.460677725079356321e-09
3369,2.525428847389243535e-09
3370,2.457673558648603177e-09
3371,2.522346115329512198e-09
3372,2.454673143942056689e-09
3373,2.519269479348529803e-09
3374,2.451678659538318843e-09
3375,2.516198004956966096e-09
3376,2.448688004983305690e-09
3377,2.513130337377418337e-09
3378,2.445703175386065583e-09
3379,2.510068331819203849e-09
3380,2.442721792120249539e-09
3381,2.507010074976911769e-09
3382,2.439744738364660739e-09
3383,2.503957114952256971e-09
3384,2.436774383693780529e-09
3385,2.500910750648759442e-09
3386,2.433808641147898011e-09
3387,2.497868522561137915e-09
3388,2.430847022562051014e-09
3389,2.494830648179552444e-09
3390,2.427890718358664264e-09
3391,2.491799512723281346e-09
3392,2.424940542764612587e-09
3393,2.488773127063936441e-09
3394,2.421995038202777592e-09
3395,2.485751926150416550e-09
3396,2.419053658180457428e-09
3397,2.482733472341642556e-09
3398,2.416113998467165128e-09
3399,2.479718386132154594e-09
3400,2.413180134317636396e-09
3401,2.476709772241798251e-09
3402,2.410251110605170927e-09
3403,2.473706113452026086e-09
3404,2.407327986639382037e-09
3405,2.470707335374992260e-09
3406,2.404409897274723131e-09
3407,2.467714668249027255e-09
3408,2.401496224418553309e-09
3409,2.464725896658904558e-09
3410,2.398586005328547428e-09
3411,2.461740459392316108e-09
3412,2.395680341545469523e-09
3413,2.458761465656872921e-09
3414,2.392780966025219377e-09
3415,2.455786972523334105e-09
3416,2.389886001582627163e-09
3417,2.452818122223078207e-09
3418,2.386995882249463473e-09
3419,2.449852882118047017e-09
3420,2.384109496245986577e-09
3421,2.446892717231505624e-09
3422,2.381226850992839541e-09
3423,2.443935508184322628e-09
3424,2.378348661938246705e-09
3425,2.440983495988210281e-09
3426,2.375475646169413447e-09
3427,2.438037132690850198e-09
3428,2.372607769645713923e-09
3429,2.435096693191268528e-09
3430,2.369745627676054870e-09
3431,2.432160017834544648e-09
3432,2.366886911184812946e-09
3433,2.429228022649427000e-09
3434,2.364032284445161054e-09
3435,2.426300512560796270e-09
3436,2.361182562611065642e-09
3437,2.423377478899619316e-09
3438,2.358337295574596868e-09
3439,2.420458056081557112e-09
3440,2.355494850762855321e-09
3441,2.417543281353713373e-09
3442,2.352657435176754300e-09
3443,2.414633079511292217e-09
3444,2.349825092338179637e-09
3445,2.411729014065218659e-09
3446,2.346997912091596755e-09
3447,2.408829284833082256e-09
3448,2.344176255204072520e-09
3449,2.405934102495584312e-09
3450,2.341356493442443379e-09
3451,2.403042050116254278e-09
3452,2.338540968277299647e-09
3453,2.400154303050225567e-09
3454,2.335731241270867783e-09
3455,2.397273211709356291e-09
3456,2.332925792962491725e-09
3457,2.394396106859532046e-09
3458,2.330125902786329390e-09
3459,2.391523808068513256e-09
3460,2.327328976342199134e-09
3461,2.388655664470971184e-09
3462,2.324536574542290840e-09
3463,2.385790456459874881e-09
3464,2.321747645206676789e-09
3465,2.382930585921620837e-09
3466,2.318964401504110257e-09
3467,2.380076620864896484e-09
3468,2.316185301398777918e-09
3469,2.377226370359573996e-09
3470,2.313411142935851648e-09
3471,2.374379920664500531e-09
3472,2.310640460368012010e-09
3473,2.371539042635085714e-09
3474,2.307874731929176672e-09
3475,2.368702140567193526e-09
3476,2.305112902976485573e-09
3477,2.365869017121352322e-09
3478,2.302355137706665079e-09
3479,2.363041015942240829e-09
3480,2.299601197602543315e-09
3481,2.360216070280303811e-09
3482,2.296850815511068574e-09
3483,2.357395035294947435e-09
3484,2.294104763088370506e-09
3485,2.354579324348033759e-09
3486,2.291364735257371390e-09
3487,2.351769362443396899e-09
3488,2.288628757169141489e-09
3489,2.348962603157416356e-09
3490,2.285896518955403176e-09
3491,2.346160989320355898e-09
3492,2.283169693731695208e-09
3493,2.343364399244955139e-09
3494,2.280446132981932182e-09
3495,2.340571022305949083e-09
3496,2.277726632691933399e-09
3497,2.337781040455926493e-09
3498,2.275011003087023874e-09
3499,2.334996952266888222e-09
3500,2.272301130168353557e-09
3501,2.332216795681776663e-09
3502,2.269594368752357738e-09
3503,2.329440129468227228e-09
3504,2.266890056036222960e-09
3505,2.326666939017214107e-09
3506,2.264190352138414832e-09
3507,2.323898205522979954e-09
3508,2.261496211875629525e-09
3509,2.321135249721515839e-09
3510,2.258805562867283506e-09
3511,2.318376337451415838e-09
3512,2.256120194193429834e-09
3513,2.315621929151780490e-09
3514,2.253438990495221323e-09
3515,2.312871508287801895e-09
3516,2.250760110101526148e-09
3517,2.310124210110521069e-09
3518,2.248086409545480148e-09
3519,2.307381950112521119e-09
3520,2.245416538505050727e-09
3521,2.304644154797225788e-09
3522,2.242751069710566965e-09
3523,2.301909808205103008e-09
3524,2.240088855534300600e-09
3525,2.299179724526160991e-09
3526,2.237431863492582584e-09
3527,2.296455813226971256e-09
3528,2.234779763294799529e-09
3529,2.293734712224372409e-09
3530,2.232129477178191610e-09
3531,2.291016336652685900e-09
3532,2.229483391639690394e-09
3533,2.288302279108929064e-09
3534,2.226841124445623224e-09
3535,2.285593887946654744e-09
3536,2.224204990904562459e-09
3537,2.282889186006125992e-09
3538,2.221571188101342084e-09
3539,2.280187860541161556e-09
3540,2.218941082382599088e-09
3541,2.277491629685158291e-09
3542,2.216317047441203158e-09
3543,2.274800172710794298e-09
3544,2.213696235730569428e-09
3545,2.272111956604172918e-09
3546,2.211079298932542407e-09
3547,2.269428029149600223e-09
3548,2.208465155749007031e-09
3549,2.266746205464597370e-09
3550,2.205854606147201414e-09
3551,2.264069544660175964e-09
3552,2.203249002412509385e-09
3553,2.261397112452220577e-09
3554,2.200646408484904328e-09
3555,2.258727878538184276e-09
3556,2.198047933942667009e-09
3557,2.256063740629392088e-09
3558,2.195454854147814255e-09
3559,2.253404838175453546e-09
3560,2.192865721435336266e-09
3561,2.250748554142524500e-09
3562,2.190279656704092794e-09
3563,2.248096217181048126e-09
3564,2.187697971251000721e-09
3565,2.245449300034555180e-09
3566,2.185120869375593974e-09
3567,2.242806167098013560e-09
3568,2.182546728158200256e-09
3569,2.240166267915768168e-09
3570,2.179976273549025742e-09
3571,2.237528506846835075e-09
3572,2.177408118006007650e-09
3573,2.234896105384741271e-09
3574,2.174845257487241369e-09
3575,2.232267613924427814e-09
3576,2.172286543724611952e-09
3577,2.229642808954758109e-09
3578,2.169730137714004399e-09
3579,2.227022015870976941e-09
3580,2.167179544572576645e-09
3581,2.224406242810035085e-09
3582,2.164632819376388484e-09
3583,2.221794042139656347e-09
3584,2.162088988128464340e-09
3585,2.219185290379467011e-09
3586,2.159548715677537660e-09
3587,2.216579419509479945e-09
3588,2.157011043061392407e-09
3589,2.213977692172270264e-09
3590,2.154478994661067664e-09
3591,2.211381269491759904e-09
3592,2.151950774065235074e-09
3593,2.208787928098087050e-09
3594,2.149425441759908277e-09
3595,2.206198376784835309e-09
3596,2.146904949402762390e-09
3597,2.203613469802121392e-09
3598,2.144388391585159232e-09
3599,2.201033045210532786e-09
3600,2.141874927693399425e-09
3601,2.198455460522875668e-09
3602,2.139365161790107120e-09
3603,2.195880594791743977e-09
3604,2.136858209052628896e-09
3605,2.193310250486085475e-09
3606,2.134355453848772394e-09
3607,2.190743145617481306e-09
3608,2.131856716142197527e-09
3609,2.188181470344479283e-09
3610,2.129361822514743231e-09
3611,2.185622475443787475e-09
3612,2.126870501132457689e-09
3613,2.183067456159001143e-09
3614,2.124382543337592917e-09
3615,2.180515472719073075e-09
3616,2.121897683171766868e-09
3617,2.177967740956424626e-09
3618,2.119416996693328940e-09
3619,2.175423576320532867e-09
3620,2.116940665615130688e-09
3621,2.172884987013641152e-09
3622,2.114468708892721434e-09
3623,2.170349682895269743e-09
3624,2.111999331137360790e-09
3625,2.167816326583656445e-09
3626,2.109532392220822729e-09
3627,2.165286289536399896e-09
3628,2.107069708925042806e-09
3629,2.162762128930194349e-09
3630,2.104611935463058468e-09
3631,2.160240524300232643e-09
3632,2.102155930462484510e-09
3633,2.157722387683665948e-09
3634,2.099703731140391277e-09
3635,2.155206869930693804e-09
3636,2.097255062267785723e-09
3637,2.152696592822870606e-09
3638,2.094811102690675912e-09
3639,2.150191057022178914e-09
3640,2.092371990048495797e-09
3641,2.147689247169331099e-09
3642,2.089935382964092556e-09
3643,2.145190129224378044e-09
3644,2.087500844929312059e-09
3645,2.142693040493432331e-09
3646,2.085070200839773795e-09
3647,2.140200853508977473e-09
3648,2.082643772125659165e-09
3649,2.137712957235238558e-09
3650,2.080221371906164290e-09
3651,2.135228764000653796e-09
3652,2.077802130675032089e-09
3653,2.132747605539714757e-09
3654,2.075386156232650218e-09
3655,2.130269020454331541e-09
3656,2.072972587481529807e-09
3657,2.127795014599542692e-09
3658,2.070563101912408994e-09
3659,2.125323885519079922e-09
3660,2.068157540965139266e-09
3661,2.122857042266820118e-09
3662,2.065755039178544656e-09
3663,2.120393412842365927e-09
3664,2.063355424489828899e-09
3665,2.117932427916898464e-09
3666,2.060960490940841222e-09
3667,2.115476664579586437e-09
3668,2.058569194388039879e-09
3669,2.113024681432332271e-09
3670,2.056180615360948301e-09
3671,2.110574772278137745e-09
3672,2.053795373144199880e-09
3673,2.108128885129936151e-09
3674,2.051413333380988049e-09
3675,2.105686807289435478e-09
3676,2.049036457692736988e-09
3677,2.103249443080622989e-09
3678,2.046662530669638215e-09
3679,2.100814349283712924e-09
3680,2.044291013913152765e-09
3681,2.098382724024548075e-09
3682,2.041923355286489115e-09
3683,2.095954763360970168e-09
3684,2.039558598265604403e-09
3685,2.093529029644209278e-09
3686,2.037197423638433376e-09
3687,2.091108512616331756e-09
3688,2.034839338697828635e-09
3689,2.088690028704678257e-09
3690,2.032484140943128827e-09
3691,2.086274989540923209e-09
3692,2.030132628082656789e-09
3693,2.083863647864748851e-09
3694,2.027785028912815089e-09
3695,2.081456678943148619e-09
3696,2.025440498076228264e-09
3697,2.079051978200410160e-09
3698,2.023099621513733631e-09
3699,2.076651815996464964e-09
3700,2.020762302870572602e-09
3701,2.074254770229453179e-09
3702,2.018427027870186352e-09
3703,2.071859891465836056e-09
3704,2.016095255736559827e-09
3705,2.069470117492519853e-09
3706,2.013769141093280542e-09
3707,2.067084248576427099e-09
3708,2.011445079271918644e-09
3709,2.064700192309608142e-09
3710,2.009123818362766215e-09
3711,2.062319988898012747e-09
3712,2.006804966253302528e-09
3713,2.059943015795931085e-09
3714,2.004491190377524094e-09
3715,2.057570257597671748e-09
3716,2.002180620981101221e-09
3717,2.055200467827741325e-09
3718,1.999871977601039503e-09
3719,2.052833426073393909e-09
3720,1.997567305826342729e-09
3721,2.050469785493723456e-09
3722,1.995265664305279852e-09
3723,2.048109994970053116e-09
3724,1.992967252563433491e-09
3725,2.045752766329395572e-09
3726,1.990671410485846174e-09
3727,2.043397850704470367e-09
3728,1.988378537434396163e-09
3729,2.041047639636337417e-09
3730,1.986089662670412244e-09
3731,2.038700002973043046e-09
3732,1.983803564924161779e-09
3733,2.036356664327183407e-09
3734,1.981521489272502321e-09
3735,2.034016378808082758e-09
3736,1.979242291749613087e-09
3737,2.031679206619738581e-09
3738,1.976966258400342644e-09
3739,2.029345513049356540e-09
3740,1.974694336165108200e-09
3741,2.027016192441370309e-09
3742,1.972425575406356423e-09
3743,2.024688616312571125e-09
3744,1.970158539497834220e-09
3745,2.022364102184447614e-09
3746,1.967893649441596673e-09
3747,2.020041903643114526e-09
3748,1.965633493904324338e-09
3749,2.017723886354997711e-09
3750,1.963375332900532369e-09
3751,2.015409373376765146e-09
3752,1.961121989154590312e-09
3753,2.013099225469503753e-09
3754,1.958872350167648214e-09
3755,2.010791381576439764e-09
3756,1.956624993940649467e-09
3757,2.008487521110986771e-09
3758,1.954379546232560703e-09
3759,2.006184100569778403e-09
3760,1.952136673261994703e-09
3761,2.003884629489173019e-09
3762,1.949898598805330779e-09
3763,2.001590649650122156e-09
3764,1.947664358212451382e-09
3765,1.999299126496733732e-09
3766,1.945432709578136489e-09
3767,1.997011028329474581e-09
3768,1.943203248417499545e-09
3769,1.994724571007848235e-09
3770,1.940976216285652751e-09
3771,1.992441478818424787e-09
3772,1.938753666777150645e-09
3773,1.990162047253477381e-09
3774,1.936533039010618398e-09
3775,1.987884897860316064e-09
3776,1.934315657136982004e-09
3777,1.985611325339589633e-09
3778,1.932101167110977431e-09
3779,1.983340778426879552e-09
3780,1.929890752135001213e-09
3781,1.981074410900298482e-09
3782,1.927682177685809103e-09
3783,1.978809431695596860e-09
3784,1.925476936255087708e-09
3785,1.976549508260991990e-09
3786,1.923276384138890017e-09
3787,1.974293041184067802e-09
3788,1.921078670042559909e-09
3789,1.972038609313341199e-09
3790,1.918881748969068295e-09
3791,1.969785473233622683e-09
3792,1.916687933492235372e-09
3793,1.967536517652483981e-09
3794,1.914497872914677366e-09
3795,1.965290368713572989e-09
3796,1.912309589826653156e-09
3797,1.963047758023296115e-09
3798,1.910125688835969037e-09
3799,1.960807905888404436e-09
3800,1.907944596299184580e-09
3801,1.958572528258405641e-09
3802,1.905767327589222660e-09
3803,1.956339317338436942e-09
3804,1.903592655239027464e-09
3805,1.954108919466297830e-09
3806,1.901419830292594983e-09
3807,1.951882014382566403e-09
3808,1.899250752079640693e-09
3809,1.949657719906393185e-09
3810,1.897084681845236037e-09
3811,1.947436917194330312e-09
3812,1.894921480756516107e-09
3813,1.945218273909084737e-09
3814,1.892760754143744547e-09
3815,1.943002498191940326e-09
3816,1.890602245856333805e-09
3817,1.940789688203171741e-09
3818,1.888447091493291883e-09
3819,1.938580592487038124e-09
3820,1.886295513465118777e-09
3821,1.936373651895514079e-09
3822,1.884146047034597968e-09
3823,1.934170306123438829e-09
3824,1.882000261339474075e-09
3825,1.931970070013977285e-09
3826,1.879856787415754725e-09
3827,1.929771851018532114e-09
3828,1.877715504550264940e-09
3829,1.927577072422161905e-09
3830,1.875578392764947475e-09
3831,1.925385600225414937e-09
3832,1.873443241049833701e-09
3833,1.923196382825497331e-09
3834,1.871311185945377721e-09
3835,1.921010224100396247e-09
3836,1.869182107215005344e-09
3837,1.918828026439956291e-09
3838,1.867056923083991843e-09
3839,1.916648096768504174e-09
3840,1.864933586192787656e-09
3841,1.914471141047417883e-09
3842,1.862812698469254439e-09
3843,1.912296364711275029e-09
3844,1.860693991947173135e-09
3845,1.910124082737406993e-09
3846,1.858578460855076629e-09
3847,1.907955720200149229e-09
3848,1.856466829249876476e-09
3849,1.905789728884324566e-09
3850,1.854356673651694536e-09
3851,1.903627432501033417e-09
3852,1.852250645200975284e-09
3853,1.901467075298233299e-09
3854,1.850147017675919051e-09
3855,1.899310596904478715e-09
3856,1.848045214011421693e-09
3857,1.897155763265753959e-09
3858,1.845946367371101707e-09
3859,1.895003808813071080e-09
3860,1.843850732203042266e-09
3861,1.892854814922026831e-09
3862,1.841757405541752199e-09
3863,1.890708707175795513e-09
3864,1.839667233692009184e-09
3865,1.888565712983419138e-09
3866,1.837579999041555313e-09
3867,1.886426283512628718e-09
3868,1.835495705167417960e-09
3869,1.884288797142585166e-09
3870,1.833413015918497495e-09
3871,1.882153009931675840e-09
3872,1.831332886570807559e-09
3873,1.880021379186889970e-09
3874,1.829257484858844951e-09
3875,1.877893323105616439e-09
3876,1.827183926512824937e-09
3877,1.875767289973635428e-09
3878,1.825112982208983713e-09
3879,1.873643219262482072e-09
3880,1.823043483246263010e-09
3881,1.871522009543360966e-09
3882,1.820977930254804027e-09
3883,1.869404201373118030e-09
3884,1.818914817100071288e-09
3885,1.867289261750709654e-09
3886,1.816854992893813293e-09
3887,1.865177199420924666e-09
3888,1.814797248738126185e-09
3889,1.863066837370273144e-09
3890,1.812740772945963018e-09
3891,1.860958565166682757e-09
3892,1.810686949754008624e-09
3893,1.858852996550693626e-09
3894,1.808636513321635810e-09
3895,1.856751247385142093e-09
3896,1.806590104864090313e-09
3897,1.854653735789749028e-09
3898,1.804545728867033609e-09
3899,1.852557112051537590e-09
3900,1.802503430000675711e-09
3901,1.850462550678287507e-09
3902,1.800462912828181533e-09
3903,1.848371087817982737e-09
3904,1.798426227579419430e-09
3905,1.846283159141709716e-09
3906,1.796392584358963640e-09
3907,1.844198764132570930e-09
3908,1.794361299698350594e-09
3909,1.842115879193891704e-09
3910,1.792332667199365441e-09
3911,1.840035260231797685e-09
3912,1.790305519397476361e-09
3913,1.837958131926832940e-09
3914,1.788281807730688254e-09
3915,1.835881900307574143e-09
3916,1.786258893262518426e-09
3917,1.833808483979293112e-09
3918,1.784240450101391221e-09
3919,1.831739806424465590e-09
3920,1.782224099914618146e-09
3921,1.829672628911384489e-09
3922,1.780210186265083923e-09
3923,1.827607452228598767e-09
3924,1.778199200121162391e-09
3925,1.825546216307182935e-09
3926,1.776191053985535243e-09
3927,1.823487020624584681e-09
3928,1.774184995131028913e-09
3929,1.821430182818017157e-09
3930,1.772180655463555631e-09
3931,1.819375501379904342e-09
3932,1.770179602330124626e-09
3933,1.817323939982080436e-09
3934,1.768180672540070320e-09
3935,1.815274752447340755e-09
3936,1.766184577082892280e-09
3937,1.813228764728067819e-09
3938,1.764191059433467568e-09
3939,1.811185221775436928e-09
3940,1.762200780332744294e-09
3941,1.809143903139176297e-09
3942,1.760212211647323764e-09
3943,1.807106268272282855e-09
3944,1.758226912267521390e-09
3945,1.805069813285568666e-09
3946,1.756241872378891188e-09
3947,1.803034774195153884e-09
3948,1.754260069157044847e-09
3949,1.801003422202425270e-09
3950,1.752280905988113017e-09
3951,1.798975252872834313e-09
3952,1.750305563627705213e-09
3953,1.796949294739769958e-09
3954,1.748331472961766540e-09
3955,1.794925782858008840e-09
3956,1.746359530091790093e-09
3957,1.792903466031463319e-09
3958,1.744389510014982206e-09
3959,1.790884702353907840e-09
3960,1.742423646632900304e-09
3961,1.788869311228614542e-09
3962,1.740460018024251491e-09
3963,1.786855889723779023e-09
3964,1.738497703528622248e-09
3965,1.784844582200865128e-09
3966,1.736538601054694831e-09
3967,1.782836559522997405e-09
3968,1.734582492437043810e-09
3969,1.780830331116237599e-09
3970,1.732627458508277682e-09
3971,1.778826663728594116e-09
3972,1.730674859150042679e-09
3973,1.776824433317958705e-09
3974,1.728725090537838761e-09
3975,1.774825545060971967e-09
3976,1.726776983830769882e-09
3977,1.772828869393547881e-09
3978,1.724831472844774900e-09
3979,1.770834782275245649e-09
3980,1.722889700805828331e-09
3981,1.768843580316445066e-09
3982,1.720948857646302262e-09
3983,1.766854020785500712e-09
3984,1.719010613343116899e-09
3985,1.764867485686666606e-09
3986,1.717075136154869835e-09
3987,1.762883598509196087e-09
3988,1.715142740526115964e-09
3989,1.760902090940936345e-09
3990,1.713211697004305281e-09
3991,1.758921892121621185e-09
3992,1.711281958018519193e-09
3993,1.756945140113711980e-09
3994,1.709356603079092698e-09
3995,1.754970018320945651e-09
3996,1.707431594806662805e-09
3997,1.752997349456493150e-09
3998,1.705510020089954778e-09
3999,1.751027297101261419e-09
4000,1.703590340492664195e-09
4001,1.749059246270107710e-09
4002,1.701672890118991202e-09
4003,1.747093603041137920e-09
4004,1.699757364760729404e-09
4005,1.745130620533711016e-09
4006,1.697845250534971224e-09
4007,1.743170280268505614e-09
4008,1.695935421486306152e-09
4009,1.741213204403840113e-09
4010,1.694028393940738126e-09
4011,1.739257676308497709e-09
4012,1.692122270433462622e-09
4013,1.737303022842778227e-09
4014,1.690218469543910590e-09
4015,1.735351257258203606e-09
4016,1.688316476939436751e-09
4017,1.733402541538739133e-09
4018,1.686417053984278731e-09
4019,1.731454562781336181e-09
4020,1.684519560385498627e-09
4021,1.729510660979059659e-09
4022,1.682626070843361173e-09
4023,1.727569878200148401e-09
4024,1.680735154084325077e-09
4025,1.725630597142567596e-09
4026,1.678844438155972148e-09
4027,1.723691872885489003e-09
4028,1.676956021746097644e-09
4029,1.721757245978443707e-09
4030,1.675070560297780367e-09
4031,1.719823762346078978e-09
4032,1.673186748093059885e-09
4033,1.717893207652331326e-09
4034,1.671305994477541906e-09
4035,1.715965282995438221e-09
4036,1.669426946535303498e-09
4037,1.714038476206328708e-09
4038,1.667549196486274534e-09
4039,1.712114366347525092e-09
4040,1.665675033613694397e-09
4041,1.710193338528939781e-09
4042,1.663803028943808890e-09
4043,1.708274068642816097e-09
4044,1.661931920767035835e-09
4045,1.706355478223447878e-09
4046,1.660062375551597622e-09
4047,1.704439371953441244e-09
4048,1.658195326203913695e-09
4049,1.702525737586207728e-09
4050,1.656331893431986165e-09
4051,1.700616333415397373e-09
4052,1.654470678743002388e-09
4053,1.698709041555672874e-09
4054,1.652612777201143739e-09
4055,1.696803359638234264e-09
4056,1.650754452468175306e-09
4057,1.694898126571076784e-09
4058,1.648898128819987882e-09
4059,1.692996404395976026e-09
4060,1.647045233293034829e-09
4061,1.691096736770569674e-09
4062,1.645194614162206211e-09
4063,1.689199330425694266e-09
4064,1.643344490079727574e-09
4065,1.687302912346175687e-09
4066,1.641497146214807961e-09
4067,1.685409099976576930e-09
4068,1.639651312243992174e-09
4069,1.683518629448534083e-09
4070,1.637809299394428247e-09
4071,1.681629674668798343e-09
4072,1.635968804137191311e-09
4073,1.679743119855786720e-09
4074,1.634130390126361870e-09
4075,1.677858741752573833e-09
4076,1.632294243290150408e-09
4077,1.675976570896527360e-09
4078,1.630460151192456560e-09
4079,1.674096980600621662e-09
4080,1.628627157423278578e-09
4081,1.672217608238848873e-09
4082,1.626795707386398079e-09
4083,1.670340102485573593e-09
4084,1.624966612975674946e-09
4085,1.668465564238839279e-09
4086,1.623140419502654814e-09
4087,1.666594481148036561e-09
4088,1.621316394810499653e-09
4089,1.664724479174434579e-09
4090,1.619493998648163738e-09
4091,1.662855754849191735e-09
4092,1.617672881835601115e-09
4093,1.660990228083154370e-09
4094,1.615854812793103222e-09
4095,1.659126671908714395e-09
4096,1.614039563661752223e-09
4097,1.657266180778260064e-09
4098,1.612225347745210176e-09
4099,1.655405782890663914e-09
4100,1.610412069072245953e-09
4101,1.653547039252263044e-09
4102,1.608601356515255446e-09
4103,1.651691915814904488e-09
4104,1.606793148657772444e-09
4105,1.649838997053950189e-09
4106,1.604987123127984157e-09
4107,1.647988119956213518e-09
4108,1.603183928247018757e-09
4109,1.646138695558823309e-09
4110,1.601381020546330564e-09
4111,1.644290751282896898e-09
4112,1.599579437662493426e-09
4113,1.642444035315472676e-09
4114,1.597780275922290793e-09
4115,1.640600555092189684e-09
4116,1.595983309655541897e-09
4117,1.638759552711903673e-09
4118,1.594189317377011646e-09
4119,1.636920256704034421e-09
4120,1.592396577970914240e-09
4121,1.635082642385684506e-09
4122,1.590606021979667169e-09
4123,1.633247718312322522e-09
4124,1.588817665122794693e-09
4125,1.631414182852824196e-09
4126,1.587029983089213079e-09
4127,1.629582356998931082e-09
4128,1.585244636369615328e-09
4129,1.627752299104468831e-09
4130,1.583461859309842934e-09
4131,1.625925400348649980e-09
4132,1.581680580599790689e-09
4133,1.624099334836681295e-09
4134,1.579900899000402037e-09
4135,1.622275323845902580e-09
4136,1.578123373215694456e-09
4137,1.620453715209507508e-09
4138,1.576347430635386760e-09
4139,1.618634011089060927e-09
4140,1.574573398403734275e-09
4141,1.616814870561437782e-09
4142,1.572800880521991890e-09
4143,1.614998683349538250e-09
4144,1.571031071495425204e-09
4145,1.613184357691762417e-09
4146,1.569262397929381594e-09
4147,1.611372403857234734e-09
4148,1.567496152504168772e-09
4149,1.609562830781630428e-09
4150,1.565732909462293587e-09
4151,1.607754271839282364e-09
4152,1.563969747028509625e-09
4153,1.605947828321469666e-09
4154,1.562209003498086858e-09
4155,1.604143615897850663e-09
4156,1.560450260996038206e-09
4157,1.602340679645638101e-09
4158,1.558693254629765585e-09
4159,1.600539918326569358e-09
4160,1.556937563455457973e-09
4161,1.598740379484601172e-09
4162,1.555183382549084611e-09
4163,1.596942715436085964e-09
4164,1.553430654711559849e-09
4165,1.595145938672207329e-09
4166,1.551679691632866550e-09
4167,1.593352428866144608e-09
4168,1.549931478032244669e-09
4169,1.591560077189706785e-09
4170,1.548184808485118018e-09
4171,1.589769921782838956e-09
4172,1.546439958569245872e-09
4173,1.587982998467676097e-09
4174,1.544698303698454517e-09
4175,1.586197405749362648e-09
4176,1.542957695055253994e-09
4177,1.584413710231555456e-09
4178,1.541218449540019441e-09
4179,1.582630954124338081e-09
4180,1.539480353957130566e-09
4181,1.580849743712558907e-09
4182,1.537744837851248183e-09
4183,1.579070403939302839e-09
4184,1.536009695115842032e-09
4185,1.577292916732991254e-09
4186,1.534276383282614773e-09
4187,1.575515918335507442e-09
4188,1.532545178894233106e-09
4189,1.573742416358854767e-09
4190,1.530815950991580324e-09
4191,1.571970619528757244e-09
4192,1.529089009196921440e-09
4193,1.570200280992503848e-09
4194,1.527363025564197892e-09
4195,1.568431088336785282e-09
4196,1.525638031209427008e-09
4197,1.566663278752358288e-09
4198,1.523915208805720157e-09
4199,1.564898919063857978e-09
4200,1.522195339465097556e-09
4201,1.563135987716917780e-09
4202,1.520476570271302552e-09
4203,1.561375030033396618e-09
4204,1.518760433212680048e-09
4205,1.559615816913465530e-09
4206,1.517045116461540154e-09
4207,1.557857535319221939e-09
4208,1.515330712164684138e-09
4209,1.556100991887676924e-09
4210,1.513617578590547479e-09
4211,1.554344935044700626e-09
4212,1.511906314692086595e-09
4213,1.552591189765614071e-09
4214,1.510196599371917385e-09
4215,1.550839761729383982e-09
4216,1.508489574879081599e-09
4217,1.549090557210942278e-09
4218,1.506783868364368537e-09
4219,1.547342389431605170e-09
4220,1.505079943025283511e-09
4221,1.545596441804662197e-09
4222,1.503376458734435357e-09
4223,1.543849916869518691e-09
4224,1.501674650035622615e-09
4225,1.542107178978426167e-09
4226,1.499976171355966700e-09
4227,1.540366586179982774e-09
4228,1.498278499360373138e-09
4229,1.538626888252459041e-09
4230,1.496582184752840014e-09
4231,1.536888258218373685e-09
4232,1.494887652200225021e-09
4233,1.535151738513309644e-09
4234,1.493194681313602779e-09
4235,1.533416660267787600e-09
4236,1.491502573240907434e-09
4237,1.531682821883691444e-09
4238,1.489812213186984593e-09
4239,1.529951310440235985e-09
4240,1.488124526454889331e-09
4241,1.528221768890579518e-09
4242,1.486437078379949097e-09
4243,1.526492106202545598e-09
4244,1.484751550226685687e-09
4245,1.524764655501049737e-09
4246,1.483066762024922391e-09
4247,1.523038683036385908e-09
4248,1.481384695537821909e-09
4249,1.521315380265165743e-09
4250,1.479704287045246591e-09
4251,1.519592787876547898e-09
4252,1.478023899839028825e-09
4253,1.517871529754678748e-09
4254,1.476346535048567234e-09
4255,1.516153078556061168e-09
4256,1.474670483137648992e-09
4257,1.514434914740235288e-09
4258,1.472994890248874002e-09
4259,1.512717763512894689e-09
4260,1.471320817343933574e-09
4261,1.511003402313440024e-09
4262,1.469649240430411347e-09
4263,1.509290222499145910e-09
4264,1.467979240509415310e-09
4265,1.507578542477650355e-09
4266,1.466310505399141892e-09
4267,1.505869446737226525e-09
4268,1.464643762499822756e-09
4269,1.504160968196051312e-09
4270,1.462977105093217956e-09
4271,1.502453011625572946e-09
4272,1.461311652589385822e-09
4273,1.500747036487677031e-09
4274,1.459648605959374528e-09
4275,1.499043065436252502e-09
4276,1.457987049204759869e-09
4277,1.497339989079263893e-09
4278,1.456326349634990993e-09
4279,1.495638611983436450e-09
4280,1.454667526696918778e-09
4281,1.493939627748037921e-09
4282,1.453010440100774200e-09
4283,1.492240592045944960e-09
4284,1.451353662901963339e-09
4285,1.490543186795599963e-09
4286,1.449698505458688325e-09
4287,1.488847303249450462e-09
4288,1.448044436014498250e-09
4289,1.487153554320267634e-09
4290,1.446393149373206142e-09
4291,1.485460779648785644e-09
4292,1.444742283732960577e-09
4293,1.483768959905463239e-09
4294,1.443092739465269126e-09
4295,1.482079572177765818e-09
4296,1.441444601449290491e-09
4297,1.480390602006572329e-09
4298,1.439797492173759841e-09
4299,1.478702508576798828e-09
4300,1.438151274517035539e-09
4301,1.477016582657561735e-09
4302,1.436507885358524917e-09
4303,1.475332838533595455e-09
4304,1.434865813747491077e-09
4305,1.473650803467427825e-09
4306,1.433225396009127552e-09
4307,1.471969869943387836e-09
4308,1.431586110997486819e-09
4309,1.470289864687904357e-09
4310,1.429946531246282071e-09
4311,1.468608974266343780e-09
4312,1.428307769473312386e-09
4313,1.466931327763810634e-09
4314,1.426672107955353338e-09
4315,1.465255095611642711e-09
4316,1.425037406012782150e-09
4317,1.463579737003121648e-09
4318,1.423402657146703266e-09
4319,1.461906019792556775e-09
4320,1.421770718905274275e-09
4321,1.460233053397048561e-09
4322,1.420139837687904591e-09
4323,1.458562922651059432e-09
4324,1.418510291928903447e-09
4325,1.456893583964681375e-09
4326,1.416882024341973683e-09
4327,1.455224431327621938e-09
4328,1.415253607598229808e-09
4329,1.453556008196522826e-09
4330,1.413626458491815606e-09
4331,1.451889653929314839e-09
4332,1.412001699928187083e-09
4333,1.450224965241777938e-09
4334,1.410377934154277976e-09
4335,1.448561395263354372e-09
4336,1.408755854799037137e-09
4337,1.446899990918417595e-09
4338,1.407135409213872969e-09
4339,1.445239449711467714e-09
4340,1.405515247142586731e-09
4341,1.443579352885699692e-09
4342,1.403895839751089110e-09
4343,1.441920212015312265e-09
4344,1.402277272190336707e-09
4345,1.440262662738043316e-09
4346,1.400661129922743263e-09
4347,1.438605909060463690e-09
4348,1.399044358310001915e-09
4349,1.436950227041620258e-09
4350,1.397430550887077558e-09
4351,1.435297360771923110e-09
4352,1.395817446236316486e-09
4353,1.433644982448341165e-09
4354,1.394205375993084982e-09
4355,1.431992904001756938e-09
4356,1.392594809391261625e-09
4357,1.430343275554698276e-09
4358,1.390985607990776284e-09
4359,1.428693881112584261e-09
4360,1.389376065993011673e-09
4361,1.427045607430296255e-09
4362,1.387767831561029513e-09
4363,1.425398036809008114e-09
4364,1.386161206228847307e-09
4365,1.423751901464397291e-09
4366,1.384555069535372840e-09
4367,1.422107183906858420e-09
4368,1.382950731820882620e-09
4369,1.420462873680183868e-09
4370,1.381347461428690481e-09
4371,1.418821471503315151e-09
4372,1.379746359658634178e-09
4373,1.417180874501018733e-09
4374,1.378144882386367454e-09
4375,1.415540570723666104e-09
4376,1.376544217228129829e-09
4377,1.413899636520590171e-09
4378,1.374943702213466612e-09
4379,1.412260543282406079e-09
4380,1.373345577184142753e-09
4381,1.410623549556398267e-09
4382,1.371747537500777947e-09
4383,1.408986799978270715e-09
4384,1.370151603298900262e-09
4385,1.407352704965908846e-09
4386,1.368557927314728498e-09
4387,1.405719987960182678e-09
4388,1.366963954963851734e-09
4389,1.404086121746453871e-09
4390,1.365370078865251670e-09
4391,1.402453808395125543e-09
4392,1.363777630020097189e-09
4393,1.400822847940964862e-09
4394,1.362186055633991682e-09
4395,1.399191861064263415e-09
4396,1.360595184369889576e-09
4397,1.397563411655299632e-09
4398,1.359006992161681100e-09
4399,1.395936141455037798e-09
4400,1.357418140855259919e-09
4401,1.394308018815300745e-09
4402,1.355829615716575090e-09
4403,1.392681490181807694e-09
4404,1.354242716411401597e-09
4405,1.391055785944649661e-09
4406,1.352657097198549851e-09
4407,1.389431631099497415e-09
4408,1.351072316315068946e-09
4409,1.387808202188971812e-09
4410,1.349487585442196647e-09
4411,1.386184705357985607e-09
4412,1.347903941799166887e-09
4413,1.384563314353482050e-09
4414,1.346322698598944838e-09
4415,1.382943587630751084e-09
4416,1.344741372120641440e-09
4417,1.381323653425602107e-09
4418,1.343160349922478339e-09
4419,1.379704034724428694e-09
4420,1.341580395756923030e-09
4421,1.378085960085275020e-09
4422,1.340000938108403762e-09
4423,1.376467588998406412e-09
4424,1.338422678863911023e-09
4425,1.374852138166706666e-09
4426,1.336846287465405079e-09
4427,1.373237514144183945e-09
4428,1.335270572335134527e-09
4429,1.371622829083466156e-09
4430,1.333693629213036301e-09
4431,1.370007077720743658e-09
4432,1.332117341594394857e-09
4433,1.368393197279077732e-09
4434,1.330542981842087670e-09
4435,1.366781251790686065e-09
4436,1.328970447862233134e-09
4437,1.365170858629491031e-09
4438,1.327398868644460375e-09
4439,1.363560546203833832e-09
4440,1.325826110106824588e-09
4441,1.361949145463125245e-09
4442,1.324254407343859000e-09
4443,1.360339597740344353e-09
4444,1.322682549461657015e-09
4445,1.358729785998460451e-09
4446,1.321111962285524067e-09
4447,1.357122111411321348e-09
4448,1.319543644424487413e-09
4449,1.355515788273766448e-09
4450,1.317975504397920426e-09
4451,1.353909456417114951e-09
4452,1.316408238760738504e-09
4453,1.352303528059473142e-09
4454,1.314840333203244310e-09
4455,1.350697571490291222e-09
4456,1.313272511600860392e-09
4457,1.349092762539012105e-09
4458,1.311707249058093949e-09
4459,1.347490074352213862e-09
4460,1.310142187574773261e-09
4461,1.345886467296041893e-09
4462,1.308576776289319854e-09
4463,1.344283093426790847e-09
4464,1.307012419141776378e-09
4465,1.342681055986254481e-09
4466,1.305448150124439919e-09
4467,1.341079642485491971e-09
4468,1.303885111117196820e-09
4469,1.339478094692585049e-09
4470,1.302321990189597737e-09
4471,1.337878421518598479e-09
4472,1.300761179316761271e-09
4473,1.336279649983713179e-09
4474,1.299200405707621649e-09
4475,1.334681181350453486e-09
4476,1.297640252946501875e-09
4477,1.333082927700738717e-09
4478,1.296079516854928066e-09
4479,1.331484414498808949e-09
4480,1.294518440036509552e-09
4481,1.329886289429504762e-09
4482,1.292958823640971295e-09
4483,1.328288806316680376e-09
4484,1.291400268672195898e-09
4485,1.326693259882682981e-09
4486,1.289841931557936863e-09
4487,1.325097447353904971e-09
4488,1.288284280950389435e-09
4489,1.323502450560090802e-09
4490,1.286727352272844112e-09
4491,1.321907160445426630e-09
4492,1.285169718630202567e-09
4493,1.320312006739030090e-09
4494,1.283612238107813106e-09
4495,1.318717381998121238e-09
4496,1.282055088675786061e-09
4497,1.317123365374597730e-09
4498,1.280499548320330703e-09
4499,1.315530309386292205e-09
4500,1.278944171760216455e-09
4501,1.313937312401250026e-09
4502,1.277388627126207222e-09
4503,1.312344611217275784e-09
4504,1.275833846888687217e-09
4505,1.310752633230859503e-09
4506,1.274279555595899518e-09
4507,1.309160885914613778e-09
4508,1.272725432553774061e-09
4509,1.307569375200597369e-09
4510,1.271171076787856386e-09
4511,1.305978381569874748e-09
4512,1.269618028433148609e-09
4513,1.304387263121843817e-09
4514,1.268064252607668242e-09
4515,1.302796210971664830e-09
4516,1.266510426240298117e-09
4517,1.301205096047770517e-09
4518,1.264956864064916713e-09
4519,1.299615375943167340e-09
4520,1.263405093013658988e-09
4521,1.298025394440664165e-09
4522,1.261851703389599481e-09
4523,1.296434831616592829e-09
4524,1.260299024020635092e-09
4525,1.294846025460856963e-09
4526,1.258747136543732619e-09
4527,1.293256072381534261e-09
4528,1.257195177677435447e-09
4529,1.291667745818632665e-09
4530,1.255643971217467713e-09
4531,1.290078653645283360e-09
4532,1.254091797590115695e-09
4533,1.288489878495563448e-09
4534,1.252540506771570624e-09
4535,1.286901507842993664e-09
4536,1.250989304662946177e-09
4537,1.285313438413907026e-09
4538,1.249438487947982525e-09
4539,1.283725538501687283e-09
4540,1.247886932920758916e-09
4541,1.282137039745111871e-09
4542,1.246335698967621038e-09
4543,1.280547784217567631e-09
4544,1.244783458668857969e-09
4545,1.278958746526154837e-09
4546,1.243231452010429292e-09
4547,1.277370210181150083e-09
4548,1.241680261567266259e-09
4549,1.275782764379919487e-09
4550,1.240130137492032162e-09
4551,1.274194704358611072e-09
4552,1.238578299810523893e-09
4553,1.272606256104208547e-09
4554,1.237027100986110674e-09
4555,1.271018013372430916e-09
4556,1.235475559924670139e-09
4557,1.269429556692919228e-09
4558,1.233924477915681580e-09
4559,1.267841762201436376e-09
4560,1.232372812911278980e-09
4561,1.266252522257339395e-09
4562,1.230820519709864472e-09
4563,1.264663930415001048e-09
4564,1.229268790263338968e-09
4565,1.263074944422367026e-09
4566,1.227716027508510769e-09
4567,1.261485373407114970e-09
4568,1.226163423225252034e-09
4569,1.259896761748269182e-09
4570,1.224611952521882789e-09
4571,1.258307745271717205e-09
4572,1.223059700140862676e-09
4573,1.256717896483555883e-09
4574,1.221505813588096293e-09
4575,1.255127983566630628e-09
4576,1.219952079264113318e-09
4577,1.253536817713362692e-09
4578,1.218398227232107492e-09
4579,1.251946366034107332e-09
4580,1.216844744712529561e-09
4581,1.250355950717773945e-09
4582,1.215290307782229706e-09
4583,1.248765775258226884e-09
4584,1.213736583632643539e-09
4585,1.247174220273877564e-09
4586,1.212182253585715810e-09
4587,1.245583619613017768e-09
4588,1.210627742256444123e-09
4589,1.243991483448334551e-09
4590,1.209071471896265621e-09
4591,1.242398330172909674e-09
4592,1.207514669536614475e-09
4593,1.240805281279387271e-09
4594,1.205957818830383414e-09
4595,1.239211227977100037e-09
4596,1.204400721910092383e-09
4597,1.237617157199522213e-09
4598,1.202843049494025091e-09
4599,1.236023853667271564e-09
4600,1.201286120729417355e-09
4601,1.234429619988399835e-09
4602,1.199727520206720777e-09
4603,1.232833511127853418e-09
4604,1.198167393132687833e-09
4605,1.231236425379410043e-09
4606,1.196607619088058410e-09
4607,1.229640436952202576e-09
4608,1.195046860633060344e-09
4609,1.228043406612329077e-09
4610,1.193486898706830731e-09
4611,1.226445735271968883e-09
4612,1.191924684638473103e-09
4613,1.224846651449721013e-09
4614,1.190361937747061282e-09
4615,1.223247887784715193e-09
4616,1.188799310496829592e-09
4617,1.221647463100249436e-09
4618,1.187234295410571767e-09
4619,1.220046110332509009e-09
4620,1.185669475944118453e-09
4621,1.218444151869557496e-09
4622,1.184103897856319544e-09
4623,1.216842224507478459e-09
4624,1.182538029939664666e-09
4625,1.215239409545345648e-09
4626,1.180971332156599482e-09
4627,1.213635636969740846e-09
4628,1.179402589836070421e-09
4629,1.212029564472500747e-09
4630,1.177832366246020356e-09
4631,1.210423010162659703e-09
4632,1.176262895755907011e-09
4633,1.208816708389784778e-09
4634,1.174692182902816234e-09
4635,1.207209115451762105e-09
4636,1.173120257589092044e-09
4637,1.205600246640484039e-09
4638,1.171546931113223107e-09
4639,1.203989923302432518e-09
4640,1.169972440840770938e-09
4641,1.202378038063298141e-09
4642,1.168396512925439609e-09
4643,1.200765314360800831e-09
4644,1.166819506955119005e-09
4645,1.199151693802699017e-09
4646,1.165241617209138708e-09
4647,1.197536715913498284e-09
4648,1.163662667875947006e-09
4649,1.195921422869564053e-09
4650,1.162083195299714882e-09
4651,1.194304270627498693e-09
4652,1.160502064716648734e-09
4653,1.192686037252080862e-09
4654,1.158919065043655116e-09
4655,1.191066465132779004e-09
4656,1.157334889747124932e-09
4657,1.189445209235387149e-09
4658,1.155749458312410659e-09
4659,1.187821934234100831e-09
4660,1.154162588919346672e-09
4661,1.186198519358712433e-09
4662,1.152574107225606642e-09
4663,1.184573352138933148e-09
4664,1.150985125423170371e-09
4665,1.182946984157354258e-09
4666,1.149393876105414902e-09
4667,1.181318269368885964e-09
4668,1.147800728890790143e-09
4669,1.179688066698119132e-09
4670,1.146205525456099051e-09
4671,1.178055360997517339e-09
4672,1.144608874394668084e-09
4673,1.176421464175001251e-09
4674,1.143010509903336256e-09
4675,1.174785887891327739e-09
4676,1.141410515946076255e-09
4677,1.173148228126114141e-09
4678,1.139808088070692198e-09
4679,1.171509630557612198e-09
4680,1.138205655048794683e-09
4681,1.169869994434547701e-09
4682,1.136600795458574362e-09
4683,1.168226662449577943e-09
4684,1.134993341476463023e-09
4685,1.166582207857938710e-09
4686,1.133383921650652930e-09
4687,1.164935482893891619e-09
4688,1.131773164517290323e-09
4689,1.163287288830102895e-09
4690,1.130160549065412180e-09
4691,1.161637274488860380e-09
4692,1.128545036494423688e-09
4693,1.159983510999738845e-09
4694,1.126926936165830475e-09
4695,1.158328871014549845e-09
4696,1.125307567830181637e-09
4697,1.156670805910085065e-09
4698,1.123685195229687659e-09
4699,1.155011614363009700e-09
4700,1.122060992387180605e-09
4701,1.153349074424887446e-09
4702,1.120434405011808112e-09
4703,1.151684848758754686e-09
4704,1.118804382379598418e-09
4705,1.150017851355888468e-09
4706,1.117173796639927988e-09
4707,1.148348647169144188e-09
4708,1.115539114233850162e-09
4709,1.146676322970030412e-09
4710,1.113902170728066383e-09
4711,1.145000932396096027e-09
4712,1.112261620307939306e-09
4713,1.143322627177457989e-09
4714,1.110618888731476608e-09
4715,1.141641932661819766e-09
4716,1.108973500880234557e-09
4717,1.139958915696038453e-09
4718,1.107325961096836049e-09
4719,1.138273423707396595e-09
4720,1.105676557598053855e-09
4721,1.136586263433243726e-09
4722,1.104023908204957815e-09
4723,1.134894742541183026e-09
4724,1.102367160616390543e-09
4725,1.133199852041075119e-09
4726,1.100707623096270584e-09
4727,1.131501453236195583e-09
4728,1.099043779936872519e-09
4729,1.129798585059649204e-09
4730,1.097376416786449400e-09
4731,1.128093915259124198e-09
4732,1.095707168974154738e-09
4733,1.126386201776311329e-09
4734,1.094034550671811896e-09
4735,1.124673993997899346e-09
4736,1.092357284358703976e-09
4737,1.122959061916000074e-09
4738,1.090677244524138536e-09
4739,1.121239682258709274e-09
4740,1.088993385349994038e-09
4741,1.119517482171177282e-09
4742,1.087306606870052618e-09
4743,1.117791181753548667e-09
4744,1.085614920784946564e-09
4745,1.116061357660196418e-09
4746,1.083920081114999824e-09
4747,1.114326582112594555e-09
4748,1.082220757341313387e-09
4749,1.112588991842488804e-09
4750,1.080518216163694971e-09
4751,1.110846244563051837e-09
4752,1.078810127908950774e-09
4753,1.109099426114246870e-09
4754,1.077098383958786275e-09
4755,1.107348574479629432e-09
4756,1.075382259976369931e-09
4757,1.105592061478113417e-09
4758,1.073661635743667151e-09
4759,1.103831945408231191e-09
4760,1.071936030742423156e-09
4761,1.102067402434571109e-09
4762,1.070206844001868737e-09
4763,1.100298470944367728e-09
4764,1.068473207057625878e-09
4765,1.098525042495704163e-09
4766,1.066734828211399465e-09
4767,1.096746787718563009e-09
4768,1.064991527133794209e-09
4769,1.094962694628063844e-09
4770,1.063241374994994487e-09
4771,1.093172844497863542e-09
4772,1.061486847224340500e-09
4773,1.091376974662570567e-09
4774,1.059726413134991519e-09
4775,1.089576157390361108e-09
4776,1.057960509998057916e-09
4777,1.087770632327269109e-09
4778,1.056189848262850200e-09
4779,1.085958792434148347e-09
4780,1.054412322736622498e-09
4781,1.084140324459755563e-09
4782,1.052629099451124342e-09
4783,1.082316188884110427e-09
4784,1.050840492281486938e-09
4785,1.080487034878068805e-09
4786,1.049046535957581069e-09
4787,1.078652531730901377e-09
4788,1.047247107092622715e-09
4789,1.076811100292283304e-09
4790,1.045440543010991183e-09
4791,1.074962911264554755e-09
4792,1.043626379917410614e-09
4793,1.073106643667038225e-09
4794,1.041805370808127124e-09
4795,1.071244014903779365e-09
4796,1.039977848910129880e-09
4797,1.069374730337091793e-09
4798,1.038142692138727880e-09
4799,1.067496625067930392e-09
4800,1.036299535140582991e-09
4801,1.065612257686526312e-09
4802,1.034451293522601410e-09
4803,1.063723241481096337e-09
4804,1.032598330971111007e-09
4805,1.061824846749283647e-09
4806,1.030731839594507941e-09
4807,1.059916127541522773e-09
4808,1.028859053880603495e-09
4809,1.057999486696738875e-09
4810,1.026976205774184447e-09
4811,1.056073374647713594e-09
4812,1.025085647898531816e-09
4813,1.054139996692607285e-09
4814,1.023187774781112266e-09
4815,1.052198830009574724e-09
4816,1.021280670170641260e-09
4817,1.050248570282321920e-09
4818,1.019366251782468972e-09
4819,1.048288489527786784e-09
4820,1.017440177190631110e-09
4821,1.046319386135068209e-09
4822,1.015508490489449423e-09
4823,1.044344083239545451e-09
4824,1.013566824587179041e-09
4825,1.042356974052582868e-09
4826,1.011612989245151644e-09
4827,1.040357051706231864e-09
4828,1.009648480740253623e-09
4829,1.038346511954632959e-09
4830,1.007670151765060472e-09
4831,1.036322523372022293e-09
4832,1.005684219812673128e-09
4833,1.034291473123944245e-09
4834,1.003686091980266281e-09
4835,1.032246510985225868e-09
4836,1.001676097199276457e-09
4837,1.030190650189986157e-09
4838,9.996560379593778735e-10
4839,1.028124178376884459e-09
4840,9.976238735672103814e-10
4841,1.026044470030706147e-09
4842,9.955795411416668307e-10
4843,1.023952329479268508e-09
4844,9.935201654605054147e-10
4845,1.021845167907995435e-09
4846,9.914497723424000631e-10
4847,1.019726753892694335e-09
4848,9.893648442833354296e-10
4849,1.017593201858677923e-09
4850,9.872666363294571361e-10
4851,1.015445633364082770e-09
4852,9.851542943630821562e-10
4853,1.013283696344274229e-09
4854,9.830255199975184217e-10
4855,1.011103849580296974e-09
4856,9.808809921341845999e-10
4857,1.008909606192793390e-09
4858,9.787224744268954299e-10
4859,1.006699710472473777e-09
4860,9.765472962237340480e-10
4861,1.004472986647149561e-09
4862,9.743565093615818977e-10
4863,1.002228832579781448e-09
4864,9.721470371063531061e-10
4865,9.999662102093317882e-10
4866,9.699210605294570758e-10
4867,9.976857885429589433e-10
4868,9.676762281071237991e-10
4869,9.953845316985804873e-10
4870,9.654120163459744995e-10
4871,9.930634112953100103e-10
4872,9.631291571640000444e-10
4873,9.907224737808100478e-10
4874,9.608252042411963307e-10
4875,9.883571122965315573e-10
4876,9.585013773675236474e-10
4877,9.859704658197404967e-10
4878,9.561569132641260642e-10
4879,9.835605134272587352e-10
4880,9.537913112229608056e-10
4881,9.811262681388562697e-10
4882,9.514060177861571542e-10
4883,9.786667926037361246e-10
4884,9.489982002955648426e-10
4885,9.761777473669545946e-10
4886,9.465676910767298545e-10
4887,9.736605420464113891e-10
4888,9.441161986601457388e-10
4889,9.711097475546492711e-10
4890,9.416419721214421526e-10
4891,9.685234810436873564e-10
4892,9.391470170235743753e-10
4893,9.658993125526568001e-10
4894,9.366339595191753800e-10
4895,9.632338250506484460e-10
4896,9.341046934619974835e-10
4897,9.605197047662420026e-10
4898,9.315618405205600252e-10
4899,9.577517284130006207e-10
4900,9.290129855510339550e-10
4901,9.549190605977711655e-10
4902,9.264643390286513418e-10
4903,9.520086735178051439e-10
4904,9.239266438402817993e-10
4905,9.490060748651898297e-10
4906,9.214172591308535205e-10
4907,9.458875563410174482e-10
4908,9.189595236821519289e-10
4909,9.426231758392909262e-10
4910,9.165854282751056495e-10
4911,9.391690454998461776e-10
4912,9.143389905557128777e-10
4913,9.354668776019848287e-10
4914,9.122881412736164481e-10
4915,9.314346063798972157e-10
4916,9.105240925744345265e-10
4917,9.269571687748751815e-10
4918,9.091829008102787811e-10
4919,9.218715586989064833e-10
4920,9.084520585172142072e-10
4921,9.159439076759006062e-10
4922,9.086040928693745321e-10
4923,9.088421086423614134e-10
4924,9.100326262751916815e-10
4925,9.000829744988731763e-10
4926,9.133094113287664760e-10
4927,8.889744628053252452e-10
4928,9.192650019520216819e-10
4929,8.744993642469014697e-10
4930,9.291186459480657749e-10
4931,8.551721332526210258e-10
4932,9.446676257496647665e-10
4933,8.287944006697657075e-10
4934,9.685713720875296542e-10
4935,7.920935285420558201e-10
4936,1.004794387483355217e-09
4937,7.401597715454232601e-10
4938,1.059277606454768197e-09
4939,6.832321683442255122e-10
4940,1.186213169840220799e-09
4941,9.526418057726326078e-10
4942,1.576858532920108385e-09
4943,1.461977104861125866e-09
4944,2.209461192434598992e-09
4945,2.248219226088784834e-09
4946,3.169950554539611422e-09
4947,3.437887614614268134e-09
4948,4.616676727451190116e-09
4949,5.242777019176485375e-09
4950,6.803117649236959025e-09
4951,8.009232318545209390e-09
4952,1.012258654032194757e-08
4953,1.230676686729879663e-08
4954,1.517535092223108074e-08
4955,1.909943804529867532e-08
4956,2.285259674449436779e-08
4957,3.008574107288121852e-08
4958,3.439704124518248454e-08
4959,4.841480113486906572e-08
4960,5.128749890601932365e-08
4961,8.028784163506061256e-08
4962,7.445364762513290984e-08
4963,1.387278963750286977e-07
4964,1.013463735077093676e-07
4965,2.528144806945884546e-07
4966,2.133808227790264847e-07
4967,5.440900069358509880e-07
4968,5.951660435615549922e-07
4969,1.333010838504972792e-06
4970,1.714695857025841468e-06
4971,3.440648993386927921e-06
4972,4.849449138934293276e-06
4973,9.047159904008791136e-06
4974,1.344214924531327284e-05
4975,2.394081252069767739e-05
4976,3.668096148972869688e-05
4977,6.338029776262913502e-05
4978,9.881764661354735971e-05
4979,1.672201513664281144e-04
4980,2.630757756580350730e-04
4981,4.383280263248675603e-04
4982,6.918447057810401092e-04
4983,1.138133768154584152e-03
4984,1.794453781629597308e-03
4985,2.917483408792436329e-03
4986,4.577268649960860962e-03
4987,7.351234754272954752e-03
4988,1.142932396006140702e-02
4989,1.809498990491505838e-02
4990,2.772840188215712487e-02
4991,4.309102298280007709e-02
4992,6.452975343538340514e-02
4993,9.761506875711185860e-02
4994,1.405886415115998045e-01
4995,2.033553613686197858e-01
4996,2.712241634285311176e-01
4997,3.575072738676520201e-01
4998,3.853737471304954365e-01
4999,3.641045834819142679e-01
5000,6.629907500863932990e-01


==> anc/input_csv/ritz_basis_v1_N6000.csv <==
1.527788183399742261e-01
1.526762569348215914e-01
1.524714677092501858e-01
1.521653739319826504e-01
1.517592242914615475e-01
1.512546649079165029e-01
1.506537219978418274e-01
1.499587812250046948e-01
1.491725639425049155e-01
1.482981006989260164e-01
1.473387024569227377e-01
1.462979300098318225e-01
1.451795620980628476e-01
1.439875627275685743e-01
1.427260481801584657e-01
1.413992541816901649e-01
1.400115036610349861e-01
1.385671754919972631e-01
1.370706745639546087e-01
1.355264034767280634e-01
1.339387361028845091e-01
1.323119932079604155e-01
1.306504202674803328e-01
1.289581675703402597e-01
1.272392726522225126e-01
1.254976450609480432e-01
1.237370534186208598e-01
1.219611147134314899e-01
1.201732857271508442e-01
1.183768564826708225e-01
1.165749455791877387e-01
1.147704972705485965e-01
1.129662801344238909e-01
1.111648871759735036e-01
1.093687372089601623e-01
1.075800773594576265e-01
1.058009865418167161e-01
1.040333797629853091e-01
1.022790131191906871e-01
1.005394893579530102e-01
9.881626388811495798e-02
9.711065113066170984e-02
9.542383111338698098e-02
9.375685622263305041e-02
9.211065803529124019e-02
9.048605416379877642e-02
8.888375505592031878e-02
8.730437069961403951e-02
8.574841719112688554e-02
8.421632313170601680e-02
8.270843582485598589e-02
8.122502725199941265e-02
7.976629980966773448e-02
7.833239179599946200e-02
7.692338263843261081e-02
7.553929785802021568e-02
7.418011376883523744e-02
7.284576191353836494e-02
7.153613323835318616e-02
7.025108201249442852e-02
6.899042949855012374e-02
6.775396738151066856e-02
6.654146096500873631e-02
6.535265214405625023e-02
6.418726216397817319e-02
6.304499417563871888e-02
6.192553559710965716e-02
6.082856029207902443e-02
5.975373057513771319e-02
5.870069905401821553e-02
5.766911031856392089e-02
5.665860248600165794e-02
5.566880861174824946e-02
5.469935797460585142e-02
5.374987724491205737e-02
5.281999154373184791e-02
5.190932540085012314e-02
5.101750361890851349e-02
5.014415205061838188e-02
4.928889829561292069e-02
4.845137232310132297e-02
4.763120702612270302e-02
4.682803871283377356e-02
4.604150753990765566e-02
4.527125789279268925e-02
4.451693871727744473e-02
4.377820380645174730e-02
4.305471204693012144e-02
4.234612762788386026e-02
4.165212021618228122e-02
4.097236510070911136e-02
4.030654330867446816e-02
3.965434169655037561e-02
3.901545301802600285e-02
3.838957597122700377e-02
3.777641522722893080e-02
3.717568144176915113e-02
3.658709125188803341e-02
3.601036725906588826e-02
3.544523800036322725e-02
3.489143790886191365e-02
3.434870726464404889e-02
3.381679213744454016e-02
3.329544432197993620e-02
3.278442126689743580e-02
3.228348599819588077e-02
3.179240703789228129e-02
3.131095831863841411e-02
3.083891909492557717e-02
3.037607385146486733e-02
2.992221220925834341e-02
2.947712882984370591e-02
2.904062331814422429e-02
2.861250012430012132e-02
2.819256844482683627e-02
2.778064212344266010e-02
2.737653955179771351e-02
2.698008357038883878e-02
2.659110136987577824e-02
2.620942439297435297e-02
2.583488823713799010e-02
2.546733255814698921e-02
2.510660097475919325e-02
2.475254097452692786e-02
2.440500382090486989e-02
2.406384446169738608e-02
2.372892143896490960e-02
2.340009680041095844e-02
2.307723601233460653e-02
2.276020787417134053e-02
2.244888443465929695e-02
2.214314090966500864e-02
2.184285560168074472e-02
2.154790982100497979e-02
2.125818780862533466e-02
2.097357666078072252e-02
2.069396625523418909e-02
2.041924917922465291e-02
2.014932065909331299e-02
1.988407849157598078e-02
1.962342297674831218e-02
1.936725685259007082e-02
1.911548523117577794e-02
1.886801553643162321e-02
1.862475744347521708e-02
1.838562281947971055e-02
1.815052566606230669e-02
1.791938206315192572e-02
1.769211011430843819e-02
1.746862989348963932e-02
1.724886339319459116e-02
1.703273447400242488e-02
1.682016881543077838e-02
1.661109386811570124e-02
1.640543880728859844e-02
1.620313448747288596e-02
1.600411339843430328e-02
1.580830962231092804e-02
1.561565879191219829e-02
1.542609805014825280e-02
1.523956601058172600e-02
1.505600271903488260e-02
1.487534961628059031e-02
1.469754950172638686e-02
1.452254649812062363e-02
1.435028601721328317e-02
1.418071472638106865e-02
1.401378051614788137e-02
1.384943246862805483e-02
1.368762082682401654e-02
1.352829696476751109e-02
1.337141335850850279e-02
1.321692355787880239e-02
1.306478215904976342e-02
1.291494477784414438e-02
1.276736802378688335e-02
1.262200947486270125e-02
1.247882765298689682e-02
1.233778200012592384e-02
1.219883285510637259e-02
1.206194143102972023e-02
1.192706979333647659e-02
1.179418083845281719e-02
1.166323827302637867e-02
1.153420659373873176e-02
1.140705106766417426e-02
1.128173771315820612e-02
1.115823328128337164e-02
1.103650523772597460e-02
1.091652174520929032e-02
1.079825164639342319e-02
1.068166444721907297e-02
1.056673030071988116e-02
1.045341999126834891e-02
1.034170491923851361e-02
1.023155708608618729e-02
1.012294907983526428e-02
1.001585406094721194e-02
9.910245748565686685e-03
9.806098407140723117e-03
9.703386833393078115e-03
9.602086343644839275e-03
9.502172761458538286e-03
9.403622405644131502e-03
9.306412078534883475e-03
9.210519054616278858e-03
9.115921069429091736e-03
9.022596308761024475e-03
8.930523398147895836e-03
8.839681392611918945e-03
8.750049766710007310e-03
8.661608404793111685e-03
8.574337591569211603e-03
8.488218002862217906e-03
8.403230696656844440e-03
8.319357104324078336e-03
8.236579022125108118e-03
8.154878602881648203e-03
8.074238347907804203e-03
7.994641099102361981e-03
7.916070031284931988e-03
7.838508644690198035e-03
7.761940757677685508e-03
7.686350499615886636e-03
7.611722303944234817e-03
7.538040901408049957e-03
7.465291313481860896e-03
7.393458845920248233e-03
7.322529082513387980e-03
7.252487878960319628e-03
7.183321356922608113e-03
7.115015898200616022e-03
7.047558139081035525e-03
6.980934964794084305e-03
6.915133504129367115e-03
6.850141124180347124e-03
6.785945425198437048e-03
6.722534235599590680e-03
6.659895607075233710e-03
6.598017809829875326e-03
6.536889327916849644e-03
6.476498854721992639e-03
6.416835288510129923e-03
6.357887728122920898e-03
6.299645468741620589e-03
6.242097997782448948e-03
6.185234990861171282e-03
6.129046307886996253e-03
6.073521989207027183e-03
6.018652251883956604e-03
5.964427486025722716e-03
5.910838251237917479e-03
5.857875273110278551e-03
5.805529439846567399e-03
5.753791798912439963e-03
5.702653553809160225e-03
5.652106060886246189e-03
5.602140826256950257e-03
5.552749502765077019e-03
5.503923887025361991e-03
5.455655916543929521e-03
5.407937666881091829e-03
5.360761348907431938e-03
5.314119306096798043e-03
5.268004011896689105e-03
5.222408067153317193e-03
5.177324197592055206e-03
5.132745251356299679e-03
5.088664196610280695e-03
5.045074119173154070e-03
5.001968220237010786e-03
4.959339814100836331e-03
4.917182325996807650e-03
4.875489289912819657e-03
4.834254346515011631e-03
4.793471241076463149e-03
4.753133821480243736e-03
4.713236036241040539e-03
4.673771932585545422e-03
4.634735654584170791e-03
4.596121441287845562e-03
4.557923624945737703e-03
4.520136629236133803e-03
4.482754967550790608e-03
4.445773241289116377e-03
4.409186138239588881e-03
4.372988430932081214e-03
4.337174975076471019e-03
4.301740708020229328e-03
4.266680647212328127e-03
4.231989888746456006e-03
4.197663605895891534e-03
4.163697047695395434e-03
4.130085537556424206e-03
4.096824471899636333e-03
4.063909318829369254e-03
4.031335616817923601e-03
3.999098973446521717e-03
3.967195064131740466e-03
3.935619630922025138e-03
3.904368481275957963e-03
3.873437486911770426e-03
3.842822582630353329e-03
3.812519765210059704e-03
3.782525092291433300e-03
3.752834681290039606e-03
3.723444708350159144e-03
3.694351407301678727e-03
3.665551068632596967e-03
3.637040038503009613e-03
3.608814717769534466e-03
3.580871561020872347e-03
3.553207075637928713e-03
3.525817820891042308e-03
3.498700407014881855e-03
3.471851494345261097e-03
3.445267792443386205e-03
3.418946059251018552e-03
3.392883100256649954e-03
3.367075767681929933e-03
3.341520959682348947e-03
3.316215619557302992e-03
3.291156734997722350e-03
3.266341337309063356e-03
3.241766500695002478e-03
3.217429341519174868e-03
3.193327017599857046e-03
3.169456727512307958e-03
3.145815709899719027e-03
3.122401242820184442e-03
3.099210643062555708e-03
3.076241265528862311e-03
3.053490502585793579e-03
3.030955783443195842e-03
3.008634573554064100e-03
2.986524374011817994e-03
2.964622720967426042e-03
2.942927185047137031e-03
2.921435370799519565e-03
2.900144916131493483e-03
2.879053491774299575e-03
2.858158800739367573e-03
2.837458577806516342e-03
2.816950589004582443e-03
2.796632631100800376e-03
2.776502531131782789e-03
2.756558145872916275e-03
2.736797361414618299e-03
2.717218092647843367e-03
2.697818282840254520e-03
2.678595903161522761e-03
2.659548952249444955e-03
2.640675455780190379e-03
2.621973466028447268e-03
2.603441061468273789e-03
2.585076346335308042e-03
2.566877450245280690e-03
2.548842527788607037e-03
2.530969758138473542e-03
2.513257344668411511e-03
2.495703514583418568e-03
2.478306518540796671e-03
2.461064630296125842e-03
2.443976146338330824e-03
2.427039385548378139e-03
2.410252688845347831e-03
2.393614418866815002e-03
2.377122959611250013e-03
2.360776716131298986e-03
2.344574114209816394e-03
2.328513600042428008e-03
2.312593639923336483e-03
2.296812719951772750e-03
2.281169345732616573e-03
2.265662042067163873e-03
2.250289352688700228e-03
2.235049839957876060e-03
2.219942084597410163e-03
2.204964685411086190e-03
2.190116259020837095e-03
2.175395439596721544e-03
2.160800878593282810e-03
2.146331244512959379e-03
2.131985222626042471e-03
2.117761514747272707e-03
2.103658838984645649e-03
2.089675929497749642e-03
2.075811536263845285e-03
2.062064424856390257e-03
2.048433376199699542e-03
2.034917186364021240e-03
2.021514666337060912e-03
2.008224641809189855e-03
1.995045952959713289e-03
1.981977454250765693e-03
1.969018014224001214e-03
1.956166515289268788e-03
1.943421853540868056e-03
1.930782938545091932e-03
1.918248693163565827e-03
1.905818053352982284e-03
1.893489967985056630e-03
1.881263398665549130e-03
1.869137319540651199e-03
1.857110717145016906e-03
1.845182590194575619e-03
1.833351949454392052e-03
1.821617817529292728e-03
1.809979228728692642e-03
1.798435228889126323e-03
1.786984875216051901e-03
1.775627236131178521e-03
1.764361391101751343e-03
1.753186430511256095e-03
1.742101455480664926e-03
1.731105577750651067e-03
1.720197919504906376e-03
1.709377613251815637e-03
1.698643801668015939e-03
1.687995637464216039e-03
1.677432283252974429e-03
1.666952911395343717e-03
1.656556703899382359e-03
1.646242852260076982e-03
1.636010557343720246e-03
1.625859029263002293e-03
1.615787487245905337e-03
1.605795159522111371e-03
1.595881283186802732e-03
1.586045104100261951e-03
1.576285876753597860e-03
1.566602864170392202e-03
1.556995337775173970e-03
1.547462577297484872e-03
1.538003870648229536e-03
1.528618513822004943e-03
1.519305810786110650e-03
1.510065073369165015e-03
1.500895621173576906e-03
1.491796781449374488e-03
1.482767889022485906e-03
1.473808286168764962e-03
1.464917322533741727e-03
1.456094355030459900e-03
1.447338747745106988e-03
1.438649871844361640e-03
1.430027105482518067e-03
1.421469833712262062e-03
1.412977448398647145e-03
1.404549348118763362e-03
1.396184938093433196e-03
1.387883630084291295e-03
1.379644842330097348e-03
1.371467999434747764e-03
1.363352532321995478e-03
1.355297878118202817e-03
1.347303480106078590e-03
1.339368787618270152e-03
1.331493255985421661e-03
1.323676346440481964e-03
1.315917526055857293e-03
1.308216267665730142e-03
1.300572049788713573e-03
1.292984356576070163e-03
1.285452677706543307e-03
1.277976508354342891e-03
1.270555349091209534e-03
1.263188705841999807e-03
1.255876089795454880e-03
1.248617017362187252e-03
1.241411010090273659e-03
1.234257594605995623e-03
1.227156302571906846e-03
1.220106670587154914e-03
1.213108240158844485e-03
1.206160557625747618e-03
1.199263174103059335e-03
1.192415645427177687e-03
1.185617532089151957e-03
1.178868399188104247e-03
1.172167816365569330e-03
1.165515357759632680e-03
1.158910601944970623e-03
1.152353131873726190e-03
1.145842534836618784e-03
1.139378402396098566e-03
1.132960330351543126e-03
1.126587918657335390e-03
1.120260771418971329e-03
1.113978496796039696e-03
1.107740706989115542e-03
1.101547018175087333e-03
1.095397050452814793e-03
1.089290427824005092e-03
1.083226778108226356e-03
1.077205732936359524e-03
1.071226927672400044e-03
1.065290001397078837e-03
1.059394596839725823e-03
1.053540360355523144e-03
1.047726941864618759e-03
1.041953994827700880e-03
1.036221176194852692e-03
1.030528146359683877e-03
1.024874569133686847e-03
1.019260111691511423e-03
1.013684444541698097e-03
1.008147241487373754e-03
1.002648179576480286e-03
9.971869390816051788e-04
9.917632034485933650e-04
9.863766592701345409e-04
9.810269962354652932e-04
9.757139071175344224e-04
9.704370877089956576e-04
9.651962368159158149e-04
9.599910561972978913e-04
9.548212505550790832e-04
9.496865274790477866e-04
9.445865974312605759e-04
9.395211737031949678e-04
9.344899723858475591e-04
9.294927123427103961e-04
9.245291151669955123e-04
9.195989051658791944e-04
9.147018093166701816e-04
9.098375572431494475e-04
9.050058811921308328e-04
9.002065159775102503e-04
8.954391989959628725e-04
8.907036701522669719e-04
8.859996718616076341e-04
8.813269490073013298e-04
8.766852489254069658e-04
8.720743213536896700e-04
8.674939184372015052e-04
8.629437946797072602e-04
8.584237069176311801e-04
8.539334143090970917e-04
8.494726782888996439e-04
8.450412625639783064e-04
8.406389330679371477e-04
8.362654579505767556e-04
8.319206075558736565e-04
8.276041543804950546e-04
8.233158730710217563e-04
8.190555403784771649e-04
8.148229351669476631e-04
8.106178383514196653e-04
8.064400329057303972e-04
8.022893038315055030e-04
7.981654381303439480e-04
7.940682247882589577e-04
7.899974547467182194e-04
7.859529209033224838e-04
7.819344180517568115e-04
7.779417429054592478e-04
7.739746940421108647e-04
7.700330719090470134e-04
7.661166787784932193e-04
7.622253187489155552e-04
7.583587977235158170e-04
7.545169233664706298e-04
7.506995051328126025e-04
7.469063541832818591e-04
7.431372834413517122e-04
7.393921075011164728e-04
7.356706426691220300e-04
7.319727069057415216e-04
7.282981198376470202e-04
7.246467027139856477e-04
7.210182784072009668e-04
7.174126713901948045e-04
7.138297077223555720e-04
7.102692150186431077e-04
7.067310224647698922e-04
7.032149607643011988e-04
6.997208621445804742e-04
6.962485603383011552e-04
6.927978905673342746e-04
6.893686895163293315e-04
6.859607953369157912e-04
6.825740476163555479e-04
6.792082873746735838e-04
6.758633570337854203e-04
6.725391004252691133e-04
6.692353627526273193e-04
6.659519905951447787e-04
6.626888318921908029e-04
6.594457359072041381e-04
6.562225532533986399e-04
6.530191358355921403e-04
6.498353368740231173e-04
6.466710108751188690e-04
6.435260136097677771e-04
6.404002021229808495e-04
6.372934346962564603e-04
6.342055708604564437e-04
6.311364713545460211e-04
6.280859981356949878e-04
6.250540143663010050e-04
6.220403843902756053e-04
6.190449737155845258e-04
6.160676490353802180e-04
6.131082781741261072e-04
6.101667301069855966e-04
6.072428749368167069e-04
6.043365838822407562e-04
6.014477292657902964e-04
5.985761845070597734e-04
5.957218241100917027e-04
5.928845236586544271e-04
5.900641597855204885e-04
5.872606101872892984e-04
5.844737535996926987e-04
5.817034697894642040e-04
5.789496395452975149e-04
5.762121446641941354e-04
5.734908679511915635e-04
5.707856931992278142e-04
5.680965051834045796e-04
5.654231896524553177e-04
5.627656333174931849e-04
5.601237238418265828e-04
5.574973498336770064e-04
5.548864008398759259e-04
5.522907673331490467e-04
5.497103406912031342e-04
5.471450132194620583e-04
5.445946781071467390e-04
5.420592294418218873e-04
5.395385621870319500e-04
5.370325721894851417e-04
5.345411561569156627e-04
5.320642116462521260e-04
5.296016370736472949e-04
5.271533316900201081e-04
5.247191955811947826e-04
5.222991296581753042e-04
5.198930356456848674e-04
5.175008160798253007e-04
5.151223742958818512e-04
5.127576144234115329e-04
5.104064413840338470e-04
5.080687608644224394e-04
5.057444793391094491e-04
5.034335040277394292e-04
5.011357429293782735e-04
4.988511047677253365e-04
4.965794990289260687e-04
4.943208359281431362e-04
4.920750264053012522e-04
4.898419821269221893e-04
4.876216154688732258e-04
4.854138395278244518e-04
4.832185680842595861e-04
4.810357156296049910e-04
4.788651973354866864e-04
4.767069290610126105e-04
4.745608273326708607e-04
4.724268093533579536e-04
4.703047929994241035e-04
4.681946967753612145e-04
4.660964398704547755e-04
4.640099420967024979e-04
4.619351239149266201e-04
4.598719064144367145e-04
4.578202113146480757e-04
4.557799609633643445e-04
4.537510783100527374e-04
4.517334869284702617e-04
4.497271109859392693e-04
4.477318752626055433e-04
4.457477051151712477e-04
4.437745265027965170e-04
4.418122659625552335e-04
4.398608506155024392e-04
4.379202081367188060e-04
4.359902667933293770e-04
4.340709553942428273e-04
4.321622033264598765e-04
4.302639404987183033e-04
4.283760974003786759e-04
4.264986050444484976e-04
4.246313949780101721e-04
4.227743992900201571e-04
4.209275505982831974e-04
4.190907820325461973e-04
4.172640272512288698e-04
4.154472204237723287e-04
4.136402962266809381e-04
4.118431898403924368e-04
4.100558369461448655e-04
4.082781737252499888e-04
4.065101368403237496e-04
4.047516634581748069e-04
4.030026912022048624e-04
4.012631581979871640e-04
3.995330030320762564e-04
3.978121647655543823e-04
3.961005829226438356e-04
3.943981974948989212e-04
3.927049489183899499e-04
3.910207780949020474e-04
3.893456263768634430e-04
3.876794355494340700e-04
3.860221478485703801e-04
3.843737059484663788e-04
3.827340529567210109e-04
3.811031324065320140e-04
3.794808882572717917e-04
3.778672649010580043e-04
3.762622071376980361e-04
3.746656601911392700e-04
3.730775696808465831e-04
3.714978816621533706e-04
3.699265425693272708e-04
3.683634992484827479e-04
3.668086989425990447e-04
3.652620892900792777e-04
3.637236183188310729e-04
3.621932344419262332e-04
3.606708864620862456e-04
3.591565235556166817e-04
3.576500952857187068e-04
3.561515515763133497e-04
3.546608427414039738e-04
3.531779194444167988e-04
3.517027327232299244e-04
3.502352339758123679e-04
3.487753749604908865e-04
3.473231077846832731e-04
3.458783849181518611e-04
3.444411591774361697e-04
3.430113837133699967e-04
3.415890120371619016e-04
3.401739979921614425e-04
3.387662957642233359e-04
3.373658598693221274e-04
3.359726451554292709e-04
3.345866068071433764e-04
3.332077003263905443e-04
3.318358815455931389e-04
3.304711066210746953e-04
3.291133320111919408e-04
3.277625145104458553e-04
3.264186112191943211e-04
3.250815795401395245e-04
3.237513771941513989e-04
3.224279622028196129e-04
3.211112928973258685e-04
3.198013279011059358e-04
3.184980261319483429e-04
3.172013468149413769e-04
3.159112494652601267e-04
3.146276938793200989e-04
3.133506401532096838e-04
3.120800486588545136e-04
3.108158800596839120e-04
3.095580952991321719e-04
3.083066555905892474e-04
3.070615224356877757e-04
3.058226576008293948e-04
3.045900231327236377e-04
3.033635813417561626e-04
3.021432948068146994e-04
3.009291263707786061e-04
2.997210391479626754e-04
2.985189965010417350e-04
2.973229620591949333e-04
2.961328997096360064e-04
2.949487735905742579e-04
2.937705480934489372e-04
2.925981878598583451e-04
2.914316577837776779e-04
2.902709229980752928e-04
2.891159488911225223e-04
2.879667010777592286e-04
2.868231454340347303e-04
2.856852480566326210e-04
2.845529752897700960e-04
2.834262937054777783e-04
2.823051701136259869e-04
2.811895715551752527e-04
2.800794652980688189e-04
2.789748188318605816e-04
2.778755998929686522e-04
2.767817764096249921e-04
2.756933165564272618e-04
2.746101887285766052e-04
2.735323615177083435e-04
2.724598037572066394e-04
2.713924844765528083e-04
2.703303729376671798e-04
2.692734385895434760e-04
2.682216511169768693e-04
2.671749803891222208e-04
2.661333965067966831e-04
2.650968697512620436e-04
2.640653706177608869e-04
2.630388698128390489e-04
2.620173382282568937e-04
2.610007469631926897e-04
2.599890673019967331e-04
2.589822707484934982e-04
2.579803289719498805e-04
2.569832138524037377e-04
2.559908974573315882e-04
2.550033520428448652e-04
2.540205500549012961e-04
2.530424641087156861e-04
2.520690670383795694e-04
2.511003318375338287e-04
2.501362316752447760e-04
2.491767399272599667e-04
2.482218301338832587e-04
2.472714760025719106e-04
2.463256514426251961e-04
2.453843305162218343e-04
2.444474874707706306e-04
2.435150967246174397e-04
2.425871328648047975e-04
2.416635706530514851e-04
2.407443850128547524e-04
2.398295510390614641e-04
2.389190439944001985e-04
2.380128393037303134e-04
2.371109125518628086e-04
2.362132394953618932e-04
2.353197960416420289e-04
2.344305582666406150e-04
2.335455023940227737e-04
2.326646048173859193e-04
2.317878420795510628e-04
2.309151908785497494e-04
2.300466280632045251e-04
2.291821306470715326e-04
2.283216757776529372e-04
2.274652407641432057e-04
2.266128030661086800e-04
2.257643402846207280e-04
2.249198301760977259e-04
2.240792506241935384e-04
2.232425796853278578e-04
2.224097955357083991e-04
2.215808765055073647e-04
2.207558010632975330e-04
2.199345478219108258e-04
2.191170955263647957e-04
2.183034230619902661e-04
2.174935094591330556e-04
2.166873338777800992e-04
2.158848756101129618e-04
2.150861140874665454e-04
2.142910288761355037e-04
2.134995996699158257e-04
2.127118062970678259e-04
2.119276287117799766e-04
2.111470470054734776e-04
2.103700413884459814e-04
2.095965922055536830e-04
2.088266799277298236e-04
2.080602851447198038e-04
2.072973885752226212e-04
2.065379710693389446e-04
2.057820135872327955e-04
2.050294972157587644e-04
2.042804031644491071e-04
2.035347127604917206e-04
2.027924074533629119e-04
2.020534688098289547e-04
2.013178785079012287e-04
2.005856183542963197e-04
1.998566702613106382e-04
1.991310162589471117e-04
1.984086384942115920e-04
1.976895192240571929e-04
1.969736408179197508e-04
1.962609857591482941e-04
1.955515366390565954e-04
1.948452761615579725e-04
1.941421871382974652e-04
1.934422524901001394e-04
1.927454552421658759e-04
1.920517785328339254e-04
1.913612056014505779e-04
1.906737197919701769e-04
1.899893045585290309e-04
1.893079434503369739e-04
1.886296201317525618e-04
1.879543183589523696e-04
1.872820219896882416e-04
1.866127149919221762e-04
1.859463814216807910e-04
1.852830054501259001e-04
1.846225713210993794e-04
1.839650634107428207e-04
1.833104661657517572e-04
1.826587641354607836e-04
1.820099419702224028e-04
1.813639844147563402e-04
1.807208763096139210e-04
1.800806025755623068e-04
1.794431482472658320e-04
1.788084984375260347e-04
1.781766383538686761e-04
1.775475533009841984e-04
1.769212286632394348e-04
1.762976499320634998e-04
1.756768026636531979e-04
1.750586725261681271e-04
1.744432452634819516e-04
1.738305067075999316e-04
1.732204427811021735e-04
1.726130394917245155e-04
1.720082829338283814e-04
1.714061592781339002e-04
1.708066547927946017e-04
1.702097558242977307e-04
1.696154487960604496e-04
1.690237202216166642e-04
1.684345566973049742e-04
1.678479448979344941e-04
1.672638715763507112e-04
1.666823235697645160e-04
1.661032877963786257e-04
1.655267512482146380e-04
1.649527010079574407e-04
1.643811242120926349e-04
1.638120081079456804e-04
1.632453399881737767e-04
1.626811072457863311e-04
1.621192973317283411e-04
1.615598977887535261e-04
1.610028962243680354e-04
1.604482803180653290e-04
1.598960378360081186e-04
1.593461565966797038e-04
1.587986245213140915e-04
1.582534295770652352e-04
1.577105598104754341e-04
1.571700033470378852e-04
1.566317483721023644e-04
1.560957831547664354e-04
1.555620960269458476e-04
1.550306753738155867e-04
1.545015096853313244e-04
1.539745874854258126e-04
1.534498973908794348e-04
1.529274280684436423e-04
1.524071682603398174e-04
1.518891067819743172e-04
1.513732324977678395e-04
1.508595343465002749e-04
1.503480013481606149e-04
1.498386225543725395e-04
1.493313871154939817e-04
1.488262842165507811e-04
1.483233031332369188e-04
1.478224331789606736e-04
1.473236637444013861e-04
1.468269842898356926e-04
1.463323843124361169e-04
1.458398533963373861e-04
1.453493811727341305e-04
1.448609573411071237e-04
1.443745716474513095e-04
1.438902139178853379e-04
1.434078740208529705e-04
1.429275418971080464e-04
1.424492075256681496e-04
1.419728609731344500e-04
1.414984923402384223e-04
1.410260917951991694e-04
1.405556495557468621e-04
1.400871559082047244e-04
1.396206011913152581e-04
1.391559757907498971e-04
1.386932701563365190e-04
1.382324747947395629e-04
1.377735802569840333e-04
1.373165771608279308e-04
1.368614561730391516e-04
1.364082080126379566e-04
1.359568234540765570e-04
1.355072933183309840e-04
1.350596084984809686e-04
1.346137599129279463e-04
1.341697385516208026e-04
1.337275354482660638e-04
1.332871416937681278e-04
1.328485484223061025e-04
1.324117468264394254e-04
1.319767281364075441e-04
1.315434836555803182e-04
1.311120047041751608e-04
1.306822826885225403e-04
1.302543090364511095e-04
1.298280752342766446e-04
1.294035728147426814e-04
1.289807933651546882e-04
1.285597285137046167e-04
1.281403699342927830e-04
1.277227093563200293e-04
1.273067385477265193e-04
1.268924493297932121e-04
1.264798335668783705e-04
1.260688831612660830e-04
1.256595900794520951e-04
1.252519463220392280e-04
1.248459439269175878e-04
1.244415749921257543e-04
1.240388316492250522e-04
1.236377060795694960e-04
1.232381905091364219e-04
1.228402772017499808e-04
1.224439584703408484e-04
1.220492266652967579e-04
1.216560741872878797e-04
1.212644934756334537e-04
1.208744770016652531e-04
1.204860173025376694e-04
1.200991069340339102e-04
1.197137385075988891e-04
1.193299046642925702e-04
1.189475980987735493e-04
1.185668115349353244e-04
1.181875377498236050e-04
1.178097695445658031e-04
1.174334997746199485e-04
1.170587213223922275e-04
1.166854271241724684e-04
1.163136101412540175e-04
1.159432633852214945e-04
1.155743798971023574e-04
1.152069527614619371e-04
1.148409751014539866e-04
1.144764400739182444e-04
1.141133408770736890e-04
1.137516707440494162e-04
1.133914229521133002e-04
1.130325908036784250e-04
1.126751676480749212e-04
1.123191468641541047e-04
1.119645218757186117e-04
1.116112861249023754e-04
1.112594331155183713e-04
1.109089563662811473e-04
1.105598494401349811e-04
1.102121059301659057e-04
1.098657194702116986e-04
1.095206837254692487e-04
1.091769923954040666e-04
1.088346392166544564e-04
1.084936179552100396e-04
1.081539224169690664e-04
1.078155464277312118e-04
1.074784838711641006e-04
1.071427286429077003e-04
1.068082746763612031e-04
1.064751159439906818e-04
1.061432464465661744e-04
1.058126602160541454e-04
1.054833513184915165e-04
1.051553138478109181e-04
1.048285419422182813e-04
1.045030297599997205e-04
1.041787714869204135e-04
1.038557613495750469e-04
1.035339936151422714e-04
1.032134625450614865e-04
1.028941624783465131e-04
1.025760877495283892e-04
1.022592327376416974e-04
1.019435918526625921e-04
1.016291595309558543e-04
1.013159302351467940e-04
1.010038984672695589e-04
1.006930587479789679e-04
1.003834056326476738e-04
1.000749337082414386e-04
9.976763758587993457e-05
9.946151190365266112e-05
9.915655134106080243e-05
9.885275057955080467e-05
9.855010436062530850e-05
9.824860743477419099e-05
9.794825457594472085e-05
9.764904060168989723e-05
9.735096034695029992e-05
9.705400867696964775e-05
9.675818048140427392e-05
9.646347068139568852e-05
9.616987421365103472e-05
9.587738606474895315e-05
9.558600121514154258e-05
9.529571470487311193e-05
9.500652157769228238e-05
9.471841690528181885e-05
9.443139580412258157e-05
9.414545338994474277e-05
9.386058481879614519e-05
9.357678527695884247e-05
9.329404996245017055e-05
9.301237410333951672e-05
9.273175295757337007e-05
9.245218180302408021e-05
9.217365594162421833e-05
9.189617071322024155e-05
9.161972144794620194e-05
9.134430354297192465e-05
9.106991239254441553e-05
9.079654341725576321e-05
9.052419206944764302e-05
9.025285382199044789e-05
8.998252416957109017e-05
8.971319863000007508e-05
8.944487274548219922e-05
8.917754208250562315e-05
8.891120223310868030e-05
8.864584879420022486e-05
8.838147741686704594e-05
8.811808374727641950e-05
8.785566346500026992e-05
8.759421227056114290e-05
8.733372589079531996e-05
8.707420006515103727e-05
8.681563056734703683e-05
8.655801317676944289e-05
8.630134371093880585e-05
8.604561799963751482e-05
8.579083189030637323e-05
8.553698126543854917e-05
8.528406201957470264e-05
8.503207005794307077e-05
8.478100133524961945e-05
8.453085179391353924e-05
8.428161741893809393e-05
8.403329420966868532e-05
8.378587818641528213e-05
8.353936538239332835e-05
8.329375187285632343e-05
8.304903371395470728e-05
8.280520702094388956e-05
8.256226792026977776e-05
8.232021253113839740e-05
8.207903702612176348e-05
8.183873758355115938e-05
8.159931039541447903e-05
8.136075167515614001e-05
8.112305766936750700e-05
8.088622462756903878e-05
8.065024882571177989e-05
8.041512654782779438e-05
8.018085411721726852e-05
7.994742785989180202e-05
7.971484411498182732e-05
7.948309926055788721e-05
7.925218968371417654e-05
7.902211177153533564e-05
7.879286195749275452e-05
7.856443668389408446e-05
7.833683239802191969e-05
7.811004557395186186e-05
7.788407271239432131e-05
7.765891032141519345e-05
7.743455492407661086e-05
7.721100306221694650e-05
7.698825131034402419e-05
7.676629623611787398e-05
7.654513443592336471e-05
7.632476252461016845e-05
7.610517713667229120e-05
7.588637491227930693e-05
7.566835251493234603e-05
7.545110662756481640e-05
7.523463394618670188e-05
7.501893118360013668e-05
7.480399506682808438e-05
7.458982233456399626e-05
7.437640976210462592e-05
7.416375411627935195e-05
7.395185219163186109e-05
7.374070079910748793e-05
7.353029676226199027e-05
7.332063691969056861e-05
7.311171813486862714e-05
7.290353726762987044e-05
7.269609120998946821e-05
7.248937686503725451e-05
7.228339114936783148e-05
7.207813099548840614e-05
7.187359334562383538e-05
7.166977517127880442e-05
7.146667344741225306e-05
7.126428515125074351e-05
7.106260730860519768e-05
7.086163694004424382e-05
7.066137106100572668e-05
7.046180674611972545e-05
7.026294104409857482e-05
7.006477104324468548e-05
6.986729383258605687e-05
6.967050651397961906e-05
6.947440622010465200e-05
6.927899007705469350e-05
6.908425523921130865e-05
6.889019886752891625e-05
6.869681814388870400e-05
6.850411024472343195e-05
6.831207239118124446e-05
6.812070179289361933e-05
6.792999568137746841e-05
6.773995129570686369e-05
6.755056590619091508e-05
6.736183677749623267e-05
6.717376119002972461e-05
6.698633644221216907e-05
6.679955984921926576e-05
6.661342873702410768e-05
6.642794042592121116e-05
6.624309227869681883e-05
6.605888165352596659e-05
6.587530592976694084e-05
6.569236247984307784e-05
6.551004871945905101e-05
6.532836204680010064e-05
6.514729989966034035e-05
6.496685970297077367e-05
6.478703891181180328e-05
6.460783498578467031e-05
6.442924539364670324e-05
6.425126762827216946e-05
6.407389918465276966e-05
6.389713756335721852e-05
6.372098029925750656e-05
6.354542491200746443e-05
6.337046895658168171e-05
6.319610997846185319e-05
6.302234556056526382e-05
6.284917326144511571e-05
6.267659068951491404e-05
6.250459544133023129e-05
6.233318512556700378e-05
6.216235737656411128e-05
6.199210981570675192e-05
6.182244010580122758e-05
6.165334589665044782e-05
6.148482485561189708e-05
6.131687466976782795e-05
6.114949302670737109e-05
6.098267762691997573e-05
6.081642618820676401e-05
6.065073642771353919e-05
6.048560608429623658e-05
6.032103290169385512e-05
6.015701463519434241e-05
5.999354904937728575e-05
5.983063392363525919e-05
5.966826704544778555e-05
5.950644620594197583e-05
5.934516922642665615e-05
5.918443390301475639e-05
5.902423808402600081e-05
5.886457959477199510e-05
5.870545629163749111e-05
5.854686603333805853e-05
5.838880667657303725e-05
5.823127610890273498e-05
5.807427222233325074e-05
5.791779290458955545e-05
5.776183606752486851e-05
5.760639963173271190e-05
5.745148151675453173e-05
5.729707966716251924e-05
5.714319202423365001e-05
5.698981654549858776e-05
5.683695119708380851e-05
5.668459395045802508e-05
5.653274278996309605e-05
5.638139571169134795e-05
5.623055071590255682e-05
5.608020581133062291e-05
5.593035902907580542e-05
5.578100838397468048e-05
5.563215192708494524e-05
5.548378770493262314e-05
5.533591376916487852e-05
5.518852818823823776e-05
5.504162903565747584e-05
5.489521440270495625e-05
5.474928237396587143e-05
5.460383104963820969e-05
5.445885853911384473e-05
5.431436297465159889e-05
5.417034246490534297e-05
5.402679515508364397e-05
5.388371918784310767e-05
5.374111271594135005e-05
5.359897389695828120e-05
5.345730090896580147e-05
5.331609192327557348e-05
5.317534512745775236e-05
5.303505870963076072e-05
5.289523088241655270e-05
5.275585985371465691e-05
5.261694383712888098e-05
5.247848106440321209e-05
5.234046977495919153e-05
5.220290819524115171e-05
5.206579459553498308e-05
5.192912722277082159e-05
5.179290434801001297e-05
5.165712424165493837e-05
5.152178519400895708e-05
5.138688548442923515e-05
5.125242342234252019e-05
5.111839730212836507e-05
5.098480544201298352e-05
5.085164617169693127e-05
5.071891779774100978e-05
5.058661867279632221e-05
5.045474714056480436e-05
5.032330154195783183e-05
5.019228023738935468e-05
5.006168160061269599e-05
4.993150399646638745e-05
4.980174580513401970e-05
4.967240542005025487e-05
4.954348122776021276e-05
4.941497163405366268e-05
4.928687504784900873e-05
4.915918988119001684e-05
4.903191457122494420e-05
4.890504752420410888e-05
4.877858719540423147e-05
4.865253202913420949e-05
4.852688045884039346e-05
4.840163096274370882e-05
4.827678199225398102e-05
4.815233202558603687e-05
4.802827954191165390e-05
4.790462301744576669e-05
4.778136094912273862e-05
4.765849184464866458e-05
4.753601418904987154e-05
4.741392651155550061e-05
4.729222732067897751e-05
4.717091514740634554e-05
4.704998851968585582e-05
4.692944597026643726e-05
4.680928605617904105e-05
4.668950732162242833e-05
4.657010831361404200e-05
4.645108760917830053e-05
4.633244377639067192e-05
4.621417538608269996e-05
4.609628102343530352e-05
4.597875927633428262e-05
4.586160873343475325e-05
4.574482801115174383e-05
4.562841570539818232e-05
4.551237042057526972e-05
4.539669079828758134e-05
4.528137544243493565e-05
4.516642299789109600e-05
4.505183210060057381e-05
4.493760137957127023e-05
4.482372950645049453e-05
4.471021511728611651e-05
4.459705687927098051e-05
4.448425346399287989e-05
4.437180353795428650e-05
4.425970577587774746e-05
4.414795887578155373e-05
4.403656150977948582e-05
4.392551239024791054e-05
4.381481020557013940e-05
4.370445366731996533e-05
4.359444148572210170e-05
4.348477238279751026e-05
4.337544507734335215e-05
4.326645830365050512e-05
4.315781078717053634e-05
4.304950127813344396e-05
4.294152851418605704e-05
4.283389125395014598e-05
4.272658824348272999e-05
4.261961825161411540e-05
4.251298004389493089e-05
4.240667239002035089e-05
4.230069407491962032e-05
4.219504386731009880e-05
4.208972056955971846e-05
4.198472296414117286e-05
4.188004985970046005e-05
4.177570004688018417e-05
4.167167234792700902e-05
4.156796556343087006e-05
4.146457852548635461e-05
4.136151004822932520e-05
4.125875896077982661e-05
4.115632410715661007e-05
4.105420431166931862e-05
4.095239842807214104e-05
4.085090530132743682e-05
4.074972378577894323e-05
4.064885274510708586e-05
4.054829103242361629e-05
4.044803752643265474e-05
4.034809108805274374e-05
4.024845061451007300e-05
4.014911496007335975e-05
4.005008304221513085e-05
3.995135373191455251e-05
3.985292593628031043e-05
3.975479855366977630e-05
3.965697048803813220e-05
3.955944065425972286e-05
3.946220796918292707e-05
3.936527134273162245e-05
3.926862970817114319e-05
3.917228199712845168e-05
3.907622713077469495e-05
3.898046406059203984e-05
3.888499172226069791e-05
3.878980906223969345e-05
3.869491503771874526e-05
3.860030859896327427e-05
3.850598870168151834e-05
3.841195432806508128e-05
3.831820442528843210e-05
3.822473798451803080e-05
3.813155396897289188e-05
3.803865137347560161e-05
3.794602917545389467e-05
3.785368636988789868e-05
3.776162194486059589e-05
3.766983490594848254e-05
3.757832425703185443e-05
3.748708899685909902e-05
3.739612815023654916e-05
3.730544071604536643e-05
3.721502572953968273e-05
3.712488220525653898e-05
3.703500916815476786e-05
3.694540565698975601e-05
3.685607070879421478e-05
3.676700335718904747e-05
3.667820264954525328e-05
3.658966762979918056e-05
3.650139735729739039e-05
3.641339088451630868e-05
3.632564726054002149e-05
3.623816556512090642e-05
3.615094485582785310e-05
3.606398420891779842e-05
3.597728269213106115e-05
3.589083939013832584e-05
3.580465339092175577e-05
3.571872376551651944e-05
3.563304962208180287e-05
3.554763003832834287e-05
3.546246412225881409e-05
3.537755097169164139e-05
3.529288969445877144e-05
3.520847939998361068e-05
3.512431918924199749e-05
3.504040819661630250e-05
3.495674552792962195e-05
3.487333031066448417e-05
3.479016167551100250e-05
3.470723874971706356e-05
3.462456066376651801e-05
3.454212656131711316e-05
3.445993558257493705e-05
3.437798687093925640e-05
3.429627957465003637e-05
3.421481284512293804e-05
3.413358583693427512e-05
3.405259771277015967e-05
3.397184762692509414e-05
3.389133475165471136e-05
3.381105825411389980e-05
3.373101730622632990e-05
3.365121108466653083e-05
3.357163876757255559e-05
3.349229953619525585e-05
3.341319257161058111e-05
3.333431707265885568e-05
3.325567222494651016e-05
3.317725723016417535e-05
3.309907127843890348e-05
3.302111358080753433e-05
3.294338333188815657e-05
3.286587975039217572e-05
3.278860204026271360e-05
3.271154942622148435e-05
3.263472111019971003e-05
3.255811632936890347e-05
3.248173430133718606e-05
3.240557425314489250e-05
3.232963541642235451e-05
3.225391702576390246e-05
3.217841830914227816e-05
3.210313852306833547e-05
3.202807689822412902e-05
3.195323268263187375e-05
3.187860512405398265e-05
3.180419348112811448e-05
3.172999700270018645e-05
3.165601494530384102e-05
3.158224657788892260e-05
3.150869115329775152e-05
3.143534794626398420e-05
3.136221622806577568e-05
3.128929526340088531e-05
3.121658433560875652e-05
3.114408271671859150e-05
3.107178969733619730e-05
3.099970454737740859e-05
3.092782656783826708e-05
3.085615504060038440e-05
3.078468925979064289e-05
3.071342852390647260e-05
3.064237212958202759e-05
3.057151938093305324e-05
3.050086957244356470e-05
3.043042202005449376e-05
3.036017602851134124e-05
3.029013091620534940e-05
3.022028599035743896e-05
3.015064057180762781e-05
3.008119397798073767e-05
3.001194554601616351e-05
2.994289457881934226e-05
2.987404042056165512e-05
2.980538239966877434e-05
2.973691984577560662e-05
2.966865210198384571e-05
2.960057849726705870e-05
2.953269838473523669e-05
2.946501109728436662e-05
2.939751598883750991e-05
2.933021241294919075e-05
2.926309970455684032e-05
2.919617723931891405e-05
2.912944435605402599e-05
2.906290042056852371e-05
2.899654480433201364e-05
2.893037686178465050e-05
2.886439595159361209e-05
2.879860147126940456e-05
2.873299275762240140e-05
2.866756920739858361e-05
2.860233020184751863e-05
2.853727509633071280e-05
2.847240329538205941e-05
2.840771417462223283e-05
2.834320711531124610e-05
2.827888151626631972e-05
2.821473676096545978e-05
2.815077224891629316e-05
2.808698737029412574e-05
2.802338152679073000e-05
2.795995412118283278e-05
2.789670455287465858e-05
2.783363222681810466e-05
2.777073655939343673e-05
2.770801694882531476e-05
2.764547280626809575e-05
2.758310355868081947e-05
2.752090861932983488e-05
2.745888739519931185e-05
2.739703932375900340e-05
2.733536381999772708e-05
2.727386031025129954e-05
2.721252822190130120e-05
2.715136699214787110e-05
2.709037604461117386e-05
2.702955481710569473e-05
2.696890274264947292e-05
2.690841927275980483e-05
2.684810383378273245e-05
2.678795588072381681e-05
2.672797484347516267e-05
2.666816019209973423e-05
2.660851135131781910e-05
2.654902779318059819e-05
2.648970896469563909e-05
2.643055431967617522e-05
2.637156331438604180e-05
2.631273541185234077e-05
2.625407008038552176e-05
2.619556677350516540e-05
2.613722496437570120e-05
2.607904411997970557e-05
2.602102371114127632e-05
2.596316320111154206e-05
2.590546208266364679e-05
2.584791982242254282e-05
2.579053588944888329e-05
2.573330978080692517e-05
2.567624096750427087e-05
2.561932894564080662e-05
2.556257318676650360e-05
2.550597318748101103e-05
2.544952843401492604e-05
2.539323842767118720e-05
2.533710265798531770e-05
2.528112060842801706e-05
2.522529180141848756e-05
2.516961570967907530e-05
2.511409186026694872e-05
2.505871973905829622e-05
2.500349886231043321e-05
2.494842873319990466e-05
2.489350885027221129e-05
2.483873874649986086e-05
2.478411792365685406e-05
2.472964588727302038e-05
2.467532216884844648e-05
2.462114628269056437e-05
2.456711774403912848e-05
2.451323608014811367e-05
2.445950081915149087e-05
2.440591146660052631e-05
2.435246757731535016e-05
2.429916865867574237e-05
2.424601425759546837e-05
2.419300389706536587e-05
2.414013711062824990e-05
2.408741344643967346e-05
2.403483242472206227e-05
2.398239360908355740e-05
2.393009650787577018e-05
2.387794069737431428e-05
2.382592570140724156e-05
2.377405108018489834e-05
2.372231636752733692e-05
2.367072112672889301e-05
2.361926490289135237e-05
2.356794725150588164e-05
2.351676772079534921e-05
2.346572588152008313e-05
2.341482127687039702e-05
2.336405347795280128e-05
2.331342204319609816e-05
2.326292653459822928e-05
2.321256651098034255e-05
2.316234155487560919e-05
2.311225121068996046e-05
2.306229507738884749e-05
2.301247270110055835e-05
2.296278367303889844e-05
2.291322754777292724e-05
2.286380392483401214e-05
2.281451236183476802e-05
2.276535244659889999e-05
2.271632376641366687e-05
2.266742588413564078e-05
2.261865840996505022e-05
2.257002090048287137e-05
2.252151297410835427e-05
2.247313419044788706e-05
2.242488415363463501e-05
2.237676245536919674e-05
2.232876868553234772e-05
2.228090243878157355e-05
2.223316331584296806e-05
2.218555090115910785e-05
2.213806481021426026e-05
2.209070463694563815e-05
2.204346997743827241e-05
2.199636043775355477e-05
2.194937563388358272e-05
2.190251514735654659e-05
2.185577862183691374e-05
2.180916562614754970e-05
2.176267580418254568e-05
2.171630874853639791e-05
2.167006408121537495e-05
2.162394141720594968e-05
2.157794036062375039e-05
2.153206054487740001e-05
2.148630158083530389e-05
2.144066309179842048e-05
2.139514469281015340e-05
2.134974602417952016e-05
2.130446668577548499e-05
2.125930632714706321e-05
2.121426456003324741e-05
2.116934101623009951e-05
2.112453533212800848e-05
2.107984713335561995e-05
2.103527605271527100e-05
2.099082172377106592e-05
2.094648378722523184e-05
2.090226187306504942e-05
2.085815562350643433e-05
2.081416467896339887e-05
2.077028866538455028e-05
2.072652725641740796e-05
2.068288005797516000e-05
2.063934674515933236e-05
2.059592693812046642e-05
2.055262031085545218e-05
2.050942648758020628e-05
2.046634513364434745e-05
2.042337588489838619e-05
2.038051841065355836e-05
2.033777235328789495e-05
2.029513737226085939e-05
2.025261312398788873e-05
2.021019925686690425e-05
2.016789543506073324e-05
2.012570132843255857e-05
2.008361657636918213e-05
2.004164086141403943e-05
1.999977382695546508e-05
1.995801516316301680e-05
1.991636450497182335e-05
1.987482154891864671e-05
1.983338594384653072e-05
1.979205735795001690e-05
1.975083547869234526e-05
1.970971995715115792e-05
1.966871047973052085e-05
1.962780671871826568e-05
1.958700834589009095e-05
1.954631503497816515e-05
1.950572647149336478e-05
1.946524233180582726e-05
1.942486228076092242e-05
1.938458602801910357e-05
1.934441322394688800e-05
1.930434357712512792e-05
1.926437675770627472e-05
1.922451245610170049e-05
1.918475035731609821e-05
1.914509014584883461e-05
1.910553152390745220e-05
1.906607415431747931e-05
1.902671776251086858e-05
1.898746201152916207e-05
1.894830660875650350e-05
1.890925124168390880e-05
1.887029561902732176e-05
1.883143942000780634e-05
1.879268234869225758e-05
1.875402410619408523e-05
1.871546438830219572e-05
1.867700289990675269e-05
1.863863933936899320e-05
1.860037340815020343e-05
1.856220481556850323e-05
1.852413325965928626e-05
1.848615845348386004e-05
1.844828009287528852e-05
1.841049789939789061e-05
1.837281157382249867e-05
1.833522082238603839e-05
1.829772536863406247e-05
1.826032491657434304e-05
1.822301917921067410e-05
1.818580786194266556e-05
1.814869070396376365e-05
1.811166739309565241e-05
1.807473767336885797e-05
1.803790123518016650e-05
1.800115782501920681e-05
1.796450713584834316e-05
1.792794891542624943e-05
1.789148286162318852e-05
1.785510870939514477e-05
1.781882618612024087e-05
1.778263500695622813e-05
1.774653490995365464e-05
1.771052560576685505e-05
1.767460683491110438e-05
1.763877831988249845e-05
1.760303979664449615e-05
1.756739098668803624e-05
1.753183162380111577e-05
1.749636145284751092e-05
1.746098018686200690e-05
1.742568757316511764e-05
1.739048334580705111e-05
1.735536723486906960e-05
1.732033899301630908e-05
1.728539832857229315e-05
1.725054501276364135e-05
1.721577876790399183e-05
1.718109933309279049e-05
1.714650646070102924e-05
1.711199988536082770e-05
1.707757934924203472e-05
1.704324460317130463e-05
1.700899538030508674e-05
1.697483144644076336e-05
1.694075252803289307e-05
1.690675838300111637e-05
1.687284876872191552e-05
1.683902340680348237e-05
1.680528207636691567e-05
1.677162451622244362e-05
1.673805047605224692e-05
1.670455971637163411e-05
1.667115198359634903e-05
1.663782703496128053e-05
1.660458462719640454e-05
1.657142451765283980e-05
1.653834646092248504e-05
1.650535021561090124e-05
1.647243553757112434e-05
1.643960218554659194e-05
1.640684993795835718e-05
1.637417852897927502e-05
1.634158773714804467e-05
1.630907731697107894e-05
1.627664704705192252e-05
1.624429667198322647e-05
1.621202596935993271e-05
1.617983470733012631e-05
1.614772263797863757e-05
1.611568954737518648e-05
1.608373518775250884e-05
1.605185934414877404e-05
1.602006177226861445e-05
1.598834225502748744e-05
1.595670055159791720e-05
1.592513644499177040e-05
1.589364970115232230e-05
1.586224009877288614e-05
1.583090741163569167e-05
1.579965141303967538e-05
1.576847188458034628e-05
1.573736859308466876e-05
1.570634132794280311e-05
1.567538985611803185e-05
1.564451396490273652e-05
1.561371343452320413e-05
1.558298804252271775e-05
1.555233757033887233e-05
1.552176179891967439e-05
1.549126051743404260e-05
1.546083349824039856e-05
1.543048054365150486e-05
1.540020142180541433e-05
1.536999592100724821e-05
1.533986383772331731e-05
1.530980494844142370e-05
1.527981905080227581e-05
1.524990592035391977e-05
1.522006536454372518e-05
1.519029716011763756e-05
1.516060109629757613e-05
1.513097697473058642e-05
1.510142458151158934e-05
1.507194370871470121e-05
1.504253415221987428e-05
1.501319571170226983e-05
1.498392816708774586e-05
1.495473133419901007e-05
1.492560498989025712e-05
1.489654894045951081e-05
1.486756298743078175e-05
1.483864691907410369e-05
1.480980055084796865e-05
1.478102366157961764e-05
1.475231606787546205e-05
1.472367756250053790e-05
1.469510795259006789e-05
1.466660703633118820e-05
1.463817460933752018e-05
1.460981049843671498e-05
1.458151448772453144e-05
1.455328638828360466e-05
1.452512600649143047e-05
1.449703314615133602e-05
1.446900761480825045e-05
1.444104922791411483e-05
1.441315777738102503e-05
1.438533309238728921e-05
1.435757496183645064e-05
1.432988321184003644e-05
1.430225764919799507e-05
1.427469807192620277e-05
1.424720432134853420e-05
1.421977617996279851e-05
1.419241347148151547e-05
1.416511601911115179e-05
1.413788362481858586e-05
1.411071611294032119e-05
1.408361328869027601e-05
1.405657498373513461e-05
1.402960099410538054e-05
1.400269116290880760e-05
1.397584528734222306e-05
1.394906318893161752e-05
1.392234469902017816e-05
1.389568962172609289e-05
1.386909779566900066e-05
1.384256902612532733e-05
1.381610314050926047e-05
1.378969996780036214e-05
1.376335931399891900e-05
1.373708102148957554e-05
1.371086490151089040e-05
1.368471078731971501e-05
1.365861849131515833e-05
1.363258785398010819e-05
1.360661869089239508e-05
1.358071084360894289e-05
1.355486412072126284e-05
1.352907835273228542e-05
1.350335338993148845e-05
1.347768903352338512e-05
1.345208513084578059e-05
1.342654150651063520e-05
1.340105799074687276e-05
1.337563441132844623e-05
1.335027061370062999e-05
1.332496641465908972e-05
1.329972165270307895e-05
1.327453616987871700e-05
1.324940978169300546e-05
1.322434234532549648e-05
1.319933367941362723e-05
1.317438362219517556e-05
1.314949201744658987e-05
1.312465869649697793e-05
1.309988349224516561e-05
1.307516624711921633e-05
1.305050681103765322e-05
1.302590499567687811e-05
1.300136066796421856e-05
1.297687364667347559e-05
1.295244379182709802e-05
1.292807093126658631e-05
1.290375490033982655e-05
1.287949555967312076e-05
1.285529274174178170e-05
1.283114628256817766e-05
1.280705604139490778e-05
1.278302184941848701e-05
1.275904355317276260e-05
1.273512101053076612e-05
1.271125404552190085e-05
1.268744251515009172e-05
1.266368627201553093e-05
1.263998515066337992e-05
1.261633901260267779e-05
1.259274768957754458e-05
1.256921104805715114e-05
1.254572891505080331e-05
1.252230116392612002e-05
1.249892762475302852e-05
1.247560816414883894e-05
1.245234261719428320e-05
1.242913084380026265e-05
1.240597269954177801e-05
1.238286802794148455e-05
1.235981668952208707e-05
1.233681853469370123e-05
1.231387341151789645e-05
1.229098118692723667e-05
1.226814169464297610e-05
1.224535481613779034e-05
1.222262038814651079e-05
1.219993827009628984e-05
1.217730832098085819e-05
1.215473040510062829e-05
1.213220436907651898e-05
1.210973006488525539e-05
1.208730736894683961e-05
1.206493612474063508e-05
1.204261620588733046e-05
1.202034745696077265e-05
1.199812974691089549e-05
1.197596293663002014e-05
1.195384687709373977e-05
1.193178144925803143e-05
1.190976648998042092e-05
1.188780188125661146e-05
1.186588748188675284e-05
1.184402314836816470e-05
1.182220874436949825e-05
1.180044415012596649e-05
1.177872920957502521e-05
1.175706379080235174e-05
1.173544777276213355e-05
1.171388101325778117e-05
1.169236336783749012e-05
1.167089472544903902e-05
1.164947493330170428e-05
1.162810386449057029e-05
1.160678139541606422e-05
1.158550738335165046e-05
1.156428170199970553e-05
1.154310421904195843e-05
1.152197480176371660e-05
1.150089333193462539e-05
1.147985966111540324e-05
1.145887367955319596e-05
1.143793523432015211e-05
1.141704422781062212e-05
1.139620050260095268e-05
1.137540394540997727e-05
1.135465443694304603e-05
1.133395182791076295e-05
1.131329601670241701e-05
1.129268685694124510e-05
1.127212423694120128e-05
1.125160802062744205e-05
1.123113808627777875e-05
1.121071432462292153e-05
1.119033658004020395e-05
1.117000476448131685e-05
1.114971872341083681e-05
1.112947835874865046e-05
1.110928352438365303e-05
1.108913412504718764e-05
1.106903001569474019e-05
1.104897108196443005e-05
1.102895721090672779e-05
1.100898827093391987e-05
1.098906414829742326e-05
1.096918472155516815e-05
1.094934987251160790e-05
1.092955947531804308e-05
1.090981342187478557e-05
1.089011158193295397e-05
1.087045384478239778e-05
1.085084009749503276e-05
1.083127020506929087e-05
1.081174407545784764e-05
1.079226156749593527e-05
1.077282258650650536e-05
1.075342699779143775e-05
1.073407469327915565e-05
1.071476556807577041e-05
1.069549948817291094e-05
1.067627635506851274e-05
1.065709604655830001e-05
1.063795844901700248e-05
1.061886345379555322e-05
1.059981094648811230e-05
1.058080081052918358e-05
1.056183292898123034e-05
1.054290720767919156e-05
1.052402351823040602e-05
1.050518175856409337e-05
1.048638180844702181e-05
1.046762356680417445e-05
1.044890692151972929e-05
1.043023175656322196e-05
1.041159796792055489e-05
1.039300544765302537e-05
1.037445407684497657e-05
1.035594375740300180e-05
1.033747438200552959e-05
1.031904582711986375e-05
1.030065800932363514e-05
1.028231079907010691e-05
1.026400409985632410e-05
1.024573780775621284e-05
1.022751180970202670e-05
1.020932600277618447e-05
1.019118027668736296e-05
1.017307453650835277e-05
1.015500866770503758e-05
1.013698257458806977e-05
1.011899613841546816e-05
1.010104926623891594e-05
1.008314185252353397e-05
1.006527379658979691e-05
1.004744498696377279e-05
1.002965532396909941e-05
1.001190471794827443e-05
9.994193042486248499e-06
9.976520215841048938e-06
9.958886131653259168e-06
9.941290679758824390e-06
9.923733770358044064e-06
9.906215292574103800e-06
9.888735164457167345e-06
9.871293258926459800e-06
9.853889498453130043e-06
9.836523777609585824e-06
9.819195987189285494e-06
9.801906048508709392e-06
9.784653839656038500e-06
9.767439281194579929e-06
9.750262264218805517e-06
9.733122696574640907e-06
9.716020482314681415e-06
9.698955518315296597e-06
9.681927707924885680e-06
9.664936957542259177e-06
9.647983174894641227e-06
9.631066258855423861e-06
9.614186119824357388e-06
9.597342644110272360e-06
9.580535770213960477e-06
9.563765361741807575e-06
9.547031364894324580e-06
9.530333656160028401e-06
9.513672155627862290e-06
9.497046764456558909e-06
9.480457393569319681e-06
9.463903950162953326e-06
9.447386327631488915e-06
9.430904454337709548e-06
9.414458231378602577e-06
9.398047549467425881e-06
9.381672344244313893e-06
9.365332509082040238e-06
9.349027952099720707e-06
9.332758587757481708e-06
9.316524325140976471e-06
9.300325061325696752e-06
9.284160733060180579e-06
9.268031225065747662e-06
9.251936456723186132e-06
9.235876348703621927e-06
9.219850789764383409e-06
9.203859716481767848e-06
9.187903016969660111e-06
9.171980622105179289e-06
9.156092432598562570e-06
9.140238363730277606e-06
9.124418340325745447e-06
9.108632247256571470e-06
9.092880020226119420e-06
9.077161571478421713e-06
9.061476807988872657e-06
9.045825636413321687e-06
9.030207994295652135e-06
9.014623777751421788e-06
8.999072889181005189e-06
8.983555284724150332e-06
8.968070838245884390e-06
8.952619487167836737e-06
8.937201137473527792e-06
8.921815717681857302e-06
8.906463121714557556e-06
8.891143296972844258e-06
8.875856133470088905e-06
8.860601550245461079e-06
8.845379490364025090e-06
8.830189834801912283e-06
8.815032529188482655e-06
8.799907478223186868e-06
8.784814604132435486e-06
8.769753820712355625e-06
8.754725057600638640e-06
8.739728221473417019e-06
8.724763234844918038e-06
8.709830019899153183e-06
8.694928495258360393e-06
8.680058579224375539e-06
8.665220192993857679e-06
8.650413262250400987e-06
8.635637694685032497e-06
8.620893416950765428e-06
8.606180360155799624e-06
8.591498431051072438e-06
8.576847552106126773e-06
8.562227659832429688e-06
8.547638663245095205e-06
8.533080477460664690e-06
8.518553047563318936e-06
8.504056278454156655e-06
8.489590093854035746e-06
8.475154426695673493e-06
8.460749182576812548e-06
8.446374315994412693e-06
8.432029711317024742e-06
8.417715327121234246e-06
8.403431069360242929e-06
8.389176859533751133e-06
8.374952634627976026e-06
8.360758309186258229e-06
8.346593817959389929e-06
8.332459071736756590e-06
8.318354017219397849e-06
8.304278555147972927e-06
8.290232634714137137e-06
8.276216171765148535e-06
8.262229075610121195e-06
8.248271308552319666e-06
8.234342769868225408e-06
8.220443399270403924e-06
8.206573109556806518e-06
8.192731855409883022e-06
8.178919528736687696e-06
8.165136086690434985e-06
8.151381447101634358e-06
8.137655532192569635e-06
8.123958279441965293e-06
8.110289605803682193e-06
8.096649465200259641e-06
8.083037749164478529e-06
8.069454426475375272e-06
8.055899391214688376e-06
8.042372599112296758e-06
8.028873973064156645e-06
8.015403431068151218e-06
8.001960917060850210e-06
7.988546356154208977e-06
7.975159685486209274e-06
7.961800820336893545e-06
7.948469715693519814e-06
7.935166275500408871e-06
7.921890449506800876e-06
7.908642170244588652e-06
7.895421357694750936e-06
7.882227952997573005e-06
7.869061886265465831e-06
7.855923087315351246e-06
7.842811488736105367e-06
7.829727033485973180e-06
7.816669644388371012e-06
7.803639245534460932e-06
7.790635800280916627e-06
7.777659206261656652e-06
7.764709423175315857e-06
7.751786375453927779e-06
7.738890005450669584e-06
7.726020227948905616e-06
7.713176996829082725e-06
7.700360239932044006e-06
7.687569886329412086e-06
7.674805885950314899e-06
7.662068159740218802e-06
7.649356650990003702e-06
7.636671287631565348e-06
7.624012022892199250e-06
7.611378772089152923e-06
7.598771468340844615e-06
7.586190084976481946e-06
7.573634515499006329e-06
7.561104722132266199e-06
7.548600626344555610e-06
7.536122186728380097e-06
7.523669312243993052e-06
7.511241963882123873e-06
7.498840073941107060e-06
7.486463562538657879e-06
7.474112394216053546e-06
7.461786485561981231e-06
7.449485796029703891e-06
7.437210243165287168e-06
7.424959784334447439e-06
7.412734336560709789e-06
7.400533858107356682e-06
7.388358283229588106e-06
7.376207545910527749e-06
7.364081587262573175e-06
7.351980354010742674e-06
7.339903779311931812e-06
7.327851801956011925e-06
7.315824370759437461e-06
7.303821418059065976e-06
7.291842881818531368e-06
7.279888717344307887e-06
7.267958847355695418e-06
7.256053229523083854e-06
7.244171787509812475e-06
7.232314482799021426e-06
7.220481241452109529e-06
7.208672012670333214e-06
7.196886732227346412e-06
7.185125344390630912e-06
7.173387801886665524e-06
7.161674029481125827e-06
7.149983988076189011e-06
7.138317600468860914e-06
7.126674828443609419e-06
7.115055595742434366e-06
7.103459867926351703e-06
7.091887575457054058e-06
7.080338654354448168e-06
7.068813063532666449e-06
7.057310739911226461e-06
7.045831624497672405e-06
7.034375663806347691e-06
7.022942812726998217e-06
7.011532998484979906e-06
7.000146173989576522e-06
6.988782281799529963e-06
6.977441275698437331e-06
6.966123080481371332e-06
6.954827670918279951e-06
6.943554962688862880e-06
6.932304917105777096e-06
6.921077485152210195e-06
6.909872593243468301e-06
6.898690201856815374e-06
6.887530264027811697e-06
6.876392701150370820e-06
6.865277481430298763e-06
6.854184545708801940e-06
6.843113841690334698e-06
6.832065309711914710e-06
6.821038901227844215e-06
6.810034563162782087e-06
6.799052245018495106e-06
6.788091894608523603e-06
6.777153453834662580e-06
6.766236871420395299e-06
6.755342104302419338e-06
6.744469086556278150e-06
6.733617787288457533e-06
6.722788116118482880e-06
6.711980075428344668e-06
6.701193567322047389e-06
6.690428559836640994e-06
6.679685006656861136e-06
6.668962848567908410e-06
6.658262026129421926e-06
6.647582520286891550e-06
6.636924241660662922e-06
6.626287160871662541e-06
6.615671234243997663e-06
6.605076381541382230e-06
6.594502600466150432e-06
6.583949789382942596e-06
6.573417938463692186e-06
6.562906977678051239e-06
6.552416854887045601e-06
6.541947541314848472e-06
6.531498964854296369e-06
6.521071096204839134e-06
6.510663864190817440e-06
6.500277245909275240e-06
6.489911168331070628e-06
6.479565602485434714e-06
6.469240485947032007e-06
6.458935775406941705e-06
6.448651434186538245e-06
6.438387388128867213e-06
6.428143616596257146e-06
6.417920053237924566e-06
6.407716664489808623e-06
6.397533384924240133e-06
6.387370192824378530e-06
6.377227012687805845e-06
6.367103816797776145e-06
6.357000556603746641e-06
6.346917168277957861e-06
6.336853638351386546e-06
6.326809879296688620e-06
6.316785879847969282e-06
6.306781568435534562e-06
6.296796916892462540e-06
6.286831877710290497e-06
6.276886386824718234e-06
6.266960412599988438e-06
6.257053916322547499e-06
6.247166833257632220e-06
6.237299136424364165e-06
6.227450770119787421e-06
6.217621693313033949e-06
6.207811855259992109e-06
6.198021214456665821e-06
6.188249731846383675e-06
6.178497357329124662e-06
6.168764039243032193e-06
6.159049749938745195e-06
6.149354427858682941e-06
6.139678044856018520e-06
6.130020542958724349e-06
6.120381881447333886e-06
6.110762026063248060e-06
6.101160912812578830e-06
6.091578531072161690e-06
6.082014798995539063e-06
6.072469708126892000e-06
6.062943181566292186e-06
6.053435207665867692e-06
6.043945717125414650e-06
6.034474688445149770e-06
6.025022066556181439e-06
6.015587806836233778e-06
6.006171884367588006e-06
5.996774220847162535e-06
5.987394824079783215e-06
5.978033607367175889e-06
5.968690544857577370e-06
5.959365607766817582e-06
5.950058730017389596e-06
5.940769886337276841e-06
5.931499034019439802e-06
5.922246127487880768e-06
5.913011118317907412e-06
5.903793977640167789e-06
5.894594667105012279e-06
5.885413124462926562e-06
5.876249329345058632e-06
5.867103230904905816e-06
5.857974797773521097e-06
5.848863973427113495e-06
5.839770729980873038e-06
5.830695028819594264e-06
5.821636816712857866e-06
5.812596066381047902e-06
5.803572726782859365e-06
5.794566767559184693e-06
5.785578145066542859e-06
5.776606818056638394e-06
5.767652746366645162e-06
5.758715896112849863e-06
5.749796221483866875e-06
5.740893680361071834e-06
5.732008251168828802e-06
5.723139867993770587e-06
5.714288508816213546e-06
5.705454138404148346e-06
5.696636705781204373e-06
5.687836180463889818e-06
5.679052513646976025e-06
5.670285688593743325e-06
5.661535635435970942e-06
5.652802343425945801e-06
5.644085753908955480e-06
5.635385853073068137e-06
5.626702576713630214e-06
5.618035897717044226e-06
5.609385790009491368e-06
5.600752187533001524e-06
5.592135088129579539e-06
5.583534422783902440e-06
5.574950169672909191e-06
5.566382292656086636e-06
5.557830754101597294e-06
5.549295500856588904e-06
5.540776521670343801e-06
5.532273757879440371e-06
5.523787185030665079e-06
5.515316763165404657e-06
5.506862449587899525e-06
5.498424220446365114e-06
5.490002030078685878e-06
5.481595841512824886e-06
5.473205625168243544e-06
5.464831336047703124e-06
5.456472944149128073e-06
5.448130412924987270e-06
5.439803708147174830e-06
5.431492782759380998e-06
5.423197622302044398e-06
5.414918165448910692e-06
5.406654399822594895e-06
5.398406282587029808e-06
5.390173761928038601e-06
5.381956828566431241e-06
5.373755431538471459e-06
5.365569541030289341e-06
5.357399118242620861e-06
5.349244127936786302e-06
5.341104544680331736e-06
5.332980326555892064e-06
5.324871436464272076e-06
5.316777842097607366e-06
5.308699514683485524e-06
5.300636411521818631e-06
5.292588503431994700e-06
5.284555752311059916e-06
5.276538132286381044e-06
5.268535598638712181e-06
5.260548123852513296e-06
5.252575677708593965e-06
5.244618212433624264e-06
5.236675713520183762e-06
5.228748124153767916e-06
5.220835438057306932e-06
5.212937601746651937e-06
5.205054594914885978e-06
5.197186369894215201e-06
5.189332899803517935e-06
5.181494162475460837e-06
5.173670108445814298e-06
5.165860715143891273e-06
5.158065945038172630e-06
5.150285775132484651e-06
5.142520150330866245e-06
5.134769068093926188e-06
5.127032472947151658e-06
5.119310338654167219e-06
5.111602641211058644e-06
5.103909339290734376e-06
5.096230398724972067e-06
5.088565796133428746e-06
5.080915496948908371e-06
5.073279461548666565e-06
5.065657678121682689e-06
5.058050093267354964e-06
5.050456681399622580e-06
5.042877416724986359e-06
5.035312259897274274e-06
5.027761192006779863e-06
5.020224163637814437e-06
5.012701168803765963e-06
5.005192152878109175e-06
4.997697086490926997e-06
4.990215954572222584e-06
4.982748717679115618e-06
4.975295342232280866e-06
4.967855795677997527e-06
4.960430062133348366e-06
4.953018088188410856e-06
4.945619870800370752e-06
4.938235351404135106e-06
4.930864518137228569e-06
4.923507332517311267e-06
4.916163770271921413e-06
4.908833797349638266e-06
4.901517384309087358e-06
4.894214511079252950e-06
4.886925117961097065e-06
4.879649219156401850e-06
4.872386746258094457e-06
4.865137685612306169e-06
4.857902013801148431e-06
4.850679688171985807e-06
4.843470692079207184e-06
4.836274976580555150e-06
4.829092549589157189e-06
4.821923335684629622e-06
4.814767335270065266e-06
4.807624516493791333e-06
4.800494840226531287e-06
4.793378286113136426e-06
4.786274821772231741e-06
4.779184422916049560e-06
4.772107048547767485e-06
4.765042691708671887e-06
4.757991301611689619e-06
4.750952859138490850e-06
4.743927342610772472e-06
4.736914708991604433e-06
4.729914943296818891e-06
4.722928013894190658e-06
4.715953890151405931e-06
4.708992538924741415e-06
4.702043951493691375e-06
4.695108075612642749e-06
4.688184892837244741e-06
4.681274391524602586e-06
4.674376515445890977e-06
4.667491261940157605e-06
4.660618582637129466e-06
4.653758469815136474e-06
4.646910884095845611e-06
4.640075802239384158e-06
4.633253193844768089e-06
4.626443031830793000e-06
4.619645290101193714e-06
4.612859945862216211e-06
4.606086973810618900e-06
4.599326328783140358e-06
4.592578008301659489e-06
4.585841971494769829e-06
4.579118191219485236e-06
4.572406647084595423e-06
4.565707312743104991e-06
4.559020151301882365e-06
4.552345149908049603e-06
4.545682272482307774e-06
4.539031495451286956e-06
4.532392800806337396e-06
4.525766148527300413e-06
4.519151516819955591e-06
4.512548890586986734e-06
4.505958225887104498e-06
4.499379516436135873e-06
4.492812714543384083e-06
4.486257810135957883e-06
4.479714781495756322e-06
4.473183580482304742e-06
4.466664206744327568e-06
4.460156619804332701e-06
4.453660798417399745e-06
4.447176717747419005e-06
4.440704358466187908e-06
4.434243668122183919e-06
4.427794666825976672e-06
4.421357294980219578e-06
4.414931532599315938e-06
4.408517367435887618e-06
4.402114754230617965e-06
4.395723695103726159e-06
4.389344138827080528e-06
4.382976082630482686e-06
4.376619484028735281e-06
4.370274329731948967e-06
4.363940590484592541e-06
4.357618238001449155e-06
4.351307261850966709e-06
4.345007618786938722e-06
4.338719299159359383e-06
4.332442274030121390e-06
4.326176519911859161e-06
4.319922006435001735e-06
4.313678714283299869e-06
4.307446628439675101e-06
4.301225707975080374e-06
4.295015936435829537e-06
4.288817298297534072e-06
4.282629758885215535e-06
4.276453293423149208e-06
4.270287892580805543e-06
4.264133508970382512e-06
4.257990141838037731e-06
4.251857764632651026e-06
4.245736335100621637e-06
4.239625848623144127e-06
4.233526278188854495e-06
4.227437598845609697e-06
4.221359781061777973e-06
4.215292812871844956e-06
4.209236664425738545e-06
4.203191312364938726e-06
4.197156744211783673e-06
4.191132911996790960e-06
4.185119827201989397e-06
4.179117437151384246e-06
4.173125737537696926e-06
4.167144699641237746e-06
4.161174290204478606e-06
4.155214508804376524e-06
4.149265319664436682e-06
4.143326693476501719e-06
4.137398620523359689e-06
4.131481077754986754e-06
4.125574028831467192e-06
4.119677478861974143e-06
4.113791373698468712e-06
4.107915707187418320e-06
4.102050462067110582e-06
4.096195609991338045e-06
4.090351122488410404e-06
4.084516992721616422e-06
4.078693185373685276e-06
4.072879682404626994e-06
4.067076476477253298e-06
4.061283514461051570e-06
4.055500799579748741e-06
4.049728313147792064e-06
4.043966010323159903e-06
4.038213893807939876e-06
4.032471927140736488e-06
4.026740095371132771e-06
4.021018374735758303e-06
4.015306743494014091e-06
4.009605184059398049e-06
4.003913672225601664e-06
3.998232187950725954e-06
3.992560706730162814e-06
3.986899214682582990e-06
3.981247682704776365e-06
3.975606096605218364e-06
3.969974433435429998e-06
3.964352663677362531e-06
3.958740787684044896e-06
3.953138767058095470e-06
3.947546576138513897e-06
3.941964214797966561e-06
3.936391648513248922e-06
3.930828855459234030e-06
3.925275826475956820e-06
3.919732533029685214e-06
3.914198944336342514e-06
3.908675069947072234e-06
3.903160855355284737e-06
3.897656309781884871e-06
3.892161384862925274e-06
3.886676091606312299e-06
3.881200383512818746e-06
3.875734245805876077e-06
3.870277676264508847e-06
3.864830630134662332e-06
3.859393107007106116e-06
3.853965076682692268e-06
3.848546521518855287e-06
3.843137417393884920e-06
3.837737761145293874e-06
3.832347513591619916e-06
3.826966662838089481e-06
3.821595194725737940e-06
3.816233078110585990e-06
3.810880304857175247e-06
3.805536845656594489e-06
3.800202692070508372e-06
3.794877812419581432e-06
3.789562204254171938e-06
3.784255831432255204e-06
3.778958676549316291e-06
3.773670736696158286e-06
3.768391966983285048e-06
3.763122378832970176e-06
3.757861922929822575e-06
3.752610610367541175e-06
3.747368395760733974e-06
3.742135264893857507e-06
3.736911222117284849e-06
3.731696215450550931e-06
3.726490253107485440e-06
3.721293299498567188e-06
3.716105343836172598e-06
3.710926371018345425e-06
3.705756349233242912e-06
3.700595277609740376e-06
3.695443117860562432e-06
3.690299866756367594e-06
3.685165506429580714e-06
3.680040000294377159e-06
3.674923354995636379e-06
3.669815539872667274e-06
3.664716526220133970e-06
3.659626318156383079e-06
3.654544888752920496e-06
3.649472198635979979e-06
3.644408267920986356e-06
3.639353052855777498e-06
3.634306542434074203e-06
3.629268715255347230e-06
3.624239564125148602e-06
3.619219059174574132e-06
3.614207180659149025e-06
3.609203929142214566e-06
3.604209270287257781e-06
3.599223185992279534e-06
3.594245674337376735e-06
3.589276706734985396e-06
3.584316252460234730e-06
3.579364323422265673e-06
3.574420882515820802e-06
3.569485912875565692e-06
3.564559409683199587e-06
3.559641335491967214e-06
3.554731689276941340e-06
3.549830449573111920e-06
3.544937602895693681e-06
3.540053123473733343e-06
3.535176995541809846e-06
3.530309217343803239e-06
3.525449744548947420e-06
3.520598583210216486e-06
3.515755704918030095e-06
3.510921105335729059e-06
3.506094747747353142e-06
3.501276631579669410e-06
3.496466735979206545e-06
3.491665037966302466e-06
3.486871532513137734e-06
3.482086190362846644e-06
3.477309002208687722e-06
3.472539954589617183e-06
3.467779017890270672e-06
3.463026190411910062e-06
3.458281454295181931e-06
3.453544783558480142e-06
3.448816156122490778e-06
3.444095581704889536e-06
3.439383023984370007e-06
3.434678464485423288e-06
3.429981902534099567e-06
3.425293309435210003e-06
3.420612670318206905e-06
3.415939976141144005e-06
3.411275203817493732e-06
3.406618334127665586e-06
3.401969365574942183e-06
3.397328270738267901e-06
3.392695033987718576e-06
3.388069641540500298e-06
3.383452079487042889e-06
3.378842333781531345e-06
3.374240372488712326e-06
3.369646208960265380e-06
3.365059795236596772e-06
3.360481138480420813e-06
3.355910218109372211e-06
3.351347017356668403e-06
3.346791511483585611e-06
3.342243701183838735e-06
3.337703555576421288e-06
3.333171075087464956e-06
3.328646232530236042e-06
3.324129008467010612e-06
3.319619412706913429e-06
3.315117390317417137e-06
3.310622960636052259e-06
3.306136093947503706e-06
3.301656779973367595e-06
3.297184994645236611e-06
3.292720725493914172e-06
3.288263971612751459e-06
3.283814696895190327e-06
3.279372902128191298e-06
3.274938564612178982e-06
3.270511669312661190e-06
3.266092208848553432e-06
3.261680154351429573e-06
3.257275509829622737e-06
3.252878236504262909e-06
3.248488345873591532e-06
3.244105802813519316e-06
3.239730606936105173e-06
3.235362726786481602e-06
3.231002167512988974e-06
3.226648901301675431e-06
3.222302911817848129e-06
3.217964205732006725e-06
3.213632731785221424e-06
3.209308504112027157e-06
3.204991511656407372e-06
3.200681718264672891e-06
3.196379114594762237e-06
3.192083706531402508e-06
3.187795459518245610e-06
3.183514356183743127e-06
3.179240405850232104e-06
3.174973562181442198e-06
3.170713841898330644e-06
3.166461209944382746e-06
3.162215671285562940e-06
3.157977186846519773e-06
3.153745757542693421e-06
3.149521372699277051e-06
3.145304012000943518e-06
3.141093662640022298e-06
3.136890307892118051e-06
3.132693942323585996e-06
3.128504539480173492e-06
3.124322099389971962e-06
3.120146601068820106e-06
3.115978023444595638e-06
3.111816371852236899e-06
3.107661609842593524e-06
3.103513746287709257e-06
3.099372750206962299e-06
3.095238618878610055e-06
3.091111326791523214e-06
3.086990876643381012e-06
3.082877240821292227e-06
3.078770404823069819e-06
3.074670376620465269e-06
3.070577113235982711e-06
3.066490629919710052e-06
3.062410887268831210e-06
3.058337890879420546e-06
3.054271618058040694e-06
3.050212057266253416e-06
3.046159196852840578e-06
3.042113019436369736e-06
3.038073520624880190e-06
3.034040686549742676e-06
3.030014484552107747e-06
3.025994922983191714e-06
3.021981989509520627e-06
3.017975654905946776e-06
3.013975923409955768e-06
3.009982760014028259e-06
3.005996176167274815e-06
3.002016153399660484e-06
2.998042660139527170e-06
2.994075707454173903e-06
2.990115265433761092e-06
2.986161331904374865e-06
2.982213895293665596e-06
2.978272921707271513e-06
2.974338436391818100e-06
2.970410388592739640e-06
2.966488788513445413e-06
2.962573616647987219e-06
2.958664858939898614e-06
2.954762512284537031e-06
2.950866542131529349e-06
2.946976967272254069e-06
2.943093743747452045e-06
2.939216884582298309e-06
2.935346358521815395e-06
2.931482176486987982e-06
2.927624288679576383e-06
2.923772720477256057e-06
2.919927440247950048e-06
2.916088438271908700e-06
2.912255710213716691e-06
2.908429220519004279e-06
2.904608995729475595e-06
2.900794985472335801e-06
2.896987201422715618e-06
2.893185624082366374e-06
2.889390239337264466e-06
2.885601040254287250e-06
2.881818003409083312e-06
2.878041132584869406e-06
2.874270402334168630e-06
2.870505816205002523e-06
2.866747343111409729e-06
2.862994990006238595e-06
2.859248727435897473e-06
2.855508553064510052e-06
2.851774458994623618e-06
2.848046426361194061e-06
2.844324443447248502e-06
2.840608496625357934e-06
2.836898593838865621e-06
2.833194688744851167e-06
2.829496799902510754e-06
2.825804900643353392e-06
2.822118989442252214e-06
2.818439039454044638e-06
2.814765050749536267e-06
2.811097014281049383e-06
2.807434904728893439e-06
2.803778727220258813e-06
2.800128458037823183e-06
2.796484096698694337e-06
2.792845622885105674e-06
2.789213014415032487e-06
2.785586291964804822e-06
2.781965415249777959e-06
2.778350390402036332e-06
2.774741185924047393e-06
2.771137822005839245e-06
2.767540258036920791e-06
2.763948487238169718e-06
2.760362524085509114e-06
2.756782324169071012e-06
2.753207887522369963e-06
2.749639217604761793e-06
2.746076287552979015e-06
2.742519089958950246e-06
2.738967617310402111e-06
2.735421849584869530e-06
2.731881786166470610e-06
2.728347415690848055e-06
2.724818719623451377e-06
2.721295688189337828e-06
2.717778320348446665e-06
2.714266591986127232e-06
2.710760500093121342e-06
2.707260038019887899e-06
2.703765188431978106e-06
2.700275928642502160e-06
2.696792278117376639e-06
2.693314196373980659e-06
2.689841692099087715e-06
2.686374743993022662e-06
2.682913353488808970e-06
2.679457493840368278e-06
2.676007162780222185e-06
2.672562349166173619e-06
2.669123045265239946e-06
2.665689232748462515e-06
2.662260915928677290e-06
2.658838071040507228e-06
2.655420679495295494e-06
2.652008767976960935e-06
2.648602274088242122e-06
2.645201227787898189e-06
2.641805606617137259e-06
2.638415391532354325e-06
2.635030584275541676e-06
2.631651167359242060e-06
2.628277140574442474e-06
2.624908477573465656e-06
2.621545179692869458e-06
2.618187232558378557e-06
2.614834623438421564e-06
2.611487358554636319e-06
2.608145397297773053e-06
2.604808766444443124e-06
2.601477420048907931e-06
2.598151374294291820e-06
2.594830614162065784e-06
2.591515110757827306e-06
2.588204883379096458e-06
2.584899896071011495e-06
2.581600154139401623e-06
2.578305643851169202e-06
2.575016356540957117e-06
2.571732281731493395e-06
2.568453403707286603e-06
2.565179722113776373e-06
2.561911221052692998e-06
2.558647891403269982e-06
2.555389723953490393e-06
2.552136712815156417e-06
2.548888838331489543e-06
2.545646108100255876e-06
2.542408485217095997e-06
2.539175997565456578e-06
2.535948596138326657e-06
2.532726294965325967e-06
2.529509084101101015e-06
2.526296938192151932e-06
2.523089874339248490e-06
2.519887846625624427e-06
2.516690888936451632e-06
2.513498953508497239e-06
2.510312041765148025e-06
2.507130161795428027e-06
2.503953284292001506e-06
2.500781408677659553e-06
2.497614517360258845e-06
2.494452618022896009e-06
2.491295677685902362e-06
2.488143710600915139e-06
2.484996692075362422e-06
2.481854609164219250e-06
2.478717479177503871e-06
2.475585258646791981e-06
2.472457961317932454e-06
2.469335562114337010e-06
2.466218074565360100e-06
2.463105458312349619e-06
2.459997738442709610e-06
2.456894879488836150e-06
2.453796877809813595e-06
2.450703739717712833e-06
2.447615431220472345e-06
2.444531968488178947e-06
2.441453319062916347e-06
2.438379497234900741e-06
2.435310473740534207e-06
2.432246249315583866e-06
2.429186812914098460e-06
2.426132158410614388e-06
2.423082279580029023e-06
2.420037155130033864e-06
2.416996782011828263e-06
2.413961163724390552e-06
2.410930272086021897e-06
2.407904110423154514e-06
2.404882665354143368e-06
2.401865936688214192e-06
2.398853894307336860e-06
2.395846551109268083e-06
2.392843896688117896e-06
2.389845904025355554e-06
2.386852585720469518e-06
2.383863921208836022e-06
2.380879909674370584e-06
2.377900527106685531e-06
2.374925789011563452e-06
2.371955656390365706e-06
2.368990154438720889e-06
2.366029250605309117e-06
2.363072938618343541e-06
2.360121225263896381e-06
2.357174081082823686e-06
2.354231514323856289e-06
2.351293508519700029e-06
2.348360060243565381e-06
2.345431147962728791e-06
2.342506787737812464e-06
2.339586943144791153e-06
2.336671625152199000e-06
2.333760823359458630e-06
2.330854517495888733e-06
2.327952711709272433e-06
2.325055392104319681e-06
2.322162554487719754e-06
2.319274179926058587e-06
2.316390277091611435e-06
2.313510822009206440e-06
2.310635821538662746e-06
2.307765251560602406e-06
2.304899107397389308e-06
2.302037397256255597e-06
2.299180085455602097e-06
2.296327193001609155e-06
2.293478688937961430e-06
2.290634582736358368e-06
2.287794848170310675e-06
2.284959488063096056e-06
2.282128498677818600e-06
2.279301858430844260e-06
2.276479573108221217e-06
2.273661630657367741e-06
2.270848014117628131e-06
2.268038725792302237e-06
2.265233753401623078e-06
2.262433095852015639e-06
2.259636731063541318e-06
2.256844662605038759e-06
2.254056885917414958e-06
2.251273380313668947e-06
2.248494139484541986e-06
2.245719171459005174e-06
2.242948455330644669e-06
2.240181981345008721e-06
2.237419752463109792e-06
2.234661741189906894e-06
2.231907969496211988e-06
2.229158401757102143e-06
2.226413046988042837e-06
2.223671890184551836e-06
2.220934930611695496e-06
2.218202151522925178e-06
2.215473542487089006e-06
2.212749115250980498e-06
2.210028843313337958e-06
2.207312727130549512e-06
2.204600760712418910e-06
2.201892928477685302e-06
2.199189224296416988e-06
2.196489657795475451e-06
2.193794195750270738e-06
2.191102846044469256e-06
2.188415600645780386e-06
2.185732445122508440e-06
2.183053376042399261e-06
2.180378389882088014e-06
2.177707476727772759e-06
2.175040628166720147e-06
2.172377827847450409e-06
2.169719089258673122e-06
2.167064378590090720e-06
2.164413717023487033e-06
2.161767075335875978e-06
2.159124460383350177e-06
2.156485847542006674e-06
2.153851251346554761e-06
2.151220651734686621e-06
2.148594033301466560e-06
2.145971415007891848e-06
2.143352762510344602e-06
2.140738078965414226e-06
2.138127364304858661e-06
2.135520604321586985e-06
2.132917787871727964e-06
2.130318917777114688e-06
2.127723976506190404e-06
2.125132960496750852e-06
2.122545872328207445e-06
2.119962688045188145e-06
2.117383419399667771e-06
2.114808037651549915e-06
2.112236559045741928e-06
2.109668956267866059e-06
2.107105231434917681e-06
2.104545378820463215e-06
2.101989391078508207e-06
2.099437260784868165e-06
2.096888974262847256e-06
2.094344537866412736e-06
2.091803926960468107e-06
2.089267157010473804e-06
2.086734203246167202e-06
2.084205059371168696e-06
2.081679734419748319e-06
2.079158204983124395e-06
2.076640466086154039e-06
2.074126523443764735e-06
2.071616356538634426e-06
2.069109958642823187e-06
2.066607339839408258e-06
2.064108474817842811e-06
2.061613365834341826e-06
2.059121999732100929e-06
2.056634377080229276e-06
2.054150489181517077e-06
2.051670325736231312e-06
2.049193884030254378e-06
2.046721156684730752e-06
2.044252136252506104e-06
2.041786810641671811e-06
2.039325187523588859e-06
2.036867243991419671e-06
2.034412982994320788e-06
2.031962402823219010e-06
2.029515478872799093e-06
2.027072227550424228e-06
2.024632625641870276e-06
2.022196660536586104e-06
2.019764352942260612e-06
2.017335674912512579e-06
2.014910619699443865e-06
2.012489189571801727e-06
2.010071377628652466e-06
2.007657170849024451e-06
2.005246572786383104e-06
2.002839564243270893e-06
2.000436144099363079e-06
1.998036314172028990e-06
1.995640056589093666e-06
1.993247370009872513e-06
1.990858243983767047e-06
1.988472687559618810e-06
1.986090669078514300e-06
1.983712201961697343e-06
1.981337273984138346e-06
1.978965874365313141e-06
1.976598005772603865e-06
1.974233661783261222e-06
1.971872822425279580e-06
1.969515493146225977e-06
1.967161662843336113e-06
1.964811338300695491e-06
1.962464488834256077e-06
1.960121130065816023e-06
1.957781250621033208e-06
1.955444834595117465e-06
1.953111882444871969e-06
1.950782397523027613e-06
1.948456360752999316e-06
1.946133761952554467e-06
1.943814607250030226e-06
1.941498895243784000e-06
1.939186600677496011e-06
1.936877730947118719e-06
1.934572272572891873e-06
1.932270235757065167e-06
1.929971592057835854e-06
1.927676342650152982e-06
1.925384497505822884e-06
1.923096033946797511e-06
1.920810938137650021e-06
1.918529227231890267e-06
1.916250884295874009e-06
1.913975901207115170e-06
1.911704265365285035e-06
1.909435992126889344e-06
1.907171064317013931e-06
1.904909460309223753e-06
1.902651198181719708e-06
1.900396269413451991e-06
1.898144637512256001e-06
1.895896343830515062e-06
1.893651348816453032e-06
1.891409658406637116e-06
1.889171268184500097e-06
1.886936163408081507e-06
1.884704352721732256e-06
1.882475811015174811e-06
1.880250548262019896e-06
1.878028555330642476e-06
1.875809831799303364e-06
1.873594352350879793e-06
1.871382129585147155e-06
1.869173155582518704e-06
1.866967416537702065e-06
1.864764913162842307e-06
1.862565637360644114e-06
1.860369596972924746e-06
1.858176751779397472e-06
1.855987129857377866e-06
1.853800715589882734e-06
1.851617500568652754e-06
1.849437477782954828e-06
1.847260644513069713e-06
1.845086999411994370e-06
1.842916528038061630e-06
1.840749230371754159e-06
1.838585093311382112e-06
1.836424135493230985e-06
1.834266314787199330e-06
1.832111652585911665e-06
1.829960141311842371e-06
1.827811760356615468e-06
1.825666507812657489e-06
1.823524398986859431e-06
1.821385411655213187e-06
1.819249529325273437e-06
1.817116764215866951e-06
1.814987114082804076e-06
1.812860559382144431e-06
1.810737094889802784e-06
1.808616732524345220e-06
1.806499455446866225e-06
1.804385245348779986e-06
1.802274113951721662e-06
1.800166064291069394e-06
1.798061065017651208e-06
1.795959126206926340e-06
1.793860252130523659e-06
1.791764412730380008e-06
1.789671620727487334e-06
1.787581867364338748e-06
1.785495142408140973e-06
1.783411449808932209e-06
1.781330769253229089e-06
1.779253118791457668e-06
1.777178470887903708e-06
1.775106827820506253e-06
1.773038196049735942e-06
1.770972539399591268e-06
1.768909899665941465e-06
1.766850223563655041e-06
1.764793541387463571e-06
1.762739828111799593e-06
1.760689081322829270e-06
1.758641301368591454e-06
1.756596481468253458e-06
1.754554630302509623e-06
1.752515700035008022e-06
1.750479735928999353e-06
1.748446701344433203e-06
1.746416608940320519e-06
1.744389436093778178e-06
1.742365196732933157e-06
1.740343872353554300e-06
1.738325458470319878e-06
1.736309951950241578e-06
1.734297359416371023e-06
1.732287657953582208e-06
1.730280855465427754e-06
1.728276933158124647e-06
1.726275911405359965e-06
1.724277746106674173e-06
1.722282471503755962e-06
1.720290061593720879e-06
1.718300523881562052e-06
1.716313826706956941e-06
1.714329997008547107e-06
1.712349021156489072e-06
1.710370879910353631e-06
1.708395581860368617e-06
1.706423113242290353e-06
1.704453493631552329e-06
1.702486678550014028e-06
1.700522687459351780e-06
1.698561517497471325e-06
1.696603165734355680e-06
1.694647601446931036e-06
1.692694849352100968e-06
1.690744893878572509e-06
1.688797726339636539e-06
1.686853346304447419e-06
1.684911749127928560e-06
1.682972932872484259e-06
1.681036883106606871e-06
1.679103603310577959e-06
1.677173088612791499e-06
1.675245327192276120e-06
1.673320322348620928e-06
1.671398062158374365e-06
1.669478562180041951e-06
1.667561784230580577e-06
1.665647743759368910e-06
1.663736446496580602e-06
1.661827855532720038e-06
1.659921997095942411e-06
1.658018854779126149e-06
1.656118427214016791e-06
1.654220695173455386e-06
1.652325669522743722e-06
1.650433350092008072e-06
1.648543725704117184e-06
1.646656771475995501e-06
1.644772517155071882e-06
1.642890941844107548e-06
1.641012031454933730e-06
1.639135801856360964e-06
1.637262229308275388e-06
1.635391329545926325e-06
1.633523071934481107e-06
1.631657487047980635e-06
1.629794527845737829e-06
1.627934226126575915e-06
1.626076560599734771e-06
1.624221524887834092e-06
1.622369128833888003e-06
1.620519348312478368e-06
1.618672190346626189e-06
1.616827656462540632e-06
1.614985730531695187e-06
1.613146405859866500e-06
1.611309695985267082e-06
1.609475584628239630e-06
1.607644054136732932e-06
1.605815123264058769e-06
1.603988778300189925e-06
1.602165023013559678e-06
1.600343827436241457e-06
1.598525215444018815e-06
1.596709178514986018e-06
1.594895683876875273e-06
1.593084771335409765e-06
1.591276402653824378e-06
1.589470587929590830e-06
1.587667323770552866e-06
1.585866590638066177e-06
1.584068418549208329e-06
1.582272753032098764e-06
1.580479629343387216e-06
1.578689037123181207e-06
1.576900963295812802e-06
1.575115397426773544e-06
1.573332351746223717e-06
1.571551822377453610e-06
1.569773782718777510e-06
1.567998250156380562e-06
1.566225211337307163e-06
1.564454670184666639e-06
1.562686606599913410e-06
1.560921036376175620e-06
1.559157941982517603e-06
1.557397323133551724e-06
1.555639171520542916e-06
1.553883486755654273e-06
1.552130272367358239e-06
1.550379507962548867e-06
1.548631203595180287e-06
1.546885348059003431e-06
1.545141938046991608e-06
1.543400967562436366e-06
1.541662438487502724e-06
1.539926344713610354e-06
1.538192680088463981e-06
1.536461434458302524e-06
1.534732620043914695e-06
1.533006219991805684e-06
1.531282230595334116e-06
1.529560653362096665e-06
1.527841484475214426e-06
1.526124712181352457e-06
1.524410340457838029e-06
1.522698365337568406e-06
1.520988776241195461e-06
1.519281566488311158e-06
1.517576746403074408e-06
1.515874311806567909e-06
1.514174232289535725e-06
1.512476533721020092e-06
1.510781198698678287e-06
1.509088230707935268e-06
1.507397613577167703e-06
1.505709352001194826e-06
1.504023438864969950e-06
1.502339883963296627e-06
1.500658651394185333e-06
1.498979774316613366e-06
1.497303225872282357e-06
1.495629007828155763e-06
1.493957115390490218e-06
1.492287542419801607e-06
1.490620302215883208e-06
1.488955362553499103e-06
1.487292736638135403e-06
1.485632433692056233e-06
1.483974414912354689e-06
1.482318702400828542e-06
1.480665283208723554e-06
1.479014174105536819e-06
1.477365332293402533e-06
1.475718780917289093e-06
1.474074518477528265e-06
1.472432520186336548e-06
1.470792805119169927e-06
1.469155356147857539e-06
1.467520179321165422e-06
1.465887253575599168e-06
1.464256593876730862e-06
1.462628184230003054e-06
1.461002033046347243e-06
1.459378117823519612e-06
1.457756461002135554e-06
1.456137033574697348e-06
1.454519837334720390e-06
1.452904886835162663e-06
1.451292158100209411e-06
1.449681657883869693e-06
1.448073372397122211e-06
1.446467308291330031e-06
1.444863465755149200e-06
1.443261820647273149e-06
1.441662387132765145e-06
1.440065160150456579e-06
1.438470139689436820e-06
1.436877296372528661e-06
1.435286655613429756e-06
1.433698209611927407e-06
1.432111935258473806e-06
1.430527851411763917e-06
1.428945948869442275e-06
1.427366218391343139e-06
1.425788646898813206e-06
1.424213256822290557e-06
1.422640022293099088e-06
1.421068960537904559e-06
1.419500039290248076e-06
1.417933280739276412e-06
1.416368669017883472e-06
1.414806199614667805e-06
1.413245884410799204e-06
1.411687688467062214e-06
1.410131652622202556e-06
1.408577730499349271e-06
1.407025938833115034e-06
1.405476286702288659e-06
1.403928737763627701e-06
1.402383316134301468e-06
1.400840004303821034e-06
1.399298816183961616e-06
1.397759720354289510e-06
1.396222730639326223e-06
1.394687857010999423e-06
1.393155060427305559e-06
1.391624369608037873e-06
1.390095771788668405e-06
1.388569257938139921e-06
1.387044818997666287e-06
1.385522472152499708e-06
1.384002198234233764e-06
1.382484000553241773e-06
1.380967867378247435e-06
1.379453799435825025e-06
1.377941811124800055e-06
1.376431863133573634e-06
1.374923982245898242e-06
1.373418150293906495e-06
1.371914380215989392e-06
1.370412641321748905e-06
1.368912947713455418e-06
1.367415307190672802e-06
1.365919688978442245e-06
1.364426114460615969e-06
1.362934562737271792e-06
1.361445045142968816e-06
1.359957545672670948e-06
1.358472063170518936e-06
1.356988613762989890e-06
1.355507156574476273e-06
1.354027720021783831e-06
1.352550295329720475e-06
1.351074874924382076e-06
1.349601442555063977e-06
1.348130016515278406e-06
1.346660586634426114e-06
1.345193150112519839e-06
1.343727686858492455e-06
1.342264218640951794e-06
1.340802740053647178e-06
1.339343224747125963e-06
1.337885688170941519e-06
1.336430124810790985e-06
1.334976535249638858e-06
1.333524908975338066e-06
1.332075235449457043e-06
1.330627537203059271e-06
1.329181776643246857e-06
1.327737981101918430e-06
1.326296130074294162e-06
1.324856237298196865e-06
1.323418268756727474e-06
1.321982252769802812e-06
1.320548172368070904e-06
1.319116022770111442e-06
1.317685802820932111e-06
1.316257516190799304e-06
1.314831161620620145e-06
1.313406704927051476e-06
1.311984181327515029e-06
1.310563573611131831e-06
1.309144885213878328e-06
1.307728092793440576e-06
1.306313205794335251e-06
1.304900232383036755e-06
1.303489151544860744e-06
1.302079968933688613e-06
1.300672680453197878e-06
1.299267294072243167e-06
1.297863775334750900e-06
1.296462155136496857e-06
1.295062411062168210e-06
1.293664544863932867e-06
1.292268559450321762e-06
1.290874444398000498e-06
1.289482202528184888e-06
1.288091817317780572e-06
1.286703307180582692e-06
1.285316657920943951e-06
1.283931854125762408e-06
1.282548911648974701e-06
1.281167822217608128e-06
1.279788588338373900e-06
1.278411189648041134e-06
1.277035639390981318e-06
1.275661921949532572e-06
1.274290057653413556e-06
1.272920014021213189e-06
1.271551802906293383e-06
1.270185424122481590e-06
1.268820869062191096e-06
1.267458133871860541e-06
1.266097217053119770e-06
1.264738129008023808e-06
1.263380845444774164e-06
1.262025365946822058e-06
1.260671707939128957e-06
1.259319848239383536e-06
1.257969789874887688e-06
1.256621531060213276e-06
1.255275078295508925e-06
1.253930409478657531e-06
1.252587526283112657e-06
1.251246450525855124e-06
1.249907132699826164e-06
1.248569620658279186e-06
1.247233877903927582e-06
1.245899915381603393e-06
1.244567717908889444e-06
1.243237301074340598e-06
1.241908651987934613e-06
1.240581767198298102e-06
1.239256638493360879e-06
1.237933277718590721e-06
1.236611669487329209e-06
1.235291811388819990e-06
1.233973716301224938e-06
1.232657359309702645e-06
1.231342757918753935e-06
1.230029885987331001e-06
1.228718765636192021e-06
1.227409385958547955e-06
1.226101725443244094e-06
1.224795808414978960e-06
1.223491617991599867e-06
1.222189161930109609e-06
1.220888417430790208e-06
1.219589395697682093e-06
1.218292104352920084e-06
1.216996513476552709e-06
1.215702639999150752e-06
1.214410482045281410e-06
1.213120033025923669e-06
1.211831275799993223e-06
1.210544239945896896e-06
1.209258883721653266e-06
1.207975243600162439e-06
1.206693278976170525e-06
1.205413016882951936e-06
1.204134446977163311e-06
1.202857551905188558e-06
1.201582346894812359e-06
1.200308823834481929e-06
1.199036978073681455e-06
1.197766803769182316e-06
1.196498306656317017e-06
1.195231483133022047e-06
1.193966316801105677e-06
1.192702822557366631e-06
1.191440986259804867e-06
1.190180826170410918e-06
1.188922299134336735e-06
1.187665439547609731e-06
1.186410237756414352e-06
1.185156671374295125e-06
1.183904756134201254e-06
1.182654490379410622e-06
1.181405868947013257e-06
1.180158876272656359e-06
1.178913519826208080e-06
1.177669805875457272e-06
1.176427725658305496e-06
1.175187266937904083e-06
1.173948428967136517e-06
1.172711229345976518e-06
1.171475639644006100e-06
1.170241670486744305e-06
1.169009320962046130e-06
1.167778585528288514e-06
1.166549458611587242e-06
1.165321934615130397e-06
1.164096035384613221e-06
1.162871714020697680e-06
1.161649010606098804e-06
1.160427902227652104e-06
1.159208394535704518e-06
1.157990468008799731e-06
1.156774138510080994e-06
1.155559405852898668e-06
1.154346248149224288e-06
1.153134678840626657e-06
1.151924687385342197e-06
1.150716281432359847e-06
1.149509442409186280e-06
1.148304184717238928e-06
1.147100494271426083e-06
1.145898379696151240e-06
1.144697821173559020e-06
1.143498829524860395e-06
1.142301408702131951e-06
1.141105532006475696e-06
1.139911223733349093e-06
1.138718458269082078e-06
1.137527263197399990e-06
1.136337600406310745e-06
1.135149488341760740e-06
1.133962929557000139e-06
1.132777902845094164e-06
1.131594415220301687e-06
1.130412471387792051e-06
1.129232069231953721e-06
1.128053184068919526e-06
1.126875834023390145e-06
1.125700023635546031e-06
1.124525719146411769e-06
1.123352952041662293e-06
1.122181702009139420e-06
1.121011977938558327e-06
1.119843750494622294e-06
1.118677053201064300e-06
1.117511861157259747e-06
1.116348185337115719e-06
1.115186005286968922e-06
1.114025338627286826e-06
1.112866171568386390e-06
1.111708499256165952e-06
1.110552330224930959e-06
1.109397650606370631e-06
1.108244477785446999e-06
1.107092777736903534e-06
1.105942572239671918e-06
1.104793862920208721e-06
1.103646622390426749e-06
1.102500865604817199e-06
1.101356596314909747e-06
1.100213798201921792e-06
1.099072479399235851e-06
1.097932621319534249e-06
1.096794252022325600e-06
1.095657330643793064e-06
1.094521882939562225e-06
1.093387896873407981e-06
1.092255382556463633e-06
1.091124307945924466e-06
1.089994703034152470e-06
1.088866555659045399e-06
1.087739849219519182e-06
1.086614595854780975e-06
1.085490789967280462e-06
1.084368434763923979e-06
1.083247513539086013e-06
1.082128040475026506e-06
1.081010003222335217e-06
1.079893404849102914e-06
1.078778235160566403e-06
1.077664501563215446e-06
1.076552198204033952e-06
1.075441317006929325e-06
1.074331869660657445e-06
1.073223837030150263e-06
1.072117237313203380e-06
1.071012044738747894e-06
1.069908275229402323e-06
1.068805918329058022e-06
1.067704972332734866e-06
1.066605437689187310e-06
1.065507310435209816e-06
1.064410588766459576e-06
1.063315279586900337e-06
1.062221354785743476e-06
1.061128845250238115e-06
1.060037727185019493e-06
1.058948002994027040e-06
1.057859668495945716e-06
1.056772734744173472e-06
1.055687180047248543e-06
1.054603026271791060e-06
1.053520234267014936e-06
1.052438847587604615e-06
1.051358827042028550e-06
1.050280185638712541e-06
1.049202934147008604e-06
1.048127037693851804e-06
1.047052524360504044e-06
1.045979372266017419e-06
1.044907611543127393e-06
1.043837183414361908e-06
1.042768135284012394e-06
1.041700455991587775e-06
1.040634121386051189e-06
1.039569152724526021e-06
1.038505536620080269e-06
1.037443281266451784e-06
1.036382364591458668e-06
1.035322803361911859e-06
1.034264586248622233e-06
1.033207723455238993e-06
1.032152192822935970e-06
1.031098008798854496e-06
1.030045166400487160e-06
1.028993652015545666e-06
1.027943475676856389e-06
1.026894636611535647e-06
1.025847134014820400e-06
1.024800943438478514e-06
1.023756085500650142e-06
1.022712563589730924e-06
1.021670355334655762e-06
1.020629459792919451e-06
1.019589893121427912e-06
1.018551654282091448e-06
1.017514703721716617e-06
1.016479085279441222e-06
1.015444780725626518e-06
1.014411767564011916e-06
1.013380068119652742e-06
1.012349681180912834e-06
1.011320592709822407e-06
1.010292803575658129e-06
1.009266312482807086e-06
1.008241120236923394e-06
1.007217227601607257e-06
1.006194620422849398e-06
1.005173307917201553e-06
1.004153282260344678e-06
1.003134550466116882e-06
1.002117096157093990e-06
1.001100928410744715e-06
1.000086045648003766e-06
9.990724335506751210e-07
9.980601095573852167e-07
9.970490550586709127e-07
9.960392726018425552e-07
9.950307646942265117e-07
9.940235274701424998e-07
9.930175633649976488e-07
9.920128536717580340e-07
9.910094113365611951e-07
9.900072450238214989e-07
9.890063148750242193e-07
9.880066632336947317e-07
9.870082607371369171e-07
9.860111180293793959e-07
9.850152183608650791e-07
9.840205786163303142e-07
9.830271840952904498e-07
9.820350389943312597e-07
9.810441306794815734e-07
9.800544779756115748e-07
9.790660597978159814e-07
9.780788844090672122e-07
9.770929453589927451e-07
9.761082424618903474e-07
9.751247754947713959e-07
9.741425379330071665e-07
9.731615253210537965e-07
9.721817624281799194e-07
9.712032050277242293e-07
9.702258778284727604e-07
9.692497741689996971e-07
9.682748998716401121e-07
9.673012336263323309e-07
9.663287895434045632e-07
9.653575712593797392e-07
9.643875449197462323e-07
9.634187453379677150e-07
9.624511594170132338e-07
9.614847782003102411e-07
9.605195948024829158e-07
9.595556292965385823e-07
9.585928601977266675e-07
9.576313033457517498e-07
9.566709247875437782e-07
9.557117568868277100e-07
9.547537905048966794e-07
9.537970061423318392e-07
9.528414236005974211e-07
9.518870254038468767e-07
9.509338291997452702e-07
9.499818030082405349e-07
9.490309664829871123e-07
9.480813206425101459e-07
9.471328458517021454e-07
9.461855636963594206e-07
9.452394503752888817e-07
9.442945273889103645e-07
9.433507585569909032e-07
9.424081735464146771e-07
9.414667690468744375e-07
9.405265129603314044e-07
9.395874430355015334e-07
9.386495312438514652e-07
9.377127906009161489e-07
9.367772012637283263e-07
9.358427802852703937e-07
9.349095180263686092e-07
9.339774150708960185e-07
9.330464678759461018e-07
9.321166708297333071e-07
9.311880264807949079e-07
9.302605352975017956e-07
9.293341875059634501e-07
9.284089957713039605e-07
9.274849523015553308e-07
9.265620390935127465e-07
9.256402727972836876e-07
9.247196598125354842e-07
9.238001617086738231e-07
9.228818194568984625e-07
9.219646068062068700e-07
9.210485341072857570e-07
9.201335811888259195e-07
9.192197664762870960e-07
9.183070859935341075e-07
9.173955154633462183e-07
9.164850853676725787e-07
9.155757734103752498e-07
9.146675957843299387e-07
9.137605159927239507e-07
9.128545663766825574e-07
9.119497367131613010e-07
9.110460248511604579e-07
9.101434205326743911e-07
9.092419235877775979e-07
9.083415519844231812e-07
9.074422792391516396e-07
9.065441131695029998e-07
9.056470514760572486e-07
9.047511119712594398e-07
9.038562520029735669e-07
9.029624994060958576e-07
9.020698537744405558e-07
9.011782965797553930e-07
9.002878374288456995e-07
8.993984718246714686e-07
8.985102153184712088e-07
8.976230212077885775e-07
8.967369350957773710e-07
8.958519383319687364e-07
8.949680222844395377e-07
8.940851883221539423e-07
8.932034397859438313e-07
8.923227839774790613e-07
8.914431841738485390e-07
8.905646856227031563e-07
8.896872515669601816e-07
8.888109031796561341e-07
8.879356136812857684e-07
8.870614061705320002e-07
8.861882737745567900e-07
8.853161956554726385e-07
8.844451987799766376e-07
8.835752582878385561e-07
8.827063911106617099e-07
8.818385763406813463e-07
8.809718308403868101e-07
8.801061475749360109e-07
8.792415135390679800e-07
8.783779296161106028e-07
8.775154224426501028e-07
8.766539551361241819e-07
8.757935384105499928e-07
8.749341750095639194e-07
8.740758676442166704e-07
8.732185972255759642e-07
8.723623743385181931e-07
8.715071976594159930e-07
8.706530678120223086e-07
8.697999715731373467e-07
8.689479174218278307e-07
8.680969039315041417e-07
8.672469296480942536e-07
8.663979812724952215e-07
8.655500750426895860e-07
8.647031976110674722e-07
8.638573474333604447e-07
8.630125367031792087e-07
8.621687441500719974e-07
8.613259799504914799e-07
8.604842463756214026e-07
8.596435240785137192e-07
8.588038349161149148e-07
8.579651594999888460e-07
8.571275078481192230e-07
8.562908644661449527e-07
8.554552549742614262e-07
8.546206305622596444e-07
8.537870480959809125e-07
8.529544704692392460e-07
8.521228840700061771e-07
8.512923260623930973e-07
8.504627651909804968e-07
8.496342190065995746e-07
8.488066679480448768e-07
8.479801255983784620e-07
8.471545762684820101e-07
8.463300334769875950e-07
8.455064873371940958e-07
8.446839396223752578e-07
8.438623862415296583e-07
8.430418230892698670e-07
8.422222615740747038e-07
8.414036800539891510e-07
8.405860957107780703e-07
8.397694965738397083e-07
8.389538842377906684e-07
8.381392583300397916e-07
8.373256223214299403e-07
8.365129506202318536e-07
8.357012795629651816e-07
8.348905815790892914e-07
8.340808581113887539e-07
8.332721125092789644e-07
8.324643538765316561e-07
8.316575488189249759e-07
8.308517314927420257e-07
8.300468781239686737e-07
8.292430054178865378e-07
8.284400857266949924e-07
8.276381395585666562e-07
8.268371642642554267e-07
8.260371552451168362e-07
8.252380925111317192e-07
8.244400060384360899e-07
8.236428834686363947e-07
8.228467009252422322e-07
8.220514863530365790e-07
8.212572311837620483e-07
8.204639306656427919e-07
8.196715742900597351e-07
8.188801802560559447e-07
8.180897322607413805e-07
8.173002312156742658e-07
8.165116799206107286e-07
8.157240734991637745e-07
8.149374204279064618e-07
8.141517024107085954e-07
8.133669202470186114e-07
8.125831033133944291e-07
8.118001970304268825e-07
8.110182440696236218e-07
8.102372279594357355e-07
8.094571512639166582e-07
8.086779974922894072e-07
8.078997824903025646e-07
8.071225030386785594e-07
8.063461482987503407e-07
8.055707226195144498e-07
8.047962303131345176e-07
8.040226604829445005e-07
8.032500154993015150e-07
8.024782920185239436e-07
8.017074885761877470e-07
8.009376169308908023e-07
8.001686566271824681e-07
7.994006155934152213e-07
7.986334941540236445e-07
7.978672926067343131e-07
7.971019904520151914e-07
7.963376143961260449e-07
7.955741495589351103e-07
7.948115904913738765e-07
7.940499373857888085e-07
7.932892092518553150e-07
7.925293685355674452e-07
7.917704417340236249e-07
7.910124176378789860e-07
7.902553019581814953e-07
7.894990796949313101e-07
7.887437565186050013e-07
7.879893418176279823e-07
7.872358167875835859e-07
7.864831888949775625e-07
7.857314618171494541e-07
7.849806279555349330e-07
7.842306759543925092e-07
7.834816262848289574e-07
7.827334600568526127e-07
7.819861920571170001e-07
7.812397977597089105e-07
7.804942993775737773e-07
7.797496873035967852e-07
7.790059556570949970e-07
7.782631041426861069e-07
7.775211324451198044e-07
7.767800514041550717e-07
7.760398382796470283e-07
7.753005057324860807e-07
7.745620514847936402e-07
7.738244695182477271e-07
7.730877649584059591e-07
7.723519336005243647e-07
7.716169675092804450e-07
7.708828698863699079e-07
7.701496531769314807e-07
7.694172908275016712e-07
7.686858082188111859e-07
7.679551769225650192e-07
7.672254204021284990e-07
7.664965176205837241e-07
7.657684845639173336e-07
7.650413075721219488e-07
7.643149840799587126e-07
7.635895355246303214e-07
7.628649297112552361e-07
7.621411751026463589e-07
7.614182893459886981e-07
7.606962494549683168e-07
7.599750564284449005e-07
7.592547186104741559e-07
7.585352350960404482e-07
7.578165939130111178e-07
7.570987996464977986e-07
7.563818531728914939e-07
7.556657498291040931e-07
7.549504867751100395e-07
7.542360776778978513e-07
7.535224976101083479e-07
7.528097601946869814e-07
7.520978643361885932e-07
7.513868070855966150e-07
7.506765854715255029e-07
7.499671928469187200e-07
7.492586426833893295e-07
7.485509191387601577e-07
7.478440264876023491e-07
7.471379744546886771e-07
7.464327343655669385e-07
7.457283469542510429e-07
7.450247634329076369e-07
7.443220135185387807e-07
7.436200940335871934e-07
7.429189926674352619e-07
7.422187135045510321e-07
7.415192551373223407e-07
7.408206270535743413e-07
7.401228005075433383e-07
7.394257995035701451e-07
7.387296243567301598e-07
7.380342499325159421e-07
7.373396928716793872e-07
7.366459588756283798e-07
7.359530300335979875e-07
7.352609120111596131e-07
7.345696031917952404e-07
7.338791055648792716e-07
7.331894138500996873e-07
7.325005263742360738e-07
7.318124486779367681e-07
7.311251754218834240e-07
7.304386976421881996e-07
7.297530316491018515e-07
7.290681576043339083e-07
7.283840953664535513e-07
7.277008178581159866e-07
7.270183448852750383e-07
7.263366673788966414e-07
7.256557834589397124e-07
7.249756912304261650e-07
7.242963995758892909e-07
7.236178993500743421e-07
7.229401814046156301e-07
7.222632617401293234e-07
7.215871275716613703e-07
7.209117768857041290e-07
7.202372184137675637e-07
7.195634411265250246e-07
7.188904537055309080e-07
7.182182468785680618e-07
7.175468131617850892e-07
7.168761736987667504e-07
7.162063120031880678e-07
7.155372169633418731e-07
7.148689132073468057e-07
7.142013842137212562e-07
7.135346223924847286e-07
7.128686415640624772e-07
7.122034287478087341e-07
7.115390048318072299e-07
7.108753264991937944e-07
7.102124342008683510e-07
7.095503166651421831e-07
7.088889519385756592e-07
7.082283625533029087e-07
7.075685336496239792e-07
7.069094823536770673e-07
7.062511777849247287e-07
7.055936441306828809e-07
7.049368806699692554e-07
7.042808636052657206e-07
7.036256099327368672e-07
7.029711188816745102e-07
7.023173843446068759e-07
7.016644019718141628e-07
7.010121780206992234e-07
7.003607116403589109e-07
6.997099948835217385e-07
6.990600304047556109e-07
6.984108137669374087e-07
6.977623564036795369e-07
6.971146361853951921e-07
6.964676768528037588e-07
6.958214527277355227e-07
6.951759874859762165e-07
6.945312554336095718e-07
6.938872661079477948e-07
6.932440360417407863e-07
6.926015324763129835e-07
6.919597719114175892e-07
6.913187549823314313e-07
6.906784823006926601e-07
6.900389351482002245e-07
6.894001334180552008e-07
6.887620688857614299e-07
6.881247263131056641e-07
6.874881290146831173e-07
6.868522599616056693e-07
6.862171283889281719e-07
6.855827225024479298e-07
6.849490497389514839e-07
6.843161000270699192e-07
6.836838860035967198e-07
6.830523870841679121e-07
6.824216280804973741e-07
6.817915848895734246e-07
6.811622700490967512e-07
6.805336664278711002e-07
6.799058004561864445e-07
6.792786462576607955e-07
6.786522162684164266e-07
6.780264985290922410e-07
6.774015106420459340e-07
6.767772249675029405e-07
6.761536608020617628e-07
6.755308148137144855e-07
6.749086836523824865e-07
6.742872604868280554e-07
6.736665488799866529e-07
6.730465558372705272e-07
6.724272571449822844e-07
6.718086874906405857e-07
6.711908053220081763e-07
6.705736539086243310e-07
6.699571882343657203e-07
6.693414393943296925e-07
6.687263848521971405e-07
6.681120452587420676e-07
6.674983963382913733e-07
6.668854604112967595e-07
6.662732166318821475e-07
6.656616717471877934e-07
6.650508255868430782e-07
6.644406813995527681e-07
6.638312355233086171e-07
6.632224756804179241e-07
6.626144188311471761e-07
6.620070543802666973e-07
6.614003768910386587e-07
6.607943963670268817e-07
6.601891038994232184e-07
6.595845094374303981e-07
6.589805920348104788e-07
6.583773667538645880e-07
6.577748366171842700e-07
6.571729806492850173e-07
6.565718155467561959e-07
6.559713374287614567e-07
6.553715423997104075e-07
6.547724214218985086e-07
6.541739859633527960e-07
6.535762337857187206e-07
6.529791660455147398e-07
6.523827599991731127e-07
6.517870508988052763e-07
6.511920159611064214e-07
6.505976443498031063e-07
6.500039541819934661e-07
6.494109396923513452e-07
6.488186002089074013e-07
6.482269299378438315e-07
6.476359315786851318e-07
6.470456078029931232e-07
6.464559442786092903e-07
6.458669521421670755e-07
6.452786306176037752e-07
6.446909822941881479e-07
6.441039877074197500e-07
6.435176680665630178e-07
6.429320089626663701e-07
6.423470061495963118e-07
6.417626773677592266e-07
6.411790014064199116e-07
6.405959959509603258e-07
6.400136380887973622e-07
6.394319403929835816e-07
6.388509035861758366e-07
6.382705351073609420e-07
6.376908035816958953e-07
6.371117400370988032e-07
6.365333265697423564e-07
6.359555654964368956e-07
6.353784540610519835e-07
6.348019995916870222e-07
6.342262026511336776e-07
6.336510402514800853e-07
6.330765364711267490e-07
6.325026817425188921e-07
6.319294664929235079e-07
6.313569012841047419e-07
6.307849882535139199e-07
6.302137161047774560e-07
6.296430768947698778e-07
6.290730894763403495e-07
6.285037592533139646e-07
6.279350430741396439e-07
6.273669814749097669e-07
6.267995563919734482e-07
6.262327748368111860e-07
6.256666287555178804e-07
6.251011117622194977e-07
6.245362391592154810e-07
6.239720045158189891e-07
6.234083963953265819e-07
6.228454216905229720e-07
6.222830889328258599e-07
6.217213816441763565e-07
6.211602983340536550e-07
6.205998508103174806e-07
6.200400441830837227e-07
6.194808519602510261e-07
6.189222892073354322e-07
6.183643593223061705e-07
6.178070441060178948e-07
6.172503651845519079e-07
6.166943010187524986e-07
6.161388748333659667e-07
6.155840567837983972e-07
6.150298617707817122e-07
6.144762947173983502e-07
6.139233439797266252e-07
6.133710094890237783e-07
6.128193010743005752e-07
6.122682087043245456e-07
6.117177206997022753e-07
6.111678633422699896e-07
6.106186117112199906e-07
6.100699821338629135e-07
6.095219612207942661e-07
6.089745537113142660e-07
6.084277626720881229e-07
6.078815713953559060e-07
6.073359977365182511e-07
6.067910299011206825e-07
6.062466774635180630e-07
6.057029253186640651e-07
6.051597862898097472e-07
6.046172518185791030e-07
6.040753199061579714e-07
6.035339885442339872e-07
6.029932720985666159e-07
6.024531521246275015e-07
6.019136331188044355e-07
6.013747080950446369e-07
6.008364093327511451e-07
6.002986790796139712e-07
5.997615659314843335e-07
5.992250432159622908e-07
5.986891316521314540e-07
5.981537947662394948e-07
5.976190695636787591e-07
5.970849326221038188e-07
5.965513964013391524e-07
5.960184439963366682e-07
5.954860878300042902e-07
5.949543305195549230e-07
5.944231567550242169e-07
5.938925658813369014e-07
5.933625783640957313e-07
5.928331788571228393e-07
5.923043585203912705e-07
5.917761263779703458e-07
5.912484914188245289e-07
5.907214236658980338e-07
5.901949547931323138e-07
5.896690645420815564e-07
5.891437634442766541e-07
5.886190328562801864e-07
5.880948913733737390e-07
5.875713348932919393e-07
5.870483528317602119e-07
5.865259459258243817e-07
5.860041245846529617e-07
5.854828846496556409e-07
5.849622122631534915e-07
5.844421177803418751e-07
5.839226018474606614e-07
5.834036634753587505e-07
5.828852903825541334e-07
5.823674944525442479e-07
5.818502794791536659e-07
5.813336250964666226e-07
5.808175399072506390e-07
5.803020324883000292e-07
5.797870969170833460e-07
5.792727192321583254e-07
5.787589159878050690e-07
5.782456876419462113e-07
5.777330073674089861e-07
5.772209060849786672e-07
5.767093617672960105e-07
5.761983972504648829e-07
5.756879760743558926e-07
5.751781274484995793e-07
5.746688469123361629e-07
5.741601140147215294e-07
5.736519482758948078e-07
5.731443420095188339e-07
5.726372987026427514e-07
5.721308090492224064e-07
5.716248781015312908e-07
5.711194965394526454e-07
5.706146837312236309e-07
5.701104191610395440e-07
5.696067125928592318e-07
5.691035610190131178e-07
5.686009534695508205e-07
5.680989060123470539e-07
5.675974060590196550e-07
5.670964664456163384e-07
5.665960634439417371e-07
5.660962193858292408e-07
5.655969264010243625e-07
5.650981686809473849e-07
5.645999653171476035e-07
5.641023131589734215e-07
5.636052074609983497e-07
5.631086355529253628e-07
5.626126148428273620e-07
5.621171468715421934e-07
5.616222031169324946e-07
5.611278135736191858e-07
5.606339670895617190e-07
5.601406619876551873e-07
5.596478902655237402e-07
5.591556597010537686e-07
5.586639669985271073e-07
5.581728198892001366e-07
5.576822040129192668e-07
5.571921286427936815e-07
5.567025857032833651e-07
5.562135781320533742e-07
5.557251057028074217e-07
5.552371634557829428e-07
5.547497652801882905e-07
5.542628920382606868e-07
5.537765481621334859e-07
5.532907427678836921e-07
5.528054582748645468e-07
5.523207131772193608e-07
5.518364898760478153e-07
5.513528036829093294e-07
5.508696291576684462e-07
5.503869987980805935e-07
5.499048887081843060e-07
5.494232984750370457e-07
5.489422386130846271e-07
5.484617024152851222e-07
5.479816956644325177e-07
5.475021975801653452e-07
5.470232342118677317e-07
5.465447878801913454e-07
5.460668596275272244e-07
5.455894551521907362e-07
5.451125707836443309e-07
5.446362043965029844e-07
5.441603538565888357e-07
5.436850201266046985e-07
5.432102041552641077e-07
5.427359084260421479e-07
5.422621291864542195e-07
5.417888518088111651e-07
5.413161082349094433e-07
5.408438558747720312e-07
5.403721328269320799e-07
5.399009104664810844e-07
5.394302190643153247e-07
5.389600160465457923e-07
5.384903316479784934e-07
5.380211604531363377e-07
5.375524908498588334e-07
5.370843344203190707e-07
5.366166810826497967e-07
5.361495500924955764e-07
5.356828973724602029e-07
5.352167761126405082e-07
5.347511422317634154e-07
5.342860287879764797e-07
5.338213978887553387e-07
5.333572871604713562e-07
5.328936771869272013e-07
5.324305562624767323e-07
5.319679496078839310e-07
5.315058362553462435e-07
5.310442275342118247e-07
5.305831132313233150e-07
5.301224923506589068e-07
5.296623869069590648e-07
5.292027605575224926e-07
5.287436337540918387e-07
5.282850085024328637e-07
5.278268852539094139e-07
5.273692353464549193e-07
5.269120944514087628e-07
5.264554491955744273e-07
5.259992831555602128e-07
5.255436196714044030e-07
5.250884438237313510e-07
5.246337636164965179e-07
5.241795656467649072e-07
5.237258639927160166e-07
5.232726421872896800e-07
5.228199173192337302e-07
5.223676744286754516e-07
5.219159259857079032e-07
5.214646570136167075e-07
5.210138738586721314e-07
5.205635721944438621e-07
5.201137689744107942e-07
5.196644370236228332e-07
5.192155932639283341e-07
5.187672242017319287e-07
5.183193527823363362e-07
5.178719442363243384e-07
5.174250275452710621e-07
5.169785876586977363e-07
5.165326322662702587e-07
5.160871478237751015e-07
5.156421435110689442e-07
5.151976299863273396e-07
5.147535694663204926e-07
5.143099983175911360e-07
5.138669074831104147e-07
5.134242879053210308e-07
5.129821380770737562e-07
5.125404655410890953e-07
5.120992672490764183e-07
5.116585476820601390e-07
5.112182871789069384e-07
5.107785022665844468e-07
5.103391958733697367e-07
5.099003513322478092e-07
5.094619805854749896e-07
5.090240789935519761e-07
5.085866434148490256e-07
5.081496782124411081e-07
5.077131757111019083e-07
5.072771477558601214e-07
5.068415821389066525e-07
5.064064756646254784e-07
5.059718386241919401e-07
5.055376782801705007e-07
5.051039644035771290e-07
5.046707207256350172e-07
5.042379379889144086e-07
5.038056159128902731e-07
5.033737631807957204e-07
5.029423600373937653e-07
5.025114285923950536e-07
5.020809416097554396e-07
5.016509256403377068e-07
5.012213609090803814e-07
5.007922694261424329e-07
5.003636105235310877e-07
4.999354300430996380e-07
4.995076977444918942e-07
4.990804176794542782e-07
4.986535953698852057e-07
4.982272229230494060e-07
4.978013162420849081e-07
4.973758540178901492e-07
4.969508417159748677e-07
4.965262877528230750e-07
4.961021826940722199e-07
4.956785260149044998e-07
4.952553216313391537e-07
4.948325763990955792e-07
4.944102586126890278e-07
4.939884106861390863e-07
4.935670038646985335e-07
4.931460375480532027e-07
4.927255274072041204e-07
4.923054565315721754e-07
4.918858390685652919e-07
4.914666610550280817e-07
4.910479277375744172e-07
4.906296399131695518e-07
4.902117954111934082e-07
4.897943964763944696e-07
4.893774364869447578e-07
4.889609206127108192e-07
4.885448451596973735e-07
4.881292049563797012e-07
4.877140095487284856e-07
4.872992596193887544e-07
4.868849455407920705e-07
4.864710576918261875e-07
4.860576276003838557e-07
4.856446206235777446e-07
4.852320520902372160e-07
4.848199240791119891e-07
4.844082415822301254e-07
4.839969670483110028e-07
4.835861450600302273e-07
4.831757644358993037e-07
4.827657993520438157e-07
4.823562796429665516e-07
4.819471853325627676e-07
4.815385315622774914e-07
4.811302998135803806e-07
4.807225022720254808e-07
4.803151394056828811e-07
4.799081970648767267e-07
4.795016917629218530e-07
4.790956137092685075e-07
4.786899589518134244e-07
4.782847395655803669e-07
4.778799413633375217e-07
4.774755691049451373e-07
4.770716217069592414e-07
4.766681140783705923e-07
4.762650087278934877e-07
4.758623467210089642e-07
4.754600934801410136e-07
4.750582754769890908e-07
4.746568712127513516e-07
4.742558983943089866e-07
4.738553355202744778e-07
4.734552046144663656e-07
4.730554957600471027e-07
4.726561917996469053e-07
4.722573175941513436e-07
4.718588617605949710e-07
4.714608317263057231e-07
4.710632059677490290e-07
4.706660078041649138e-07
4.702692185957778922e-07
4.698728514995305110e-07
4.694768979789214425e-07
4.690813639280331033e-07
4.686862364689871094e-07
4.682915301293378658e-07
4.678972348964868858e-07
4.675033494047389141e-07
4.671098910000850542e-07
4.667168309202559031e-07
4.663241792909322342e-07
4.659319519656078988e-07
4.655401273730973759e-07
4.651487127071551365e-07
4.647577122673633020e-07
4.643671202783250774e-07
4.639769280924249295e-07
4.635871528929338507e-07
4.631977960385126467e-07
4.628088187375165107e-07
4.624202667949231028e-07
4.620321114485506878e-07
4.616443798036674009e-07
4.612570302146890918e-07
4.608701011999646986e-07
4.604835682899436433e-07
4.600974427732735125e-07
4.597117173341460934e-07
4.593263960817664465e-07
4.589414816762191493e-07
4.585569582135009288e-07
4.581728383318786829e-07
4.577891289295271652e-07
4.574058083800605647e-07
4.570228949659169478e-07
4.566403713307612445e-07
4.562582642519977941e-07
4.558765321688792017e-07
4.554952132055939232e-07
4.551142842960215833e-07
4.547337579152859284e-07
4.543536237829181669e-07
4.539738787235032173e-07
4.535945450932279899e-07
4.532155884674299581e-07
4.528370382631064056e-07
4.524588756541088173e-07
4.520811129940887917e-07
4.517037328715221388e-07
4.513267504464754821e-07
4.509501596183174739e-07
4.505739627708105861e-07
4.501981495440111490e-07
4.498227265482793207e-07
4.494477031893443390e-07
4.490730648443246994e-07
4.486988053704183015e-07
4.483249468372599096e-07
4.479514717833265670e-07
4.475783867230628561e-07
4.472056742002914453e-07
4.468333702878513164e-07
4.464614377908882819e-07
4.460898930280582594e-07
4.457187297796604681e-07
4.453479671278167801e-07
4.449775678991373520e-07
4.446075581824105483e-07
4.442379443551066708e-07
4.438686948738498424e-07
4.434998329529715104e-07
4.431313593197239461e-07
4.427632704761355159e-07
4.423955461088454614e-07
4.420282107435048350e-07
4.416612538577615638e-07
4.412946789254084081e-07
4.409284768141979224e-07
4.405626635614003027e-07
4.401972174300259754e-07
4.398321558249976735e-07
4.394674639912682709e-07
4.391031537133289657e-07
4.387392199940517105e-07
4.383756592311492177e-07
4.380124692099568613e-07
4.376496713969456613e-07
4.372872217431862821e-07
4.369251653730066478e-07
4.365634749517592425e-07
4.362021607399240449e-07
4.358412134988727829e-07
4.354806392879453773e-07
4.351204496972587109e-07
4.347606049035272165e-07
4.344011525959740976e-07
4.340420557293951892e-07
4.336833452686420716e-07
4.333249897265614733e-07
4.329670061613927945e-07
4.326093949719963857e-07
4.322521482301740359e-07
4.318952621687921874e-07
4.315387551511964880e-07
4.311826095366822607e-07
4.308268270583107853e-07
4.304714108174097124e-07
4.301163597556018983e-07
4.297616755663991192e-07
4.294073557873741063e-07
4.290534034614067488e-07
4.286998050735826535e-07
4.283465719291956689e-07
4.279937015284838552e-07
4.276411954954082662e-07
4.272890526820505288e-07
4.269372623020124602e-07
4.265858369595427915e-07
4.262347823499623110e-07
4.258840711612564351e-07
4.255337242007403320e-07
4.251837375156097103e-07
4.248341167512951706e-07
4.244848414612226594e-07
4.241359255146773618e-07
4.237873704087319904e-07
4.234391803625118127e-07
4.230913280736739317e-07
4.227438465170038845e-07
4.223967124922933863e-07
4.220499370245523952e-07
4.217035092318805048e-07
4.213574414777263083e-07
4.210117310600964733e-07
4.206663643450834593e-07
4.203213563826932342e-07
4.199767071701835289e-07
4.196323921418812490e-07
4.192884426704659159e-07
4.189448328186247556e-07
4.186015925406227035e-07
4.182586849955127194e-07
4.179161278440053924e-07
4.175739359913431482e-07
4.172320698925920162e-07
4.168905662029471995e-07
4.165494085010691999e-07
4.162086089030941659e-07
4.158681319712420446e-07
4.155280251144963534e-07
4.151882528897521667e-07
4.148488232972298477e-07
4.145097470294639412e-07
4.141710144214307422e-07
4.138326252912064731e-07
4.134945875712511380e-07
4.131568753363072533e-07
4.128195168109190139e-07
4.124825090566397109e-07
4.121458342570860636e-07
4.118095016389390505e-07
4.114735204024018762e-07
4.111378700230287250e-07
4.108025596839713933e-07
4.104675945018520422e-07
4.101329755260754603e-07
4.097986822247666117e-07
4.094647331652108432e-07
4.091311334047023816e-07
4.087978570153107720e-07
4.084649278959478542e-07
4.081323335720299714e-07
4.078000777157446406e-07
4.074681518893337177e-07
4.071365731792695876e-07
4.068053250639049399e-07
4.064744071431403208e-07
4.061438351118240166e-07
4.058135884146334781e-07
4.054836880741160574e-07
4.051541054900155611e-07
4.048248643409351651e-07
4.044959587974481722e-07
4.041673857024971400e-07
4.038391405567966833e-07
4.035112308969180062e-07
4.031836562118166442e-07
4.028563972745529732e-07
4.025294829699456523e-07
4.022028980586755793e-07
4.018766406621179095e-07
4.015507102280869413e-07
4.012251102008577134e-07
4.008998479992015931e-07
4.005748990441848677e-07
4.002502840739940705e-07
3.999259984863943200e-07
3.996020443252449365e-07
3.992784076608641095e-07
3.989551011685841044e-07
3.986321202163146165e-07
3.983094641541400770e-07
3.979871336517108636e-07
3.976651333459518274e-07
3.973434519335616589e-07
3.970220940353180612e-07
3.967010576294954259e-07
3.963803526128135270e-07
3.960599636810503155e-07
3.957398980620457681e-07
3.954201550163894088e-07
3.951007377662918188e-07
3.947816376110071117e-07
3.944628537910055553e-07
3.941444000734400666e-07
3.938262637719309000e-07
3.935084374903740308e-07
3.931909376005004080e-07
3.928737672367783227e-07
3.925568952283308886e-07
3.922403563627655151e-07
3.919241313299464197e-07
3.916082271857820372e-07
3.912926259471563691e-07
3.909773583511827940e-07
3.906623985006481365e-07
3.903477507770850612e-07
3.900334287492634282e-07
3.897194157284161148e-07
3.894057226234322208e-07
3.890923353729795219e-07
3.887792701143876869e-07
3.884665062151095905e-07
3.881540715882231309e-07
3.878419416559904471e-07
3.875301220074803555e-07
3.872186286865561449e-07
3.869074253380248474e-07
3.865965437059041696e-07
3.862859723072732717e-07
3.859757218923824644e-07
3.856657665827246594e-07
3.853561262673956293e-07
3.850468038112435489e-07
3.847377733446705814e-07
3.844290638418533915e-07
3.841206611709380152e-07
3.838125707692078768e-07
3.835047745967850232e-07
3.831972963246380049e-07
3.828901270192670285e-07
3.825832525399538772e-07
3.822766951986144373e-07
3.819704421398169100e-07
3.816644922172133211e-07
3.813588455813910411e-07
3.810535062685243204e-07
3.807484705065890977e-07
3.804437449047446500e-07
3.801393126914204551e-07
3.798351895444126493e-07
3.795313677665545405e-07
3.792278500327102663e-07
3.789246299325062123e-07
3.786217153043122157e-07
3.783191087845512003e-07
3.780167884099145949e-07
3.777147839783317872e-07
3.774130709317120571e-07
3.771116596321191978e-07
3.768105462102051681e-07
3.765097358290714211e-07
3.762092245971885052e-07
3.759090086228912845e-07
3.756090994836576926e-07
3.753094726311702344e-07
3.750101589650366128e-07
3.747111274917444583e-07
3.744124064894298461e-07
3.741139804180641666e-07
3.738158440433752936e-07
3.735180024219789274e-07
3.732204631649133327e-07
3.729232184395572199e-07
3.726262655514021162e-07
3.723296069382150907e-07
3.720332424614689342e-07
3.717371668373088588e-07
3.714413978698613138e-07
3.711459097314833275e-07
3.708507227626426716e-07
3.705558188325644875e-07
3.702612156831568956e-07
3.699669002997374328e-07
3.696728801472450501e-07
3.693791370937502773e-07
3.690857016084842769e-07
3.687925478726091966e-07
3.684996884180814114e-07
3.682071153197096245e-07
3.679148359688180537e-07
3.676228271219786639e-07
3.673311318789114236e-07
3.670397116717522309e-07
3.667485815023861593e-07
3.664577436028664679e-07
3.661671849145968528e-07
3.658769127528780482e-07
3.655869369614640637e-07
3.652972393750377725e-07
3.650078272743777047e-07
3.647187104601515273e-07
3.644298656835097178e-07
3.641413103512380580e-07
3.638530415337190456e-07
3.635650588255453480e-07
3.632773516719732405e-07
3.629899348780468158e-07
3.627028004069071414e-07
3.624159452924742760e-07
3.621293817562858131e-07
3.618430890844400774e-07
3.615570845412342273e-07
3.612713600658615383e-07
3.609859126511760590e-07
3.607007595073561597e-07
3.604158672811948579e-07
3.601312708474473422e-07
3.598469469579947618e-07
3.595629051935864961e-07
3.592791399770820171e-07
3.589956532968921213e-07
3.587124521674170296e-07
3.584295209110426645e-07
3.581468740823845986e-07
3.578645010323361429e-07
3.575824087323054610e-07
3.573005840156999715e-07
3.570190413818434241e-07
3.567377777093373519e-07
3.564567948888367966e-07
3.561760696937221921e-07
3.558956366550853842e-07
3.556154750430008461e-07
3.553355817044593707e-07
3.550559660201710132e-07
3.547766248179502169e-07
3.544975649381513079e-07
3.542187581454327505e-07
3.539402463297773463e-07
3.536619987422979586e-07
3.533840196847004850e-07
3.531063109525143557e-07
3.528288843226760814e-07
3.525517240630068343e-07
3.522748319337865567e-07
3.519982121877441128e-07
3.517218640690398697e-07
3.514457942917930860e-07
3.511699746491864314e-07
3.508944392775967277e-07
3.506191749160537119e-07
3.503441633331312945e-07
3.500694385942823228e-07
3.497949724970615858e-07
3.495207816384836913e-07
3.492468428061624030e-07
3.489731899781744079e-07
3.486997949576850296e-07
3.484266593875587679e-07
3.481538047591371711e-07
3.478812103331913790e-07
3.476088876388870013e-07
3.473368109894069113e-07
3.470650216500070367e-07
3.467934840099859718e-07
3.465222095575016024e-07
3.462512147062106791e-07
3.459804688184674315e-07
3.457099932368014717e-07
3.454397746529890569e-07
3.451698269552702755e-07
3.449001343536407366e-07
3.446307181181744305e-07
3.443615451659035133e-07
3.440926367490189393e-07
3.438240140777462095e-07
3.435556194126588119e-07
3.432875060123127931e-07
3.430196457422024488e-07
3.427520499038144262e-07
3.424847150003443563e-07
3.422176276924479234e-07
3.419508189278882945e-07
3.416842507505521205e-07
3.414179540740250007e-07
3.411519032515392206e-07
3.408861340602329718e-07
3.406205938315945765e-07
3.403553281390459157e-07
3.400903186945348944e-07
3.398255594877615173e-07
3.395610616695061593e-07
3.392968216640188098e-07
3.390328358896404510e-07
3.387691032129286617e-07
3.385056347277527846e-07
3.382424023627725328e-07
3.379794514448581900e-07
3.377167343296635757e-07
3.374542718601769158e-07
3.371920848364476358e-07
3.369301256513680356e-07
3.366684346277801565e-07
3.364069934669668059e-07
3.361458033974085603e-07
3.358848656389990412e-07
3.356241765313337537e-07
3.353637567617725955e-07
3.351035685440275060e-07
3.348436349904565889e-07
3.345839621402061291e-07
3.343245365558819768e-07
3.340653545353733758e-07
3.338064391079047935e-07
3.335477525243400399e-07
3.332893226575906579e-07
3.330311457712444453e-07
3.327732181260760976e-07
3.325155408258365136e-07
3.322581101183181794e-07
3.320009246714367424e-07
3.317439855733040672e-07
3.314872987446225922e-07
3.312308604057413597e-07
3.309746691897400929e-07
3.307187237253404775e-07
3.304630153836310560e-07
3.302075621300083215e-07
3.299523529003678808e-07
3.296973935437868013e-07
3.294426802304391758e-07
3.291881994827670403e-07
3.289339788382709196e-07
3.286799927417842594e-07
3.284262494094224100e-07
3.281727594496022387e-07
3.279195141736891068e-07
3.276665000843859002e-07
3.274137301707087664e-07
3.271612149933902176e-07
3.269089338199291646e-07
3.266568923857603936e-07
3.264051012157365778e-07
3.261535491918254359e-07
3.259022396088455312e-07
3.256511613514346950e-07
3.254003249090891745e-07
3.251497527337049386e-07
3.248993929167331931e-07
3.246492822891753820e-07
3.243994216854444029e-07
3.241497855912649582e-07
3.239003892171327835e-07
3.236512429536221657e-07
3.234023332523315815e-07
3.231536537448658399e-07
3.229052195780797559e-07
3.226570243647125973e-07
3.224090545582452126e-07
3.221613300451099321e-07
3.219138491947911492e-07
3.216665960614580981e-07
3.214195857079285435e-07
3.211728045707290698e-07
3.209262653015785168e-07
3.206799590954080379e-07
3.204338890517481976e-07
3.201880511236449806e-07
3.199424507734014700e-07
3.196970886929024470e-07
3.194519536804532333e-07
3.192070511758257829e-07
3.189623984770083600e-07
3.187179629909622184e-07
3.184737643761882573e-07
3.182298032782202385e-07
3.179860732163021975e-07
3.177425653445470349e-07
3.174993039969088532e-07
3.172562755596363727e-07
3.170134664342802284e-07
3.167708938029829529e-07
3.165285629858097807e-07
3.162864367179719903e-07
3.160445723453252522e-07
3.158029160516173394e-07
3.155615062162812985e-07
3.153203079607350460e-07
3.150793525354995943e-07
3.148386263104251055e-07
3.145981156680925414e-07
3.143578470834441165e-07
3.141178116304901489e-07
3.138779933207855395e-07
3.136383997331041147e-07
3.133990454932772242e-07
3.131599098985033481e-07
3.129210098984633382e-07
3.126823318510499513e-07
3.124438715251321281e-07
3.122056599300549779e-07
3.119676552161422913e-07
3.117298836691764616e-07
3.114923363314617755e-07
3.112550183191633671e-07
3.110179159793679177e-07
3.107810484892801356e-07
3.105444021797624213e-07
3.103079797958271635e-07
3.100717770448174766e-07
3.098358083569698736e-07
3.096000553788325812e-07
3.093645278413139091e-07
3.091292237645307767e-07
3.088941435010442369e-07
3.086592873932317835e-07
3.084246464382221008e-07
3.081902326440557985e-07
3.079560463302104638e-07
3.077220738088241986e-07
3.074883200608741963e-07
3.072547947136364561e-07
3.070214887352362484e-07
3.067883977551967002e-07
3.065555360260023960e-07
3.063228898481204354e-07
3.060904641419903024e-07
3.058582498660274112e-07
3.056262705217363892e-07
3.053945077461409481e-07
3.051629478411856247e-07
3.049316189141492549e-07
3.047005118915296223e-07
3.044696084239091066e-07
3.042389412004187419e-07
3.040084779475746610e-07
3.037782420425905237e-07
3.035482151289955724e-07
3.033184066560704086e-07
3.030888167945883623e-07
3.028594457061407147e-07
3.026302796689083873e-07
3.024013465869195783e-07
3.021726142319675079e-07
3.019441104733419120e-07
3.017158123332869568e-07
3.014877291777434078e-07
3.012598657351120213e-07
3.010322128826439792e-07
3.008047707249448330e-07
3.005775624057226996e-07
3.003505419083033566e-07
3.001237461910242464e-07
2.998971661055256628e-07
2.996707971117598716e-07
2.994446346686508408e-07
2.992186995298434549e-07
2.989929641381739546e-07
2.987674423301118805e-07
2.985421341362174932e-07
2.983170395784478453e-07
2.980921563745148005e-07
2.978674845305678709e-07
2.976430102899367014e-07
2.974187680541451552e-07
2.971947188282570241e-07
2.969708923947292630e-07
2.967472658149311781e-07
2.965238619559350080e-07
2.963006533069703113e-07
2.960776604231382438e-07
2.958548786722478628e-07
2.956323034204837752e-07
2.954099368870805085e-07
2.951877698663104561e-07
2.949658273990983172e-07
2.947440819979081877e-07
2.945225449839109138e-07
2.943012139796529896e-07
2.940801025542716755e-07
2.938591832352949133e-07
2.936384786951040477e-07
2.934179751373593123e-07
2.931976838129054778e-07
2.929775886500205010e-07
2.927577077070294945e-07
2.925380339996082072e-07
2.923185628187470078e-07
2.920992939977392773e-07
2.918802341780562175e-07
2.916613740924377250e-07
2.914427203699331574e-07
2.912242705443905247e-07
2.910060266827452893e-07
2.907879863080891483e-07
2.905701492052610690e-07
2.903525106242927185e-07
2.901350861907841571e-07
2.899178507614957760e-07
2.897008199508702528e-07
2.894840093383420759e-07
2.892673779577199403e-07
2.890509572106964164e-07
2.888347445619253395e-07
2.886187261814042128e-07
2.884029063116750588e-07
2.881872891843001827e-07
2.879718880339725031e-07
2.877566642143109287e-07
2.875416535056064137e-07
2.873268420636478541e-07
2.871122250669333964e-07
2.868978134510992702e-07
2.866836023755252414e-07
2.864695847517818391e-07
2.862557669873204670e-07
2.860421464838180609e-07
2.858287363662764023e-07
2.856155137923792729e-07
2.854024918743526562e-07
2.851896635001200917e-07
2.849770350232799521e-07
2.847646150207600651e-07
2.845523739386581645e-07
2.843403427671808619e-07
2.841285031653252271e-07
2.839168636760268617e-07
2.837054126837547708e-07
2.834941654319644364e-07
2.832831214762163474e-07
2.830722512977217768e-07
2.828615924717896598e-07
2.826511311230796904e-07
2.824408533851874425e-07
2.822307744334497434e-07
2.820208937946260562e-07
2.818112109816048324e-07
2.816017121238950825e-07
2.813924123467746749e-07
2.811833066905943881e-07
2.809743924237243717e-07
2.807656734917820014e-07
2.805571449248643515e-07
2.803488173270606389e-07
2.801406745895949405e-07
2.799327228568749606e-07
2.797249638142243137e-07
2.795174102435596446e-07
2.793100327010952465e-07
2.791028461851033326e-07
2.788958678876555145e-07
2.786890661570153605e-07
2.784824515173520938e-07
2.782760366956520607e-07
2.780698210867670247e-07
2.778637797183444739e-07
2.776579297176228476e-07
2.774522837557007820e-07
2.772468102272709504e-07
2.770415350696972135e-07
2.768364510142861897e-07
2.766315552136163481e-07
2.764268426101398814e-07
2.762223191909832872e-07
2.760179931357941828e-07
2.758138505342919942e-07
2.756098907267285821e-07
2.754061196678079815e-07
2.752025499053817229e-07
2.749991542987849056e-07
2.747959453903214180e-07
2.745929224897347408e-07
2.743901003066264061e-07
2.741874539139083367e-07
2.739849870118747208e-07
2.737827252740665550e-07
2.735806327908613832e-07
2.733787352130467797e-07
2.731770164240296599e-07
2.729754932505503962e-07
2.727741429889713337e-07
2.725729802565125148e-07
2.723720130637499160e-07
2.721712187124205712e-07
2.719706095909154941e-07
2.717701914952718728e-07
2.715699592528611452e-07
2.713699033144324402e-07
2.711700294574011382e-07
2.709703434474802241e-07
2.707708379149216858e-07
2.705715120514600564e-07
2.703723825206757750e-07
2.701734244599876703e-07
2.699746501479949810e-07
2.697760587490485648e-07
2.695776494215124508e-07
2.693794191376938918e-07
2.691813801267667479e-07
2.689835119068721669e-07
2.687858332261589999e-07
2.685883192568823174e-07
2.683910017919078458e-07
2.681938603509147330e-07
2.679969070997483148e-07
2.678001172177412045e-07
2.676035180802432862e-07
2.674071044265045018e-07
2.672108557909350137e-07
2.670147908140033921e-07
2.668189085736410585e-07
2.666232146432438611e-07
2.664276798860268324e-07
2.662323359015522450e-07
2.660371730648093304e-07
2.658421752592876430e-07
2.656473631975742627e-07
2.654527337466390544e-07
2.652582772772227970e-07
2.650639949839291963e-07
2.648698902187152229e-07
2.646759684833454781e-07
2.644822244573384107e-07
2.642886463449221969e-07
2.640952569078191937e-07
2.639020378583201425e-07
2.637089903493645220e-07
2.635161241534912525e-07
2.633234296212086722e-07
2.631309272752996595e-07
2.629385772849055375e-07
2.627464130909676907e-07
2.625544293310780782e-07
2.623626077339575514e-07
2.621709644646393680e-07
2.619794963121471446e-07
2.617882151030228178e-07
2.615970853695575901e-07
2.614061447204915168e-07
2.612153770261764063e-07
2.610247769046047753e-07
2.608343497039161299e-07
2.606441007593123954e-07
2.604540160987519078e-07
2.602641181926658875e-07
2.600743802014215021e-07
2.598848181489163618e-07
2.596954373263441598e-07
2.595062109088148838e-07
2.593171634507196259e-07
2.591283023539230287e-07
2.589395879741881026e-07
2.587510619207677426e-07
2.585626952490586985e-07
2.583745124280573237e-07
2.581864909288616609e-07
2.579986359879487687e-07
2.578109698890559176e-07
2.576234530455784514e-07
2.574361162592414749e-07
2.572489434094139917e-07
2.570619545971640457e-07
2.568751124041375889e-07
2.566884582076640724e-07
2.565019694934715975e-07
2.563156386607673457e-07
2.561294836261100607e-07
2.559434989013043972e-07
2.557576853658059237e-07
2.555720332757527086e-07
2.553865435120890867e-07
2.552012339269696516e-07
2.550160883958069689e-07
2.548311098960420211e-07
2.546462950361974508e-07
2.544616531376999536e-07
2.542771680866191990e-07
2.540928576646282749e-07
2.539087121042565887e-07
2.537247343416242613e-07
2.535409167269504297e-07
2.533572664177936764e-07
2.531737926684887526e-07
2.529904751303609317e-07
2.528073209377747047e-07
2.526243287697326922e-07
2.524415162877256534e-07
2.522588547136521338e-07
2.520763659143822449e-07
2.518940443142108618e-07
2.517118653795637861e-07
2.515298804369727215e-07
2.513480333431408248e-07
2.511663753778430519e-07
2.509848630565300788e-07
2.508035139468642842e-07
2.506223350800778629e-07
2.504413187509578393e-07
2.502604593652971361e-07
2.500797723316652731e-07
2.498992394360414174e-07
2.497188655771967326e-07
2.495386703247871497e-07
2.493586186831288099e-07
2.491787386003160063e-07
2.489990202509332044e-07
2.488194580126914320e-07
2.486400672027288787e-07
2.484608254301110132e-07
2.482817480007155163e-07
2.481028355501051425e-07
2.479240866117462640e-07
2.477454871743019293e-07
2.475670524976092374e-07
2.473887831919514032e-07
2.472106652429362805e-07
2.470327117881229140e-07
2.468549213326832285e-07
2.466772882042482227e-07
2.464998067353048295e-07
2.463224941894852332e-07
2.461453323796368564e-07
2.459683343801797434e-07
2.457914945041149928e-07
2.456148112263782062e-07
2.454382913411740192e-07
2.452619270702852217e-07
2.450857085593149411e-07
2.449096654567896117e-07
2.447337712641055242e-07
2.445580368961620594e-07
2.443824545669193402e-07
2.442070413934926504e-07
2.440317709004321381e-07
2.438566601978355251e-07
2.436817118504308547e-07
2.435069201255983488e-07
2.433322772197794241e-07
2.431577960452325789e-07
2.429834687907889567e-07
2.428092959244018618e-07
2.426352841176853280e-07
2.424614193453552123e-07
2.422877144708282932e-07
2.421141699351250861e-07
2.419407696470567186e-07
2.417675264426953634e-07
2.415944469423855795e-07
2.414215088619142224e-07
2.412487332601963216e-07
2.410761164173143708e-07
2.409036381226280913e-07
2.407313235211802134e-07
2.405591627005783656e-07
2.403871539934070627e-07
2.402152936702634592e-07
2.400435924041033562e-07
2.398720505624679553e-07
2.397006438345857043e-07
2.395293993238628010e-07
2.393583071060553478e-07
2.391873716438377954e-07
2.390165789059977231e-07
2.388459415614137992e-07
2.386754619938302317e-07
2.385051261726203758e-07
2.383349446831317064e-07
2.381649178414617523e-07
2.379950357181349434e-07
2.378253027267409916e-07
2.376557294108146227e-07
2.374863058288146527e-07
2.373170261360616503e-07
2.371478988107407363e-07
2.369789261767195446e-07
2.368101003351044250e-07
2.366414195171406324e-07
2.364728942106747909e-07
2.363045185460982572e-07
2.361362988988200785e-07
2.359682049202464101e-07
2.358002837790600369e-07
2.356325071560233512e-07
2.354648630661933257e-07
2.352973884216387576e-07
2.351300508502029792e-07
2.349628668640164886e-07
2.347958285335193637e-07
2.346289320044838691e-07
2.344621998516159573e-07
2.342955916106680536e-07
2.341291481348172571e-07
2.339628472573309283e-07
2.337966952552910363e-07
2.336306902753440703e-07
2.334648264055782321e-07
2.332991119336663744e-07
2.331335510761879277e-07
2.329681338466169000e-07
2.328028522965197015e-07
2.326377288639402685e-07
2.324727434353483731e-07
2.323079062754079928e-07
2.321432175160578763e-07
2.319786712133742829e-07
2.318142735564903212e-07
2.316500165769172554e-07
2.314859125088711209e-07
2.313219392403991492e-07
2.311581211117906406e-07
2.309944440861805529e-07
2.308309203590243761e-07
2.306675217763041551e-07
2.305042847258126412e-07
2.303411911284689469e-07
2.301782249411587193e-07
2.300154164535724441e-07
2.298527435718872722e-07
2.296902305055807590e-07
2.295278390699078400e-07
2.293656035151707653e-07
2.292035017630792058e-07
2.290415519411085884e-07
2.288797460371899085e-07
2.287180680125035088e-07
2.285565500177065970e-07
2.283951599486384891e-07
2.282339178892374698e-07
2.280728178254727342e-07
2.279118617621254994e-07
2.277510416779727170e-07
2.275903675862097674e-07
2.274298314582482802e-07
2.272694372830687681e-07
2.271091870377462125e-07
2.269490666915772062e-07
2.267891062123756915e-07
2.266292675683175498e-07
2.264695787060937258e-07
2.263100355726225296e-07
2.261506161469876999e-07
2.259913483317552705e-07
2.258322140972335745e-07
2.256732273431662018e-07
2.255143720398156470e-07
2.253556580840519263e-07
2.251970913678170038e-07
2.250386459057741431e-07
2.248803614421099042e-07
2.247222000444944055e-07
2.245641854983685711e-07
2.244062997910989451e-07
2.242485567404022617e-07
2.240909542406423084e-07
2.239334941534625602e-07
2.237761624463852881e-07
2.236189709096032802e-07
2.234619233764618129e-07
2.233050018451125950e-07
2.231482260158655955e-07
2.229915838366102717e-07
2.228350850642793324e-07
2.226787156651856178e-07
2.225224814253206903e-07
2.223663940560733634e-07
2.222104316058063326e-07
2.220546097345714001e-07
2.218989262791086225e-07
2.217433810478539285e-07
2.215879679170669265e-07
2.214326827437006778e-07
2.212775431082238258e-07
2.211225448469428716e-07
2.209676660323442739e-07
2.208129301392592484e-07
2.206583329945050391e-07
2.205038586017728780e-07
2.203495343299415293e-07
2.201953323529123937e-07
2.200412741042815012e-07
2.198873416129386452e-07
2.197335464499729075e-07
2.195798922895550004e-07
2.194263631377504425e-07
2.192729646377853517e-07
2.191197063546386246e-07
2.189665880084860449e-07
2.188135896806233534e-07
2.186607366176000414e-07
2.185080069402853013e-07
2.183554082154952368e-07
2.182029538763355492e-07
2.180506240124868381e-07
2.178984300816823069e-07
2.177463639388014130e-07
2.175944331095704005e-07
2.174426333587233922e-07
2.172909702341939760e-07
2.171394316692965545e-07
2.169880271182477607e-07
2.168367621039769553e-07
2.166856108787315939e-07
2.165346082755612654e-07
2.163837246394387693e-07
2.162329850016782104e-07
2.160823616750095304e-07
2.159318757671458561e-07
2.157815288527682615e-07
2.156312952138809726e-07
2.154811998212843132e-07
2.153312344984232892e-07
2.151814105406587261e-07
2.150316905660198705e-07
2.148821267401965081e-07
2.147326777935288281e-07
2.145833647230344508e-07
2.144341735103884028e-07
2.142851192963634322e-07
2.141361919440972425e-07
2.139873929750071996e-07
2.138387142037192934e-07
2.136901804332810637e-07
2.135417679367869365e-07
2.133934801602607822e-07
2.132453224785977074e-07
2.130972963827627612e-07
2.129493956053989982e-07
2.128016216286090941e-07
2.126539759313805228e-07
2.125064599815139144e-07
2.123590713740333337e-07
2.122118096341333765e-07
2.120646742843198920e-07
2.119176629109825288e-07
2.117707788969057306e-07
2.116240294732573343e-07
2.114774044844273190e-07
2.113308937876602892e-07
2.111845296774449672e-07
2.110382788492226758e-07
2.108921523666996498e-07
2.107461554977045489e-07
2.106002896416969764e-07
2.104545446423741711e-07
2.103089257452257809e-07
2.101634285711248734e-07
2.100180641242153060e-07
2.098728222420176738e-07
2.097277004568253369e-07
2.095827135929179768e-07
2.094378457191646080e-07
2.092931001191599454e-07
2.091484762362689027e-07
2.090039850181375249e-07
2.088596239629847840e-07
2.087153675635608059e-07
2.085712535908655803e-07
2.084272546182582279e-07
2.082833815552823404e-07
2.081396318916100623e-07
2.079960050306225672e-07
2.078525041969571856e-07
2.077091211312283656e-07
2.075658667010821138e-07
2.074227345535800554e-07
2.072797259780059153e-07
2.071368346223764010e-07
2.069940751391603015e-07
2.068514316185463182e-07
2.067089148761297539e-07
2.065665071050482695e-07
2.064242381832640079e-07
2.062820864816067225e-07
2.061400589678219534e-07
2.059981454619520355e-07
2.058563624449241760e-07
2.057146883098759055e-07
2.055731490382251627e-07
2.054317268256339253e-07
2.052904267006422455e-07
2.051492365787213533e-07
2.050081842880034154e-07
2.048672482267688290e-07
2.047264296016536673e-07
2.045857239245901467e-07
2.044451494781241979e-07
2.043046979574513299e-07
2.041643553769465674e-07
2.040241399877803646e-07
2.038840510644712254e-07
2.037440651474917812e-07
2.036042118245564241e-07
2.034644695336152011e-07
2.033248583610129234e-07
2.031853586419825009e-07
2.030459715317601419e-07
2.029067170866818686e-07
2.027675794234081736e-07
2.026285521230580553e-07
2.024896457647696547e-07
2.023508690227729948e-07
2.022121928168883080e-07
2.020736484598872019e-07
2.019352181962975145e-07
2.017969144416319104e-07
2.016587081416388036e-07
2.015206399719365935e-07
2.013826827585958605e-07
2.012448375962863041e-07
2.011071112218991877e-07
2.009695103575207766e-07
2.008320247843582687e-07
2.006946536910461358e-07
2.005573962682848161e-07
2.004202648497710297e-07
2.002832360711870874e-07
2.001463316489803725e-07
2.000095563761344892e-07
1.998728793869949444e-07
1.997363223666991837e-07
1.995998863458797339e-07
1.994635629804738209e-07
1.993273626614846478e-07
1.991912676748530288e-07
1.990552940218587828e-07
1.989194408358866991e-07
1.987836941492281108e-07
1.986480605862272402e-07
1.985125523636395971e-07
1.983771629850699715e-07
1.982418728835038780e-07
1.981067017353957409e-07
1.979716579835141425e-07
1.978367145961768026e-07
1.977018930768718015e-07
1.975671831968193950e-07
1.974325915100625055e-07
1.972981077875172776e-07
1.971637423031713775e-07
1.970294997237823152e-07
1.968953493313566545e-07
1.967613293120182443e-07
1.966274163958052130e-07
1.964936263981364076e-07
1.963599360621769023e-07
1.962263649111129980e-07
1.960929101394821054e-07
1.959595652261300031e-07
1.958263366506390119e-07
1.956932160318368386e-07
1.955602154054548174e-07
1.954273171099320970e-07
1.952945331715799200e-07
1.951618663311311735e-07
1.950293174617742295e-07
1.948968689117290317e-07
1.947645363778887890e-07
1.946323207240363665e-07
1.945002043066806136e-07
1.943682175934412919e-07
1.942363262877235771e-07
1.941045608293822319e-07
1.939728924870300658e-07
1.938413442816467654e-07
1.937099041177150022e-07
1.935785765224762457e-07
1.934473567884479327e-07
1.933162512765157777e-07
1.931852589596587379e-07
1.930543695900048406e-07
1.929236005702789532e-07
1.927929287510963295e-07
1.926623788885247003e-07
1.925319370410697982e-07
1.924015929666237095e-07
1.922713805777971097e-07
1.921412601831342572e-07
1.920112583171635668e-07
1.918813592093386092e-07
1.917515783368394200e-07
1.916218999302535086e-07
1.914923302691399654e-07
1.913628756216916248e-07
1.912335257292893071e-07
1.911042868493580729e-07
1.909751560609559696e-07
1.908461359383703104e-07
1.907172180601267361e-07
1.905884141562793575e-07
1.904597194598040393e-07
1.903311292030426154e-07
1.902026441165371006e-07
1.900742777214444152e-07
1.899460124398188564e-07
1.898178544675956836e-07
1.896898026867052503e-07
1.895618632803084475e-07
1.894340314623289070e-07
1.893063079231879754e-07
1.891786842275382436e-07
1.890511774821271534e-07
1.889237664795253656e-07
1.887964683128695082e-07
1.886692763613414517e-07
1.885422022211715125e-07
1.884152155881444431e-07
1.882883462653610057e-07
1.881615839818337778e-07
1.880349202929460307e-07
1.879083722191186788e-07
1.877819222182046756e-07
1.876555909244809197e-07
1.875293498942574494e-07
1.874032215657778359e-07
1.872772047437118838e-07
1.871512818975639084e-07
1.870254681713116980e-07
1.868997659920621739e-07
1.867741668960607979e-07
1.866486696804405814e-07
1.865232767607634926e-07
1.863979923612643397e-07
1.862728116398779829e-07
1.861477369974918619e-07
1.860227599735247416e-07
1.858979010504328177e-07
1.857731318666710131e-07
1.856484746978147211e-07
1.855239210748376295e-07
1.853994751741088471e-07
1.852751231097661981e-07
1.851508798914695919e-07
1.850267496751539968e-07
1.849027059478656684e-07
1.847787781217212072e-07
1.846549523069510744e-07
1.845312290412319327e-07
1.844076106585579330e-07
1.842840868845927227e-07
1.841606744551297143e-07
1.840373612888784506e-07
1.839141533036082007e-07
1.837910474153333871e-07
1.836680477286638903e-07
1.835451439628481155e-07
1.834223420168374362e-07
1.832996477798833749e-07
1.831770563545371985e-07
1.830545664343864550e-07
1.829321713291704216e-07
1.828098930500830095e-07
1.826876979980012049e-07
1.825656171317363166e-07
1.824436276253756077e-07
1.823217621892709877e-07
1.821999693439314519e-07
1.820782943207164841e-07
1.819567232450516547e-07
1.818352422575138360e-07
1.817138679057647848e-07
1.815925934826039133e-07
1.814714229999774180e-07
1.813503497452460449e-07
1.812293830810378927e-07
1.811085055781433325e-07
1.809877373022361833e-07
1.808670643959825772e-07
1.807464944135378312e-07
1.806260331104384911e-07
1.805056541573723464e-07
1.803853882593007021e-07
1.802652126574734137e-07
1.801451491193866873e-07
1.800251784504144378e-07
1.799053028231213186e-07
1.797855368563984089e-07
1.796658595891502000e-07
1.795462874039488419e-07
1.794268100116257471e-07
1.793074419948728508e-07
1.791881606307403322e-07
1.790689840395759156e-07
1.789499125764636473e-07
1.788309253039028096e-07
1.787120438672537839e-07
1.785932632897303635e-07
1.784745821405967564e-07
1.783559919015241976e-07
1.782375053110993613e-07
1.781191191562270644e-07
1.780008196072827452e-07
1.778826299980117092e-07
1.777645311876420938e-07
1.776465341068363777e-07
1.775286355287544945e-07
1.774108286982153839e-07
1.772931209912593747e-07
1.771755180049018025e-07
1.770580076752281910e-07
1.769405832465553218e-07
1.768232767657942190e-07
1.767060497149808945e-07
1.765889235438135809e-07
1.764719002931141117e-07
1.763549731864358440e-07
1.762381319343416012e-07
1.761213961770306004e-07
1.760047591338990934e-07
1.758882140281767381e-07
1.757717576056153349e-07
1.756554129805894289e-07
1.755391557860618225e-07
1.754229897922987188e-07
1.753069310491670438e-07
1.751909569681057682e-07
1.750750800793560254e-07
1.749593076314406692e-07
1.748436188024002049e-07
1.747280366165011247e-07
1.746125437609981298e-07
1.744971439600696198e-07
1.743818409363270097e-07
1.742666331486255892e-07
1.741515243030017149e-07
1.740365023515179108e-07
1.739215832422953727e-07
1.738067479332461820e-07
1.736920193481104315e-07
1.735773732044811348e-07
1.734628341507213896e-07
1.733483796582177061e-07
1.732340186420363763e-07
1.731197634909790132e-07
1.730055882000327020e-07
1.728915121307603015e-07
1.727775284702276892e-07
1.726636495770278950e-07
1.725498424989768150e-07
1.724361474620863044e-07
1.723225367462903276e-07
1.722090226848494618e-07
1.720955984601682035e-07
1.719822729065908961e-07
1.718690391998656803e-07
1.717558922544548895e-07
1.716428391537254904e-07
1.715298852302376977e-07
1.714170236483254861e-07
1.713042493097047459e-07
1.711915605910342927e-07
1.710789853457576494e-07
1.709664837488663572e-07
1.708540783594284463e-07


==> anc/input_csv/ritz_basis_v2_N6000.csv <==
1.847860050298414936e-01
1.839780083593369753e-01
1.823686905370111022e-01
1.799732759009643746e-01
1.768134835616267941e-01
1.729176851543008930e-01
1.683204185419686638e-01
1.630618065833067953e-01
1.571868969798339843e-01
1.507449405026327072e-01
1.437886259834396663e-01
1.363732908017920020e-01
1.285561252655959830e-01
1.203953883403983266e-01
1.119496507211095171e-01
1.032770793611010596e-01
9.443477538868469412e-02
8.547817496406766302e-02
7.646052017176019344e-02
6.743240460617141996e-02
5.844139598097107535e-02
4.953173594904358712e-02
4.074411541551590382e-02
3.211552199932759394e-02
2.367915497051588727e-02
1.546440196613307547e-02
7.496871059971131797e-03
-2.015286883880563009e-04
-7.612465277890599971e-03
-1.472102745504372950e-02
-2.151554089331933137e-02
-2.798736335441493611e-02
-3.413066485569008629e-02
-3.994219832066861486e-02
-4.542106559235725705e-02
-5.056848306777334684e-02
-5.538755058933111236e-02
-5.988302662222653311e-02
-6.406111217075440012e-02
-6.792924535115903162e-02
-7.149590805070139832e-02
-7.477044566680976501e-02
-7.776290053753284748e-02
-8.048385934534905972e-02
-8.294431449845054982e-02
-8.515553926423184705e-02
-8.712897624519849726e-02
-8.887613864326743274e-02
-9.040852365065275842e-02
-9.173753722900175600e-02
-9.287442948936215636e-02
-9.383023985923810706e-02
-9.461575121588275405e-02
-9.524145217343335523e-02
-9.571750673206401439e-02
-9.605373052756872865e-02
-9.625957295709663963e-02
-9.634410449885794092e-02
-9.631600858901806506e-02
-9.618357746605546432e-02
-9.595471144050247980e-02
-9.563692109497773375e-02
-9.523733196555596303e-02
-9.476269129942405112e-02
-9.421937652617036474e-02
-9.361340511904413242e-02
-9.295044556012645176e-02
-9.223582915685230033e-02
-9.147456248939189738e-02
-9.067134029664267181e-02
-8.983055863518477069e-02
-8.895632816878462634e-02
-8.805248746741282939e-02
-8.712261621393618816e-02
-8.617004823302268357e-02
-8.519788427236552053e-02
-8.420900447911124076e-02
-8.320608052605285576e-02
-8.219158735235128355e-02
-8.116781449215429434e-02
-8.013687697215843286e-02
-7.910072576558482838e-02
-7.806115779558202294e-02
-7.701982548579780485e-02
-7.597824585974530254e-02
-7.493780919374518068e-02
-7.389978723123596938e-02
-7.286534096799456017e-02
-7.183552801984231795e-02
-7.081130958566751732e-02
-6.979355701956571623e-02
-6.878305802672875224e-02
-6.778052249807031693e-02
-6.678658799905459742e-02
-6.580182492807741534e-02
-6.482674135997021359e-02
-6.386178758980189107e-02
-6.290736039204722352e-02
-6.196380701000004515e-02
-6.103142888947634542e-02
-6.011048517095499838e-02
-5.920119595351282238e-02
-5.830374534338066822e-02
-5.741828429966720077e-02
-5.654493328906237681e-02
-5.568378476087829099e-02
-5.483490545325236248e-02
-5.399833854081122209e-02
-5.317410563358981185e-02
-5.236220863642859769e-02
-5.156263147770175082e-02
-5.077534171563023030e-02
-5.000029203000621453e-02
-4.923742160679486085e-02
-4.848665742260251099e-02
-4.774791543538725591e-02
-4.702110168788527222e-02
-4.630611332934293778e-02
-4.560283956105239123e-02
-4.491116251094484646e-02
-4.423095804181419871e-02
-4.356209649788725380e-02
-4.290444339384334033e-02
-4.225786005031136050e-02
-4.162220417939818673e-02
-4.099733042395526522e-02
-4.038309085353378874e-02
-3.977933542031410891e-02
-3.918591237762865387e-02
-3.860266866384397949e-02
-3.802945025404642215e-02
-3.746610248178156716e-02
-3.691247033304046604e-02
-3.636839871450225914e-02
-3.583373269782362536e-02
-3.530831774187718347e-02
-3.479199989434916124e-02
-3.428462597436556653e-02
-3.378604373752350926e-02
-3.329610202460919072e-02
-3.281465089520763795e-02
-3.234154174744077737e-02
-3.187662742471476796e-02
-3.141976231070359865e-02
-3.097080241322925850e-02
-3.052960543809882937e-02
-3.009603085352957966e-02
-2.966993994600946455e-02
-2.925119586827519200e-02
-2.883966367989056548e-02
-2.843521038127948264e-02
-2.803770494146120770e-02
-2.764701832028532494e-02
-2.726302348544214563e-02
-2.688559542465392138e-02
-2.651461115375457200e-02
-2.614994972063383258e-02
-2.579149220567900774e-02
-2.543912171891853438e-02
-2.509272339423649148e-02
-2.475218438079751851e-02
-2.441739383219278595e-02
-2.408824289318685363e-02
-2.376462468468775943e-02
-2.344643428678884825e-02
-2.313356872033432016e-02
-2.282592692695354156e-02
-2.252340974800176240e-02
-2.222591990222537797e-02
-2.193336196256453346e-02
-2.164564233213786895e-02
-2.136266921935267918e-02
-2.108435261256066950e-02
-2.081060425409943584e-02
-2.054133761391948101e-02
-2.027646786284489910e-02
-2.001591184561503020e-02
-1.975958805360606210e-02
-1.950741659757649141e-02
-1.925931918012645933e-02
-1.901521906832795775e-02
-1.877504106618565691e-02
-1.853871148728085741e-02
-1.830615812748839777e-02
-1.807731023777625623e-02
-1.785209849720686970e-02
-1.763045498617704307e-02
-1.741231315977631935e-02
-1.719760782148401987e-02
-1.698627509710373684e-02
-1.677825240892035635e-02
-1.657347845028579042e-02
-1.637189316040221082e-02
-1.617343769945979795e-02
-1.597805442416179098e-02
-1.578568686356834547e-02
-1.559627969526166356e-02
-1.540977872191343773e-02
-1.522613084823738056e-02
-1.504528405823793262e-02
-1.486718739293757703e-02
-1.469179092835908550e-02
-1.451904575406184547e-02
-1.434890395180373618e-02
-1.418131857488681875e-02
-1.401624362760515649e-02
-1.385363404523100132e-02
-1.369344567439394894e-02
-1.353563525366885401e-02
-1.338016039477142594e-02
-1.322697956385477866e-02
-1.307605206347494005e-02
-1.292733801459582457e-02
-1.278079833926069539e-02
-1.263639474331716001e-02
-1.249408969981102326e-02
-1.235384643238917474e-02
-1.221562889937021293e-02
-1.207940177784291164e-02
-1.194513044838402434e-02
-1.181278097983179919e-02
-1.168232011461162179e-02
-1.155371525421510816e-02
-1.142693444505217364e-02
-1.130194636461727062e-02
-1.117872030796293950e-02
-1.105722617434952947e-02
-1.093743445441792278e-02
-1.081931621736566783e-02
-1.070284309864257682e-02
-1.058798728773704609e-02
-1.047472151638603396e-02
-1.036301904687306381e-02
-1.025285366077045152e-02
-1.014419964778913268e-02
-1.003703179489730778e-02
-9.931325375798796123e-03
-9.827056140475557214e-03
-9.724200305070840669e-03
-9.622734541946094747e-03
-9.522635970068110689e-03
-9.423882145387883769e-03
-9.326451051722734961e-03
-9.230321091563475217e-03
-9.135471077326116907e-03
-9.041880222602039635e-03
-8.949528133783342040e-03
-8.858394801665871177e-03
-8.768460593503569697e-03
-8.679706244976742591e-03
-8.592112852564112030e-03
-8.505661865857078174e-03
-8.420335080354425517e-03
-8.336114630033383474e-03
-8.252982980467763255e-03
-8.170922921799045682e-03
-8.089917562090964340e-03
-8.009950320648774949e-03
-7.931004921613159231e-03
-7.853065387673193246e-03
-7.776116033843189120e-03
-7.700141461527026422e-03
-7.625126552534117717e-03
-7.551056463391368247e-03
-7.477916619679449498e-03
-7.405692710527364553e-03
-7.334370683245316005e-03
-7.263936738067302938e-03
-7.194377322955309260e-03
-7.125679128659592743e-03
-7.057829083693260494e-03
-6.990814349636840890e-03
-6.924622316283956559e-03
-6.859240597218796941e-03
-6.794657025166513792e-03
-6.730859647694355241e-03
-6.667836722826404536e-03
-6.605576714913248548e-03
-6.544068290494242483e-03
-6.483300314192007481e-03
-6.423261844918919106e-03
-6.363942131913165323e-03
-6.305330611020194993e-03
-6.247416900959112430e-03
-6.190190799841263462e-03
-6.133642281445430243e-03
-6.077761491975065822e-03
-6.022538746564384989e-03
-5.967964525949844522e-03
-5.914029473379722908e-03
-5.860724391296053166e-03
-5.808040238334818452e-03
-5.755968126287830215e-03
-5.704499317109182691e-03
-5.653625220058394046e-03
-5.603337388821494867e-03
-5.553627518805223824e-03
-5.504487444304893839e-03
-5.455909135987885988e-03
-5.407884698156248914e-03
-5.360406366337594659e-03
-5.313466504637610541e-03
-5.267057603463718568e-03
-5.221172276996742870e-03
-5.175803260921509746e-03
-5.130943410171083519e-03
-5.086585696600075604e-03
-5.042723206821011529e-03
-4.999349140119136066e-03
-4.956456806281343483e-03
-4.914039623528555431e-03
-4.872091116544926756e-03
-4.830604914514403936e-03
-4.789574749083156183e-03
-4.748994452616967649e-03
-4.708857956221641251e-03
-4.669159287990108306e-03
-4.629892571200430740e-03
-4.591052022586327754e-03
-4.552631950618503745e-03
-4.514626753832512787e-03
-4.477030919229536138e-03
-4.439839020570956508e-03
-4.403045716954403360e-03
-4.366645751131977525e-03
-4.330633948087939285e-03
-4.295005213527583812e-03
-4.259754532434439564e-03
-4.224876967686002315e-03
-4.190367658554781417e-03
-4.156221819512804713e-03
-4.122434738724628685e-03
-4.089001776838037568e-03
-4.055918365707094318e-03
-4.023180007079260254e-03
-3.990782271397172974e-03
-3.958720796570698933e-03
-3.926991286838633910e-03
-3.895589511537042408e-03
-3.864511304026622181e-03
-3.833752560518832470e-03
-3.803309239051209760e-03
-3.773177358343326755e-03
-3.743352996782139171e-03
-3.713832291432637382e-03
-3.684611436865653424e-03
-3.655686684449510095e-03
-3.627054341045567436e-03
-3.598710768347515576e-03
-3.570652381723540911e-03
-3.542875649448288568e-03
-3.515377091748281800e-03
-3.488153279888368038e-03
-3.461200835388640422e-03
-3.434516429050492488e-03
-3.408096780288899248e-03
-3.381938656173502384e-03
-3.356038870681242372e-03
-3.330394283923746035e-03
-3.305001801373905722e-03
-3.279858373064799618e-03
-3.254960992909547435e-03
-3.230306697918060212e-03
-3.205892567536876552e-03
-3.181715722892974104e-03
-3.157773326169098678e-03
-3.134062579814037453e-03
-3.110580726041753136e-03
-3.087325046059431581e-03
-3.064292859451559544e-03
-3.041481523570264793e-03
-3.018888432950930269e-03
-2.996511018643144200e-03
-2.974346747622912471e-03
-2.952393122309265785e-03
-2.930647679842540536e-03
-2.909107991656399543e-03
-2.887771662843639266e-03
-2.866636331660775330e-03
-2.845699668958011092e-03
-2.824959377692569645e-03
-2.804413192439239848e-03
-2.784058878768376922e-03
-2.763894232932759265e-03
-2.743917081234571384e-03
-2.724125279601267904e-03
-2.704516713136391210e-03
-2.685089295654877195e-03
-2.665840969173139795e-03
-2.646769703581440709e-03
-2.627873496094003739e-03
-2.609150370877987360e-03
-2.590598378627077987e-03
-2.572215596158355412e-03
-2.554000125990379001e-03
-2.535950095932625482e-03
-2.518063658753592112e-03
-2.500338991702886430e-03
-2.482774296241422110e-03
-2.465367797573077887e-03
-2.448117744350835831e-03
-2.431022408281726700e-03
-2.414080083762495076e-03
-2.397289087619908221e-03
-2.380647758613053076e-03
-2.364154457307100429e-03
-2.347807565498175129e-03
-2.331605486147157735e-03
-2.315546642869399565e-03
-2.299629479712304685e-03
-2.283852460833636286e-03
-2.268214070166604032e-03
-2.252712811218959658e-03
-2.237347206632454844e-03
-2.222115798073397933e-03
-2.207017145759767457e-03
-2.192049828378006115e-03
-2.177212442652023960e-03
-2.162503603170649793e-03
-2.147921942093639763e-03
-2.133466108863296944e-03
-2.119134770066742526e-03
-2.104926608989807386e-03
-2.090840325556156312e-03
-2.076874636003771171e-03
-2.063028272636639997e-03
-2.049299983631236444e-03
-2.035688532749224851e-03
-2.022192699207768854e-03
-2.008811277340291895e-03
-1.995543076485207287e-03
-1.982386920663636518e-03
-1.969341648480728204e-03
-1.956406112817052952e-03
-1.943579180708357532e-03
-1.930859733076331457e-03
-1.918246664556320967e-03
-1.905738883340889287e-03
-1.893335310886751785e-03
-1.881034881877400493e-03
-1.868836543856307233e-03
-1.856739257213461730e-03
-1.844741994896699315e-03
-1.832843742273147477e-03
-1.821043496953310371e-03
-1.809340268615907505e-03
-1.797733078845784429e-03
-1.786220960959970057e-03
-1.774802959824656407e-03
-1.763478131773315747e-03
-1.752245544333646231e-03
-1.741104276183021811e-03
-1.730053416867485469e-03
-1.719092066834626998e-03
-1.708219337057027658e-03
-1.697434349117896970e-03
-1.686736234860370829e-03
-1.676124136424051066e-03
-1.665597205948600402e-03
-1.655154605561876078e-03
-1.644795507170065821e-03
-1.634519092350365278e-03
-1.624324552250170847e-03
-1.614211087334040118e-03
-1.604177907474869371e-03
-1.594224231593423897e-03
-1.584349287720429166e-03
-1.574552312730345856e-03
-1.564832552364630756e-03
-1.555189260966114177e-03
-1.545621701487370206e-03
-1.536129145348684921e-03
-1.526710872194324059e-03
-1.517366170019258248e-03
-1.508094334856432050e-03
-1.498894670770550396e-03
-1.489766489726529518e-03
-1.480709111464797220e-03
-1.471721863454300300e-03
-1.462804080726616638e-03
-1.453955105836729619e-03
-1.445174288705463207e-03
-1.436460986556961422e-03
-1.427814563857174833e-03
-1.419234392131187234e-03
-1.410719849962095013e-03
-1.402270322794822721e-03
-1.393885203041488876e-03
-1.385563889702256775e-03
-1.377305788577125583e-03
-1.369110311955653572e-03
-1.360976878636718139e-03
-1.352904913888125591e-03
-1.344893849190614962e-03
-1.336943122400767632e-03
-1.329052177426114003e-03
-1.321220464355671222e-03
-1.313447439206818839e-03
-1.305732564002405312e-03
-1.298075306567436464e-03
-1.290475140570016693e-03
-1.282931545338074353e-03
-1.275444005848446220e-03
-1.268012012687246004e-03
-1.260635061887901455e-03
-1.253312654955877426e-03
-1.246044298738088274e-03
-1.238829505359574168e-03
-1.231667792230054653e-03
-1.224558681868566975e-03
-1.217501701928420292e-03
-1.210496385069154005e-03
-1.203542268982713860e-03
-1.196638896187711366e-03
-1.189785814149431093e-03
-1.182982575040777973e-03
-1.176228735847341476e-03
-1.169523858159191715e-03
-1.162867508249167950e-03
-1.156259256906850804e-03
-1.149698679447261687e-03
-1.143185355641423333e-03
-1.136718869632595856e-03
-1.130298809954537317e-03
-1.123924769383398675e-03
-1.117596344969199471e-03
-1.111313137943911126e-03
-1.105074753631078493e-03
-1.098880801562932561e-03
-1.092730895150406580e-03
-1.086624651923902892e-03
-1.080561693293407557e-03
-1.074541644591635097e-03
-1.068564134951064358e-03
-1.062628797407873379e-03
-1.056735268652678281e-03
-1.050883189124743929e-03
-1.045072202966985421e-03
-1.039301957889074554e-03
-1.033572105247082280e-03
-1.027882299871275959e-03
-1.022232200153897668e-03
-1.016621467919290442e-03
-1.011049768369288310e-03
-1.005516770153295440e-03
-1.000022145197483310e-03
-9.945655688046921381e-04
-9.891467194169851779e-04
-9.837652788248344750e-04
-9.784209319384901647e-04
-9.731133668064849852e-04
-9.678422746160347812e-04
-9.626073496186157230e-04
-9.574082891418802307e-04
-9.522447934173823439e-04
-9.471165657922478139e-04
-9.420233124164665607e-04
-9.369647424301323288e-04
-9.319405677697139732e-04
-9.269505032914118628e-04
-9.219942666072372455e-04
-9.170715780659536003e-04
-9.121821608761665435e-04
-9.073257407685942017e-04
-9.025020463827636372e-04
-8.977108087623453117e-04
-8.929517617891447956e-04
-8.882246417776848814e-04
-8.835291877021968611e-04
-8.788651409790137776e-04
-8.742322456042716898e-04
-8.696302480126799801e-04
-8.650588970865791044e-04
-8.605179441112634393e-04
-8.560071428379296271e-04
-8.515262492587016971e-04
-8.470750218112368208e-04
-8.426532212149209040e-04
-8.382606104619162203e-04
-8.338969547951482044e-04
-8.295620217524830040e-04
-8.252555810197559610e-04
-8.209774045087227115e-04
-8.167272662575529541e-04
-8.125049425086043912e-04
-8.083102115447160074e-04
-8.041428538130200544e-04
-8.000026517884086886e-04
-7.958893899616337675e-04
-7.918028549559319841e-04
-7.877428352575392614e-04
-7.837091214742021713e-04
-7.797015060799457938e-04
-7.757197834942617829e-04
-7.717637501157107198e-04
-7.678332041590101107e-04
-7.639279457909264447e-04
-7.600477769497746136e-04
-7.561925015061869877e-04
-7.523619251025056697e-04
-7.485558551380806043e-04
-7.447741008233007935e-04
-7.410164731954417550e-04
-7.372827848930223410e-04
-7.335728504025521316e-04
-7.298864858461354696e-04
-7.262235090361656657e-04
-7.225837394619803126e-04
-7.189669982765774237e-04
-7.153731082531139887e-04
-7.118018937784710174e-04
-7.082531807986021605e-04
-7.047267969276524782e-04
-7.012225712722980646e-04
-6.977403345050987209e-04
-6.942799188349188608e-04
-6.908411579836828660e-04
-6.874238871933177749e-04
-6.840279431493173547e-04
-6.806531640300353533e-04
-6.772993894665130981e-04
-6.739664605205619155e-04
-6.706542196808594610e-04
-6.673625108531986219e-04
-6.640911793333176272e-04
-6.608400717743018833e-04
-6.576090361953080068e-04
-6.543979220423248996e-04
-6.512065799757551241e-04
-6.480348620772284195e-04
-6.448826216902682181e-04
-6.417497134931369118e-04
-6.386359933872421757e-04
-6.355413185702165312e-04
-6.324655475451117052e-04
-6.294085399928363907e-04
-6.263701568622369667e-04
-6.233502603059267160e-04
-6.203487136792597365e-04
-6.173653815505108404e-04
-6.144001296547567381e-04
-6.114528249100404083e-04
-6.085233353885657979e-04
-6.056115302716762183e-04
-6.027172799611488913e-04
-5.998404558781947078e-04
-5.969809306748527153e-04
-5.941385779621655627e-04
-5.913132725983301884e-04
-5.885048903959788462e-04
-5.857133082775341096e-04
-5.829384042479559321e-04
-5.801800573296784580e-04
-5.774381476180933098e-04
-5.747125561573235460e-04
-5.720031651207131826e-04
-5.693098575893515770e-04
-5.666325176944890215e-04
-5.639710305216201957e-04
-5.613252821873705809e-04
-5.586951597334789427e-04
-5.560805510971540515e-04
-5.534813453475515357e-04
-5.508974322823556981e-04
-5.483287027709921697e-04
-5.457750485439487797e-04
-5.432363622746627435e-04
-5.407125375236718906e-04
-5.382034687046195059e-04
-5.357090512074719549e-04
-5.332291812123675671e-04
-5.307637558389517165e-04
-5.283126729823721607e-04
-5.258758314982825291e-04
-5.234531309980290517e-04
-5.210444719608836985e-04
-5.186497556547155999e-04
-5.162688842831463388e-04
-5.139017607062898278e-04
-5.115482887162884143e-04
-5.092083727697338438e-04
-5.068819183023440386e-04
-5.045688313202229989e-04
-5.022690187192859531e-04
-4.999823881819334811e-04
-4.977088480900916699e-04
-4.954483075700634974e-04
-4.932006765616764278e-04
-4.909658656768471543e-04
-4.887437862742224134e-04
-4.865343504483728501e-04
-4.843374710141468966e-04
-4.821530614911888530e-04
-4.799810360739614019e-04
-4.778213097153012753e-04
-4.756737979487412867e-04
-4.735384171539206376e-04
-4.714150842369962697e-04
-4.693037168564391883e-04
-4.672042333054381006e-04
-4.651165525510509856e-04
-4.630405941761474233e-04
-4.609762784909995611e-04
-4.589235263688297862e-04
-4.568822593095050555e-04
-4.548523995215719143e-04
-4.528338697782426266e-04
-4.508265934662828269e-04
-4.488304945867014522e-04
-4.468454977743680249e-04
-4.448715282651733620e-04
-4.429085118258980114e-04
-4.409563748831248661e-04
-4.390150443916374578e-04
-4.370844479861092733e-04
-4.351645137000346411e-04
-4.332551702958219978e-04
-4.313563470310683053e-04
-4.294679737255176427e-04
-4.275899807437472024e-04
-4.257222990057884593e-04
-4.238648599883910800e-04
-4.220175956709645479e-04
-4.201804386109663728e-04
-4.183533218348301050e-04
-4.165361789774315736e-04
-4.147289440727584494e-04
-4.129315517846126921e-04
-4.111439372252835914e-04
-4.093660360213665370e-04
-4.075977842883578848e-04
-4.058391186777369239e-04
-4.040899762703290096e-04
-4.023502946508561722e-04
-4.006200119635118561e-04
-3.988990667252149025e-04
-3.971873979805733731e-04
-3.954849452143862363e-04
-3.937916484074334834e-04
-3.921074480028622841e-04
-3.904322848553155693e-04
-3.887661003307910632e-04
-3.871088362026601148e-04
-3.854604346720878869e-04
-3.838208384845223143e-04
-3.821899906948663761e-04
-3.805678348371342680e-04
-3.789543149265129046e-04
-3.773493753396515798e-04
-3.757529609046229911e-04
-3.741650168254351217e-04
-3.725854887714434419e-04
-3.710143228450359923e-04
-3.694514654809483525e-04
-3.678968635356118753e-04
-3.663504643239690723e-04
-3.648122154851283334e-04
-3.632820651136824401e-04
-3.617599616429855824e-04
-3.602458538995326567e-04
-3.587396911480949819e-04
-3.572414229590684890e-04
-3.557509993385818306e-04
-3.542683706132724155e-04
-3.527934875177922034e-04
-3.513263011472861483e-04
-3.498667629689042021e-04
-3.484148247582577441e-04
-3.469704387278072237e-04
-3.455335573965519018e-04
-3.441041336268359663e-04
-3.426821206524967517e-04
-3.412674720489745320e-04
-3.398601417366112600e-04
-3.384600839511933365e-04
-3.370672533129952849e-04
-3.356816047072317170e-04
-3.343030934510766712e-04
-3.329316750602797173e-04
-3.315673054892693573e-04
-3.302099409472655073e-04
-3.288595380074651065e-04
-3.275160535294968883e-04
-3.261794446874290328e-04
-3.248496689814050413e-04
-3.235266842570044972e-04
-3.222104485327606494e-04
-3.209009203320689575e-04
-3.195980583266702472e-04
-3.183018214848536121e-04
-3.170121692098801366e-04
-3.157290610418134755e-04
-3.144524569310397214e-04
-3.131823169968423067e-04
-3.119186017994326652e-04
-3.106612720207861580e-04
-3.094102887751138818e-04
-3.081656132990135723e-04
-3.069272072606261666e-04
-3.056950325364874810e-04
-3.044690512160903167e-04
-3.032492257534506654e-04
-3.020355188156355038e-04
-3.008278934104503138e-04
-2.996263126589434342e-04
-2.984307401231999510e-04
-2.972411395098092587e-04
-2.960574748049001103e-04
-2.948797102550684704e-04
-2.937078103485691563e-04
-2.925417399332187578e-04
-2.913814638935341623e-04
-2.902269475123765382e-04
-2.890781563602784162e-04
-2.879350560881992573e-04
-2.867976126812754362e-04
-2.856657924319890561e-04
-2.845395617116129811e-04
-2.834188872671063739e-04
-2.823037360078109285e-04
-2.811940750845982797e-04
-2.800898718939849835e-04
-2.789910940302965962e-04
-2.778977093566541851e-04
-2.768096859349895118e-04
-2.757269920378464649e-04
-2.746495961747677755e-04
-2.735774670963502593e-04
-2.725105737104885719e-04
-2.714488852039561770e-04
-2.703923709222927135e-04
-2.693410004908229670e-04
-2.682947436659422792e-04
-2.672535704560327911e-04
-2.662174510747784568e-04
-2.651863559598488821e-04
-2.641602556763325278e-04
-2.631391211012886811e-04
-2.621229232406825757e-04
-2.611116332915985384e-04
-2.601052226895397726e-04
-2.591036630126809467e-04
-2.581069261501569710e-04
-2.571149840073955499e-04
-2.561278088307458517e-04
-2.551453729843649893e-04
-2.541676490398684751e-04
-2.531946097313287833e-04
-2.522262280230894312e-04
-2.512624770506383391e-04
-2.503033300831907122e-04
-2.493487606123637136e-04
-2.483987423283334490e-04
-2.474532490684540299e-04
-2.465122548358660601e-04
-2.455757338386570969e-04
-2.446436604388085769e-04
-2.437160091981451979e-04
-2.427927547999933976e-04
-2.418738721571191282e-04
-2.409593363059777847e-04
-2.400491224526590881e-04
-2.391432060114846291e-04
-2.382415625341074961e-04
-2.373441676870880748e-04
-2.364509973790403881e-04
-2.355620276492246038e-04
-2.346772346858134832e-04
-2.337965948507559016e-04
-2.329200846437331704e-04
-2.320476807270634861e-04
-2.311793599569398553e-04
-2.303150992671236345e-04
-2.294548758077946703e-04
-2.285986668627985386e-04
-2.277464498477057414e-04
-2.268982023477068768e-04
-2.260539020954747480e-04
-2.252135269558486262e-04
-2.243770549568979700e-04
-2.235444642548165559e-04
-2.227157331583377625e-04
-2.218908401135193380e-04
-2.210697637279781104e-04
-2.202524827099184418e-04
-2.194389759382691318e-04
-2.186292224344287287e-04
-2.178232013212775110e-04
-2.170208919123651234e-04
-2.162222735800847654e-04
-2.154273258966176851e-04
-2.146360285669513316e-04
-2.138483613690965554e-04
-2.130643042876412859e-04
-2.122838373382143502e-04
-2.115069408287908548e-04
-2.107335949797122573e-04
-2.099637803062554778e-04
-2.091974774117738470e-04
-2.084346669925652004e-04
-2.076753298744576579e-04
-2.069194469984431584e-04
-2.061669995136381471e-04
-2.054179685606141465e-04
-2.046723354909289099e-04
-2.039300817579442265e-04
-2.031911888965288982e-04
-2.024556386279799923e-04
-2.017234126831218128e-04
-2.009944930631366185e-04
-2.002688617381959385e-04
-1.995465008705073044e-04
-1.988273927315282053e-04
-1.981115196818336187e-04
-1.973988642006284540e-04
-1.966894088718329297e-04
-1.959831364439943921e-04
-1.952800296933128454e-04
-1.945800715391963033e-04
-1.938832450485267179e-04
-1.931895333483760668e-04
-1.924989196675496741e-04
-1.918113873594879477e-04
-1.911269199005893090e-04
-1.904455008461970592e-04
-1.897671138474871569e-04
-1.890917426922971573e-04
-1.884193711951131123e-04
-1.877499834245165925e-04
-1.870835633407017754e-04
-1.864200952028250823e-04
-1.857595632194585877e-04
-1.851019518107636301e-04
-1.844472453919631424e-04
-1.837954285391889145e-04
-1.831464859401157538e-04
-1.825004022978011825e-04
-1.818571625426501062e-04
-1.812167515115817730e-04
-1.805791543015142946e-04
-1.799443560550698378e-04
-1.793123419596756032e-04
-1.786830973637103389e-04
-1.780566076228003863e-04
-1.774328582275958336e-04
-1.768118348602276061e-04
-1.761935230668595725e-04
-1.755779086990776842e-04
-1.749649775404170762e-04
-1.743547155721729045e-04
-1.737471088097708471e-04
-1.731421433135440461e-04
-1.725398053372749312e-04
-1.719400811654080369e-04
-1.713429570666038658e-04
-1.707484196019573184e-04
-1.701564552000257326e-04
-1.695670505559240826e-04
-1.689801922763999324e-04
-1.683958672090313680e-04
-1.678140621906168764e-04
-1.672347640920757628e-04
-1.666579600207848330e-04
-1.660836370027924758e-04
-1.655117822303683644e-04
-1.649423829255831767e-04
-1.643754264739519081e-04
-1.638109002102282655e-04
-1.632487916527420376e-04
-1.626890883121379170e-04
-1.621317779021712367e-04
-1.615768480268373367e-04
-1.610242865132757869e-04
-1.604740811993981935e-04
-1.599262200436600372e-04
-1.593806910024631030e-04
-1.588374821288061412e-04
-1.582965816040215253e-04
-1.577579776266465890e-04
-1.572216584556642923e-04
-1.566876124860125093e-04
-1.561558281053429227e-04
-1.556262938025042611e-04
-1.550989981446289595e-04
-1.545739297543829657e-04
-1.540510773631657252e-04
-1.535304296478370585e-04
-1.530119755219567688e-04
-1.524957038427539866e-04
-1.519816035831270356e-04
-1.514696637445199273e-04
-1.509598734419998140e-04
-1.504522218067451736e-04
-1.499466981135079511e-04
-1.494432915554618467e-04
-1.489419915952888533e-04
-1.484427875274962449e-04
-1.479456688820558025e-04
-1.474506251894154346e-04
-1.469576460539971608e-04
-1.464667211005506262e-04
-1.459778400578354025e-04
-1.454909927258725801e-04
-1.450061689121069717e-04
-1.445233585356321985e-04
-1.440425515319456980e-04
-1.435637379150268335e-04
-1.430869078075404897e-04
-1.426120512733503618e-04
-1.421391585044364122e-04
-1.416682197987906180e-04
-1.411992254144561179e-04
-1.407321657345984834e-04
-1.402670311631690409e-04
-1.398038121552830782e-04
-1.393424992575049753e-04
-1.388830830350679352e-04
-1.384255541429756098e-04
-1.379699032432661718e-04
-1.375161210760196149e-04
-1.370641984990516422e-04
-1.366141262733292124e-04
-1.361658953575362626e-04
-1.357194966733597406e-04
-1.352749212670964702e-04
-1.348321601570493379e-04
-1.343912044844526804e-04
-1.339520453614640773e-04
-1.335146740516838767e-04
-1.330790817783065701e-04
-1.326452598940963440e-04
-1.322131997103683356e-04
-1.317828926763886120e-04
-1.313543302188340510e-04
-1.309275038707563999e-04
-1.305024051811935878e-04
-1.300790257444498518e-04
-1.296573572290879266e-04
-1.292373913276988792e-04
-1.288191197958000848e-04
-1.284025343921105949e-04
-1.279876269959821040e-04
-1.275743894690141227e-04
-1.271628137624528760e-04
-1.267528918186115760e-04
-1.263446157362864701e-04
-1.259379774968060568e-04
-1.255329692561258845e-04
-1.251295831589356383e-04
-1.247278114255741526e-04
-1.243276462834664448e-04
-1.239290800247356162e-04
-1.235321049861377396e-04
-1.231367135292211221e-04
-1.227428980878592459e-04
-1.223506511003513340e-04
-1.219599651334071425e-04
-1.215708326421466540e-04
-1.211832462567922559e-04
-1.207971986192095013e-04
-1.204126823729930021e-04
-1.200296902296549246e-04
-1.196482149488923479e-04
-1.192682493190273888e-04
-1.188897861942398435e-04
-1.185128183901726801e-04
-1.181373388345882463e-04
-1.177633405192011785e-04
-1.173908164144966075e-04
-1.170197594697423160e-04
-1.166501629025533474e-04
-1.162820196740880379e-04
-1.159153230030945307e-04
-1.155500660568241578e-04
-1.151862420346978305e-04
-1.148238441956869559e-04
-1.144628658575575305e-04
-1.141033003130663409e-04
-1.137451409589963769e-04
-1.133883811938480180e-04
-1.130330144359570821e-04
-1.126790341690357748e-04
-1.123264339230738726e-04
-1.119752071823451709e-04
-1.116253476319985753e-04
-1.112768487916442392e-04
-1.109297043349989832e-04
-1.105839079975648941e-04
-1.102394534489193494e-04
-1.098963344560110154e-04
-1.095545448008648911e-04
-1.092140783163337393e-04
-1.088749288404432274e-04
-1.085370903150176117e-04
-1.082005565691889848e-04
-1.078653216696861519e-04
-1.075313795070346009e-04
-1.071987241452606275e-04
-1.068673496686348590e-04
-1.065372500744022938e-04
-1.062084195578989450e-04
-1.058808522532456598e-04
-1.055545422957074168e-04
-1.052294839365444206e-04
-1.049056714270397257e-04
-1.045830990182301503e-04
-1.042617610223992968e-04
-1.039416517860211646e-04
-1.036227656015671606e-04
-1.033050970056713732e-04
-1.029886402957209008e-04
-1.026733899683904088e-04
-1.023593405347691932e-04
-1.020464864851342864e-04
-1.017348223585140071e-04
-1.014243427334554637e-04
-1.011150422188642655e-04
-1.008069154448929829e-04
-1.004999570625958829e-04
-1.001941617350108379e-04
-9.988952426596759868e-05
-9.958603928933921600e-05
-9.928370163926747015e-05
-9.898250610851988876e-05
-9.868244752554151511e-05
-9.838352071988662613e-05
-9.808572060731132356e-05
-9.778904205271151415e-05
-9.749348004882703420e-05
-9.719902951139076995e-05
-9.690568544053697916e-05
-9.661344288614703195e-05
-9.632229683743987229e-05
-9.603224236671897081e-05
-9.574327463692981028e-05
-9.545538865698398334e-05
-9.516857966889480142e-05
-9.488284280222102887e-05
-9.459817325041888509e-05
-9.431456622849198278e-05
-9.403201702265633912e-05
-9.375052080648034133e-05
-9.347007302397701339e-05
-9.319066889756002906e-05
-9.291230372800992699e-05
-9.263497300961968820e-05
-9.235867204838482311e-05
-9.208339626028915457e-05
-9.180914112095044381e-05
-9.153590211553985887e-05
-9.126367466469277514e-05
-9.099245431343024504e-05
-9.072223658277149723e-05
-9.045301708406666068e-05
-9.018479132235421704e-05
-8.991755492516471167e-05
-8.965130357632464090e-05
-8.938603285290485940e-05
-8.912173841247735223e-05
-8.885841604898162493e-05
-8.859606140047459266e-05
-8.833467018427049069e-05
-8.807423822040571994e-05
-8.781476129385554815e-05
-8.755623515461739023e-05
-8.729865563824939709e-05
-8.704201861701557391e-05
-8.678631997539056314e-05
-8.653155552204919426e-05
-8.627772123744544583e-05
-8.602481304946443948e-05
-8.577282689719640434e-05
-8.552175872284499157e-05
-8.527160455871513219e-05
-8.502236041562329029e-05
-8.477402230658259133e-05
-8.452658628612663163e-05
-8.428004842626016658e-05
-8.403440483189587276e-05
-8.378965165608076126e-05
-8.354578494279826036e-05
-8.330280090939338111e-05
-8.306069571853176971e-05
-8.281946554865864563e-05
-8.257910661714086662e-05
-8.233961516426150252e-05
-8.210098739084293316e-05
-8.186321963672427973e-05
-8.162630815503383284e-05
-8.139024924410364628e-05
-8.115503923161908393e-05
-8.092067445886078157e-05
-8.068715131889386577e-05
-8.045446613315130984e-05
-8.022261531298738931e-05
-7.999159536645558547e-05
-7.976140260680207453e-05
-7.953203348990282363e-05
-7.930348461306305371e-05
-7.907575231025457682e-05
-7.884883318609673666e-05
-7.862272370391970198e-05
-7.839742042915882837e-05
-7.817291995278235128e-05
-7.794921877761986262e-05
-7.772631355281672089e-05
-7.750420085416063706e-05
-7.728287731987836255e-05
-7.706233955998485448e-05
-7.684258432128078075e-05
-7.662360817172157582e-05
-7.640540785307875450e-05
-7.618798007051838799e-05
-7.597132158212680788e-05
-7.575542904955824683e-05
-7.554029926908479957e-05
-7.532592903691964802e-05
-7.511231513416752196e-05
-7.489945433424909863e-05
-7.468734343988908848e-05
-7.447597938600031275e-05
-7.426535893651658483e-05
-7.405547897977478300e-05
-7.384633636602003627e-05
-7.363792808349551222e-05
-7.343025094243787023e-05
-7.322330195645179957e-05
-7.301707798324744581e-05
-7.281157605368496883e-05
-7.260679310107670417e-05
-7.240272612167624388e-05
-7.219937214507914796e-05
-7.199672813963713331e-05
-7.179479115036831898e-05
-7.159355827654623877e-05
-7.139302649082729878e-05
-7.119319294985758297e-05
-7.099405467633455055e-05
-7.079560883995512520e-05
-7.059785246224803683e-05
-7.040078280423395403e-05
-7.020439689973576817e-05
-7.000869194255152604e-05
-6.981366513549617733e-05
-6.961931360474781405e-05
-6.942563464200658392e-05
-6.923262536243625039e-05
-6.904028304613629610e-05
-6.884860494571787032e-05
-6.865758827223964042e-05
-6.846723031542164856e-05
-6.827752836546719295e-05
-6.808847968478073649e-05
-6.790008162052581903e-05
-6.771233146354364266e-05
-6.752522655378572923e-05
-6.733876423788071389e-05
-6.715294188294816495e-05
-6.696775684147163968e-05
-6.678320649313427854e-05
-6.659928827234161614e-05
-6.641599950105046759e-05
-6.623333773623825557e-05
-6.605130028330413066e-05
-6.586988466803594640e-05
-6.568908829662120890e-05
-6.550890863569925769e-05
-6.532934323937509798e-05
-6.515038954212641804e-05
-6.497204502442841369e-05
-6.479430726723344315e-05
-6.461717377308718246e-05
-6.444064206229489159e-05
-6.426470973418458351e-05
-6.408937430282627150e-05
-6.391463337454095055e-05
-6.374048452482706248e-05
-6.356692534598499796e-05
-6.339395346725848284e-05
-6.322156650706545720e-05
-6.304976207976177572e-05
-6.287853784284091921e-05
-6.270789146956068166e-05
-6.253782056127691355e-05
-6.236832288979551810e-05
-6.219939606722122100e-05
-6.203103780168568054e-05
-6.186324583639223203e-05
-6.169601787570278993e-05
-6.152935165871863772e-05
-6.136324487906375154e-05
-6.119769533816817844e-05
-6.103270080485903717e-05
-6.086825905522909178e-05
-6.070436778646989243e-05
-6.054102490848545275e-05
-6.037822816568087840e-05
-6.021597538209069332e-05
-6.005426438176078525e-05
-5.989309302152182485e-05
-5.973245909213966017e-05
-5.957236048932502097e-05
-5.941279506878113640e-05
-5.925376074444215543e-05
-5.909525533775527548e-05
-5.893727676096810128e-05
-5.877982295126395239e-05
-5.862289179241284026e-05
-5.846648118006375611e-05
-5.831058915131459618e-05
-5.815521352730644019e-05
-5.800035233518587539e-05
-5.784600350946156913e-05
-5.769216504731259796e-05
-5.753883487930847203e-05
-5.738601106274982623e-05
-5.723369152378067427e-05
-5.708187434045866100e-05
-5.693055749819323175e-05
-5.677973896712005923e-05
-5.662941691933382366e-05
-5.647958929351885475e-05
-5.633025414057385140e-05
-5.618140958465186948e-05
-5.603305368270225561e-05
-5.588518446295468790e-05
-5.573780006448549940e-05
-5.559089858451029577e-05
-5.544447809121793420e-05
-5.529853675011220957e-05
-5.515307265942003743e-05
-5.500808395115663348e-05
-5.486356879081740357e-05
-5.471952523911458060e-05
-5.457595160346247030e-05
-5.443284593560008248e-05
-5.429020640823476644e-05
-5.414803131415904026e-05
-5.400631871632730080e-05
-5.386506689744398503e-05
-5.372427402285787404e-05
-5.358393830262874217e-05
-5.344405801595459459e-05
-5.330463136201875373e-05
-5.316565652235522141e-05
-5.302713187075202195e-05
-5.288905555269676886e-05
-5.275142589311284015e-05
-5.261424112465833418e-05
-5.247749954788322201e-05
-5.234119948160884274e-05
-5.220533914032484459e-05
-5.206991686721695439e-05
-5.193493103547567230e-05
-5.180037987725893392e-05
-5.166626172819334075e-05
-5.153257495370811817e-05
-5.139931787583516506e-05
-5.126648884620929413e-05
-5.113408625786267103e-05
-5.100210837563210804e-05
-5.087055363894527543e-05
-5.073942047958900997e-05
-5.060870714099047175e-05
-5.047841214860486351e-05
-5.034853381544549395e-05
-5.021907055536478155e-05
-5.009002087031311034e-05
-4.996138303859243984e-05
-4.983315560621009565e-05
-4.970533696738597333e-05
-4.957792553230050186e-05
-4.945091978649661699e-05
-4.932431820706383854e-05
-4.919811916770924835e-05
-4.907232124754624470e-05
-4.894692281544302026e-05
-4.882192243320628770e-05
-4.869731855915827797e-05
-4.857310970194992072e-05
-4.844929433780598290e-05
-4.832587100475213088e-05
-4.820283818472785283e-05
-4.808019445631818141e-05
-4.795793828325573325e-05
-4.783606824904243173e-05
-4.771458284590868681e-05
-4.759348068526442275e-05
-4.747276027553055575e-05
-4.735242018563292065e-05
-4.723245899808168046e-05
-4.711287523925274920e-05
-4.699366757662343876e-05
-4.687483450536486773e-05
-4.675637468453000903e-05
-4.663828664746356745e-05
-4.652056907913063613e-05
-4.640322050432037210e-05
-4.628623962195428128e-05
-4.616962497103346640e-05
-4.605337524116236912e-05
-4.593748906540370505e-05
-4.582196502059162198e-05
-4.570680184464263749e-05
-4.559199812749289310e-05
-4.547755255118143711e-05
-4.536346377547846928e-05
-4.524973043800171638e-05
-4.513635127908439618e-05
-4.502332491446137640e-05
-4.491065010752870495e-05
-4.479832542942186813e-05
-4.468634975666898565e-05
-4.457472160425997169e-05
-4.446343981451300636e-05
-4.435250303786515864e-05
-4.424191001467112707e-05
-4.413165948490023049e-05
-4.402175015447010105e-05
-4.391218075139048096e-05
-4.380295008136144867e-05
-4.369405683759107636e-05
-4.358549975744920653e-05
-4.347727767776461564e-05
-4.336938927858824367e-05
-4.326183337263598037e-05
-4.315460873819200233e-05
-4.304771411927212164e-05
-4.294114833633215083e-05
-4.283491020840395872e-05
-4.272899842081917331e-05
-4.262341191134964223e-05
-4.251814937377616744e-05
-4.241320970954827880e-05
-4.230859165360878482e-05
-4.220429408206810275e-05
-4.210031579251357177e-05
-4.199665565732596723e-05
-4.189331247043810128e-05
-4.179028506768055250e-05
-4.168757234822580935e-05
-4.158517307852759346e-05
-4.148308621871166343e-05
-4.138131053107268716e-05
-4.127984493854616776e-05
-4.117868832901579255e-05
-4.107783953382412591e-05
-4.097729742523997896e-05
-4.087706092694638510e-05
-4.077712890605724171e-05
-4.067750028081634317e-05
-4.057817390227086939e-05
-4.047914869398100011e-05
-4.038042363005374174e-05
-4.028199752097488855e-05
-4.018386934558008629e-05
-4.008603799410660160e-05
-3.998850243901845445e-05
-3.989126157490756206e-05
-3.979431430397306488e-05
-3.969765966321469420e-05
-3.960129648451582120e-05
-3.950522381909601043e-05
-3.940944055567692907e-05
-3.931394567473720929e-05
-3.921873812146040641e-05
-3.912381685856541278e-05
-3.902918092916374287e-05
-3.893482919371921125e-05
-3.884076071919041338e-05
-3.874697446349852504e-05
-3.865346939118856709e-05
-3.856024451520229893e-05
-3.846729885475289837e-05
-3.837463137268534372e-05
-3.828224107992074645e-05
-3.819012699355472912e-05
-3.809828812637135393e-05
-3.800672349718986059e-05
-3.791543213076847726e-05
-3.782441302674535548e-05
-3.773366526301047099e-05
-3.764318783011551408e-05
-3.755297977604118504e-05
-3.746304014408634845e-05
-3.737336797284527851e-05
-3.728396231673344251e-05
-3.719482223559933290e-05
-3.710594681504672575e-05
-3.701733505378356778e-05
-3.692898605821075367e-05
-3.684089885814319665e-05
-3.675307258040996962e-05
-3.666550624471446560e-05
-3.657819899795431936e-05
-3.649114985967571464e-05
-3.640435796610615117e-05
-3.631782234670711938e-05
-3.623154219776065333e-05
-3.614551651772527903e-05
-3.605974445139735257e-05
-3.597422510766849275e-05
-3.588895758985207108e-05
-3.580394100574159252e-05
-3.571917452772172349e-05
-3.563465717182602241e-05
-3.555038813911414830e-05
-3.546636654451604844e-05
-3.538259152708438918e-05
-3.529906218005210455e-05
-3.521577768063258575e-05
-3.513273717995294023e-05
-3.504993977338521937e-05
-3.496738467950400917e-05
-3.488507100136533897e-05
-3.480299788562827841e-05
-3.472116454204326140e-05
-3.463957008497924191e-05
-3.455821372138042014e-05
-3.447709456302225714e-05
-3.439621187303321093e-05
-3.431556474058112828e-05
-3.423515239603325212e-05
-3.415497401400181002e-05
-3.407502876257333861e-05
-3.399531584248429626e-05
-3.391583442829809432e-05
-3.383658377580496491e-05
-3.375756302656292166e-05
-3.367877141296725510e-05
-3.360020810219562876e-05
-3.352187235188637868e-05
-3.344376335438147371e-05
-3.336588034358488526e-05
-3.328822244967816131e-05
-3.321078903786152620e-05
-3.313357923397111334e-05
-3.305659228253469989e-05
-3.297982744017584930e-05
-3.290328389858007989e-05
-3.282696095769057140e-05
-3.275085778523204868e-05
-3.267497369530997394e-05
-3.259930788911736307e-05
-3.252385958945313833e-05
-3.244862815505687172e-05
-3.237361270793394613e-05
-3.229881262039152433e-05
-3.222422711401559095e-05
-3.214985539356362561e-05
-3.207569678944446900e-05
-3.200175062415341757e-05
-3.192801599459929796e-05
-3.185449239742259655e-05
-3.178117897110496428e-05
-3.170807496968980739e-05
-3.163517982804862905e-05
-3.156249269024628769e-05
-3.149001289994398978e-05
-3.141773978333340224e-05
-3.134567257415576453e-05
-3.127381062024300559e-05
-3.120215318643527439e-05
-3.113069961381872270e-05
-3.105944918860652600e-05
-3.098840120769770219e-05
-3.091755500651860341e-05
-3.084690990296027187e-05
-3.077646516034105004e-05
-3.070622017321594284e-05
-3.063617427193335345e-05
-3.056632670447246078e-05
-3.049667682187991080e-05
-3.042722403140003446e-05
-3.035796756560036138e-05
-3.028890681491042591e-05
-3.022004111514903427e-05
-3.015136981204999446e-05
-3.008289220618284000e-05
-3.001460769984192262e-05
-2.994651562245315209e-05
-2.987861534978282805e-05
-2.981090615759756702e-05
-2.974338749588674330e-05
-2.967605865071826961e-05
-2.960891908177084873e-05
-2.954196801236184128e-05
-2.947520496639325187e-05
-2.940862918624929847e-05
-2.934224008727799821e-05
-2.927603705779672745e-05
-2.921001948621777092e-05
-2.914418673393583719e-05
-2.907853814453762771e-05
-2.901307316997202586e-05
-2.894779115398266118e-05
-2.888269149442503975e-05
-2.881777358013556584e-05
-2.875303686258372929e-05
-2.868848062277344957e-05
-2.862410432099861255e-05
-2.855990741709584860e-05
-2.849588920980418867e-05
-2.843204917628467881e-05
-2.836838665076048122e-05
-2.830490113639196252e-05
-2.824159199346805009e-05
-2.817845866188148891e-05
-2.811550050128617560e-05
-2.805271695969475352e-05
-2.799010753749377322e-05
-2.792767150466456537e-05
-2.786540845752391923e-05
-2.780331766519485682e-05
-2.774139866958100806e-05
-2.767965083573437326e-05
-2.761807362487458093e-05
-2.755666654114697506e-05
-2.749542888620954342e-05
-2.743436017150736333e-05
-2.737345989861867938e-05
-2.731272741960270785e-05
-2.725216220806978012e-05
-2.719176374532661627e-05
-2.713153145070076362e-05
-2.707146475140211243e-05
-2.701156322985885942e-05
-2.695182617223224340e-05
-2.689225317593753003e-05
-2.683284360329389319e-05
-2.677359697998213378e-05
-2.671451277846672041e-05
-2.665559039243961951e-05
-2.659682940399526294e-05
-2.653822913565642152e-05
-2.647978926985447166e-05
-2.642150907510524828e-05
-2.636338816210393848e-05
-2.630542592573580871e-05
-2.624762193928485053e-05
-2.618997560344147409e-05
-2.613248644568580187e-05
-2.607515394073863562e-05
-2.601797762134303203e-05
-2.596095689102078505e-05
-2.590409133883052979e-05
-2.584738039070351282e-05
-2.579082356438416160e-05
-2.573442036743990436e-05
-2.567817033943309402e-05
-2.562207288297956180e-05
-2.556612765223787633e-05
-2.551033397053458846e-05
-2.545469150503662612e-05
-2.539919965158623358e-05
-2.534385804794045359e-05
-2.528866606119380139e-05
-2.523362333344931027e-05
-2.517872932866007890e-05
-2.512398352574462813e-05
-2.506938556866680743e-05
-2.501493481543800473e-05
-2.496063097235752461e-05
-2.490647336867679823e-05
-2.485246171449998184e-05
-2.479859545146311246e-05
-2.474487411053894116e-05
-2.469129724538419497e-05
-2.463786439080955834e-05
-2.458457505462106191e-05
-2.453142885795444122e-05
-2.447842523796702288e-05
-2.442556377815614552e-05
-2.437284405953232344e-05
-2.432026561121359353e-05
-2.426782791078746599e-05
-2.421553066315769765e-05
-2.416337319359746340e-05
-2.411135530829124228e-05
-2.405947635246470385e-05
-2.400773600418928844e-05
-2.395613376738281003e-05
-2.390466920062829864e-05
-2.385334194119433684e-05
-2.380215145281548204e-05
-2.375109735114373444e-05
-2.370017918416599938e-05
-2.364939656196221653e-05
-2.359874894622454017e-05
-2.354823606289500960e-05
-2.349785733599920313e-05
-2.344761243723542761e-05
-2.339750092238118746e-05
-2.334752232836797162e-05
-2.329767626981162182e-05
-2.324796232622096119e-05
-2.319838008218994804e-05
-2.314892908737502017e-05
-2.309960896862093890e-05
-2.305041928573814598e-05
-2.300135961962636717e-05
-2.295242965175889316e-05
-2.290362877363698874e-05
-2.285495681193438561e-05
-2.280641316831137714e-05
-2.275799759912635944e-05
-2.270970953206071519e-05
-2.266154871697493567e-05
-2.261351465482373064e-05
-2.256560704121745879e-05
-2.251782537090155659e-05
-2.247016931716772184e-05
-2.242263845535139553e-05
-2.237523238914274469e-05
-2.232795078181750242e-05
-2.228079320674028425e-05
-2.223375921064006352e-05
-2.218684854079103159e-05
-2.214006068244758353e-05
-2.209339537579552566e-05
-2.204685207621632205e-05
-2.200043059492903601e-05
-2.195413036516721906e-05
-2.190795112866357312e-05
-2.186189251437055194e-05
-2.181595403904729391e-05
-2.177013545674644273e-05
-2.172443630834182935e-05
-2.167885623209632768e-05
-2.163339487817509494e-05
-2.158805189304857810e-05
-2.154282685783161539e-05
-2.149771941960705861e-05
-2.145272930636113570e-05
-2.140785597303556851e-05
-2.136309925551696116e-05
-2.131845863241441338e-05
-2.127393383208200936e-05
-2.122952446404434006e-05
-2.118523018006156303e-05
-2.114105064334680887e-05
-2.109698541414464402e-05
-2.105303430826850966e-05
-2.100919675649494850e-05
-2.096547258961081986e-05
-2.092186136802038301e-05
-2.087836278511154479e-05
-2.083497640903593778e-05
-2.079170200125204172e-05
-2.074853917517284721e-05
-2.070548757061449002e-05
-2.066254686880114168e-05
-2.061971670169151138e-05
-2.057699675009109580e-05
-2.053438668320567859e-05
-2.049188612862587087e-05
-2.044949479262267615e-05
-2.040721229480462620e-05
-2.036503837069342511e-05
-2.032297260183846277e-05
-2.028101470804754213e-05
-2.023916438240512558e-05
-2.019742121682717494e-05
-2.015578493354017883e-05
-2.011425520581215201e-05
-2.007283176210750302e-05
-2.003151412602178333e-05
-1.999030215133752286e-05
-1.994919534615584156e-05
-1.990819356283791757e-05
-1.986729630876697995e-05
-1.982650343481729468e-05
-1.978581445497980840e-05
-1.974522920387187348e-05
-1.970474729032140645e-05
-1.966436837796350939e-05
-1.962409221437292129e-05
-1.958391841049529351e-05
-1.954384675646910947e-05
-1.950387686189258762e-05
-1.946400845663091216e-05
-1.942424119296571477e-05
-1.938457482112049458e-05
-1.934500902099056392e-05
-1.930554340984582369e-05
-1.926617781184387728e-05
-1.922691184262208139e-05
-1.918774520803195156e-05
-1.914867764566980258e-05
-1.910970875812428936e-05
-1.907083843331424370e-05
-1.903206617066306180e-05
-1.899339178367013485e-05
-1.895481498706222010e-05
-1.891633541885596914e-05
-1.887795283517177197e-05
-1.883966695137004104e-05
-1.880147743505629116e-05
-1.876338407132606631e-05
-1.872538644680476057e-05
-1.868748440179106765e-05
-1.864967758539356606e-05
-1.861196565664460456e-05
-1.857434850567570218e-05
-1.853682566773780737e-05
-1.849939693767691789e-05
-1.846206204840938986e-05
-1.842482067117749437e-05
-1.838767257208386407e-05
-1.835061745551725635e-05
-1.831365503531740880e-05
-1.827678502767652021e-05
-1.824000717232887413e-05
-1.820332119002394039e-05
-1.816672682490139379e-05
-1.813022380908846745e-05
-1.809381175722985644e-05
-1.805749056804270401e-05
-1.802125986764165281e-05
-1.798511943904886604e-05
-1.794906892000129822e-05
-1.791310816790827104e-05
-1.787723683879929303e-05
-1.784145465401193578e-05
-1.780576144174634195e-05
-1.777015682255210030e-05
-1.773464063547909001e-05
-1.769921251929930595e-05
-1.766387230293699217e-05
-1.762861965021485499e-05
-1.759345437985717785e-05
-1.755837616660773729e-05
-1.752338479817965985e-05
-1.748847998789465808e-05
-1.745366148563147514e-05
-1.741892905002541641e-05
-1.738428239323665139e-05
-1.734972132583442682e-05
-1.731524552228310679e-05
-1.728085480349307530e-05
-1.724654886819834864e-05
-1.721232746513456509e-05
-1.717819036537435024e-05
-1.714413732110021423e-05
-1.711016809300030438e-05
-1.707628239558810183e-05
-1.704248005440277830e-05
-1.700876071226801594e-05
-1.697512423212259121e-05
-1.694157035557677254e-05
-1.690809877827143548e-05
-1.687470932673880981e-05
-1.684140169993704009e-05
-1.680817574091353006e-05
-1.677503109759927237e-05
-1.674196761608277314e-05
-1.670898506928656434e-05
-1.667608315729570353e-05
-1.664326168307890915e-05
-1.661052041724417534e-05
-1.657785911160047069e-05
-1.654527749932025005e-05
-1.651277544270175681e-05
-1.648035258371003919e-05
-1.644800881413843727e-05
-1.641574384587829940e-05
-1.638355742581350756e-05
-1.635144938912361701e-05
-1.631941940524972391e-05
-1.628746737870903641e-05
-1.625559298165820782e-05
-1.622379604094555350e-05
-1.619207629809452437e-05
-1.616043355578373011e-05
-1.612886763763622856e-05
-1.609737817612987880e-05
-1.606596507700520444e-05
-1.603462808138894004e-05
-1.600336696471933254e-05
-1.597218152340633456e-05
-1.594107153513400603e-05
-1.591003673264236774e-05
-1.587907700132476179e-05
-1.584819199721317683e-05
-1.581738163401287197e-05
-1.578664559638349288e-05
-1.575598369497323317e-05
-1.572539580028028600e-05
-1.569488151535614881e-05
-1.566444081746888996e-05
-1.563407342954176738e-05
-1.560377908220681467e-05
-1.557355764414504798e-05
-1.554340884805489878e-05
-1.551333255129670993e-05
-1.548332844956679360e-05
-1.545339646691015704e-05
-1.542353623612644376e-05
-1.539374768294659199e-05
-1.536403058465777251e-05
-1.533438466127449144e-05
-1.530480980825732479e-05
-1.527530570872892611e-05
-1.524587225971607092e-05
-1.521650922350032968e-05
-1.518721635688134168e-05
-1.515799356534223585e-05
-1.512884053012427684e-05
-1.509975713241541690e-05
-1.507074311940105803e-05
-1.504179837352062504e-05
-1.501292260503627463e-05
-1.498411568488958615e-05
-1.495537732506723304e-05
-1.492670744892592356e-05
-1.489810584625714391e-05
-1.486957218672817010e-05
-1.484110645255392587e-05
-1.481270834029439545e-05
-1.478437769337130508e-05
-1.475611432403690007e-05
-1.472791806406807047e-05
-1.469978863827422854e-05
-1.467172595555759913e-05
-1.464372979247552742e-05
-1.461579990736274406e-05
-1.458793622931589473e-05
-1.456013842958809763e-05
-1.453240642561987300e-05
-1.450474001566314486e-05
-1.447713896713473442e-05
-1.444960312961226794e-05
-1.442213234674367859e-05
-1.439472640617604296e-05
-1.436738505243658223e-05
-1.434010827418796030e-05
-1.431289571691672081e-05
-1.428574733233946332e-05
-1.425866281699060182e-05
-1.423164207345819472e-05
-1.420468496086637177e-05
-1.417779118340129870e-05
-1.415096062584856133e-05
-1.412419315453542875e-05
-1.409748849363988574e-05
-1.407084654728072323e-05
-1.404426712695739448e-05
-1.401774997669756941e-05
-1.399129505681897926e-05
-1.396490212420122833e-05
-1.393857096695966861e-05
-1.391230149038780375e-05
-1.388609343402787461e-05
-1.385994672807232153e-05
-1.383386108816290572e-05
-1.380783648147021578e-05
-1.378187258748442821e-05
-1.375596936131787391e-05
-1.373012653205406288e-05
-1.370434403049503493e-05
-1.367862163492607734e-05
-1.365295915439789313e-05
-1.362735647724346919e-05
-1.360181338848972291e-05
-1.357632974022280082e-05
-1.355090540274508580e-05
-1.352554013128788821e-05
-1.350023389314073871e-05
-1.347498635906263715e-05
-1.344979748427925421e-05
-1.342466708492287629e-05
-1.339959498320976656e-05
-1.337458097140256038e-05
-1.334962495631740479e-05
-1.332472681443340786e-05
-1.329988627197515366e-05
-1.327510326547525796e-05
-1.325037754543658151e-05
-1.322570904823022955e-05
-1.320109756034805447e-05
-1.317654292220905919e-05
-1.315204503982296285e-05
-1.312760363409925505e-05
-1.310321870627378398e-05
-1.307888997721756190e-05
-1.305461731681374291e-05
-1.303040061261888452e-05
-1.300623971033371778e-05
-1.298213435479930314e-05
-1.295808452213083275e-05
-1.293409003986455673e-05
-1.291015067039811953e-05
-1.288626631218496612e-05
-1.286243688102608114e-05
-1.283866208600777015e-05
-1.281494190153567736e-05
-1.279127614253132502e-05
-1.276766460619411740e-05
-1.274410721305921300e-05
-1.272060378347361051e-05
-1.269715417867426509e-05
-1.267375826546864068e-05
-1.265041582266722738e-05
-1.262712682195102866e-05
-1.260389099499330186e-05
-1.258070834769149693e-05
-1.255757854137434519e-05
-1.253450161615866362e-05
-1.251147733784804667e-05
-1.248850551294208490e-05
-1.246558613939157183e-05
-1.244271891858201128e-05
-1.241990383599413199e-05
-1.239714066220126580e-05
-1.237442932383563635e-05
-1.235176966023452447e-05
-1.232916143547718577e-05
-1.230660470767672963e-05
-1.228409911335511974e-05
-1.226164470954611679e-05
-1.223924120150333103e-05
-1.221688859901608824e-05
-1.219458659534703604e-05
-1.217233519930584052e-05
-1.215013422969895074e-05
-1.212798349931548180e-05
-1.210588294076342058e-05
-1.208383237744989420e-05
-1.206183168381542773e-05
-1.203988071674371150e-05
-1.201797938391672283e-05
-1.199612748427572995e-05
-1.197432495862173909e-05
-1.195257162769921237e-05
-1.193086732897265603e-05
-1.190921204120269011e-05
-1.188760547607337536e-05
-1.186604765649080017e-05
-1.184453831602658871e-05
-1.182307744231457327e-05
-1.180166485835232020e-05
-1.178030036984995316e-05
-1.175898396805649017e-05
-1.173771542378513942e-05
-1.171649465939371507e-05
-1.169532154593135781e-05
-1.167419592579433173e-05
-1.165311768016213740e-05
-1.163208670640547111e-05
-1.161110290670350136e-05
-1.159016604276420823e-05
-1.156927609390472936e-05
-1.154843287667683065e-05
-1.152763632420041352e-05
-1.150688625178248998e-05
-1.148618254664468549e-05
-1.146552512311678671e-05
-1.144491382250473661e-05
-1.142434851332822203e-05
-1.140382913549469212e-05
-1.138335550059609443e-05
-1.136292748064983672e-05
-1.134254505200861240e-05
-1.132220794145677067e-05
-1.130191616803317780e-05
-1.128166954559365985e-05
-1.126146793704573272e-05
-1.124131126518384252e-05
-1.122119939144182704e-05
-1.120113222594558915e-05
-1.118110958468796484e-05
-1.116113140922703836e-05
-1.114119752519250557e-05
-1.112130790533441869e-05
-1.110146236273184068e-05
-1.108166079180510132e-05
-1.106190305892631163e-05
-1.104218910059808888e-05
-1.102251878146883207e-05
-1.100289190562993745e-05
-1.098330851041168353e-05
-1.096376835475394672e-05
-1.094427135458529176e-05
-1.092481745201319358e-05
-1.090540646349835529e-05
-1.088603834012957592e-05
-1.086671285356767259e-05
-1.084743006128661752e-05
-1.082818971166631380e-05
-1.080899173062830410e-05
-1.078983607000910920e-05
-1.077072249219800318e-05
-1.075165103332397363e-05
-1.073262146488681840e-05
-1.071363374570322806e-05
-1.069468773158415451e-05
-1.067578330434305165e-05
-1.065692039309967392e-05
-1.063809888843399516e-05
-1.061931866390795723e-05
-1.060057958687400676e-05
-1.058188158252590218e-05
-1.056322450577458558e-05
-1.054460836500092282e-05
-1.052603284284890575e-05
-1.050749809455762196e-05
-1.048900375859649600e-05
-1.047054991352429313e-05
-1.045213636606650590e-05
-1.043376304397344143e-05
-1.041542981572022417e-05
-1.039713657533840931e-05
-1.037888330554974785e-05
-1.036066977146201190e-05
-1.034249591158976423e-05
-1.032436173170435192e-05
-1.030626695731388606e-05
-1.028821158155994256e-05
-1.027019550698382871e-05
-1.025221859830218386e-05
-1.023428075599865541e-05
-1.021638195798480266e-05
-1.019852193495209384e-05
-1.018070074644968106e-05
-1.016291823627339281e-05
-1.014517424211608865e-05
-1.012746880409751969e-05
-1.010980166390213579e-05
-1.009217286963911967e-05
-1.007458220267349081e-05
-1.005702963584590009e-05
-1.003951505242782633e-05
-1.002203827766228296e-05
-1.000459938976821918e-05
-9.987198149445772924e-06
-9.969834466703155203e-06
-9.952508286649898513e-06
-9.935219558194832170e-06
-9.917968038140094220e-06
-9.900753745488225091e-06
-9.883576661569000790e-06
-9.866436431964628869e-06
-9.849333221013754965e-06
-9.832266795728025464e-06
-9.815237122358366344e-06
-9.798244027464945907e-06
-9.781287556820360748e-06
-9.764367422055992944e-06
-9.747483697183148747e-06
-9.730636275666459115e-06
-9.713824901855413997e-06
-9.697049711955457491e-06
-9.680310437862399761e-06
-9.663607070304008304e-06
-9.646939491803765781e-06
-9.630307639567098099e-06
-9.613711353079271228e-06
-9.597150617883743463e-06
-9.580625321757163667e-06
-9.564135356329186199e-06
-9.547680637329575480e-06
-9.531261084278087254e-06
-9.514876600254777326e-06
-9.498527061930533879e-06
-9.482212460715605960e-06
-9.465932670634352719e-06
-9.449687539410453672e-06
-9.433477069536477753e-06
-9.417301166475055697e-06
-9.401159649124412557e-06
-9.385052510893356371e-06
-9.368979708523880642e-06
-9.352941012165373830e-06
-9.336936446119328082e-06
-9.320965918143474279e-06
-9.305029279781768073e-06
-9.289126555896671204e-06
-9.273257465892258556e-06
-9.257422171400644614e-06
-9.241620369501578442e-06
-9.225852089518547851e-06
-9.210117264759356642e-06
-9.194415732853072619e-06
-9.178747474015055952e-06
-9.163112343178076794e-06
-9.147510347408131424e-06
-9.131941269765018416e-06
-9.116405183671754230e-06
-9.100901859773710857e-06
-9.085431279802694943e-06
-9.069993468162006913e-06
-9.054588117829078049e-06
-9.039215319358842100e-06
-9.023874910949881330e-06
-9.008566901309406446e-06
-8.993291037670866539e-06
-8.978047463190663057e-06
-8.962835912649434362e-06
-8.947656369421548309e-06
-8.932508790875189530e-06
-8.917393040065272898e-06
-8.902309110422834288e-06
-8.887256764781140443e-06
-8.872236159390158548e-06
-8.857246966762566813e-06
-8.842289330169444779e-06
-8.827363007124131543e-06
-8.812467962874793125e-06
-8.797604195053379514e-06
-8.782771539693987005e-06
-8.767969952618739787e-06
-8.753199315631362748e-06
-8.738459649257283626e-06
-8.723750726139955678e-06
-8.709072641004076283e-06
-8.694425202252364864e-06
-8.679808327913670431e-06
-8.665222016374596813e-06
-8.650666134536293196e-06
-8.636140620012126718e-06
-8.621645413686587176e-06
-8.607180440487068222e-06
-8.592745561616208327e-06
-8.578340766239637860e-06
-8.563966036967553575e-06
-8.549621111125165512e-06
-8.535306140322672201e-06
-8.521020887706922143e-06
-8.506765339309342540e-06
-8.492539370094915853e-06
-8.478343029612440309e-06
-8.464176123100191390e-06
-8.450038620834703857e-06
-8.435930486665917647e-06
-8.421851554841206224e-06
-8.407801843073321087e-06
-8.393781230054055836e-06
-8.379789692307882174e-06
-8.365827048854764116e-06
-8.351893358222421823e-06
-8.337988568398251678e-06
-8.324112376080126412e-06
-8.310264980872239266e-06
-8.296446152014776924e-06
-8.282655916022821696e-06
-8.268894067565349929e-06
-8.255160714441539397e-06
-8.241455638915604507e-06
-8.227778804804144284e-06
-8.214130253758653740e-06
-8.200509749638539372e-06
-8.186917358812476533e-06
-8.173352879701716210e-06
-8.159816375343751380e-06
-8.146307659895718050e-06
-8.132826802254634099e-06
-8.119373613450960793e-06
-8.105948056661333272e-06
-8.092550098038894335e-06
-8.079179660227057337e-06
-8.065836631832161937e-06
-8.052520988014435019e-06
-8.039232669778941521e-06
-8.025971556381248314e-06
-8.012737631897808534e-06
-7.999530846273940305e-06
-7.986351041709736589e-06
-7.973198266408531207e-06
-7.960072350240072109e-06
-7.946973337893993775e-06
-7.933901037718864814e-06
-7.920855481834169503e-06
-7.907836558210288387e-06
-7.894844240373150796e-06
-7.881878449644317574e-06
-7.868939055429119661e-06
-7.856026104034961787e-06
-7.843139415941250819e-06
-7.830279052226758393e-06
-7.817444830201722688e-06
-7.804636807342411371e-06
-7.791854779577267630e-06
-7.779098764580541928e-06
-7.766368746272291239e-06
-7.753664565900745084e-06
-7.740986204012821129e-06
-7.728333616688507502e-06
-7.715706726491974236e-06
-7.703105404618668318e-06
-7.690529697199615110e-06
-7.677979490165782073e-06
-7.665454735577750524e-06
-7.652955316143224320e-06
-7.640481297807445350e-06
-7.628032433719448482e-06
-7.615608849374703447e-06
-7.603210384721710059e-06
-7.590836945698112589e-06
-7.578488593751164031e-06
-7.566165177397121943e-06
-7.553866593057506813e-06
-7.541592937056004159e-06
-7.529344012686560911e-06
-7.517119796248083049e-06
-7.504920222099756562e-06
-7.492745271970439574e-06
-7.480594858816339635e-06
-7.468468925092768297e-06
-7.456367398182697372e-06
-7.444290217158044076e-06
-7.432237359372140816e-06
-7.420208760312625598e-06
-7.408204304951594094e-06
-7.396224022962123247e-06
-7.384267725075565814e-06
-7.372335596687425335e-06
-7.360427241545128280e-06
-7.348542894427116350e-06
-7.336682376958245844e-06
-7.324845601940620220e-06
-7.313032564309694809e-06
-7.301243261407674192e-06
-7.289477437929874930e-06
-7.277735281402020663e-06
-7.266016603480283519e-06
-7.254321306603379834e-06
-7.242649523921879409e-06
-7.231000899994934929e-06
-7.219375704479766904e-06
-7.207773631323998153e-06
-7.196194753635764027e-06
-7.184639033171982659e-06
-7.173106285850667371e-06
-7.161596600858845371e-06
-7.150109799513045340e-06
-7.138645967128411171e-06
-7.127204886785741078e-06
-7.115786657419631031e-06
-7.104391102235148441e-06
-7.093018255531322108e-06
-7.081668032499608380e-06
-7.070340307697134039e-06
-7.059035192068312633e-06
-7.047752461335313155e-06
-7.036492179337201270e-06
-7.025254204939423697e-06
-7.014038598104304202e-06
-7.002845145205152936e-06
-6.991673971417084989e-06
-6.980524902700023850e-06
-6.969397896828105701e-06
-6.958293008488567743e-06
-6.947209976987888526e-06
-6.936149007814419604e-06
-6.925109828277876419e-06
-6.914092545482099775e-06
-6.903096994762822548e-06
-6.892123133984476325e-06
-6.881171025921357230e-06
-6.870240530522080774e-06
-6.859331553066453250e-06
-6.848444163307011061e-06
-6.837578194674470174e-06
-6.826733661998010036e-06
-6.815910488866049864e-06
-6.805108660754624131e-06
-6.794328105989874143e-06
-6.783568738400895230e-06
-6.772830542144756891e-06
-6.762113512092196903e-06
-6.751417493100021137e-06
-6.740742543984987040e-06
-6.730088514545536438e-06
-6.719455442858579423e-06
-6.708843259467133108e-06
-6.698251855203447409e-06
-6.687681308539433674e-06
-6.677131363594054213e-06
-6.666602212775060369e-06
-6.656093588393471083e-06
-6.645605653494863352e-06
-6.635138162119695448e-06
-6.624691231306943064e-06
-6.614264678678287379e-06
-6.603858533620325241e-06
-6.593472760740145786e-06
-6.583107201712473177e-06
-6.572762034422811863e-06
-6.562436896650754299e-06
-6.552132020710843625e-06
-6.541847257557894433e-06
-6.531582477311099245e-06
-6.521337785268339919e-06
-6.511113031172851213e-06
-6.500908175168405814e-06
-6.490723196275756058e-06
-6.480558092196944759e-06
-6.470412738572443673e-06
-6.460287071465084626e-06
-6.450181177940114562e-06
-6.440094882699479212e-06
-6.430028202723460028e-06
-6.419981033486131334e-06
-6.409953429288487543e-06
-6.399945265293403425e-06
-6.389956484902067143e-06
-6.379987124131631666e-06
-6.370037056789012624e-06
-6.360106306695498859e-06
-6.350194768544225728e-06
-6.340302421287900024e-06
-6.330429229650766550e-06
-6.320575152301114031e-06
-6.310740109230865719e-06
-6.300924096186217069e-06
-6.291127086442132561e-06
-6.281348925033488109e-06
-6.271589736319742497e-06
-6.261849369626997252e-06
-6.252127758029332680e-06
-6.242424934347772002e-06
-6.232740803462587085e-06
-6.223075385995773353e-06
-6.213428501993816591e-06
-6.203800305976661546e-06
-6.194190581826030292e-06
-6.184599415080898569e-06
-6.175026610383516961e-06
-6.165472289719618278e-06
-6.155936342764159790e-06
-6.146418653440012375e-06
-6.136919357565454924e-06
-6.127438190269397797e-06
-6.117975307443001637e-06
-6.108530569251759658e-06
-6.099103926471362640e-06
-6.089695340089780350e-06
-6.080304869261382322e-06
-6.070932310649169726e-06
-6.061577759469972012e-06
-6.052241096757485731e-06
-6.042922301666741659e-06
-6.033621371289475888e-06
-6.024338185001717775e-06
-6.015072759962693798e-06
-6.005825059456774067e-06
-5.996595001029999657e-06
-5.987382599765192341e-06
-5.978187777256172219e-06
-5.969010496897214465e-06
-5.959850708265049124e-06
-5.950708442177553742e-06
-5.941583525370789790e-06
-5.932476079716299869e-06
-5.923385920262983898e-06
-5.914313054129309306e-06
-5.905257545518539668e-06
-5.896219192074431889e-06
-5.887198053996257038e-06
-5.878194059337731144e-06
-5.869207193267285276e-06
-5.860237419206506340e-06
-5.851284639685879068e-06
-5.842348861471031692e-06
-5.833430061787057523e-06
-5.824528188344800923e-06
-5.815643167353606876e-06
-5.806775013163752568e-06
-5.797923655895237536e-06
-5.789089082351105504e-06
-5.780271203134899519e-06
-5.771470047956190939e-06
-5.762685539100211686e-06
-5.753917616478325048e-06
-5.745166330928184747e-06
-5.736431524965836351e-06
-5.727713307506165197e-06
-5.719011470599762115e-06
-5.710326103542653900e-06
-5.701657087914937730e-06
-5.693004477812716676e-06
-5.684368197284832500e-06
-5.675748141441971380e-06
-5.667144377532034799e-06
-5.658556804477482559e-06
-5.649985415821401137e-06
-5.641430114419902683e-06
-5.632891005441538982e-06
-5.624367864469826509e-06
-5.615860800275609261e-06
-5.607369738584833058e-06
-5.598894591695106842e-06
-5.590435381385195218e-06
-5.581992085067488267e-06
-5.573564612936202060e-06
-5.565152946110602048e-06
-5.556757098077312837e-06
-5.548376908218168354e-06
-5.540012477869360471e-06
-5.531663734201598780e-06
-5.523330606241461540e-06
-5.515013108742573708e-06
-5.506711128699973486e-06
-5.498424745341883705e-06
-5.490153765706367313e-06
-5.481898303018087824e-06
-5.473658312379087237e-06
-5.465433659606677637e-06
-5.457224364247505463e-06
-5.449030409655543711e-06
-5.440851773271709685e-06
-5.432688328427360839e-06
-5.424540184717973481e-06
-5.416407136033896545e-06
-5.408289325550191611e-06
-5.400186603668647157e-06
-5.392098988547960586e-06
-5.384026409642992888e-06
-5.375968858444636575e-06
-5.367926298055910305e-06
-5.359898633318896618e-06
-5.351886018562603786e-06
-5.343888144423705329e-06
-5.335905221064577165e-06
-5.327937115271138965e-06
-5.319983755633785135e-06
-5.312045192226099093e-06
-5.304121312290812649e-06
-5.296212206452879530e-06
-5.288317608794869450e-06
-5.280437777453881344e-06
-5.272572494808451964e-06
-5.264721746328631496e-06
-5.256885563801216780e-06
-5.249063861632562031e-06
-5.241256630289346158e-06
-5.233463809973320755e-06
-5.225685446386491539e-06
-5.217921371905541924e-06
-5.210171694840579957e-06
-5.202436325061877345e-06
-5.194715189038755506e-06
-5.187008347952387279e-06
-5.179315687280372515e-06
-5.171637197637622582e-06
-5.163972863911631439e-06
-5.156322687263220469e-06
-5.148686515956063703e-06
-5.141064472239477048e-06
-5.133456466494726013e-06
-5.125862366883146603e-06
-5.118282322214716726e-06
-5.110716145335306944e-06
-5.103163936677127616e-06
-5.095625541851730777e-06
-5.088101005877232828e-06
-5.080590272939078722e-06
-5.073093332691705452e-06
-5.065610154431894084e-06
-5.058140701731175837e-06
-5.050684917943888633e-06
-5.043242762744098282e-06
-5.035814321047039013e-06
-5.028399410118874489e-06
-5.020998088910386486e-06
-5.013610330653503434e-06
-5.006236066609180792e-06
-4.998875266003048861e-06
-4.991527964798700178e-06
-4.984194048411134624e-06
-4.976873548641823038e-06
-4.969566419228421999e-06
-4.962272579464754765e-06
-4.954992087427649764e-06
-4.947724887146572529e-06
-4.940470881079057080e-06
-4.933230153351060484e-06
-4.926002552068372371e-06
-4.918788185866006533e-06
-4.911586927571103732e-06
-4.904398723610076039e-06
-4.897223686932175896e-06
-4.890061630713012779e-06
-4.882912620648905074e-06
-4.875776602134548230e-06
-4.868653543588209541e-06
-4.861543379315570466e-06
-4.854446252135578759e-06
-4.847361849481041393e-06
-4.840290360019709427e-06
-4.833231724119931437e-06
-4.826185833863308068e-06
-4.819152789235840346e-06
-4.812132392982026103e-06
-4.805124783513949697e-06
-4.798129795263988448e-06
-4.791147512650446069e-06
-4.784177837102295154e-06
-4.777220770827264402e-06
-4.770276310335157939e-06
-4.763344340493063917e-06
-4.756424952703774888e-06
-4.749518027797365766e-06
-4.742623568222823947e-06
-4.735741542636927651e-06
-4.728871963411709462e-06
-4.722014773849400376e-06
-4.715169890713605796e-06
-4.708337394019538723e-06
-4.701517210445050770e-06
-4.694709261228468240e-06
-4.687913588449909379e-06
-4.681130172371371145e-06
-4.674358896698698481e-06
-4.667599884615551551e-06
-4.660852966753561573e-06
-4.654118136280774246e-06
-4.647395485485443262e-06
-4.640684870574515189e-06
-4.633986288886099205e-06
-4.627299725264392333e-06
-4.620625193754910997e-06
-4.613962598433992847e-06
-4.607311956172161653e-06
-4.600673243485012211e-06
-4.594046368958416126e-06
-4.587431464571536442e-06
-4.580828289201074463e-06
-4.574237005227599081e-06
-4.567657471594980405e-06
-4.561089701033203753e-06
-4.554533735155219903e-06
-4.547989409706889999e-06
-4.541456782973969077e-06
-4.534935873059899192e-06
-4.528426575293024347e-06
-4.521928869222796208e-06
-4.515442818278069162e-06
-4.508968225966179760e-06
-4.502505268435899813e-06
-4.496053820711311815e-06
-4.489613827986725242e-06
-4.483185305497116087e-06
-4.476768269727275246e-06
-4.470362601563230086e-06
-4.463968361269628222e-06
-4.457585500916503012e-06
-4.451213905798047957e-06
-4.444853749289612676e-06
-4.438504851054864721e-06
-4.432167168779299970e-06
-4.425840824944768594e-06
-4.419525643706553963e-06
-4.413221695619791771e-06
-4.406928916531249292e-06
-4.400647297998826966e-06
-4.394376819309577514e-06
-4.388117433957286561e-06
-4.381869137480856039e-06
-4.375631899641753527e-06
-4.369405718557710030e-06
-4.363190526057171910e-06
-4.356986349919668025e-06
-4.350793124659691243e-06
-4.344610840162317156e-06
-4.338439527974194365e-06
-4.332279032322484258e-06
-4.326129441348409570e-06
-4.319990763478483606e-06
-4.313862847088763032e-06
-4.307745757037787971e-06
-4.301639478754767220e-06
-4.295543918501601120e-06
-4.289459104625102754e-06
-4.283385079944918741e-06
-4.277321634259258177e-06
-4.271268960142715877e-06
-4.265226850239322422e-06
-4.259195459251777540e-06
-4.253174569310756660e-06
-4.247164324199895055e-06
-4.241164668712092440e-06
-4.235175469136971552e-06
-4.229196859322151862e-06
-4.223228694917261904e-06
-4.217271019054919347e-06
-4.211323796356300332e-06
-4.205387032442559441e-06
-4.199460601653296079e-06
-4.193544604994701469e-06
-4.187638972368757341e-06
-4.181743648265443252e-06
-4.175858684209908909e-06
-4.169983987550580236e-06
-4.164119598961069647e-06
-4.158265428380596484e-06
-4.152421532055200304e-06
-4.146587783014431403e-06
-4.140764266303348749e-06
-4.134950949550297883e-06
-4.129147709683497296e-06
-4.123354687627334454e-06
-4.117571670993673952e-06
-4.111798829200701969e-06
-4.106035952619257449e-06
-4.100283186724893486e-06
-4.094540481502773479e-06
-4.088807670584184021e-06
-4.083084941860550145e-06
-4.077372105407130675e-06
-4.071669246791797030e-06
-4.065976296131816221e-06
-4.060293210934010996e-06
-4.054620054086312032e-06
-4.048956694398370963e-06
-4.043303236045241076e-06
-4.037659563286947937e-06
-4.032025652693391319e-06
-4.026401598716405408e-06
-4.020787224556873270e-06
-4.015182588140669359e-06
-4.009587735409464821e-06
-4.004002506381079804e-06
-3.998426936520182415e-06
-3.992861139727527700e-06
-3.987304856507363169e-06
-3.981758228892567981e-06
-3.976221193579000646e-06
-3.970693752844931611e-06
-3.965175820041190066e-06
-3.959667451309085027e-06
-3.954168639447781039e-06
-3.948679249985792608e-06
-3.943199368058581681e-06
-3.937728977092263896e-06
-3.932267959154016795e-06
-3.926816364225172591e-06
-3.921374255981789693e-06
-3.915941430522587780e-06
-3.910517992209399377e-06
-3.905103918592896931e-06
-3.899699111826148467e-06
-3.894303679337215287e-06
-3.888917500031344986e-06
-3.883540581476673610e-06
-3.878172881507596961e-06
-3.872814435424762839e-06
-3.867465215949915635e-06
-3.862125108137829059e-06
-3.856794264769858522e-06
-3.851472522391101741e-06
-3.846159934319425703e-06
-3.840856403009141469e-06
-3.835562034587886065e-06
-3.830276708443831063e-06
-3.825000431635187665e-06
-3.819733224894162986e-06
-3.814474996444334003e-06
-3.809225807043286356e-06
-3.803985592379378178e-06
-3.798754314543886662e-06
-3.793532037376888408e-06
-3.788318649627917382e-06
-3.783114141914382852e-06
-3.777918556182413462e-06
-3.772731910112396006e-06
-3.767554021815088488e-06
-3.762384999050203722e-06
-3.757224837688709778e-06
-3.752073422057342839e-06
-3.746930812805741397e-06
-3.741796984039194305e-06
-3.736671873501339829e-06
-3.731555507439668172e-06
-3.726447888095384468e-06
-3.721348906638019953e-06
-3.716258617367358208e-06
-3.711177000875467141e-06
-3.706104026338564541e-06
-3.701039664033419796e-06
-3.695983885380448392e-06
-3.690936774447635617e-06
-3.685898131084783591e-06
-3.680868140538041079e-06
-3.675846642070625632e-06
-3.670833649487215102e-06
-3.665829152931446548e-06
-3.660833192936066146e-06
-3.655845650469785654e-06
-3.650866605088168447e-06
-3.645895940014274827e-06
-3.640933712192633554e-06
-3.635979930146975716e-06
-3.631034418947613202e-06
-3.626097410611612871e-06
-3.621168670867415325e-06
-3.616248273803315335e-06
-3.611336171778306888e-06
-3.606432404013093561e-06
-3.601536937049872243e-06
-3.596649665091580419e-06
-3.591770703743094583e-06
-3.586899937104151596e-06
-3.582037397076798141e-06
-3.577183067635423274e-06
-3.572336885007056580e-06
-3.567498920574025377e-06
-3.562669039508211536e-06
-3.557847375972073287e-06
-3.553033748577603767e-06
-3.548228269016120437e-06
-3.543430831121883339e-06
-3.538641524066467261e-06
-3.533860207332773752e-06
-3.529086947765576748e-06
-3.524321740301828287e-06
-3.519564435667241303e-06
-3.514815248713555422e-06
-3.510073983702216392e-06
-3.505340603385525495e-06
-3.500615228569225797e-06
-3.495897811730429185e-06
-3.491188209979710525e-06
-3.486486534744162550e-06
-3.481792789748290350e-06
-3.477106811237693497e-06
-3.472428785330931232e-06
-3.467758502261870072e-06
-3.463096077777794348e-06
-3.458441376494233937e-06
-3.453794539957923602e-06
-3.449155458683073989e-06
-3.444524096164086340e-06
-3.439900476791160872e-06
-3.435284578018375239e-06
-3.430676402129988836e-06
-3.426075880710947226e-06
-3.421483077633207633e-06
-3.416897890650183787e-06
-3.412320349743950673e-06
-3.407750485712677922e-06
-3.403188163637135883e-06
-3.398633511361172801e-06
-3.394086372240731788e-06
-3.389546840225963812e-06
-3.385014832035902133e-06
-3.380490407696064258e-06
-3.375973450303871788e-06
-3.371464033573988602e-06
-3.366962149061009595e-06
-3.362467647383548007e-06
-3.357980699429488742e-06
-3.353501110617388083e-06
-3.349029029853466365e-06
-3.344564323614368658e-06
-3.340107036311751016e-06
-3.335657142500719988e-06
-3.331214617668137844e-06
-3.326779473493320918e-06
-3.322351640270070170e-06
-3.317931108152324272e-06
-3.313517985499880766e-06
-3.309112123212198100e-06
-3.304713502376019897e-06
-3.300322210451736089e-06
-3.295938124936956383e-06
-3.291561369991458746e-06
-3.287191778168442752e-06
-3.282829370237651782e-06
-3.278474249494696155e-06
-3.274126251566565684e-06
-3.269785469722377366e-06
-3.265451823180010334e-06
-3.261125290458171179e-06
-3.256805990502877336e-06
-3.252493670913131482e-06
-3.248188556996940495e-06
-3.243890491337188464e-06
-3.239599503297808177e-06
-3.235315588280458510e-06
-3.231038673082144895e-06
-3.226768882273936546e-06
-3.222506005518004411e-06
-3.218250226850916416e-06
-3.214001372628151542e-06
-3.209759547484275909e-06
-3.205524591418073021e-06
-3.201296726044260371e-06
-3.197075700875566315e-06
-3.192861623787878471e-06
-3.188654465210100969e-06
-3.184454162007065651e-06
-3.180260847273393674e-06
-3.176074264253255010e-06
-3.171894639583763463e-06
-3.167721810332543329e-06
-3.163555809570077080e-06
-3.159396636804300407e-06
-3.155244246593944663e-06
-3.151098697313189616e-06
-3.146959876577267602e-06
-3.142827855802719717e-06
-3.138702524518913094e-06
-3.134583990031955346e-06
-3.130472120886874426e-06
-3.126367014533398912e-06
-3.122268598235490368e-06
-3.118176834365362252e-06
-3.114091754457983850e-06
-3.110013345337066489e-06
-3.105941605935736173e-06
-3.101876399952535500e-06
-3.097817932312669134e-06
-3.093766000387324282e-06
-3.089720685840173891e-06
-3.085681912641056962e-06
-3.081649763999232119e-06
-3.077624154198846206e-06
-3.073605054994946933e-06
-3.069592540561637744e-06
-3.065586493997716668e-06
-3.061586979761147122e-06
-3.057593916623613306e-06
-3.053607348155947077e-06
-3.049627329751319836e-06
-3.045653647721574245e-06
-3.041686471576264656e-06
-3.037725679471986478e-06
-3.033771386069510739e-06
-3.029823381552509630e-06
-3.025881838254281922e-06
-3.021946716135495073e-06
-3.018017841808660209e-06
-3.014095412031798415e-06
-3.010179344522628250e-06
-3.006269535599103062e-06
-3.002366072345180752e-06
-2.998468919789018580e-06
-2.994578043798952564e-06
-2.990693489005809804e-06
-2.986815178285436695e-06
-2.982943102215841072e-06
-2.979077296654509773e-06
-2.975217742562363064e-06
-2.971364366225047927e-06
-2.967517239036310532e-06
-2.963676299976436918e-06
-2.959841511108562031e-06
-2.956012901820862434e-06
-2.952190535285467840e-06
-2.948374209988579722e-06
-2.944564101217104548e-06
-2.940760075547270936e-06
-2.936962188119975499e-06
-2.933170351460626948e-06
-2.929384655325219771e-06
-2.925605035839517375e-06
-2.921831484977156678e-06
-2.918063973517986195e-06
-2.914302538963883563e-06
-2.910547076770430683e-06
-2.906797659003800995e-06
-2.903054325315401623e-06
-2.899316831135241611e-06
-2.895585491718707302e-06
-2.891860042243109364e-06
-2.888140547343373762e-06
-2.884427050433942967e-06
-2.880719464445817678e-06
-2.877017823307300278e-06
-2.873322052587761279e-06
-2.869632242285426262e-06
-2.865948308583094795e-06
-2.862270266539147514e-06
-2.858598120988944844e-06
-2.854931757955982431e-06
-2.851271357780057933e-06
-2.847616677681765273e-06
-2.843967931867656539e-06
-2.840324944394590298e-06
-2.836687735555410053e-06
-2.833056412936031857e-06
-2.829430781545497820e-06
-2.825810993636112928e-06
-2.822196942422888800e-06
-2.818588640870820470e-06
-2.814986070289961633e-06
-2.811389223563928137e-06
-2.807798126617505032e-06
-2.804212709056559376e-06
-2.800632998252621199e-06
-2.797058979193182628e-06
-2.793490637579837506e-06
-2.789927938379795684e-06
-2.786370933235711089e-06
-2.782819502717059209e-06
-2.779273807141996786e-06
-2.775733599975610398e-06
-2.772199117885891412e-06
-2.768670201651158342e-06
-2.765146842850534463e-06
-2.761629129979527592e-06
-2.758116885025333545e-06
-2.754610325998963059e-06
-2.751109169765942168e-06
-2.747613646279753716e-06
-2.744123676611817858e-06
-2.740639140070361504e-06
-2.737160151093578716e-06
-2.733686643804521755e-06
-2.730218659357709377e-06
-2.726756080233193902e-06
-2.723299044560924872e-06
-2.719847393885388782e-06
-2.716401214586419023e-06
-2.712960519322233930e-06
-2.709525130910551054e-06
-2.706095254102390780e-06
-2.702670734430557762e-06
-2.699251661336758300e-06
-2.695837881982362734e-06
-2.692429582139570484e-06
-2.689026536651339663e-06
-2.685628900901520434e-06
-2.682236630481626342e-06
-2.678849618607815464e-06
-2.675468011812206922e-06
-2.672091641682403059e-06
-2.668720645407442959e-06
-2.665354866672220908e-06
-2.661994422909442311e-06
-2.658639243242987914e-06
-2.655289330899087205e-06
-2.651944658370393927e-06
-2.648605198931010701e-06
-2.645271020688100572e-06
-2.641942077224685782e-06
-2.638618281132091146e-06
-2.635299744173799638e-06
-2.631986380358418706e-06
-2.628678208726872922e-06
-2.625375165683973922e-06
-2.622077375745387344e-06
-2.618784693269912639e-06
-2.615497119186318045e-06
-2.612214758981019707e-06
-2.608937469330487260e-06
-2.605665315392411687e-06
-2.602398238466070586e-06
-2.599136325638191656e-06
-2.595879415932581552e-06
-2.592627690832288043e-06
-2.589380928737672094e-06
-2.586139270972324837e-06
-2.582902693897067821e-06
-2.579671091966902831e-06
-2.576444587464123733e-06
-2.573223065911866024e-06
-2.570006568260627022e-06
-2.566795053680956345e-06
-2.563588595192036061e-06
-2.560387029803084155e-06
-2.557190524358435318e-06
-2.553998948118722277e-06
-2.550812304702254637e-06
-2.547630659909214388e-06
-2.544453926225868851e-06
-2.541282129631937820e-06
-2.538115235288979047e-06
-2.534953301097780830e-06
-2.531796211643230434e-06
-2.528644056744563943e-06
-2.525496732690317671e-06
-2.522354330499405029e-06
-2.519216819158472748e-06
-2.516084086814769053e-06
-2.512956297474554111e-06
-2.509833259163682062e-06
-2.506715106449409448e-06
-2.503601720143938364e-06
-2.500493205399333099e-06
-2.497389484944277391e-06
-2.494290522885605257e-06
-2.491196395569307486e-06
-2.488107007502702678e-06
-2.485022375458634764e-06
-2.481942547137064942e-06
-2.478867449319473377e-06
-2.475797100503695067e-06
-2.472731449104653570e-06
-2.469670575472081458e-06
-2.466614398918115689e-06
-2.463562889984683388e-06
-2.460516120677664918e-06
-2.457474072725260681e-06
-2.454436637917592040e-06
-2.451403889983091393e-06
-2.448375832740687675e-06
-2.445352390229458476e-06
-2.442333677895912231e-06
-2.439319500579581971e-06
-2.436310025052743598e-06
-2.433305137806654421e-06
-2.430304876325523817e-06
-2.427309188599813161e-06
-2.424318123328390028e-06
-2.421331689634832641e-06
-2.418349757372911514e-06
-2.415372436864254561e-06
-2.412399669222249103e-06
-2.409431436143018407e-06
-2.406467779726215839e-06
-2.403508682747375170e-06
-2.400554029152694566e-06
-2.397603972229759948e-06
-2.394658407115934374e-06
-2.391717329047275004e-06
-2.388780773559466458e-06
-2.385848707227033061e-06
-2.382921097267287455e-06
-2.379997951228857670e-06
-2.377079267358199582e-06
-2.374165093878607766e-06
-2.371255291612471932e-06
-2.368350018654027399e-06
-2.365449087725963688e-06
-2.362552628337461467e-06
-2.359660543505269294e-06
-2.356772934076622497e-06
-2.353889654991612980e-06
-2.351010778685781111e-06
-2.348136348448742963e-06
-2.345266191738475600e-06
-2.342400471060648749e-06
-2.339539113426075051e-06
-2.336682066158700053e-06
-2.333829365598951086e-06
-2.330981028961192238e-06
-2.328136985808707680e-06
-2.325297293656973813e-06
-2.322461922369014075e-06
-2.319630803342467095e-06
-2.316804034790917877e-06
-2.313981490723185908e-06
-2.311163299658539271e-06
-2.308349307598756388e-06
-2.305539634315014709e-06
-2.302734214783574735e-06
-2.299933033296498873e-06
-2.297136084504220102e-06
-2.294343363651370096e-06
-2.291554905375121254e-06
-2.288770618552143871e-06
-2.285990606842367303e-06
-2.283214722116433835e-06
-2.280443069125616753e-06
-2.277675636675007275e-06
-2.274912317325788056e-06
-2.272153207612844233e-06
-2.269398288353662053e-06
-2.266647473299797335e-06
-2.263900841107974277e-06
-2.261158383904149613e-06
-2.258419988289935069e-06
-2.255685763374032366e-06
-2.252955645208230983e-06
-2.250229666712966590e-06
-2.247507774681486404e-06
-2.244789974262673319e-06
-2.242076280739633433e-06
-2.239366661876700890e-06
-2.236661114831012467e-06
-2.233959637315699060e-06
-2.231262256279961344e-06
-2.228568874633338071e-06
-2.225879587473841144e-06
-2.223194327572702286e-06
-2.220513057090782445e-06
-2.217835882113609674e-06
-2.215162651219496438e-06
-2.212493461976952015e-06
-2.209828345430339126e-06
-2.207167123357868115e-06
-2.204509923338263372e-06
-2.201856739925977610e-06
-2.199207511040087404e-06
-2.196562232328653939e-06
-2.193920937998858420e-06
-2.191283558276493532e-06
-2.188650166399696392e-06
-2.186020722095956453e-06
-2.183395166737394873e-06
-2.180773565522297112e-06
-2.178155879877005099e-06
-2.175542128531532763e-06
-2.172932207827472443e-06
-2.170326269986416558e-06
-2.167724184055706043e-06
-2.165125980307464107e-06
-2.162531680030191836e-06
-2.159941220126185339e-06
-2.157354594734675000e-06
-2.154771883260418446e-06
-2.152193005414147706e-06
-2.149617984967861503e-06
-2.147046733456074256e-06
-2.144479397895725145e-06
-2.141915834489776295e-06
-2.139356069122131558e-06
-2.136800156275875831e-06
-2.134248047679080448e-06
-2.131699676960280352e-06
-2.129155118834168119e-06
-2.126614392179073147e-06
-2.124077413426364871e-06
-2.121544146465355436e-06
-2.119014705162769492e-06
-2.116488998362367987e-06
-2.113967066042535633e-06
-2.111448799590253118e-06
-2.108934333254606424e-06
-2.106423615283889944e-06
-2.103916538718456678e-06
-2.101413201918852275e-06
-2.098913647713348689e-06
-2.096417724289710550e-06
-2.093925494105782474e-06
-2.091436964405626546e-06
-2.088952170603825394e-06
-2.086470972551058884e-06
-2.083993434617438716e-06
-2.081519649251613166e-06
-2.079049459502921863e-06
-2.076582875612403527e-06
-2.074120083659364199e-06
-2.071660780700038460e-06
-2.069205172162778710e-06
-2.066753177866083709e-06
-2.064304782723973947e-06
-2.061860036586686346e-06
-2.059418842503888977e-06
-2.056981315632884852e-06
-2.054547350800661712e-06
-2.052116962900400390e-06
-2.049690112325940146e-06
-2.047266915924880166e-06
-2.044847252373606097e-06
-2.042431129333121830e-06
-2.040018591579004350e-06
-2.037609592734021648e-06
-2.035204141827051122e-06
-2.032802147926458060e-06
-2.030403822109794281e-06
-2.028008946378008306e-06
-2.025617577335228378e-06
-2.023229726441478235e-06
-2.020845396462012554e-06
-2.018464563263708162e-06
-2.016087194148404813e-06
-2.013713338830033190e-06
-2.011342956469326648e-06
-2.008976088454085712e-06
-2.006612576908027228e-06
-2.004252645824240220e-06
-2.001896120168925217e-06
-1.999543006999010585e-06
-1.997193395377400174e-06
-1.994847256835261569e-06
-1.992504454878428056e-06
-1.990165088940494148e-06
-1.987829222535053524e-06
-1.985496738772095212e-06
-1.983167611752496294e-06
-1.980841924393217879e-06
-1.978519669682563582e-06
-1.976200732965760638e-06
-1.973885180440925000e-06
-1.971573087573220858e-06
-1.969264341163214848e-06
-1.966958882688023793e-06
-1.964656869811372585e-06
-1.962358199948290795e-06
-1.960062807091411327e-06
-1.957770841012843687e-06
-1.955482182785092934e-06
-1.953196848459038701e-06
-1.950914863461918038e-06
-1.948636164183098208e-06
-1.946360839489073904e-06
-1.944088737362144130e-06
-1.941819992246500435e-06
-1.939554551357253528e-06
-1.937292335730510335e-06
-1.935033534287183124e-06
-1.932777846205333751e-06
-1.930525568086840762e-06
-1.928276471548221868e-06
-1.926030675809036593e-06
-1.923788158105169449e-06
-1.921548878324501503e-06
-1.919312841257779953e-06
-1.917079954709742621e-06
-1.914850481593981347e-06
-1.912624099975110235e-06
-1.910401002500316940e-06
-1.908181072273342775e-06
-1.905964414089329709e-06
-1.903750903198124372e-06
-1.901540618701868743e-06
-1.899333551675872383e-06
-1.897129684733576603e-06
-1.894928939278165518e-06
-1.892731422390029190e-06
-1.890537047634178407e-06
-1.888345896327069312e-06
-1.886157803830995617e-06
-1.883973010581688033e-06
-1.881791264941504646e-06
-1.879612693768018917e-06
-1.877437213619478827e-06
-1.875264987098886024e-06
-1.873095808713287872e-06
-1.870929727907032209e-06
-1.868766829521598504e-06
-1.866607023592929427e-06
-1.864450360580470440e-06
-1.862296681656157114e-06
-1.860146230505116425e-06
-1.857998849112607520e-06
-1.855854519727698889e-06
-1.853713225221534208e-06
-1.851575123148389642e-06
-1.849440022744062695e-06
-1.847307986451091038e-06
-1.845179033556594663e-06
-1.843053131527472938e-06
-1.840930274361888840e-06
-1.838810439170443931e-06
-1.836693681613460836e-06
-1.834579944877414394e-06
-1.832469224680273324e-06
-1.830361560462393573e-06
-1.828256896744586275e-06
-1.826155273696415501e-06
-1.824056558994008620e-06
-1.821960958032798517e-06
-1.819868339275851274e-06
-1.817778632305832869e-06
-1.815692034687145891e-06
-1.813608347345753540e-06
-1.811527639136542275e-06
-1.809449884559010507e-06
-1.807375170388363949e-06
-1.805303394296558228e-06
-1.803234523380504700e-06
-1.801168594093491059e-06
-1.799105728983506561e-06
-1.797045707422661823e-06
-1.794988627006237237e-06
-1.792934542694998752e-06
-1.790883321232279552e-06
-1.788835078285104205e-06
-1.786789681616232492e-06
-1.784747290337498855e-06
-1.782707679134704395e-06
-1.780671110344061791e-06
-1.778637351051282839e-06
-1.776606501920349827e-06
-1.774578570042435610e-06
-1.772553460634771922e-06
-1.770531292407870969e-06
-1.768511988413126090e-06
-1.766495506285803474e-06
-1.764481914728707993e-06
-1.762471223147888109e-06
-1.760463313941676944e-06
-1.758458256931043751e-06
-1.756456130615551479e-06
-1.754456784750295891e-06
-1.752460273129236841e-06
-1.750466539897952831e-06
-1.748475741196687462e-06
-1.746487694879549870e-06
-1.744502422485928702e-06
-1.742520097898562193e-06
-1.740540439123166794e-06
-1.738563654508998660e-06
-1.736589648828211195e-06
-1.734618411696323826e-06
-1.732650034156209563e-06
-1.730684296078297187e-06
-1.728721508128611314e-06
-1.726761417302069568e-06
-1.724804057201475031e-06
-1.722849478679568351e-06
-1.720897715995866993e-06
-1.718948661040315999e-06
-1.717002307003157567e-06
-1.715058789925889816e-06
-1.713117969536658285e-06
-1.711179898672464276e-06
-1.709244521780399102e-06
-1.707311934230345350e-06
-1.705382006001670944e-06
-1.703454816480151290e-06
-1.701530336810559991e-06
-1.699608588554018228e-06
-1.697689543540979125e-06
-1.695773149080762724e-06
-1.693859502848165267e-06
-1.691948511300825821e-06
-1.690040214511900438e-06
-1.688134602984953556e-06
-1.686231684184865576e-06
-1.684331416104245559e-06
-1.682433807005826426e-06
-1.680538865540943084e-06
-1.678646625507591005e-06
-1.676756980181782791e-06
-1.674870005580756262e-06
-1.672985695196454471e-06
-1.671104009779510670e-06
-1.669224943614073686e-06
-1.667348540921986267e-06
-1.665474747123027471e-06
-1.663603557637806207e-06
-1.661735009509333779e-06
-1.659869115257080289e-06
-1.658005780645024536e-06
-1.656145002647478012e-06
-1.654286943118316898e-06
-1.652431410340673118e-06
-1.650578484475488728e-06
-1.648728114588288001e-06
-1.646880373298398607e-06
-1.645035202151400500e-06
-1.643192616895331929e-06
-1.641352527194689595e-06
-1.639515129802196600e-06
-1.637680187675629929e-06
-1.635847840858922087e-06
-1.634018049678462465e-06
-1.632190815681872161e-06
-1.630366148878061786e-06
-1.628543937275723820e-06
-1.626724354924887414e-06
-1.624907290523548179e-06
-1.623092657840000364e-06
-1.621280672454011167e-06
-1.619471167329195365e-06
-1.617664195602196610e-06
-1.615859623882165148e-06
-1.614057693084805664e-06
-1.612258229840418249e-06
-1.610461215630300823e-06
-1.608666778314428506e-06
-1.606874770260690464e-06
-1.605085271275683952e-06
-1.603298215718746790e-06
-1.601513708288340606e-06
-1.599731627366666975e-06
-1.597952045859899370e-06
-1.596174883470771287e-06
-1.594400254103759423e-06
-1.592627989444583876e-06
-1.590858244405007985e-06
-1.589090980445755805e-06
-1.587326078877448180e-06
-1.585563663152724611e-06
-1.583803663771037397e-06
-1.582046140291156494e-06
-1.580291023881158081e-06
-1.578538286408908307e-06
-1.576788052653854538e-06
-1.575040206733530645e-06
-1.573294753599081374e-06
-1.571551666614717137e-06
-1.569811103685354187e-06
-1.568072878438494924e-06
-1.566337013255773933e-06
-1.564603626782801849e-06
-1.562872574012930525e-06
-1.561143886308385773e-06
-1.559417595389946051e-06
-1.557693757063785860e-06
-1.555972204074406104e-06
-1.554253072646597752e-06
-1.552536228410097652e-06
-1.550821847964773057e-06
-1.549109765794788458e-06
-1.547400055541089822e-06
-1.545692719506122127e-06
-1.543987657122214752e-06
-1.542285061956508944e-06
-1.540584651627799253e-06
-1.538886691676402711e-06
-1.537191051229736422e-06
-1.535497647533425132e-06
-1.533806683288096267e-06
-1.532117981377524086e-06
-1.530431626188433222e-06
-1.528747504853278359e-06
-1.527065789324263746e-06
-1.525386367316742286e-06
-1.523709150800985765e-06
-1.522034359728584509e-06
-1.520361788422959090e-06
-1.518691491818844443e-06
-1.517023501546508472e-06
-1.515357849388336883e-06
-1.513694402255862849e-06
-1.512033255554853084e-06
-1.510374363523992834e-06
-1.508717774948303940e-06
-1.507063460320126310e-06
-1.505411304360378582e-06
-1.503761529262813784e-06
-1.502113942023575416e-06
-1.500468632032976266e-06
-1.498825493395210741e-06
-1.497184694334898190e-06
-1.495546121684773654e-06
-1.493909701880599528e-06
-1.492275603815111879e-06
-1.490643668752290595e-06
-1.489014003598931841e-06
-1.487386512828253307e-06
-1.485761272724851561e-06
-1.484138266289453615e-06
-1.482517368031273619e-06
-1.480898810619686343e-06
-1.479282391391937960e-06
-1.477668141373749902e-06
-1.476056084221731288e-06
-1.474446298071105705e-06
-1.472838644061669190e-06
-1.471233162153221280e-06
-1.469629846192707760e-06
-1.468028798607499261e-06
-1.466429858852780434e-06
-1.464833037189478121e-06
-1.463238475573643262e-06
-1.461646053321215637e-06
-1.460055781449833160e-06
-1.458467632784993285e-06
-1.456881649958696672e-06
-1.455297875743327192e-06
-1.453716145210990152e-06
-1.452136671177380107e-06
-1.450559258634749281e-06
-1.448984013072842869e-06
-1.447410825067360815e-06
-1.445839885153341910e-06
-1.444270992299224871e-06
-1.442704230006056563e-06
-1.441139605284582155e-06
-1.439577102383122637e-06
-1.438016675253221417e-06
-1.436458308992321640e-06
-1.434902195493391437e-06
-1.433348090643037410e-06
-1.431796079707765127e-06
-1.430246118431555543e-06
-1.428698330852888544e-06
-1.427152634948230505e-06
-1.425608956765475788e-06
-1.424067405747556421e-06
-1.422527923853974915e-06
-1.420990514313238640e-06
-1.419455104677665011e-06
-1.417921889027862623e-06
-1.416390650932859482e-06
-1.414861508843579934e-06
-1.413334429472188194e-06
-1.411809372292451981e-06
-1.410286380597390959e-06
-1.408765414562347789e-06
-1.407246555853976555e-06
-1.405729666732497981e-06
-1.404214814373044101e-06
-1.402702073646546320e-06
-1.401191322961207582e-06
-1.399682592328026508e-06
-1.398175844167650534e-06
-1.396671184624253309e-06
-1.395168508726965292e-06
-1.393667892813531618e-06
-1.392169187456982448e-06
-1.390672575119424891e-06
-1.389177959729010298e-06
-1.387685320844018116e-06
-1.386194691011972040e-06
-1.384706072934789433e-06
-1.383219454519745344e-06
-1.381734749018229625e-06
-1.380252087696428678e-06
-1.378771451840500126e-06
-1.377292710639654668e-06
-1.375815988466252885e-06
-1.374341245098506252e-06
-1.372868470529862512e-06
-1.371397602811198472e-06
-1.369928759746165548e-06
-1.368461909740026325e-06
-1.366996894700578364e-06
-1.365534004642348910e-06
-1.364072917983448773e-06
-1.362613843078168238e-06
-1.361156690355781159e-06
-1.359701534331722387e-06
-1.358248256245272263e-06
-1.356796916338934208e-06
-1.355347515625298630e-06
-1.353900085024654017e-06
-1.352454529470022058e-06
-1.351010924997293511e-06
-1.349569266182835097e-06
-1.348129451566841075e-06
-1.346691617199425371e-06
-1.345255632688332485e-06
-1.343821641838852511e-06
-1.342389485273238141e-06
-1.340959211204194347e-06
-1.339530934482724531e-06
-1.338104482024818810e-06
-1.336679939595386466e-06
-1.335257238330113561e-06
-1.333836501372493748e-06
-1.332417638179653965e-06
-1.331000580781853795e-06
-1.329585497107955997e-06
-1.328172260793470190e-06
-1.326760863575512470e-06
-1.325351326986694372e-06
-1.323943738799890683e-06
-1.322537893367967804e-06
-1.321134033080460127e-06
-1.319731909040605769e-06
-1.318331756590197249e-06
-1.316933386171165058e-06
-1.315536843090238307e-06
-1.314142216744208950e-06
-1.312749391863582343e-06
-1.311358399808793883e-06
-1.309969250295054824e-06
-1.308581960542534183e-06
-1.307196475028506447e-06
-1.305812796988186854e-06
-1.304431010049362326e-06
-1.303051001251112966e-06
-1.301672840064757906e-06
-1.300296392526556872e-06
-1.298921910540385878e-06
-1.297549158790545046e-06
-1.296178178726420126e-06
-1.294809091883659840e-06
-1.293441780285695655e-06
-1.292076235217916763e-06
-1.290712470111688820e-06
-1.289350563816751962e-06
-1.287990450360873172e-06
-1.286632071397402100e-06
-1.285275463098275342e-06
-1.283920683541561593e-06
-1.282567718579134224e-06
-1.281216438820136716e-06
-1.279867004096110257e-06
-1.278519328933867099e-06
-1.277173400342235079e-06
-1.275829234497955513e-06
-1.274486847811580036e-06
-1.273146256840748187e-06
-1.271807305793170303e-06
-1.270470270788413285e-06
-1.269134881501297028e-06
-1.267801263388672489e-06
-1.266469362591593327e-06
-1.265139283365967630e-06
-1.263810907665122398e-06
-1.262484218310382003e-06
-1.261159334560081019e-06
-1.259836153727574149e-06
-1.258514723781006985e-06
-1.257194978482390983e-06
-1.255877016345861309e-06
-1.254560728781636365e-06
-1.253246186141755157e-06
-1.251933316249070223e-06
-1.250622225582839542e-06
-1.249312828145626348e-06
-1.248005081143948869e-06
-1.246699134386451472e-06
-1.245394817359852114e-06
-1.244092273039191267e-06
-1.242791310341397914e-06
-1.241492150925591440e-06
-1.240194661126831971e-06
-1.238898807155097791e-06
-1.237604704562320115e-06
-1.236312291587742964e-06
-1.235021520978404752e-06
-1.233732388452316974e-06
-1.232445031562880739e-06
-1.231159318862940420e-06
-1.229875204313485536e-06
-1.228592882531005369e-06
-1.227312138239536758e-06
-1.226033081601585702e-06
-1.224755639468148148e-06
-1.223479978762312309e-06
-1.222205871529340893e-06
-1.220933456862762195e-06
-1.219662648608220241e-06
-1.218393558025948625e-06
-1.217126057236209045e-06
-1.215860215708064773e-06
-1.214596046792771210e-06
-1.213333479749369301e-06
-1.212072584582584897e-06
-1.210813235063575073e-06
-1.209555627973327153e-06
-1.208299609473754737e-06
-1.207045152379584834e-06
-1.205792411867069575e-06
-1.204541277070723425e-06
-1.203291707499230282e-06
-1.202043788873901162e-06
-1.200797453329109548e-06
-1.199552800860119617e-06
-1.198309638459566459e-06
-1.197068206152375737e-06
-1.195828325422798819e-06
-1.194590055173340203e-06
-1.193353315291154059e-06
-1.192118290499790574e-06
-1.190884775792453999e-06
-1.189652831055985398e-06
-1.188422544141193153e-06
-1.187193822289120164e-06
-1.185966684183145053e-06
-1.184741093271531606e-06
-1.183517138115557416e-06
-1.182294713265188524e-06
-1.181073879955910155e-06
-1.179854602653579924e-06
-1.178636929119962366e-06
-1.177420796582658499e-06
-1.176206225583838304e-06
-1.174993250664904398e-06
-1.173781782243679386e-06
-1.172571924377043391e-06
-1.171363546678620378e-06
-1.170156795006704383e-06
-1.168951553308984137e-06
-1.167747871253159477e-06
-1.166545743583786320e-06
-1.165345151494680875e-06
-1.164146103951108154e-06
-1.162948596380235853e-06
-1.161752569557367411e-06
-1.160558184261317381e-06
-1.159365230618672169e-06
-1.158173842328565312e-06
-1.156983988581498113e-06
-1.155795679861841527e-06
-1.154608831031185512e-06
-1.153423562673094273e-06
-1.152239721822611234e-06
-1.151057538808080656e-06
-1.149876724422329620e-06
-1.148697509292643186e-06
-1.147519796173148194e-06
-1.146343501893125596e-06
-1.145168830087312865e-06
-1.143995588877669556e-06
-1.142823900251979144e-06
-1.141653559563048001e-06
-1.140484920724428805e-06
-1.139317670564014231e-06
-1.138151863827356311e-06
-1.136987637002946851e-06
-1.135824841265403587e-06
-1.134663545458648984e-06
-1.133503682938790168e-06
-1.132345377218039102e-06
-1.131188507783489373e-06
-1.130033130629299621e-06
-1.128879166564081300e-06
-1.127726739749023112e-06
-1.126575744381948583e-06
-1.125426196755331471e-06
-1.124278167388696088e-06
-1.123131578281689574e-06
-1.121986419286487914e-06
-1.120842680632981108e-06
-1.119700501049970568e-06
-1.118559736104623207e-06
-1.117420349650645716e-06
-1.116282467479555157e-06
-1.115146080703483307e-06
-1.114011073001454232e-06
-1.112877436178669384e-06
-1.111745404074709196e-06
-1.110614686551094163e-06
-1.109485383493047236e-06
-1.108357621674011386e-06
-1.107231246160252508e-06
-1.106106249943044762e-06
-1.104982706708001126e-06
-1.103860596502423447e-06
-1.102739912936015226e-06
-1.101620636467444732e-06
-1.100502747857749184e-06
-1.099386321627047316e-06
-1.098271285473031323e-06
-1.097157674159693072e-06
-1.096045429291600952e-06
-1.094934639419260416e-06
-1.093825233242056990e-06
-1.092717206391761297e-06
-1.091610634568690181e-06
-1.090505394007696627e-06
-1.089401587426103776e-06
-1.088299184653128500e-06
-1.087198155734413907e-06
-1.086098510841668012e-06
-1.085000220601951314e-06
-1.083903388493066897e-06
-1.082807919098347792e-06
-1.081713743955527851e-06
-1.080621099473259821e-06
-1.079529705654581418e-06
-1.078439732972687156e-06
-1.077351100701221429e-06
-1.076263900172357112e-06
-1.075178011429016531e-06
-1.074093512954167566e-06
-1.073010364588225254e-06
-1.071928631867296994e-06
-1.070848182722607890e-06
-1.069769135858871360e-06
-1.068691425661217586e-06
-1.067615078927757953e-06
-1.066540083160100771e-06
-1.065466426086806454e-06
-1.064394135083746500e-06
-1.063323224466160788e-06
-1.062253525057533708e-06
-1.061185301177135172e-06
-1.060118384071047860e-06
-1.059052801994109783e-06
-1.057988504871665816e-06
-1.056925613135281587e-06
-1.055864024688028417e-06
-1.054803703277360338e-06
-1.053744848189144596e-06
-1.052687227289324681e-06
-1.051630909482922087e-06
-1.050575937759895710e-06
-1.049522342082921577e-06
-1.048469983013266715e-06
-1.047418982259848908e-06
-1.046369227148929059e-06
-1.045320917770826383e-06
-1.044273837563784245e-06
-1.043228030732685887e-06
-1.042183606656868740e-06
-1.041140427818443128e-06
-1.040098590866673494e-06
-1.039057971932034861e-06
-1.038018758877743948e-06
-1.036980815181042655e-06
-1.035944121389241250e-06
-1.034908787836904168e-06
-1.033874665951785791e-06
-1.032841892298683097e-06
-1.031810318954228952e-06
-1.030780160327840258e-06
-1.029751217115139770e-06
-1.028723497253740150e-06
-1.027697189568168729e-06
-1.026672044074097884e-06
-1.025648224047827919e-06
-1.024625635009903329e-06
-1.023604388861110069e-06
-1.022584365725332624e-06
-1.021565613420825003e-06
-1.020548115634442455e-06
-1.019531882000968340e-06
-1.018516935154497317e-06
-1.017503246465113965e-06
-1.016490800375932289e-06
-1.015479645675254474e-06
-1.014469690237347676e-06
-1.013460970549240087e-06
-1.012453587244786518e-06
-1.011447423204689472e-06
-1.010442425766153526e-06
-1.009438823910906362e-06
-1.008436347803131633e-06
-1.007435149928481524e-06
-1.006435152940325415e-06
-1.005436471203496058e-06
-1.004438976633866522e-06
-1.003442681876220778e-06
-1.002447727169251523e-06
-1.001453908705311788e-06
-1.000461354272670694e-06
-9.994699499858977150e-07
-9.984799129595712565e-07
-9.974910277744169585e-07
-9.965033464139242199e-07
-9.955168703034777551e-07
-9.945316518195025824e-07
-9.935476798823478130e-07
-9.925648295185631353e-07
-9.915832550568069969e-07
-9.906028953579939316e-07
-9.896237527867847593e-07
-9.886457034813220572e-07
-9.876690034630104294e-07
-9.866934658970851026e-07
-9.857190813500094885e-07
-9.847459543252959236e-07
-9.837740125533373711e-07
-9.828032723444528798e-07
-9.818336242150843913e-07
-9.808653497327425642e-07
-9.798981505594000325e-07
-9.789321320362550712e-07
-9.779673366809300902e-07
-9.770037441334779426e-07
-9.760413216212045646e-07
-9.750800115902680454e-07
-9.741200330335402325e-07
-9.731610900136968904e-07
-9.722034017449571515e-07
-9.712468236505196440e-07
-9.702915123326285354e-07
-9.693373110556275219e-07
-9.683842514374730967e-07
-9.674324528289837624e-07
-9.664817342851333125e-07
-9.655322404338724739e-07
-9.645838534484590789e-07
-9.636366931672417715e-07
-9.626906421922581083e-07
-9.617457333063216558e-07
-9.608020368450383448e-07
-9.598595357749525355e-07
-9.589180513418673520e-07
-9.579778039117579414e-07
-9.570387148784912671e-07
-9.561007556177158539e-07
-9.551638978313329660e-07
-9.542282501828880653e-07
-9.532937349178818278e-07
-9.523603490510745330e-07
-9.514280774446383016e-07
-9.504969919936554472e-07
-9.495670282129000548e-07
-9.486381838606902182e-07
-9.477104569487523601e-07
-9.467839199120811470e-07
-9.458584596055505202e-07
-9.449341487741249474e-07
-9.440109860331915392e-07
-9.430888837122553222e-07
-9.421679644202561362e-07
-9.412481532179597468e-07
-9.403294248229562791e-07
-9.394118897909642258e-07
-9.384953998430901466e-07
-9.375800658087660430e-07
-9.366658138692250396e-07
-9.357527304109813934e-07
-9.348406436377345753e-07
-9.339298492821452261e-07
-9.330199792251348486e-07
-9.321112557689559909e-07
-9.312037536628344451e-07
-9.302972285812915161e-07
-9.293918660323275207e-07
-9.284875450553163465e-07
-9.275843778002437943e-07
-9.266822682367966419e-07
-9.257813041913667004e-07
-9.248813900146146739e-07
-9.239825771291399900e-07
-9.230848437575889909e-07
-9.221882049712068368e-07
-9.212926759522265798e-07
-9.203981744261583197e-07
-9.195048257624460941e-07
-9.186125114646317122e-07
-9.177212961629254947e-07
-9.168311593122093633e-07
-9.159420927300481680e-07
-9.150540641506779001e-07
-9.141672238599922049e-07
-9.132813330884909622e-07
-9.123965546085347646e-07
-9.115128689645474017e-07
-9.106302446744672762e-07
-9.097486141738916340e-07
-9.088681768954706976e-07
-9.079887078973532038e-07
-9.071103461466566731e-07
-9.062329764112265333e-07
-9.053567620883439569e-07
-9.044815640265921947e-07
-9.036073885594573512e-07
-9.027342543945138641e-07
-9.018622769015419010e-07
-9.009912574984242329e-07
-9.001212636451915786e-07
-8.992524351951795265e-07
-8.983845863651901433e-07
-8.975177607834102180e-07
-8.966519782080857143e-07
-8.957872945815522089e-07
-8.949235854371638722e-07
-8.940609431472662396e-07
-8.931993519220141625e-07
-8.923387841064194110e-07
-8.914792602729170879e-07
-8.906207171927289772e-07
-8.897632598417839481e-07
-8.889068731833810674e-07
-8.880513627001020381e-07
-8.871970613464675870e-07
-8.863436910956157027e-07
-8.854913454453294567e-07
-8.846399984521290399e-07
-8.837897438531419297e-07
-8.829404722132164126e-07
-8.820921938842838089e-07
-8.812449671491034084e-07
-8.803987548693074805e-07
-8.795535201385497829e-07
-8.787093216620765106e-07
-8.778661348082825304e-07
-8.770239708143448367e-07
-8.761828291077501546e-07
-8.753426260572104567e-07
-8.745034805019533920e-07
-8.736653329645809189e-07
-8.728281717052343881e-07
-8.719919852419491537e-07
-8.711568927320006075e-07
-8.703227167300064313e-07
-8.694895410984670127e-07
-8.686573905174450749e-07
-8.678262541522634100e-07
-8.669960030544553521e-07
-8.661668636056775089e-07
-8.653386598512168112e-07
-8.645114526341077933e-07
-8.636851966256382985e-07
-8.628599766095124193e-07
-8.620357474768542833e-07
-8.612124407659382550e-07
-8.603901651993231115e-07
-8.595688644453305586e-07
-8.587485059825659613e-07
-8.579291282206513086e-07
-8.571107931277939731e-07
-8.562933627141593319e-07
-8.554769462726655377e-07
-8.546614416306267668e-07
-8.538469935394669034e-07
-8.530334531465567522e-07
-8.522208715147325785e-07
-8.514092763788055147e-07
-8.505986603545285680e-07
-8.497890161545765963e-07
-8.489802664458603903e-07
-8.481725449130479632e-07
-8.473657628325633241e-07
-8.465599253130655718e-07
-8.457550610101721790e-07
-8.449511285977045852e-07
-8.441481453882112332e-07
-8.433461521406171660e-07
-8.425451196118161990e-07
-8.417449604955490670e-07
-8.409458325653977657e-07
-8.401475673361399208e-07
-8.393503343723146049e-07
-8.385539772567865366e-07
-8.377586191164200980e-07
-8.369641505238784076e-07
-8.361706483273261124e-07
-8.353781196560938399e-07
-8.345864209012661321e-07
-8.337957454201725847e-07
-8.330060311339055011e-07
-8.322171582204141037e-07
-8.314292622295606963e-07
-8.306423280380184977e-07
-8.298562943100695897e-07
-8.290711578836038197e-07
-8.282869851873185660e-07
-8.275037386050421180e-07
-8.267214038110156119e-07
-8.259400013075666098e-07
-8.251595401316931199e-07
-8.243799256695591300e-07
-8.236013058015566074e-07
-8.228235862083756012e-07
-8.220467650108690707e-07
-8.212708520661103012e-07
-8.204958573865403369e-07
-8.197218140651627740e-07
-8.189486287871883859e-07
-8.181763924409955009e-07
-8.174050695151891207e-07
-8.166345902922978897e-07
-8.158651262944639242e-07
-8.150964130724708133e-07
-8.143287485558011805e-07
-8.135619374883562362e-07
-8.127959912472999923e-07
-8.120309786647238756e-07
-8.112668655803975049e-07
-8.105036523001510195e-07
-8.097412707641681884e-07
-8.089798931148019926e-07
-8.082193600330586121e-07
-8.074596610784386324e-07
-8.067009457706190122e-07
-8.059431010951113725e-07
-8.051860827884535788e-07
-8.044299950231464914e-07
-8.036747938647002201e-07
-8.029204810645749765e-07
-8.021670357752328034e-07
-8.014144828281351991e-07
-8.006628243985051237e-07
-7.999120173515063168e-07
-7.991620869498260207e-07
-7.984130812260486024e-07
-7.976648894254730243e-07
-7.969176279185245791e-07
-7.961711637199751449e-07
-7.954256587445917720e-07
-7.946809803191039143e-07
-7.939371772176166386e-07
-7.931942530396321355e-07
-7.924522114697698778e-07
-7.917109885403937034e-07
-7.909706335720726205e-07
-7.902311959177249901e-07
-7.894925669442536434e-07
-7.887548188487968662e-07
-7.880179561824408731e-07
-7.872819159814998556e-07
-7.865467594482158565e-07
-7.858124240086090562e-07
-7.850789598905172053e-07
-7.843464060551609476e-07
-7.836146216264246928e-07
-7.828837021880549879e-07
-7.821537095676063140e-07
-7.814244810231337611e-07
-7.806961124036237733e-07
-7.799686434497090780e-07
-7.792419793711446519e-07
-7.785161937381005065e-07
-7.777911474465655737e-07
-7.770671047496192210e-07
-7.763438035794037357e-07
-7.756213068745863259e-07
-7.748997447379569229e-07
-7.741789677484843427e-07
-7.734590613668189739e-07
-7.727399102065209931e-07
-7.720217004597997914e-07
-7.713042723372585193e-07
-7.705876225791303722e-07
-7.698718929685641016e-07
-7.691569689325085768e-07
-7.684428475279446462e-07
-7.677295594057168652e-07
-7.670171241547642403e-07
-7.663054947342577073e-07
-7.655946687972768100e-07
-7.648846885860351131e-07
-7.641755297854211324e-07
-7.634672125730286328e-07
-7.627596574507693439e-07
-7.620529957876236806e-07
-7.613470708204697663e-07
-7.606420362364895749e-07
-7.599377357142098201e-07
-7.592343230942509059e-07
-7.585317308442661462e-07
-7.578298475004125909e-07
-7.571288713418097018e-07
-7.564286911786518159e-07
-7.557292954200991077e-07
-7.550306727441920907e-07
-7.543329332711876077e-07
-7.536359445294069424e-07
-7.529397507053568507e-07
-7.522444400611314569e-07
-7.515498586342714438e-07
-7.508561058987685491e-07
-7.501631164264096893e-07
-7.494709569230669399e-07
-7.487795732659053987e-07
-7.480890213204152721e-07
-7.473992143228119224e-07
-7.467102741832354434e-07
-7.460220376655463280e-07
-7.453346488467378526e-07
-7.446480216606610906e-07
-7.439622563555016111e-07
-7.432771795366708175e-07
-7.425929464705128530e-07
-7.419094717647684632e-07
-7.412268232444956272e-07
-7.405448830886611792e-07
-7.398638176834396887e-07
-7.391834985247318441e-07
-7.385039392634934181e-07
-7.378251537508447627e-07
-7.371471777370416261e-07
-7.364699816088603192e-07
-7.357935141815869114e-07
-7.351179203422960258e-07
-7.344429750238708140e-07
-7.337689320563096145e-07
-7.330955125106964319e-07
-7.324229920582687107e-07
-7.317511682872180988e-07
-7.310801756066736424e-07
-7.304098771850098538e-07
-7.297404184480913902e-07
-7.290716521110478328e-07
-7.284037020814661133e-07
-7.277365189114152322e-07
-7.270700965881730503e-07
-7.264044076344352394e-07
-7.257394680764895250e-07
-7.250753480484618165e-07
-7.244119340082503001e-07
-7.237492855134629083e-07
-7.230874297694363014e-07
-7.224262969241656219e-07
-7.217659359807842225e-07
-7.211062774982510087e-07
-7.204474461707763169e-07
-7.197893404217797947e-07
-7.191319343417552775e-07
-7.184753528278052326e-07
-7.178194840834800592e-07
-7.171643456024237382e-07
-7.165099550497446011e-07
-7.158563623342263805e-07
-7.152034885388602310e-07
-7.145513408300826464e-07
-7.138999051502971354e-07
-7.132493175724196462e-07
-7.125993498053395861e-07
-7.119501382293717478e-07
-7.113017441969065167e-07
-7.106540470820564132e-07
-7.100070762823602568e-07
-7.093608292917585235e-07
-7.087153357850485862e-07
-7.080705720981836361e-07
-7.074265147436673293e-07
-7.067832470524856084e-07
-7.061406923183593625e-07
-7.054988486840177651e-07
-7.048576932208835038e-07
-7.042173415927073657e-07
-7.035776539148022144e-07
-7.029387140744155637e-07
-7.023005421008481559e-07
-7.016630199216060362e-07
-7.010262741509792369e-07
-7.003901871405805531e-07
-6.997548962544399373e-07
-6.991203158773815097e-07
-6.984864348433754437e-07
-6.978531998713208521e-07
-6.972208015735634232e-07
-6.965890384851686902e-07
-6.959580165419279168e-07
-6.953277146942163310e-07
-6.946981436943393044e-07
-6.940692509766491050e-07
-6.934410265474766323e-07
-6.928136083909216730e-07
-6.921868387487030340e-07
-6.915607712793008269e-07
-6.909354596822231097e-07
-6.903108311249499483e-07
-6.896868657418389067e-07
-6.890636281530557657e-07
-6.884411618354929360e-07
-6.878193418667466524e-07
-6.871981279539699514e-07
-6.865777848635994354e-07
-6.859580515587094504e-07
-6.853390350878390781e-07
-6.847206850896828455e-07
-6.841030458573543341e-07
-6.834861511756714057e-07
-6.828698985611954589e-07
-6.822543221067424759e-07
-6.816394874204881717e-07
-6.810253448702234941e-07
-6.804118345827338109e-07
-6.797990538525035013e-07
-6.791870057600229408e-07
-6.785756098114649605e-07
-6.779648276617454470e-07
-6.773548195808911434e-07
-6.767454847273163261e-07
-6.761367955225485340e-07
-6.755288600789934541e-07
-6.749215363405437444e-07
-6.743149533971054321e-07
-6.737089592242226422e-07
-6.731037351650728065e-07
-6.724991814619085732e-07
-6.718952609817629995e-07
-6.712920407670870788e-07
-6.706895151252617402e-07
-6.700876161880199479e-07
-6.694864009174618430e-07
-6.688859365978144444e-07
-6.682860519845546019e-07
-6.676868975325211292e-07
-6.670883646389583189e-07
-6.664905313600422085e-07
-6.658933618921687969e-07
-6.652968309637996654e-07
-6.647010375082292108e-07
-6.641058633113928269e-07
-6.635113764023853893e-07
-6.629175106403339621e-07
-6.623243549259891589e-07
-6.617318227498873493e-07
-6.611399619236073929e-07
-6.605487790632855241e-07
-6.599582808023873188e-07
-6.593683709154586220e-07
-6.587791593819121676e-07
-6.581906120567987897e-07
-6.576027668171134545e-07
-6.570154150113210525e-07
-6.564289135579054868e-07
-6.558429512920644638e-07
-6.552576898097243623e-07
-6.546729931554558804e-07
-6.540890845994547609e-07
-6.535057257974151176e-07
-6.529230580267581163e-07
-6.523409972030502554e-07
-6.517596437222889059e-07
-6.511789136839746175e-07
-6.505987848469713242e-07
-6.500193476303453031e-07
-6.494406003355455144e-07
-6.488624085569177585e-07
-6.482848629560145755e-07
-6.477080133571351497e-07
-6.471317972963071124e-07
-6.465561525643879573e-07
-6.459812617446274445e-07
-6.454069200993288053e-07
-6.448332491643660729e-07
-6.442601770992001380e-07
-6.436878153384445380e-07
-6.431160413197683739e-07
-6.425448751283497749e-07
-6.419743776220959031e-07
-6.414045385067643111e-07
-6.408352866697770747e-07
-6.402666426291513473e-07
-6.396986878357689898e-07
-6.391313515877228732e-07
-6.385646241719979942e-07
-6.379985062010669363e-07
-6.374330692356750855e-07
-6.368682329976565316e-07
-6.363039680730522980e-07
-6.357403968815921108e-07
-6.351774597692597002e-07
-6.346150972470438854e-07
-6.340533409930312873e-07
-6.334922731859844834e-07
-6.329317842736863012e-07
-6.323718658746262958e-07
-6.318126810263615466e-07
-6.312540299240462368e-07
-6.306960454074782252e-07
-6.301385785579199360e-07
-6.295818529536983223e-07
-6.290256796255386069e-07
-6.284700810852581987e-07
-6.279151804140553928e-07
-6.273608494919690013e-07
-6.268071311126685187e-07
-6.262539979661006132e-07
-6.257015031177781815e-07
-6.251496094230109213e-07
-6.245983699817460540e-07
-6.240476576811926350e-07
-6.234975960016214387e-07
-6.229481182700793722e-07
-6.223992380248018162e-07
-6.218510188275882604e-07
-6.213033543351169143e-07
-6.207563182420565975e-07
-6.202098245902711781e-07
-6.196640171344106735e-07
-6.191187502319094349e-07
-6.185740680370721432e-07
-6.180300645415483475e-07
-6.174866144756157282e-07
-6.169437322835839864e-07
-6.164014425642292698e-07
-6.158598196508548647e-07
-6.153187488613150789e-07
-6.147782152618767396e-07
-6.142383927845908596e-07
-6.136990877287628152e-07
-6.131603648707712735e-07
-6.126222295784866852e-07
-6.120847269306331966e-07
-6.115478028488392063e-07
-6.110114727438279741e-07
-6.104756828563997597e-07
-6.099405182240019862e-07
-6.094059154517016078e-07
-6.088719200985066514e-07
-6.083385085375691365e-07
-6.078056770202638631e-07
-6.072734515034921954e-07
-6.067417395936183189e-07
-6.062106564078974217e-07
-6.056801689959272924e-07
-6.051502149556987754e-07
-6.046208996012720574e-07
-6.040921016452525497e-07
-6.035639265295599564e-07
-6.030362730208262755e-07
-6.025092958172183373e-07
-6.019827856791454441e-07
-6.014568876587842926e-07
-6.009315993235922072e-07
-6.004068495317214046e-07
-5.998826753392582000e-07
-5.993590354482583937e-07
-5.988360553743999089e-07
-5.983135664427563313e-07
-5.977916746934586665e-07
-5.972703685903463480e-07
-5.967496073044124152e-07
-5.962294089115870843e-07
-5.957097818037763295e-07
-5.951907344322486292e-07
-5.946722557420409285e-07
-5.941543347776439106e-07
-5.936369509794193408e-07
-5.931201230239269100e-07
-5.926039378644707486e-07
-5.920881899279525971e-07
-5.915731418167796382e-07
-5.910585492680972873e-07
-5.905445871426064230e-07
-5.900310604242950860e-07
-5.895182317129774790e-07
-5.890059061819019435e-07
-5.884941129391899050e-07
-5.879829200529953634e-07
-5.874722498909424052e-07
-5.869621609107916682e-07
-5.864525273375044818e-07
-5.859436212553880807e-07
-5.854351036563744110e-07
-5.849272466029676558e-07
-5.844198376546278573e-07
-5.839131100400415214e-07
-5.834068225301698533e-07
-5.829010923269164977e-07
-5.823959881980496228e-07
-5.818913468947573678e-07
-5.813872953380795704e-07
-5.808837576291323127e-07
-5.803807931736855660e-07
-5.798784034261485811e-07
-5.793764453465484019e-07
-5.788751425238051872e-07
-5.783743617375541513e-07
-5.778740855854023841e-07
-5.773743065771420359e-07
-5.768752000899231021e-07
-5.763765372824572329e-07
-5.758783974557406254e-07
-5.753808791293358101e-07
-5.748838309641894557e-07
-5.743873419758008941e-07
-5.738913572649848458e-07
-5.733959563676559550e-07
-5.729010461985954878e-07
-5.724067255426485409e-07
-5.719128823768913493e-07
-5.714196060332190615e-07
-5.709268135717220113e-07
-5.704345944793954442e-07
-5.699429042833372120e-07
-5.694517655010931017e-07
-5.689610670207765402e-07
-5.684709750069863251e-07
-5.679813786014915461e-07
-5.674923579520386506e-07
-5.670037643357811488e-07
-5.665158116210516158e-07
-5.660283131671013513e-07
-5.655413589283383924e-07
-5.650548960796269929e-07
-5.645690051798118295e-07
-5.640836240113747225e-07
-5.635986811164819301e-07
-5.631144093629245247e-07
-5.626305757216041736e-07
-5.621472325336591379e-07
-5.616644322786363565e-07
-5.611821799407161308e-07
-5.607004236207936604e-07
-5.602191779633129442e-07
-5.597384103943210586e-07
-5.592582399933648878e-07
-5.587785584364328675e-07
-5.582993428485916584e-07
-5.578206935035499440e-07
-5.573425309477511524e-07
-5.568648798885699491e-07
-5.563877556480658909e-07
-5.559111263879572508e-07
-5.554350358893924742e-07
-5.549594053359307257e-07
-5.544843070409640808e-07
-5.540097566922505246e-07
-5.535356851640021319e-07
-5.530620424902595990e-07
-5.525890142601398823e-07
-5.521164470402332435e-07
-5.516443945945695226e-07
-5.511728543000755114e-07
-5.507017672867967056e-07
-5.502312533330864057e-07
-5.497611692320439078e-07
-5.492916817324470452e-07
-5.488226196810611141e-07
-5.483541029491249423e-07
-5.478859889949374692e-07
-5.474185290167039383e-07
-5.469514307256375716e-07
-5.464848798054084486e-07
-5.460188465664887640e-07
-5.455532920182072796e-07
-5.450882614269709494e-07
-5.446236506303870867e-07
-5.441595892754523235e-07
-5.436960387887240519e-07
-5.432329420312162405e-07
-5.427703540162166007e-07
-5.423082738051006066e-07
-5.418466725511856694e-07
-5.413855029937833589e-07
-5.409249600994849678e-07
-5.404647731722477097e-07
-5.400051186863588986e-07
-5.395459962255825207e-07
-5.390873031420530922e-07
-5.386291414656381057e-07
-5.381714181439925996e-07
-5.377142167548338967e-07
-5.372575001675745814e-07
-5.368012591924321248e-07
-5.363455033000947215e-07
-5.358902142596026795e-07
-5.354354295389151548e-07
-5.349811125478047419e-07
-5.345272823684437644e-07
-5.340739673481536308e-07
-5.336211033544629206e-07
-5.331686819729011256e-07
-5.327167596580752666e-07
-5.322653927545517736e-07
-5.318143790863129734e-07
-5.313639321879115437e-07
-5.309139517030371009e-07
-5.304644204415415923e-07
-5.300153030494154114e-07
-5.295668313934156116e-07
-5.291187212598735018e-07
-5.286710388242484907e-07
-5.282239423252337655e-07
-5.277772402951798371e-07
-5.273310541598566201e-07
-5.268852847888700210e-07
-5.264400445189526769e-07
-5.259952527689490631e-07
-5.255509025950963187e-07
-5.251070788770850509e-07
-5.246636738825153399e-07
-5.242207451169050200e-07
-5.237783134376881461e-07
-5.233362990180946300e-07
-5.228947870079354742e-07
-5.224537435478910810e-07
-5.220131714306743938e-07
-5.215729730816608740e-07
-5.211333800921500252e-07
-5.206941305375570048e-07
-5.202554376752853102e-07
-5.198171312803925495e-07
-5.193793424601064752e-07
-5.189419560673771976e-07
-5.185051032479494925e-07
-5.180686417302926693e-07
-5.176326299503392208e-07
-5.171971718148293970e-07
-5.167621071916548062e-07
-5.163275036575785305e-07
-5.158933107202455473e-07
-5.154596597562904848e-07
-5.150264004105142969e-07
-5.145936458938918072e-07
-5.141613096902773540e-07
-5.137294415619423224e-07
-5.132980006478718588e-07
-5.128670640263775090e-07
-5.124365365799019786e-07
-5.120064773728228443e-07
-5.115768911292354470e-07
-5.111476650798743281e-07
-5.107189761712254349e-07
-5.102907569558354293e-07
-5.098629039896002222e-07
-5.094355489975934090e-07
-5.090086429947915190e-07
-5.085821551789685862e-07
-5.081561180744120748e-07
-5.077305822167302155e-07
-5.073054358563259758e-07
-5.068806667431855735e-07
-5.064565148599536447e-07
-5.060326886579530602e-07
-5.056093649737317731e-07
-5.051863698530560364e-07
-5.047639611964395899e-07
-5.043418933041280396e-07
-5.039203161464453891e-07
-5.034991551167915836e-07
-5.030784524409834297e-07
-5.026581785917255544e-07
-5.022383131730065830e-07
-5.018189524126453746e-07
-5.014000131855358147e-07
-5.009814484331929665e-07
-5.005633903522698778e-07
-5.001457204479337078e-07
-4.997285440354422420e-07
-4.993116892682342394e-07
-4.988954135981396057e-07
-4.984794738467823793e-07
-4.980640112348661881e-07
-4.976489437734798783e-07
-4.972343324226483748e-07
-4.968201934714370812e-07
-4.964063828228716378e-07
-4.959931131285416961e-07
-4.955801959697848699e-07
-4.951677459814454612e-07
-4.947556819836547767e-07
-4.943441097656243934e-07
-4.939329304808407691e-07
-4.935221788272420233e-07
-4.931118362898864806e-07
-4.927019643528686207e-07
-4.922925178926126319e-07
-4.918834342111702346e-07
-4.914748016635075276e-07
-4.910666552822670643e-07
-4.906588528282000620e-07
-4.902515004416712758e-07
-4.898445537152624633e-07
-4.894381187221579731e-07
-4.890319652857393782e-07
-4.886263235738965370e-07
-4.882210875688395732e-07
-4.878162927522826035e-07
-4.874118157656012787e-07
-4.870078866597884519e-07
-4.866043379982048091e-07
-4.862011262056001561e-07
-4.857984459727529056e-07
-4.853961479433317440e-07
-4.849942240124216591e-07
-4.845926927453247760e-07
-4.841916783450832828e-07
-4.837910232232017295e-07
-4.833907899664807322e-07
-4.829909533026906930e-07
-4.825915671354826572e-07
-4.821925272830993883e-07
-4.817939668649013342e-07
-4.813957731291125723e-07
-4.809980352924296528e-07
-4.806006759055888798e-07
-4.802037229082928322e-07
-4.798071955399461242e-07
-4.794111042547248936e-07
-4.790153108175599506e-07
-4.786200885401770330e-07
-4.782251505341085865e-07
-4.778306650794328057e-07
-4.774365643872529241e-07
-4.770429030902063993e-07
-4.766496397226857418e-07
-4.762566981290970763e-07
-4.758643251366960230e-07
-4.754722177533892766e-07
-4.750806052808183822e-07
-4.746892898678949312e-07
-4.742984660073921089e-07
-4.739080231913227348e-07
-4.735179555668782435e-07
-4.731283096099276820e-07
-4.727391056449330756e-07
-4.723502249493357698e-07
-4.719617750302871774e-07
-4.715737417175315075e-07
-4.711861021813256342e-07
-4.707988597225357774e-07
-4.704120003899970941e-07
-4.700255363728296388e-07
-4.696394452960945682e-07
-4.692538088291323281e-07
-4.688685526319936000e-07
-4.684836890770101824e-07
-4.680992046782200093e-07
-4.677151033886180075e-07
-4.673314497150131796e-07
-4.669481611619758160e-07
-4.665651987092353770e-07
-4.661827307318576020e-07
-4.658006232419208538e-07
-4.654188977739068099e-07
-4.650375156577938481e-07
-4.646566021397922415e-07
-4.642760668408395968e-07
-4.638958970665429718e-07
-4.635160631334561518e-07
-4.631367333928993138e-07
-4.627576974533815911e-07
-4.623790978564341082e-07
-4.620008621601355868e-07
-4.616230554979211627e-07
-4.612455969682292702e-07
-4.608685003512869916e-07
-4.604918481412510517e-07
-4.601155426089454805e-07
-4.597395806158324699e-07
-4.593641133427681836e-07
-4.589889405159214970e-07
-4.586142218328607765e-07
-4.582397660071410741e-07
-4.578658013667874194e-07
-4.574922137828654201e-07
-4.571189064865871375e-07
-4.567461247502302954e-07
-4.563736351452301585e-07
-4.560015376448504945e-07
-4.556297530854063999e-07
-4.552585009965016251e-07
-4.548874804125320276e-07
-4.545169108868523737e-07
-4.541467390426036427e-07
-4.537768945544018444e-07
-4.534074350435222415e-07
-4.530383585727286445e-07
-4.526696122762981885e-07
-4.523013559389177434e-07
-4.519334090917366087e-07
-4.515657870783068493e-07
-4.511985988084240871e-07
-4.508317832473259744e-07
-4.504652795305390438e-07
-4.500992136008830992e-07
-4.497335246724713313e-07
-4.493681774960712622e-07
-4.490031624696604919e-07
-4.486386055550625378e-07
-4.482743870268209364e-07
-4.479104720678684721e-07
-4.475470205504885094e-07
-4.471838793415051559e-07
-4.468211237449637540e-07
-4.464587277054936128e-07
-4.460967412031959921e-07
-4.457350538579413761e-07
-4.453737664879767130e-07
-4.450128785902967812e-07
-4.446522885573489393e-07
-4.442921225286635287e-07
-4.439322454763114248e-07
-4.435728341062559464e-07
-4.432137366530965047e-07
-4.428549867186440932e-07
-4.424966011967805274e-07
-4.421386054062744125e-07
-4.417809490489809283e-07
-4.414236324017225122e-07
-4.410667732773425804e-07
-4.407101872252304253e-07
-4.403539670025210213e-07
-4.399981215255030877e-07
-4.396426513177642176e-07
-4.392875317970741519e-07
-4.389327134320546930e-07
-4.385783477394287268e-07
-4.382243015001435743e-07
-4.378706006565863195e-07
-4.375172294839402270e-07
-4.371642726282517653e-07
-4.368116475368821961e-07
-4.364593803786782084e-07
-4.361074723264214512e-07
-4.357559162648994833e-07
-4.354046801800631415e-07
-4.350538322429526589e-07
-4.347033405498293494e-07
-4.343532148936604505e-07
-4.340033902172681965e-07
-4.336539597977130080e-07
-4.333048753882281788e-07
-4.329561387361873043e-07
-4.326077267657571882e-07
-4.322596913063401839e-07
-4.319120342768137826e-07
-4.315646663155756965e-07
-4.312176643178237712e-07
-4.308710718946962458e-07
-4.305247833043510668e-07
-4.301787760276499198e-07
-4.298332430962871482e-07
-4.294879631389841163e-07
-4.291430546253445767e-07
-4.287984704970934449e-07
-4.284543208906889748e-07
-4.281104098802368387e-07
-4.277668973560473266e-07
-4.274237529885167284e-07
-4.270808887176094647e-07
-4.267384066063523037e-07
-4.263962353766918645e-07
-4.260544605941250151e-07
-4.257129781119089025e-07
-4.253719147069032687e-07
-4.250310922415991337e-07
-4.246906623654545810e-07
-4.243505872269646718e-07
-4.240107632916282670e-07
-4.236714162407919150e-07
-4.233323438460587488e-07
-4.229936154187742426e-07
-4.226551607330246616e-07
-4.223171396608388368e-07
-4.219794245244982054e-07
-4.216419945851852477e-07
-4.213050096421650646e-07
-4.209682849213226725e-07
-4.206319064407362901e-07
-4.202958373872536280e-07
-4.199601883854954975e-07
-4.196248079716787839e-07
-4.192897495761980076e-07
-4.189550993293267774e-07
-4.186207143424888999e-07
-4.182866726862707195e-07
-4.179529789008549130e-07
-4.176196293594622880e-07
-4.172865959925711901e-07
-4.169538997995471620e-07
-4.166214966315704846e-07
-4.162894891869498891e-07
-4.159577763161374248e-07
-4.156264036802406703e-07
-4.152953518355109600e-07
-4.149646583634892742e-07
-4.146342713430956015e-07
-4.143041715919413918e-07
-4.139744944541139940e-07
-4.136450500833335285e-07
-4.133159901309355807e-07
-4.129872468740089976e-07
-4.126588419644405763e-07
-4.123307403115273605e-07
-4.120029637398369423e-07
-4.116755341072633723e-07
-4.113483760919505873e-07
-4.110216412828935535e-07
-4.106951329594454045e-07
-4.103690431716943831e-07
-4.100431916546843835e-07
-4.097176734651789222e-07
-4.093925189405562013e-07
-4.090676936834738948e-07
-4.087431472490829818e-07
-4.084189262906443430e-07
-4.080950451893435020e-07
-4.077714860512268008e-07
-4.074482471748287709e-07
-4.071253591136789879e-07
-4.068027074628250384e-07
-4.064804519108385287e-07
-4.061584621614463969e-07
-4.058368495300618276e-07
-4.055155000071928738e-07
-4.051944928075447277e-07
-4.048737785340237188e-07
-4.045534685136045022e-07
-4.042333687719727542e-07
-4.039136389606509127e-07
-4.035941978651479188e-07
-4.032750927607719912e-07
-4.029562747188008278e-07
-4.026378871836593703e-07
-4.023196568276722505e-07
-4.020018234268962098e-07
-4.016842902657927237e-07
-4.013670408209200956e-07
-4.010501546551823511e-07
-4.007335832595261732e-07
-4.004172622941012765e-07
-4.001013033994990176e-07
-3.997856583511821173e-07
-3.994702631055911445e-07
-3.991552612661470664e-07
-3.988405409623213742e-07
-3.985261181066935497e-07
-3.982119927803011406e-07
-3.978982288335660370e-07
-3.975847307625201254e-07
-3.972715465767517810e-07
-3.969586924568467922e-07
-3.966460891898050972e-07
-3.963338644659430737e-07
-3.960219073772581557e-07
-3.957102661216273136e-07
-3.953989571041512062e-07
-3.950878698036519680e-07
-3.947772113087117849e-07
-3.944667601025740065e-07
-3.941566597778516181e-07
-3.938468477498544392e-07
-3.935373566081722036e-07
-3.932281714187650066e-07
-3.929192456965942989e-07
-3.926106755418467446e-07
-3.923023671276408200e-07
-3.919943849497763226e-07
-3.916866828458418766e-07
-3.913793411256770773e-07
-3.910722662400141259e-07
-3.907654753830966914e-07
-3.904589543354543569e-07
-3.901528466513515383e-07
-3.898469329635762650e-07
-3.895413411417679309e-07
-3.892360886512019015e-07
-3.889311141476829409e-07
-3.886264351575622018e-07
-3.883220063837333974e-07
-3.880180028326794526e-07
-3.877141589639375404e-07
-3.874106656162913023e-07
-3.871074934378666296e-07
-3.868046287542436136e-07
-3.865019951969028247e-07
-3.861996892905708284e-07
-3.858976976384191002e-07
-3.855959911768538895e-07
-3.852945722980516698e-07
-3.849933965349212568e-07
-3.846926387811540328e-07
-3.843920822219983340e-07
-3.840918078471981027e-07
-3.837919278714733680e-07
-3.834922259441807171e-07
-3.831928769380025742e-07
-3.828937743241554737e-07
-3.825950615958206854e-07
-3.822965229805518213e-07
-3.819983333163684410e-07
-3.817004799846678872e-07
-3.814028256321975369e-07
-3.811054982648749618e-07
-3.808084232670809532e-07
-3.805117597023113717e-07
-3.802152460260443698e-07
-3.799191036627850752e-07
-3.796232581422963142e-07
-3.793276040666675147e-07
-3.790323316908440011e-07
-3.787373046802459953e-07
-3.784426043489635078e-07
-3.781481411764588941e-07
-3.778540120750324619e-07
-3.775600812228437044e-07
-3.772665542178057702e-07
-3.769732952215147939e-07
-3.766801687512697144e-07
-3.763875353447209715e-07
-3.760950581719150832e-07
-3.758029116958495718e-07
-3.755110227138210885e-07
-3.752194109879663899e-07
-3.749281580904865955e-07
-3.746370673593098143e-07
-3.743463750291390910e-07
-3.740558846742739079e-07
-3.737657551588390572e-07
-3.734757595512784777e-07
-3.731862265299464711e-07
-3.728968675815736433e-07
-3.726077953624906561e-07
-3.723190454515459235e-07
-3.720305455741702782e-07
-3.717423160007146866e-07
-3.714543770647525485e-07
-3.711667337072791964e-07
-3.708793140616266723e-07
-3.705922922590594562e-07
-3.703053813761885725e-07
-3.700188785613352791e-07
-3.697326506832777025e-07
-3.694465648828079060e-07
-3.691609181115485743e-07
-3.688754548977282713e-07
-3.685902880111371395e-07
-3.683054075984846373e-07
-3.680208038223857018e-07
-3.677364974843766721e-07
-3.674523564740275841e-07
-3.671686160926707849e-07
-3.668851289666227568e-07
-3.666018549538310592e-07
-3.663188763832055533e-07
-3.660362143900698341e-07
-3.657537222174374916e-07
-3.654716348785152041e-07
-3.651897751221149210e-07
-3.649081642005105527e-07
-3.646268234981069028e-07
-3.643457439874881819e-07
-3.640649471789097607e-07
-3.637844393370536280e-07
-3.635042114833957422e-07
-3.632242242723706597e-07
-3.629444993594613086e-07
-3.626650432692307151e-07
-3.623858625716507593e-07
-3.621070093511961197e-07
-3.618283685921840407e-07
-3.615500076577694476e-07
-3.612718877469711132e-07
-3.609940308747871061e-07
-3.607165196548849415e-07
-3.604391789782903900e-07
-3.601621673261824250e-07
-3.598854309801705067e-07
-3.596089012011015159e-07
-3.593326305674158704e-07
-3.590567018646314705e-07
-3.587810313539111921e-07
-3.585055506086659675e-07
-3.582303878304802558e-07
-3.579555049357603962e-07
-3.576808337266145230e-07
-3.574064420267360453e-07
-3.571323071527255725e-07
-3.568584968762281390e-07
-3.565849431613782174e-07
-3.563115029341875963e-07
-3.560385003131321612e-07
-3.557657018968469928e-07
-3.554931003797893881e-07
-3.552208540642601559e-07
-3.549488653406130156e-07
-3.546770668313516093e-07
-3.544055416961722830e-07
-3.541343279519513002e-07
-3.538633284328540281e-07
-3.535925812670255722e-07
-3.533221695491498528e-07
-3.530519662804923528e-07
-3.527819796689657027e-07
-3.525123079421162889e-07
-3.522428545035614704e-07
-3.519737025669687328e-07
-3.517047706483622674e-07
-3.514361120811145291e-07
-3.511677054120621797e-07
-3.508995740823169270e-07
-3.506316817596613600e-07
-3.503640221356702203e-07
-3.500966636259091300e-07
-3.498295700312095428e-07
-3.495626307152885390e-07
-3.492960485124693809e-07
-3.490296979640125469e-07
-3.487635730215615396e-07
-3.484977124588833176e-07
-3.482321698583207419e-07
-3.479667903510135379e-07
-3.477016575324122457e-07
-3.474368549498665216e-07
-3.471722726741329697e-07
-3.469078753609999845e-07
-3.466438951381444893e-07
-3.463799698156601725e-07
-3.461164355121322302e-07
-3.458530492649522094e-07
-3.455900282414943957e-07
-3.453271741547928905e-07
-3.450645707115544231e-07
-3.448023015327590534e-07
-3.445401983143525254e-07
-3.442783152317328473e-07
-3.440167509020774850e-07
-3.437554557669658670e-07
-3.434943359945813381e-07
-3.432335197218152630e-07
-3.429728985662864550e-07
-3.427125563777152685e-07
-3.424525177868079229e-07
-3.421925860781507333e-07
-3.419330222973811933e-07
-3.416736594455453124e-07
-3.414145518805380529e-07
-3.411556655755892917e-07
-3.408970844115605495e-07
-3.406386860305610112e-07
-3.403805543959537362e-07
-3.401226704349443262e-07
-3.398650591960205849e-07
-3.396076281421111445e-07
-3.393504907078211322e-07
-3.390935839072444712e-07
-3.388369182873597644e-07
-3.385804897768865808e-07
-3.383242943847849263e-07
-3.380683868153964560e-07
-3.378126897265978776e-07
-3.375571992868660415e-07
-3.373019996725972930e-07
-3.370470577333035627e-07
-3.367923110958219842e-07
-3.365378146704807143e-07
-3.362835940630115801e-07
-3.360295578879368099e-07
-3.357757903936269915e-07
-3.355222588659941119e-07
-3.352690182276267590e-07
-3.350159189748502263e-07
-3.347630747164797542e-07
-3.345105697130139071e-07
-3.342582254947213951e-07
-3.340060972312272769e-07
-3.337542983709392934e-07
-3.335026217429439207e-07
-3.332512682779928154e-07
-3.330000893495146288e-07
-3.327491984663380796e-07
-3.324985344551803341e-07
-3.322480944088309292e-07
-3.319978755293814862e-07
-3.317479621921684376e-07
-3.314981772923240685e-07
-3.312487215025269368e-07
-3.309994179776020591e-07
-3.307504092988656973e-07
-3.305016348471172266e-07
-3.302530630906345134e-07
-3.300047495672803437e-07
-3.297566917957478784e-07
-3.295087426479036341e-07
-3.292611894728278169e-07
-3.290137983116405397e-07
-3.287666247980469484e-07
-3.285196957259105561e-07
-3.282730378316040495e-07
-3.280265189821627884e-07
-3.277803105694516218e-07
-3.275343239155430171e-07
-3.272885570271897256e-07
-3.270430080130245625e-07
-3.267976894888704878e-07
-3.265525997010184701e-07
-3.263078232769391220e-07
-3.260631423349465911e-07
-3.258188000655112519e-07
-3.255746076750521246e-07
-3.253307074928529885e-07
-3.250869541655111608e-07
-3.248435188077650744e-07
-3.246002705474667305e-07
-3.243572367378008553e-07
-3.241144447991663567e-07
-3.238718790855047875e-07
-3.236295956635462417e-07
-3.233874354574082725e-07
-3.231455694662141328e-07
-3.229039248494582207e-07
-3.226625147856114312e-07
-3.224212523301469598e-07
-3.221803084022460959e-07
-3.219395388873681280e-07
-3.216990287255285558e-07
-3.214587055391109362e-07
-3.212186685676715279e-07
-3.209788026269338726e-07
-3.207391498959724815e-07
-3.204997383301641722e-07
-3.202605672964016859e-07
-3.200215933876117904e-07
-3.197828731153537789e-07
-3.195443631590714763e-07
-3.193060772814383719e-07
-3.190680008136184061e-07
-3.188301476532236636e-07
-3.185925174999253779e-07
-3.183551385085226805e-07
-3.181179108638971429e-07
-3.178809908398142442e-07
-3.176442786399531229e-07
-3.174076747222563263e-07
-3.171714348217717127e-07
-3.169353599953546937e-07
-3.166994644726289641e-07
-3.164638335294894510e-07
-3.162284388563154408e-07
-3.159932521475174617e-07
-3.157581886372793277e-07
-3.155234895104164022e-07
-3.152889283444402722e-07
-3.150545904261786778e-07
-3.148205044204095414e-07
-3.145865999646890639e-07
-3.143529058427453280e-07
-3.141194649855047529e-07
-3.138862354844442032e-07
-3.136532319702929439e-07
-3.134203703757128744e-07
-3.131877926153549290e-07
-3.129554147382695809e-07
-3.127232797621005765e-07
-3.124913461000780808e-07
-3.122595582686487312e-07
-3.120281003410763570e-07
-3.117967760018677911e-07
-3.115656988555012536e-07
-3.113348136296449174e-07
-3.111041916808426303e-07
-3.108737356025228844e-07
-3.106434466399077566e-07
-3.104135086572945013e-07
-3.101836839548367445e-07
-3.099540581054392396e-07
-3.097247166586000965e-07
-3.094955626487375118e-07
-3.092665974293274437e-07
-3.090378225009456682e-07
-3.088093234545505992e-07
-3.085810036742527975e-07
-3.083528927066585580e-07
-3.081250061325557162e-07
-3.078973175765117527e-07
-3.076698566633814427e-07
-3.074425552172730658e-07
-3.072155128990821089e-07
-3.069886895382482315e-07
-3.067620729076947213e-07
-3.065355811630295975e-07
-3.063093977566445569e-07
-3.060834268725703938e-07
-3.058575589439768173e-07
-3.056319912965270050e-07
-3.054066562257534703e-07
-3.051814721513709053e-07
-3.049564413345091459e-07
-3.047317192051943056e-07
-3.045071965716433302e-07
-3.042827922597466624e-07
-3.040587033070263529e-07
-3.038347651981865605e-07
-3.036110220358039289e-07
-3.033874902207302409e-07
-3.031642000051041262e-07
-3.029411121881318892e-07
-3.027181738358014394e-07
-3.024954708495313710e-07
-3.022730058600444465e-07
-3.020507398738680781e-07
-3.018285925342926846e-07
-3.016067328939713469e-07
-3.013850806502046397e-07
-3.011636385268659742e-07
-3.009423125948983068e-07
-3.007212579869469240e-07
-3.005004499413494423e-07
-3.002797256321971167e-07
-3.000593091553067033e-07
-2.998390378851302303e-07
-2.996190115330038379e-07
-2.993991229056539657e-07
-2.991795131349957600e-07
-2.989600888509849117e-07
-2.987407982132225681e-07
-2.985217823539897408e-07
-2.983029619270910192e-07
-2.980842989999714228e-07
-2.978658246257409298e-07
-2.976475973724249154e-07
-2.974295794493309594e-07
-2.972117331188854010e-07
-2.969941031714692425e-07
-2.967766931552816890e-07
-2.965593969062990313e-07
-2.963423691900177427e-07
-2.961255314125343013e-07
-2.959088873262321919e-07
-2.956924407405230338e-07
-2.954762091820748758e-07
-2.952601143819006876e-07
-2.950442835781719833e-07
-2.948285975597511285e-07
-2.946132107965342325e-07
-2.943979220360447146e-07
-2.941828584475611406e-07
-2.939679422377871659e-07
-2.937533278840110623e-07
-2.935388419257955743e-07
-2.933245159770993052e-07
-2.931104771887170798e-07
-2.928966069641022765e-07
-2.926829095872729978e-07
-2.924693486505343680e-07
-2.922561057991663779e-07
-2.920429810612126629e-07
-2.918300334698493352e-07
-2.916173628611457069e-07
-2.914048376218713128e-07
-2.911924759853189444e-07
-2.909803370648495113e-07
-2.907684119363881556e-07
-2.905566780655799864e-07
-2.903450994400759797e-07
-2.901337080913509371e-07
-2.899225767183508205e-07
-2.897115609160461866e-07
-2.895007741477894552e-07
-2.892902077622259190e-07
-2.890797989031621152e-07
-2.888696067317030244e-07
-2.886595009635877825e-07
-2.884497304575759253e-07
-2.882400837251812514e-07
-2.880305930328345434e-07
-2.878213718031780176e-07
-2.876123170312987210e-07
-2.874034474285756455e-07
-2.871946873447681130e-07
-2.869862582179370072e-07
-2.867779223779848102e-07
-2.865697797500931468e-07
-2.863618628071797386e-07
-2.861541365342485875e-07
-2.859465659978509452e-07
-2.857392375625565627e-07
-2.855320086769013717e-07
-2.853250465876393282e-07
-2.851182492503746301e-07
-2.849115820720658771e-07
-2.847052121994702856e-07
-2.844989839579631910e-07
-2.842928494810462349e-07
-2.840870564862527756e-07
-2.838813422125966630e-07
-2.836758870596807956e-07
-2.834705359575642006e-07
-2.832654290945604389e-07
-2.830605321933598001e-07
-2.828557038999881862e-07
-2.826511915712260881e-07
-2.824468003662690409e-07
-2.822426301286375464e-07
-2.820385532805166607e-07
-2.818348035254437421e-07
-2.816311195752038723e-07
-2.814276415269289976e-07
-2.812244158131783646e-07
-2.810213284635899838e-07
-2.808184125849871115e-07
-2.806156613454075594e-07
-2.804131346618994382e-07
-2.802108256145428055e-07
-2.800086206672543872e-07
-2.798066197816944997e-07
-2.796048029856942965e-07
-2.794031902561689203e-07
-2.792017217158439630e-07
-2.790004972490895727e-07
-2.787994038013945341e-07
-2.785985013787517702e-07
-2.783977702517890820e-07
-2.781972571443490706e-07
-2.779969157253924586e-07
-2.777966865548556638e-07
-2.775966961965883828e-07
-2.773968985488023407e-07
-2.771973005317284467e-07
-2.769977898371492693e-07
-2.767985459689716579e-07
-2.765994302673122415e-07
-2.764004764829618212e-07
-2.762018374207136332e-07
-2.760031892895166660e-07
-2.758048834500309866e-07
-2.756065965061280779e-07
-2.754086003812287305e-07
-2.752107834041492990e-07
-2.750131000597415459e-07
-2.748155974479524588e-07
-2.746183094444983403e-07
-2.744211379612248867e-07
-2.742241961332720620e-07
-2.740274518772026635e-07
-2.738307809542508887e-07
-2.736344019378724919e-07
-2.734381379807027506e-07
-2.732420494842929388e-07
-2.730461705210181747e-07
-2.728504035976695090e-07
-2.726548881144376909e-07
-2.724595266178088054e-07
-2.722643138049236100e-07
-2.720692576620817466e-07
-2.718744449762579206e-07
-2.716797785741011409e-07
-2.714852533321914889e-07
-2.712909560325080290e-07
-2.710968028659398661e-07
-2.709028019599306005e-07
-2.707089877414430358e-07
-2.705153945603025907e-07
-2.703219126807550347e-07
-2.701286550815918141e-07
-2.699355383593584470e-07
-2.697425969843803710e-07
-2.695498392814735217e-07
-2.693572213349624634e-07
-2.691647908249018501e-07
-2.689726083610583717e-07
-2.687804864058619956e-07
-2.685885901776859846e-07
-2.683968499042872387e-07
-2.682053132472204183e-07
-2.680138714362203686e-07
-2.678226895799938849e-07
-2.676316589385976861e-07
-2.674407620927869827e-07
-2.672500338688551380e-07
-2.670595220791964394e-07
-2.668691443650967951e-07
-2.666789485642793191e-07
-2.664889304891466336e-07
-2.662990470272381771e-07
-2.661093850535071088e-07
-2.659198625180252506e-07
-2.657304754479835633e-07
-2.655413237397108708e-07
-2.653523255034432904e-07
-2.651634379241480448e-07
-2.649747997831042084e-07
-2.647862775675443397e-07
-2.645978934666821795e-07
-2.644097732571608906e-07
-2.642217577373168098e-07
-2.640339079304992038e-07
-2.638462331508279976e-07
-2.636587556041473117e-07
-2.634714070020439811e-07
-2.632841838856383721e-07
-2.630972378060252793e-07
-2.629103972677035724e-07
-2.627237233397949082e-07
-2.625371868531282791e-07
-2.623508747590735626e-07
-2.621647062692576234e-07
-2.619786651979994525e-07
-2.617928385244515021e-07
-2.616071585703557614e-07
-2.614216221552859962e-07
-2.612362905007856420e-07
-2.610511346497603064e-07
-2.608660871399306628e-07
-2.606812092875776586e-07
-2.604965366584358380e-07
-2.603120148072296313e-07
-2.601276279300896184e-07
-2.599434245182021739e-07
-2.597594144804252654e-07
-2.595755307475447290e-07
-2.593918089933342672e-07
-2.592082080764826423e-07
-2.590249174829748464e-07
-2.588416396644376545e-07
-2.586585513753202983e-07
-2.584757267574367964e-07
-2.582929327231145817e-07
-2.581103714758848106e-07
-2.579279381698183189e-07
-2.577456814746738141e-07
-2.575636244310852973e-07
-2.573816240801325005e-07
-2.571999334657891570e-07
-2.570182947514463512e-07
-2.568368460075114446e-07
-2.566555466817593621e-07
-2.564744072957622181e-07
-2.562934638456361265e-07
-2.561126630738192459e-07
-2.559319773536857153e-07
-2.557514683396156122e-07
-2.555711848395666282e-07
-2.553909847362977181e-07
-2.552109932157607016e-07
-2.550311446437379944e-07
-2.548514370467316619e-07
-2.546719066286105419e-07
-2.544925133934246304e-07
-2.543133062808036317e-07
-2.541342073255405176e-07
-2.539553543137827336e-07
-2.537765931692530805e-07
-2.535980109164586019e-07
-2.534195298694433091e-07
-2.532413257627702672e-07
-2.530631688716228645e-07
-2.528851716736215224e-07
-2.527074338681223703e-07
-2.525297640070091344e-07
-2.523522996950423956e-07
-2.521748878030828497e-07
-2.519977671329398949e-07
-2.518207214119586123e-07
-2.516438881741877371e-07
-2.514671524057661107e-07
-2.512905633839748578e-07
-2.511142207712152252e-07
-2.509379214774787438e-07
-2.507618660672895110e-07
-2.505859272684597518e-07
-2.504101417237630370e-07
-2.502344957668645990e-07
-2.500590387003271666e-07
-2.498837065393281204e-07
-2.497085486025366267e-07
-2.495335387393263631e-07
-2.493586634467791993e-07
-2.491840097392739941e-07
-2.490093882749372939e-07
-2.488350368917661230e-07
-2.486607789462338141e-07
-2.484866388318828670e-07
-2.483127538295707398e-07
-2.481389475572308308e-07
-2.479653321312321617e-07
-2.477918191742896333e-07
-2.476185083089092405e-07
-2.474453362735080284e-07
-2.472722649864198656e-07
-2.470994565936264919e-07
-2.469266603644850624e-07
-2.467541135306841410e-07
-2.465816656539583314e-07
-2.464094287854532124e-07
-2.462373150165313975e-07
-2.460653364632237913e-07
-2.458934804034597503e-07
-2.457218339647151898e-07
-2.455503219951113777e-07
-2.453789193562690328e-07
-2.452077380630747951e-07
-2.450366532900714200e-07
-2.448657396514674359e-07
-2.446949348343108372e-07
-2.445243259674546030e-07
-2.443538756325207569e-07
-2.441835091935750106e-07
-2.440133635043513119e-07
-2.438433391224578633e-07
-2.436734485572594007e-07
-2.435036919994469162e-07
-2.433341069297004126e-07
-2.431647182998036357e-07
-2.429954145564394277e-07
-2.428262208587287888e-07
-2.426572739482230348e-07
-2.424884253112725383e-07
-2.423197000918816729e-07
-2.421511977419654276e-07
-2.419827452794835024e-07
-2.418145164695383045e-07
-2.416463756687159707e-07
-2.414784347044482909e-07
-2.413106198626343449e-07
-2.411429070127326101e-07
-2.409753956620684296e-07
-2.408080492924430092e-07
-2.406408067247133710e-07
-2.404736687079633721e-07
-2.403067593999834714e-07
-2.401399191920019897e-07
-2.399732845280449968e-07
-2.398068068184136981e-07
-2.396404006108172319e-07
-2.394741899985282457e-07
-2.393081020058139157e-07
-2.391421867756336265e-07
-2.389763960054479463e-07
-2.388107552577483587e-07
-2.386452286864596247e-07
-2.384798911038809978e-07
-2.383146821008187696e-07
-2.381495659753203309e-07
-2.379847034719652274e-07
-2.378198747578467183e-07
-2.376552650763046997e-07
-2.374907162260843906e-07
-2.373264011409120198e-07
-2.371621862009321791e-07
-2.369980605246331178e-07
-2.368341847165571509e-07
-2.366704008617486453e-07
-2.365067592601889477e-07
-2.363431880236924987e-07
-2.361799209936818415e-07
-2.360166294546792584e-07
-2.358535716637115068e-07
-2.356906147808747692e-07
-2.355278458530431059e-07
-2.353651687763499181e-07
-2.352026462443404227e-07
-2.350402677439372930e-07
-2.348780836708089905e-07
-2.347159371980046769e-07
-2.345539764296151533e-07
-2.343921787873714496e-07
-2.342305094804203791e-07
-2.340689581648665553e-07
-2.339075632431209639e-07
-2.337463144271291832e-07
-2.335852014430299138e-07
-2.334242140722416881e-07
-2.332633664749641629e-07
-2.331026606854643809e-07
-2.329420987506857359e-07
-2.327816948377388001e-07
-2.326214266816451444e-07
-2.324612478630588922e-07
-2.323012212658212440e-07
-2.321414096477438712e-07
-2.319816091419931391e-07
-2.318220280534400417e-07
-2.316625959310561683e-07
-2.315032786580342817e-07
-2.313440664655813322e-07
-2.311850222579126541e-07
-2.310261121311774543e-07
-2.308673626274820485e-07
-2.307087036341724685e-07
-2.305501980697586293e-07
-2.303918604786005459e-07
-2.302335967837477135e-07
-2.300755061539279719e-07
-2.299175670181734613e-07
-2.297597818754322815e-07
-2.296020809396808213e-07
-2.294444790247320024e-07
-2.292871354671935890e-07
-2.291298120278518931e-07
-2.289726800534168612e-07
-2.288156700972106325e-07
-2.286587969801604910e-07
-2.285020635148257854e-07
-2.283454485071700908e-07
-2.281890028910336487e-07
-2.280326574436118946e-07
-2.278764511462448871e-07
-2.277203749814664037e-07
-2.275644679232817005e-07
-2.274086369908918829e-07
-2.272529812198631384e-07
-2.270974317580399471e-07
-2.269420994931696175e-07
-2.267867957491693830e-07
-2.266316554896016202e-07
-2.264766340713412370e-07
-2.263217945552683462e-07
-2.261670324750219529e-07
-2.260124826186185493e-07
-2.258579808173295831e-07
-2.257036380085252851e-07
-2.255494217355165024e-07
-2.253954069582713801e-07
-2.252414179089570137e-07
-2.250875894106624591e-07
-2.249339130490434688e-07
-2.247804160737742986e-07
-2.246269826521499141e-07
-2.244736640549323905e-07
-2.243205472744532187e-07
-2.241675167203200383e-07
-2.240145760762856219e-07
-2.238618718364058121e-07
-2.237092172090314273e-07
-2.235567466900616747e-07
-2.234043332069226549e-07
-2.232520994386030913e-07
-2.231000371939932902e-07
-2.229480195443140211e-07
-2.227961453965384497e-07
-2.226444542352888096e-07
-2.224928786440333885e-07
-2.223413632392381417e-07
-2.221900898264242237e-07
-2.220388607667712970e-07
-2.218877867006033435e-07
-2.217367888063401287e-07
-2.215860487234459418e-07
-2.214353100075151775e-07
-2.212847424798516586e-07
-2.211343384137289900e-07
-2.209840545349741239e-07
-2.208338476947062791e-07
-2.206837812467167083e-07
-2.205338594598751240e-07
-2.203840865454821945e-07
-2.202343841385434636e-07
-2.200848981142437828e-07
-2.199354911084174095e-07
-2.197861321597768663e-07
-2.196370143518559191e-07
-2.194880005813937136e-07
-2.193390834317568464e-07
-2.191903144517674247e-07
-2.190416275169312446e-07
-2.188931330587792751e-07
-2.187447296694682003e-07
-2.185964219385711354e-07
-2.184482967718900473e-07
-2.183003116614960240e-07
-2.181523889287456448e-07
-2.180045685724451088e-07
-2.178569727149593822e-07
-2.177094768265486602e-07
-2.175620269679403769e-07
-2.174147921307970855e-07
-2.172676363665964024e-07
-2.171206230608557022e-07
-2.169737101874129496e-07
-2.168269611487674975e-07
-2.166803105326268820e-07
-2.165337282197614718e-07
-2.163874063390214243e-07
-2.162411041305086831e-07
-2.160949668523512946e-07
-2.159488943775200530e-07
-2.158030319574830493e-07
-2.156572560876275029e-07
-2.155115835013820954e-07
-2.153660543365579884e-07
-2.152206270716711259e-07
-2.150753535191809788e-07
-2.149301572641330037e-07
-2.147851484100885743e-07
-2.146402505181623224e-07
-2.144954454765816474e-07
-2.143507269880058022e-07
-2.142062051625258844e-07
-2.140617805417095426e-07
-2.139174468436733753e-07
-2.137733140491569669e-07
-2.136291899354344249e-07
-2.134852891055668792e-07
-2.133414195509667838e-07
-2.131977609290053852e-07
-2.130541677803348931e-07
-2.129107152371250124e-07
-2.127673740392936421e-07
-2.126241729207013620e-07
-2.124810710749456089e-07
-2.123380741559930905e-07
-2.121952457309030532e-07
-2.120524756708358016e-07
-2.119099085613158236e-07
-2.117673880563215211e-07
-2.116250009189816107e-07
-2.114828106694267488e-07
-2.113406034178443991e-07
-2.111986277211706881e-07
-2.110567161039242829e-07
-2.109149667727667813e-07
-2.107732816996221270e-07
-2.106317591338325315e-07
-2.104903588053419616e-07
-2.103490405103171933e-07
-2.102078678828605808e-07
-2.100668008210343166e-07
-2.099258568730936930e-07
-2.097850190728375393e-07
-2.096443395257982497e-07
-2.095037437123320657e-07
-2.093632607772593331e-07
-2.092229198739006644e-07
-2.090827155971193093e-07
-2.089425621600858584e-07
-2.088025692372562234e-07
-2.086626971067506423e-07
-2.085229519638008609e-07
-2.083832941394334303e-07
-2.082437529145014993e-07
-2.081043232062176113e-07
-2.079650572241681609e-07
-2.078258467073078959e-07
-2.076868240803712463e-07
-2.075478811337641231e-07
-2.074090586117413028e-07
-2.072702829386647528e-07
-2.071317437333802094e-07
-2.069932529612844771e-07
-2.068548743386964220e-07
-2.067166601251314575e-07
-2.065785025904995230e-07
-2.064405111377450687e-07
-2.063025554002250180e-07
-2.061648132952280962e-07
-2.060271430642537605e-07
-2.058895514260282557e-07
-2.057521477530879198e-07
-2.056148360882435674e-07
-2.054776003805654581e-07
-2.053404930471838109e-07
-2.052035209208927064e-07
-2.050666680151810068e-07
-2.049299070104860589e-07
-2.047932675414362599e-07
-2.046567337789740237e-07
-2.045203580795447145e-07
-2.043840110026716999e-07
-2.042478699628820586e-07
-2.041117942341584090e-07
-2.039758362305182830e-07
-2.038399689815537640e-07
-2.037042789577782813e-07
-2.035686710599812475e-07
-2.034331184055852598e-07
-2.032977868187288546e-07
-2.031624907382925585e-07
-2.030273166406769446e-07
-2.028922604332273934e-07
-2.027573067273370724e-07
-2.026225193039489350e-07
-2.024877922328194923e-07
-2.023532006218963244e-07
-2.022187065400496102e-07
-2.020843286087968015e-07
-2.019500403183303519e-07
-2.018159055138758953e-07
-2.016818863501986011e-07
-2.015479450399198008e-07
-2.014141116040670638e-07
-2.012803935482840125e-07
-2.011468321344014116e-07
-2.010132883653729960e-07
-2.008799725591038835e-07
-2.007466894546333946e-07
-2.006135816416180486e-07
-2.004804429217779878e-07
-2.003475959794406099e-07
-2.002147558986668923e-07
-2.000820090716467690e-07
-1.999494418828457096e-07
-1.998169496007528194e-07
-1.996845736028875228e-07
-1.995522879444686771e-07
-1.994201340678381852e-07
-1.992880524639446755e-07
-1.991561518726183238e-07
-1.990243054945124366e-07
-1.988925996049148601e-07
-1.987609859977707592e-07
-1.986294278202001199e-07
-1.984980897752367541e-07
-1.983667782215858116e-07
-1.982356353473298588e-07
-1.981045236878968470e-07
-1.979735631350194071e-07
-1.978427393109777833e-07
-1.977119596531333420e-07
-1.975813551103943250e-07
-1.974508220255161547e-07
-1.973204242616175861e-07
-1.971900695066803320e-07
-1.970598998044035756e-07
-1.969298005698435523e-07
-1.967997688849600064e-07
-1.966699355664087639e-07
-1.965401638953110665e-07
-1.964104843643891587e-07
-1.962809052935490967e-07
-1.961514794924458025e-07
-1.960221262048443705e-07
-1.958928649112790750e-07
-1.957637817633119774e-07
-1.956347294439749538e-07
-1.955058274570394816e-07
-1.953770064382385002e-07
-1.952482859457139836e-07
-1.951197077310269002e-07
-1.949912247095984576e-07
-1.948628010114549116e-07
-1.947345117716886016e-07
-1.946063987091573216e-07
-1.944782597726103190e-07
-1.943503362318262120e-07
-1.942224926179743156e-07
-1.940947153686637751e-07
-1.939670463926592888e-07
-1.938395496429941708e-07
-1.937121009810570910e-07
-1.935847422991621768e-07
-1.934575155294032403e-07
-1.933304403772203321e-07
-1.932033709224074232e-07
-1.930764595556301333e-07
-1.929496819241226845e-07
-1.928229364759088082e-07
-1.926963644321262367e-07
-1.925698863456156144e-07
-1.924434559624469907e-07
-1.923172034002638403e-07
-1.921909833361233677e-07
-1.920649038631060444e-07
-1.919389408909557909e-07
-1.918130703278775742e-07
-1.916873011347231259e-07
-1.915616093562241954e-07
-1.914360699937194991e-07
-1.913105821887816781e-07
-1.911852648479137879e-07
-1.910599732711972647e-07
-1.909348592851322543e-07
-1.908097673775570759e-07
-1.906848383981364130e-07
-1.905600156430579459e-07
-1.904352205961513984e-07
-1.903106159638131371e-07
-1.901860794213117016e-07
-1.900616530210571167e-07
-1.899372584973438635e-07
-1.898131021734188851e-07
-1.896889306402486827e-07
-1.895649173204157627e-07
-1.894409840586708789e-07
-1.893171729804116411e-07
-1.891934278830959897e-07
-1.890697909904965496e-07
-1.889462935482548674e-07
-1.888228903044244560e-07
-1.886995470128096132e-07
-1.885763059267254087e-07
-1.884531983573768625e-07
-1.883302336506572434e-07
-1.882072359456523493e-07
-1.880844544081147786e-07
-1.879617455244906102e-07


==> anc/output_json/01_g_profile_bounds/g_profile_bounds.json <==
{
  "checkpoint_prec_bits": 512,
  "file_type": "rigorous_stage_checkpoint",
  "payload": {
    "description": "Bounds for g, its residual, and its derivatives. No e_Q or Q-g comparison quantities.",
    "elapsed": "7.166min",
    "parameters": {
      "J": 200,
      "PREC_BITS": 512,
      "U_coeffs": "/content/drive/MyDrive/CAP_full_run_final/csv files/profile_g_U_cos_J200.csv",
      "max_H": 2,
      "max_Lambda_res": 2,
      "omega_tail_delta": "1e-8",
      "point_tol": "1e-2",
      "theta_N": 50000
    },
    "scope": {
      "g_side_only": true,
      "no_Newton_Kantorovich": true,
      "no_Q_minus_g_data": true,
      "no_Q_weighted_bounds": true,
      "no_T_difference_bounds": true,
      "no_potential_difference": true
    },
    "sections": {
      "B_g": {
        "Lambda^0 g": {
          "L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -510,
              "mantissa": "10888219072931310696449402830474683228188283518147865358408112156659134982422647682536779482645496274813314812468380836409213889558868500232179255475017287"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -510,
              "mantissa": "10888219072931310696449402830474683228188283518147865358408112156659134982422647682536779482645496274813314812468380836409213889558868500232179255475084303"
            }
          },
          "L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -510,
              "mantissa": "5267297412243589102021725095393645654388097414806849377476512197343051672278115142220020501721989293446189964141136917815067228152745002479371334219480177"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -509,
              "mantissa": "2633648706121794551010862547696822827194048707403424688738256098671525836139057571110010250860994646723094982070568458907533614076372501239685667109740089"
            }
          },
          "omega_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -508,
              "mantissa": "2248377923253393516292906009888639184449094740301034070952848261452710678364503275578513415306987231314509155541938987436629324007643899586692458197324969"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -508,
              "mantissa": "2248377923253393516292906009888639184449094740301034070952848261452710678364503275578513415306987231314509155541938987436629324007643899586692458197331693"
            }
          }
        },
        "Lambda^1 g": {
          "L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -510,
              "mantissa": "7124562398739354922302745649080350639087918015213367479542669861301027521065402366782504042649808951980278234926639116575443511483744374421325771158754341"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -510,
              "mantissa": "7124562398739354922302745649080350639087918015213367479542669861301027521065402366782504042649808951980278234926639116575443511483744374421325771158783009"
            }
          },
          "L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -511,
              "mantissa": "4460528792841030642515274482625943937902530048092597997204739972647519791884843725471405494985282381207611021286439440559714383986454357935036986145268795"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -509,
              "mantissa": "1115132198210257660628818620656485984475632512023149499301184993161879947971210931367851373746320595301902755321609860139928595996613589483759246536317199"
            }
          },
          "omega_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -510,
              "mantissa": "9431828061802229673700396405997109775318512696308580902538607453987440199293315058528137233982146164880143501426646677886749283418256371016775218932055007"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -510,
              "mantissa": "9431828061802229673700396405997109775318512696308580902538607453987440199293315058528137233982146164880143501426646677886749283418256371016775218932073257"
            }
          }
        },
        "Lambda^2 g": {
          "L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -510,
              "mantissa": "6153009730661533958135995053090884777642083591466303265774443728910963991408624834937871685672673643316690873966395846112065608271660243360471232438716873"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -508,
              "mantissa": "1538252432665383489533998763272721194410520897866575816443610932227740997852156208734467921418168410829172718491598961528016402067915060840117808109685133"
            }
          },
          "L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -512,
              "mantissa": "7847509823224775659565598189621837046824529463763004845153880161352603276597806304268486903608034470791814166300481221237687048323712154136816007795961815"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -512,
              "mantissa": "7847509823224775659565598189621837046824529463763004845153880161352603276597806304268486903608034470791814166300481221237687048323712154136816007795961817"
            }
          },
          "omega_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -510,
              "mantissa": "9819742001337853322510764264686680829357091859449253336432802496025972245469954928515437807866336236909314915411099729372670625968804569323698765959908725"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -510,
              "mantissa": "9819742001337853322510764264686680829357091859449253336432802496025972245469954928515437807866336236909314915411099729372670625968804569323698765959922243"
            }
          }
        }
      },
      "C_g": {
        "(Lambda+1)Lambda g": {
          "L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -510,
              "mantissa": "5413858284157514299954474421636369651779778034991736728970425909246681566193892002698920361643458885383446517612835935480419524376040082212697421176376251"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -509,
              "mantissa": "2706929142078757149977237210818184825889889017495868364485212954623340783096946001349460180821729442691723258806417967740209762188020041106348710588205845"
            }
          },
          "L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -512,
              "mantissa": "11881442625904684220618167618043791604488583707912106544671321383239642020659245408473705225031837617590484472722635424468379018949233330165297588165934307"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -512,
              "mantissa": "11881442625904684220618167618043791604488583707912106544671321383239642020659245408473705225031837617590484472722635424468379018949233330165297588165934309"
            }
          },
          "omega_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -508,
              "mantissa": "1039809546130528807959708412319227217371865805750032764592284835768782899138394494573932376637158513634268164303801479857844104584257225572207420817791071"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -506,
              "mantissa": "259952386532632201989927103079806804342966451437508191148071208942195724784598623643483094159289628408567041075950369964461026146064306393051855204448623"
            }
          }
        },
        "(Lambda+1)Lambda^2 g": {
          "L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -511,
              "mantissa": "12534936359709033329271514767664399705317158192603668202626872669795470951624937220896083747598057632211944075164330928934319918863891078520455396378650569"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -511,
              "mantissa": "12534936359709033329271514767664399705317158192603668202626872669795470951624937220896083747598057632211944075164330928934319918863891078520455396378720503"
            }
          },
          "L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -512,
              "mantissa": "13177144496610704785167707341534440054564393486661603884805483553529639089594789875194526476207342472236087679639649123959453846216414607025445665953683677"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -512,
              "mantissa": "13177144496610704785167707341534440054564393486661603884805483553529639089594789875194526476207342472236087679639649123959453846216414607025445665953683679"
            }
          },
          "omega_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -510,
              "mantissa": "5675755442556134608717576303373787961672460242915290358988962236736807435078423568179278320512319403661121769041618848831667971218312900092940278153312527"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -509,
              "mantissa": "2837877721278067304358788151686893980836230121457645179494481118368403717539211784089639160256159701830560884520809424415833985609156450046470139076664321"
            }
          }
        },
        "(Lambda+1)^2 Lambda g": {
          "L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -511,
              "mantissa": "11033418025632970670686270962967044909497374261895092619557936989130932282940542476586113084304862380885240412400247127618131976772804548403074550118838843"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -511,
              "mantissa": "11033418025632970670686270962967044909497374261895092619557936989130932282940542476586113084304862380885240412400247127618131976772804548403074550118924303"
            }
          },
          "L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -511,
              "mantissa": "8871383995144480588753532911260187963550423005058290157099531440065784722285542628791667786918339157513242985756855099925390804648004149230661059280661685"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -511,
              "mantissa": "8871383995144480588753532911260187963550423005058290157099531440065784722285542628791667786918339157513242985756855099925390804648004149230661059280661687"
            }
          },
          "omega_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -512,
              "mantissa": "13026805476532710138796763183233956164476667122555494355945325018994908920486529065019481650580966435787192407948986282659507634385034474528086579928455359"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -512,
              "mantissa": "13026805476532710138796763183233956164476667122555494355945325018994908920486529065019481650580966435787192407948986282659507634385034474528086579928495717"
            }
          }
        },
        "(Lambda+1)^2 Lambda^2 g": {
          "L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -510,
              "mantissa": "8700821288446357634396946841138037061529405078659011895172996234369821015474065072343691643785096607602871861874965123607190572750861841084619949164727359"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -510,
              "mantissa": "8700821288446357634396946841138037061529405078659011895172996234369821015474065072343691643785096607602871861874965123607190572750861841084619949164796335"
            }
          },
          "L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -511,
              "mantissa": "13234794439344577144306995986914019502545533369270655900816413351063601892221361099187418524896667018791265909959143464559666938602627969409758508476728915"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -511,
              "mantissa": "13234794439344577144306995986914019502545533369270655900816413351063601892221361099187418524896667018791265909959143464559666938602627969409758508476728917"
            }
          },
          "omega_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -509,
              "mantissa": "2673620445567534568527893650903232302120698570080805369937265373082521341672140065377242717563299859199290318669236997184071803982035065377747015678579673"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -510,
              "mantissa": "5347240891135069137055787301806464604241397140161610739874530746165042683344280130754485435126599718398580637338473994368143607964070130755494031357178165"
            }
          }
        },
        "(Lambda+1)g": {
          "L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -510,
              "mantissa": "6829146178536847220854794926297333827182868917235142108936017562588596411855943995077035385060981585509892941631665313099432762346015552465369931951776145"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -510,
              "mantissa": "6829146178536847220854794926297333827182868917235142108936017562588596411855943995077035385060981585509892941631665313099432762346015552465369931951822903"
            }
          },
          "L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -509,
              "mantissa": "2860004427748713108254289128867917389939972974833412448107071907587694246309929696887815570786314469279031603488427018466388975381533633979625409456961191"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -510,
              "mantissa": "5720008855497426216508578257735834779879945949666824896214143815175388492619859393775631141572628938558063206976854036932777950763067267959250818913922383"
            }
          },
          "omega_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -511,
              "mantissa": "6497339139981632122070451150953577305051308145741000161283225196741067857001023279849272300747462742356956612147711626304028367321878099406731627392400581"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -511,
              "mantissa": "6497339139981632122070451150953577305051308145741000161283225196741067857001023279849272300747462742356956612147711626304028367321878099406731627392423417"
            }
          }
        }
      },
      "consistency_checks": {
        "bound_convention": "All listed norm/integral quantities are certified upper bounds unless explicitly labelled as a lower/sign certificate.",
        "direct_keys_checked": [
          "V_g_L1",
          "V_g_Linf",
          "omega2_V_g_L1",
          "omega_sqrt_V_g_L2",
          "int_g3",
          "int_y2_g3",
          "y_g_L2",
          "y_g_prime_L2",
          "omega2_y_g_L2",
          "omega2_y_g_prime_L2"
        ],
        "qualitative_checks": {
          "U_positive": true,
          "g_at_zero_gt_half": true,
          "left_dtheta2_negative": true,
          "middle_dtheta_negative": true,
          "right_dtheta2_positive": true
        },
        "required_sections": [
          "input_check",
          "qualitative",
          "residual",
          "sobolev_bounds",
          "pointwise_bounds",
          "B_g",
          "C_g",
          "potential_and_moment_bounds"
        ],
        "status": "OK"
      },
      "input_check": {
        "U_coeffs_arb": {
          "0": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -504,
              "mantissa": "54151544506309370485666543994019755823074214226532770375398467131441518831318810447419191898448315838871050239886659307853386330475713950066441365837373"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -510,
              "mantissa": "3465698848403799711082658815617264372676749710498097304025501896412257205204403868634828281500692213687747215352746195702616725150445692804252247413591873"
            }
          },
          "1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -513,
              "mantissa": "8534305483755911034798096670301777954363820804714161786009323932179880752553020173450499820606069737108352930421193996681664890917871926925723695518246503"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -513,
              "mantissa": "8534305483755911034798096670301777954363820804714161786009323932179880752553020173450499820606069737108352930421193996681664890917871926925723695518246505"
            }
          },
          "2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -513,
              "mantissa": "8415307518335871234676902271072677423272274992996829793281426880453843949115410019888204785775973342890693594272668232194465288432398356805782376679519285"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -513,
              "mantissa": "8415307518335871234676902271072677423272274992996829793281426880453843949115410019888204785775973342890693594272668232194465288432398356805782376679519287"
            }
          },
          "200": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -564,
              "mantissa": "1143569884445164922248437290931625302062041240777142979466674400867603332124486091808010918178122661691718530800775339697135729775844558548388645704263293"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -566,
              "mantissa": "4574279537780659688993749163726501208248164963108571917866697603470413328497944367232043672712490646766874123203101358788542919103378234193554582817053173"
            }
          }
        },
        "U_coeffs_fmpq": {
          "0": "2584836288312371/2500000000000000",
          "1": "1591293955050049891/5000000000000000000",
          "2": "1569105770739493977/5000000000000000000",
          "200": "118365509728813979/6250000000000000000000000000000000"
        },
        "g_at_zero_arb": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -511,
            "mantissa": "12674680402730740781731634135174973456389358161096561621921987762494864475361668532237238826724506122480100343172781067286953838310925364559838233947259835"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -511,
            "mantissa": "12674680402730740781731634135174973456389358161096561621921987762494864475361668532237238826724506122480100343172781067286953838310925364559838233947259837"
          }
        },
        "g_at_zero_fmpq": "23633021275657931020969092470306411/12500000000000000000000000000000000"
      },
      "pointwise_bounds": {
        "g_Linf": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -511,
            "mantissa": "12674680402730740781731634135174973456389358161096561621921987762494864475361668532237238826724506122480100343172781067286953838310925364559838233947259835"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -511,
            "mantissa": "12674680402730740781731634135174973456389358161096561621921987762494864475361668532237238826724506122480100343172781067286953838310925364559838233947259837"
          }
        },
        "g_Linf_diagnostics": {
          "gap": "0",
          "hit_max_splits": false,
          "leaf_count": 4,
          "lower_sample": "23633021275657931020969092470306411/12500000000000000000000000000000000",
          "splits": 3
        },
        "gy_Linf": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -508,
            "mantissa": "2482788502439053000270726559084266268841394499860297287381424758414897470832945415987659345632603577834978914365913163981157495699383230438223203117773999"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -509,
            "mantissa": "4965577004878106000541453118168532537682788999720594574762849516829794941665890831975318691265207155669957828731826327962314991398766460876446406235547999"
          }
        },
        "gy_Linf_diagnostics": {
          "gap": "2205881593239161033610895053619380709171868898669749770922825631237026866736754063625607715875439184605582958557922974483195538665796075754571449575585956151483571875027723027720566650915050069992721483109861060670310352629484400961735072702926627765172643322855706883813822151089377455865885998368495282758698053041516555282932846729059169260227240571197372390305539873322802112613758370480733828894829303682377470786137420727601997995537943450386693023231345781531343841828474132948141036194101972309152217368297080563135038324136801808252610421355611/222312082385470223100084070327586821579096172560689196597091115468768415348845761194923912880869847087429767605705246918725535282276419896581925083508064050597812925393102079883653528491725435195179653806375419136327027980327090868263425178944490569958135211646234251570149385808112437059388897894460485148452307660009576556834312344710744461029989419141328606451481101246013373703349073529092823825049801501948209216609680042082368875722559646233941232797694854786480803131823226880000000000000000000000000000000000000000000000000000000000000000000000000",
          "leaf_count": 78,
          "lower_sample": "2042579488517466222613479032773248778657122343431113399543888118384909696223743953294877350207391325925863166235283710856608419029747284637382522256586190617262173916634297634266830878404382392069799172425301670993318754035494981247747196438736054320327076376943910517356567937660483282795806708505408262273128626987471381477609456140824362939913939159260511099088477864979973591196813563025865642096615580212637659992981145500920433694037930702188604126814083275397417122925718794258130662639027/691725742568953003662298554671872103245804889917189848073528833216115375926530472436823953122709032630734938304149982346697138634324465180129415754536316923348026846030761253599604474038951279915995458830812539383355811005609131460331530613726716187418347337321467345973400484172351403121990723570154700139085597099019185337744685767881110366822050465239195493559874498957236203683765393517039938050280714549024631711334400000000000000000000000000000000000000000000000000000000000000000000000000",
          "splits": 77
        },
        "weighted_g_Linf": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -511,
            "mantissa": "12674680402730740781731634135174973456389358161096561621921987762494864475361668532237238826724506122480100343172781067286953838310925364559838233947259835"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -511,
            "mantissa": "12674680402730740781731634135174973456389358161096561621921987762494864475361668532237238826724506122480100343172781067286953838310925364559838233947259837"
          }
        },
        "weighted_g_Linf_diagnostics": {
          "gap": "0",
          "hit_max_splits": false,
          "leaf_count": 4,
          "lower_sample": "23633021275657931020969092470306411/12500000000000000000000000000000000",
          "splits": 3
        },
        "weighted_y2_gpp_Linf": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -509,
            "mantissa": "10397096545211406905121332849237394123211061982864768365263885624720912505072631614587492749179854643393131956117329959703064776172707457557710151130993125"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -509,
            "mantissa": "10397096545211406905121332849237394123211061982864768365263885624720912505072631614587492749179854643393131956117329959703064776172707457557710151130993127"
          }
        },
        "weighted_y2_gpp_Linf_diagnostics": {
          "gap": "0",
          "hit_max_splits": false,
          "leaf_count": 4,
          "lower_sample": "31018035459748475186111844714229443/5000000000000000000000000000000000",
          "splits": 3
        },
        "weighted_y_gprime_Linf": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -510,
            "mantissa": "6931397696807604603414221899491596082140707988576512243509257083147275003381754409724995166119903095595421304078219973135376517448471638371806767420662083"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -510,
            "mantissa": "6931397696807604603414221899491596082140707988576512243509257083147275003381754409724995166119903095595421304078219973135376517448471638371806767420662085"
          }
        },
        "weighted_y_gprime_Linf_diagnostics": {
          "gap": "0",
          "hit_max_splits": false,
          "leaf_count": 4,
          "lower_sample": "10339345153249491728703948238076481/5000000000000000000000000000000000",
          "splits": 3
        }
      },
      "potential_and_moment_bounds": {
        "V_g_L1": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -511,
            "mantissa": "8279105982856893228413864039502615318960471048877394881218053550630716782926248332820488226446099582986708932203817254739006365965410450652452420968812019"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -511,
            "mantissa": "8279105982856893228413864039502615318960471048877394881218053550630716782926248332820488226446099582986708932203817254739006365965410450652452420968877879"
          }
        },
        "V_g_Linf": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -511,
            "mantissa": "6210393230280396550971720974788628062349036625713539131196334128222590771080274679005462349956206441487065260080719631877918923475162936669377987204269813"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -511,
            "mantissa": "6210393230280396550971720974788628062349036625713539131196334128222590771080274679005462349956206441487065260080719631877918923475162936669377987204269813"
          }
        },
        "int_g3": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -509,
            "mantissa": "5444345971363737478396535198889378043535522458157431530673544268832564308005957933951633757684200935713224037690302584888355086161709110588680316399801963"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -508,
            "mantissa": "2722172985681868739198267599444689021767761229078715765336772134416282154002978966975816878842100467856612018845151292444177543080854555294340158199924141"
          }
        },
        "int_y2_g3": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -512,
            "mantissa": "4027227594094724622083542819726772923453473653925720757740982625995869723353769484500187437660395836954321009820847326560312350854693521999340807309741013"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -512,
            "mantissa": "4027227594094724622083542819726772923453473653925720757740982625995869723353769484500187437660395836954321009820847326560312350854693521999340807309769061"
          }
        },
        "omega2_V_g_L1": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -513,
            "mantissa": "11296351461133081082802093791470300337544315476805570270043103942525763720501038122393086349182115886765171099851830288770603341115163668389624302756850631"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -513,
            "mantissa": "11296351461133081082802093791470300337544315476805570270043103942525763720501038122393086349182115886765171099851830288770603341115163668389624302756898381"
          }
        },
        "omega2_y_g_L2": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -508,
            "mantissa": "6479669409025583172023221649386262002857999976728918096675570991416458012354302586622502563953978750512384304813548622907347918698569802642686386631664313"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -507,
            "mantissa": "3239834704512791586011610824693131001428999988364459048337785495708229006177151293311251281976989375256192152406774311453673959349284901321343193315832157"
          }
        },
        "omega2_y_g_L2_sq": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -503,
            "mantissa": "1565733782496155790177298075339896826508332630042167761573493876456752344741517355909207598752553765938891999740698694987173585032485510703295968335442575"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -505,
            "mantissa": "6262935129984623160709192301359587306033330520168671046293975505827009378966069423636830395010215063755567998962794779948694340129942042813183873341771637"
          }
        },
        "omega2_y_g_prime_L2": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -511,
            "mantissa": "6383172792391654914401597785854417155171983153954785151587475910762316920860858157018463036702390910061936333439463124289546670085182591334263653501781431"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -508,
            "mantissa": "797896599048956864300199723231802144396497894244348143948434488845289615107607269627307879587798863757742041679932890536193333760647823916782956687722679"
          }
        },
        "omega2_y_g_prime_L2_sq": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -512,
            "mantissa": "12155572368108503633268543059772985123655869519186442650964882602653487932613565057838582697245621813163786828387040188055911196224381750041298160740795023"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -512,
            "mantissa": "12155572368108503633268543059772985123655869519186442650964882602653487932613565057838582697245621813163786828387040188055911196224381750041298160740818347"
          }
        },
        "omega_sqrt_V_g_L2": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -512,
            "mantissa": "8702278744673683686944852500571558970706372705817845467502562571414062693681706528262352792236959501064064230705801295553736270685760104349386265649816093"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -512,
            "mantissa": "8702278744673683686944852500571558970706372705817845467502562571414062693681706528262352792236959501064064230705801295553736270685760104349386265649816095"
          }
        },
        "y_g_L2": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -511,
            "mantissa": "7419871280349519570686287425389100443140825914054939721193241151923691228026421209726616349776753530674875397944577054871464825082015621334888774855355493"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -511,
            "mantissa": "7419871280349519570686287425389100443140825914054939721193241151923691228026421209726616349776753530674875397944577054871464825082015621334888774855355495"
          }
        },
        "y_g_L2_sq": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -509,
            "mantissa": "2053075719186235532945140452608950788821393191621177614095933022665870752871055953093965727294528022084991032834691483891755096822622869175470563862297241"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -510,
            "mantissa": "4106151438372471065890280905217901577642786383242355228191866045331741505742111906187931454589056044169982065669382967783510193645245738350941127724607775"
          }
        },
        "y_g_prime_L2": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -507,
            "mantissa": "431469832919387119361759339483084195876648337636451179585890866772471753643518087223587632481962034904209855639369196584000968050556803205299971714045915"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -510,
            "mantissa": "3451758663355096954894074715864673567013186701091609436687126934179774029148144697788701059855696279233678845114953572672007744404454425642399773712367321"
          }
        },
        "y_g_prime_L2_sq": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -511,
            "mantissa": "7109074313893740710987253238267200789524401718736751093065608706623411080146309596609778088634764231192069461416389941069006110335615253297078060477507995"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -511,
            "mantissa": "7109074313893740710987253238267200789524401718736751093065608706623411080146309596609778088634764231192069461416389941069006110335615253297078060477555107"
          }
        }
      },
      "qualitative": {
        "U_min_lower": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -512,
            "mantissa": "10040153828284078648032773764264931366235491914090272205403017492053443631594465178535089503203506939114476397074476483914433691319522113366206243599071731"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -512,
            "mantissa": "10040153828284078648032773764264931366235491914090272205403017492053443631594465178535089503203506939114476397074476483914433691319522113366206243599071731"
          }
        },
        "left_dtheta2_max_upper": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -511,
            "mantissa": "-12658483406967456738102516632212182193335178892639792801669953961571180841620611170402997621860323710935380719756472605851179056267379521678125762181966117"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -511,
            "mantissa": "-12658483406967456738102516632212182193335178892639792801669953961571180841620611170402997621860323710935380719756472605851179056267379521678125762181966117"
          }
        },
        "middle_dtheta_max_upper": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -513,
            "mantissa": "-6287317049425377759773766137844549479795839691641437454441194482962183260574652254952716146235700406386985539079866048078220237817397827164536988122706931"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -513,
            "mantissa": "-6287317049425377759773766137844549479795839691641437454441194482962183260574652254952716146235700406386985539079866048078220237817397827164536988122706931"
          }
        },
        "positivity_N": 256,
        "right_dtheta2_min_lower": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -511,
            "mantissa": "8748630924751599564811602713451315466379574509691147788151531758033557717621886417570464594563184328708623249927440235167308785575099293969127099881471461"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -511,
            "mantissa": "8748630924751599564811602713451315466379574509691147788151531758033557717621886417570464594563184328708623249927440235167308785575099293969127099881471461"
          }
        }
      },
      "residual": {
        "B_degree": 602,
        "H_norm_upper": [
          {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -554,
              "mantissa": "1475351930184720786374508388370411347608996714681186052141163672206627802816959059342089812051037745787681207848065588386187249303388069720360482330516993"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -556,
              "mantissa": "5901407720738883145498033553481645390435986858724744208564654688826511211267836237368359248204150983150724831392262353544748997213552278881441929322067973"
            }
          },
          {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -548,
              "mantissa": "6841070345097972887617903345943333045505916385999379574792191794445904662276977628482654428390339210778426026609388855532942508904578686776084426096229355"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -548,
              "mantissa": "6841070345097972887617903345943333045505916385999379574792191794445904662276977628482654428390339210778426026609388855532942508904578686776084426096229357"
            }
          },
          {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -540,
              "mantissa": "8810443918359315308011299373711494603295982604732926549758515514499830748113387396227198156979420565583189389323507807544223755457712089555442475927127031"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -540,
              "mantissa": "8810443918359315308011299373711494603295982604732926549758515514499830748113387396227198156979420565583189389323507807544223755457712089555442475927127033"
            }
          }
        ],
        "H_sq": [
          {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -601,
              "mantissa": "5194974938240423184990170207593943158175671899857783221103033799455009048144292676612714267750891651078330718143758504122346288239662899666392345799086257"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -601,
              "mantissa": "5194974938240423184990170207593943158175671899857783221103033799455009048144292676612714267750891651078330718143758504122445508261722759770922389701972145"
            }
          },
          {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -585,
              "mantissa": "6981043241537435108862722319635939047895801709716134659306501018363424010952038071336205057017538519525018747860572642476570602200243252834238964087711769"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -585,
              "mantissa": "6981043241537435108862722319635939047895801709716134659306501018363424010952038071336205057017538519525018747860572642477463660186358278241064462448388121"
            }
          },
          {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -569,
              "mantissa": "11578913189113229945377334126567806328496617569508163025080137297161037376317016899880275889740270115368882840339791877310662326644774993201062912049005149"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -569,
              "mantissa": "11578913189113229945377334126567806328496617569508163025080137297161037376317016899880275889740270115368882840339791879502307440498047461514719358600069725"
            }
          }
        ],
        "Lambda_norm_upper": [
          {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -554,
              "mantissa": "1475351930184720786374508388370411347608996714681186052141163672206627802816959059342089812051037745787681207848065588386187249303388069720360482330516993"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -556,
              "mantissa": "5901407720738883145498033553481645390435986858724744208564654688826511211267836237368359248204150983150724831392262353544748997213552278881441929322067973"
            }
          },
          {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -550,
              "mantissa": "8008678723543664814485922383390399856480790057038893896791395028567556221285907642033000937138650969990198133209067397446119899173458986514746281597673663"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -550,
              "mantissa": "8008678723543664814485922383390399856480790057038893896791395028567556221285907642033000937138650969990198133209067397446119899173458986514746281597673665"
            }
          },
          {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -543,
              "mantissa": "8992462231231353567907065440737138477730676785689338610766759341141745093642777090539874013271036091115853857933611712414537563169749898045844915452236701"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -543,
              "mantissa": "8992462231231353567907065440737138477730676785689338610766759341141745093642777090539874013271036091115853857933611712414537563169749898045844915452236703"
            }
          }
        ],
        "Lambda_sq": [
          {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -601,
              "mantissa": "5194974938240423184990170207593943158175671899857783221103033799455009048144292676612714267750891651078330718143758504122346288239662899666392345799086257"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -601,
              "mantissa": "5194974938240423184990170207593943158175671899857783221103033799455009048144292676612714267750891651078330718143758504122445508261722759770922389701972145"
            }
          },
          {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -588,
              "mantissa": "4783700305976532784808586234013902453285817950703301778901025856205443454610342417761968817640379502685799811464696799918223519112996752475474255328401843"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -588,
              "mantissa": "4783700305976532784808586234013902453285817950703301778901025856205443454610342417761968817640379502685799811464696799918567443493213971952176497962342835"
            }
          },
          {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -574,
              "mantissa": "6031140765339750714693010987648325341966783055692445330791671301031569684692236710753948726906994889870231438503255057466118825912209259198066465121703199"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -574,
              "mantissa": "6031140765339750714693010987648325341966783055692445330791671301031569684692236710753948726906994889870231438503255057467287837903454411854745146623726879"
            }
          }
        ],
        "deriv_sq": [
          {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -585,
              "mantissa": "6980963972510667524280431820212605400081498492066295520768581355372099319041513408667189360083521324523018651261479872724005258782546219197978298404488905"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -585,
              "mantissa": "6980963972510667524280431820212605400081498492066295520768581355372099319041513408667189360083521324523018651261479872724898315252668266808058811683620553"
            }
          },
          {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -569,
              "mantissa": "11578806666846971134416810708563661493000891620385395139724618093959463227391068535041540901259785838963250439541026914959550320278446190733430377545980369"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -569,
              "mantissa": "11578806666846971134416810708563661493000891620385395139724618093959463227391068535041540901259785838963250439541026917151195416800558109051762975509305809"
            }
          }
        ],
        "r_L2_sq": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -601,
            "mantissa": "5194974938240423184990170207593943158175671899857783221103033799455009048144292676612714267750891651078330718143758504122346288239662899666392345799086257"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -601,
            "mantissa": "5194974938240423184990170207593943158175671899857783221103033799455009048144292676612714267750891651078330718143758504122445508261722759770922389701972145"
          }
        }
      },
      "sobolev_bounds": {
        "H_norm_upper": [
          {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -510,
              "mantissa": "5267297412243589102021725095393645654388097414806849377476512197343051672278115142220020501721989293446189964141136917815067228152745002479371334219480177"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -509,
              "mantissa": "2633648706121794551010862547696822827194048707403424688738256098671525836139057571110010250860994646723094982070568458907533614076372501239685667109740089"
            }
          },
          {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -510,
              "mantissa": "9776623294478971444199165127182904858906908522616820159992743736573374974758608135418608172805140239932166931756140091705289411994190983554002556984600787"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -510,
              "mantissa": "9776623294478971444199165127182904858906908522616820159992743736573374974758608135418608172805140239932166931756140091705289411994190983554002556984600789"
            }
          },
          {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -506,
              "mantissa": "2628377927255311338875275634801839455378130393297905275080246687867177590804362415605162919171703833319585317074127583255440999162564606618035466435849631"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -507,
              "mantissa": "5256755854510622677750551269603678910756260786595810550160493375734355181608724831210325838343407666639170634148255166510881998325129213236070932871699263"
            }
          }
        ],
        "H_sq": [
          {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -507,
              "mantissa": "1034636764413539467362043852780837812485923724030555774283433292431359948781098110811416435353502282556029167142680229304001766759708046043060221214096995"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -509,
              "mantissa": "4138547057654157869448175411123351249943694896122223097133733169725439795124392443245665741414009130224116668570720917216007067038832184172240884860462545"
            }
          },
          {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -508,
              "mantissa": "7128858314616241249903627731046932554622457135016420760115086271552859890105905596810048899891517975110056113234127519499010244550295454308149710882114031"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -508,
              "mantissa": "7128858314616241249903627731046932554622457135016420760115086271552859890105905596810048899891517975110056113234127519499010244550295454308149711443874469"
            }
          },
          {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -504,
              "mantissa": "8243997007809169638664205954649779357348504024856522344199225087803287951010540490965692757892551478296386588997713025351098166839227512615985511713579103"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -504,
              "mantissa": "8243997007809169638664205954649779357348504024856522344199225087803287951010540490965692757892551478296386588997713025351098166839227512616007187327590495"
            }
          }
        ],
        "deriv_sq": [
          {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -509,
              "mantissa": "10119169571578324630359080050970513859301219373910618423096439373380279985087418750374432058369026819995995557897534121782013422061758724444058536907840085"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -509,
              "mantissa": "10119169571578324630359080050970513859301219373910618423096439373380279985087418750374432058369026819995995557897534121782013422061758724444058538027286391"
            }
          },
          {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -504,
              "mantissa": "7798443363145654560545229221459346072684600453917996046692032195831234207878921391165064701649331604852008081920580055382410026554834046721726154783471995"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -504,
              "mantissa": "7798443363145654560545229221459346072684600453917996046692032195831234207878921391165064701649331604852008081920580055382410026554834046721747830362323323"
            }
          }
        ],
        "g_L2_sq": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -507,
            "mantissa": "1034636764413539467362043852780837812485923724030555774283433292431359948781098110811416435353502282556029167142680229304001766759708046043060221214096995"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -509,
            "mantissa": "4138547057654157869448175411123351249943694896122223097133733169725439795124392443245665741414009130224116668570720917216007067038832184172240884860462545"
          }
        }
      }
    }
  },
  "schema_version": 1,
  "stage": "01_g_profile_bounds",
  "state": "complete"
}


==> anc/output_json/02_endpoint_BS_bounds/endpoint_BS_bounds.json <==
{
  "checkpoint_prec_bits": 512,
  "file_type": "rigorous_stage_checkpoint",
  "payload": {
    "description": "Inverse bound obtained from the endpoint Birman--Schwinger eigenvalue bounds.",
    "details": {
      "endpoint_data": {
        "1/2": {
          "Collatz_Wielandt": {
            "B_Ritz_orth": {
              "1": {
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -398,
                    "mantissa": "2667991235150336558947732224527619283607281024933003987243077917810610237043662494672458848141797638044378306848351971505"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -398,
                    "mantissa": "2667991235150336558947732224527619283607281024933003987243078176997679485688478924978148375562085121253509193234100644017"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -418,
                    "mantissa": "-7818862185628897545210052964043229343769671636633774676074296144045666794953521676706041657377414137688582684634056033641"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -418,
                    "mantissa": "-7818862185628897545210052964043229343769671636633774675808062769790126567457650855442714173224537716874998858319981774185"
                  }
                }
              },
              "2": {
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -402,
                    "mantissa": "8227135821780208032684768804854534901438497031802871425982918208073508295089863538277898047492249822718024829201907985353"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -402,
                    "mantissa": "8227135821780208032684768804854534901438497031802871425982922169747839005162309564328398276194793397660277026310856911817"
                  }
                }
              }
            },
            "Gamma_CW": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -402,
                "mantissa": "5541229265361328037914949319185202449373811850308486957142243874158252067586110381393469377378205086205979358376874222839"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -402,
                "mantissa": "5541229265361328037914949319185202449373811850308486957142243874158252067586110381393469377378205086205979358376874222839"
              }
            },
            "Gamma_CW_argmax": 5999,
            "checks": {
              "w_CW_min_index": 5999,
              "w_CW_min_lower": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -419,
                  "mantissa": "1497483628345027565128671982183331597290999159832804369015949304782161388845664424984926786165947853925605285301065468593"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -419,
                  "mantissa": "1497483628345027565128671982183331597290999159832804369015949304782161388845664424984926786165947853925605285301065468593"
                }
              }
            },
            "files": {
              "U_coeffs": "/content/drive/MyDrive/CAP_full_run_final/csv files/profile_g_U_cos_J200.csv",
              "v_1": "/content/drive/MyDrive/CAP_full_run_final/csv files/ritz_basis_v1_N6000.csv",
              "v_2": "/content/drive/MyDrive/CAP_full_run_final/csv files/ritz_basis_v2_N6000.csv",
              "w_CW": "/content/drive/MyDrive/CAP_full_run_final/csv files/cw_weight_complement_N6000.csv"
            },
            "parameters": {
              "N_end": 6000,
              "h": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -409,
                  "mantissa": "6610559687902485989519153080327710398284046829642812192846487952744057912363113458251892104397152848475912120250233583041"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -409,
                  "mantissa": "6610559687902485989519153080327710398284046829642812192846487952744057912363113458251892104397152848475912120250233583043"
                }
              },
              "mu": "1/2",
              "target": "0.6"
            },
            "passed_target": true,
            "purpose": "Collatz--Wielandt upper bound for Q_R A_mu Q_R.",
            "timing_seconds": 3142.710080691001
          },
          "Kato_Temple": {
            "Gamma_CW": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -402,
                "mantissa": "5541229265361328037914949319185202449373811850308486957142243874158252067586110381393469377378205086205979358376874222839"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -402,
                "mantissa": "5541229265361328037914949319185202449373811850308486957142243874158252067586110381393469377378205086205979358376874222839"
              }
            },
            "Gamma_CW_upper": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -402,
                "mantissa": "5541229265361328037914949319185202449373811850308486957142243874158252067586110381393469377378205086205979358376874222839"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -402,
                "mantissa": "5541229265361328037914949319185202449373811850308486957142243874158252067586110381393469377378205086205979358376874222839"
              }
            },
            "Theta_KT": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -431,
                "mantissa": "4416909914762572567289272594835127785145909394153543015196743144992428203266420421312847556561027410921920205824234647106390851583"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -431,
                "mantissa": "4416909914762572567289272594835127785145909394153543015196743144992428203266420421312847556561027410921920205824234647107464593409"
              }
            },
            "Theta_KT_upper": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -399,
                "mantissa": "1028391978415328210054261748407764310284030948335664117521779412634770433247652934238511965740711291069611954927499091045"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -399,
                "mantissa": "1028391978415328210054261748407764310284030948335664117521779412634770433247652934238511965740711291069611954927499091045"
              }
            },
            "delta_res_KT": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -229,
                "mantissa": "10190742412331749307825316424008019457501857033078541731489529827"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -229,
                "mantissa": "10190742412331749307825316424008019457501857033078541731489529827"
              }
            },
            "gamma_KT": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -402,
                "mantissa": "2685906556418879994880616069083150273306676182656709811116487686656495928180741243256162511808189658089579794149012921097"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -402,
                "mantissa": "2685906556418879994880616069083150273306676182656709811116487686656495928180741243256162511808189658089579794149012921097"
              }
            },
            "passed_Theta_KT_lt_0p8": true,
            "vartheta_KT": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -230,
                "mantissa": "1374324893099343469343093097939216973932790636487441746310276583107191"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -230,
                "mantissa": "1374324893099343469343093097939216973932790636487441746310277244896147"
              }
            }
          },
          "Ritz_and_Kato_Temple": {
            "B_Ritz": {
              "1": {
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -396,
                    "mantissa": "666997808787584326955139563633151835459571905589400369591429254917896130836162556770958489613107640499194840018155721415"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -396,
                    "mantissa": "666997808787584326955139563633151835459571905589400369591429319713674018080906741718980322465909249427434652530458481351"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -418,
                    "mantissa": "-7818862186927921841746534551187849058919180090995811038988095797412316553187246682575977329921439872356650273601827290047"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -418,
                    "mantissa": "-7818862186927921841746534551187849058919180090995811038721866485226236837797165158547880339029692971779833446076087188415"
                  }
                }
              },
              "2": {
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -402,
                    "mantissa": "8227135821780207091103171784902404310555941940870861270113448065581463656609638121609982353228069762463296434603100961491"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -402,
                    "mantissa": "8227135821780207091103171784902404310555941940870861270113452027195296710682120582025445648116624960024099500583973780179"
                  }
                }
              }
            },
            "G_Ritz": {
              "1": {
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -419,
                    "mantissa": "1353842624082429510660749913184414827197723324826750310004993114078301306057181889287236187692386197118397372490144042583814979"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -419,
                    "mantissa": "1353842624082429510660749913184414827197723324826750310004993114078301306057181889287236187692386197118397372490144044154129597"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -444,
                    "mantissa": "-21093605519003970860603425589467231320361154578792517144355401416787027023089658689579248827479160256737906224605098359"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -444,
                    "mantissa": "-21093605519003970860603425589467231320361154578792517144355401416787027023089658689579248827479160256737532998336049527"
                  }
                }
              },
              "2": {
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -419,
                    "mantissa": "1353842624082428975690321644490252174209176532271444186997214315741489992728885699786545979949073370417411808305011089243361783"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -419,
                    "mantissa": "1353842624082428975690321644490252174209176532271444186997214315741489992728885699786545979949073370417411808305011090810220041"
                  }
                }
              }
            },
            "Kato_Temple_raw": {
              "residual_KT_norm": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -230,
                  "mantissa": "20381484824663497449200385429163915175512578883476697192523643643"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -230,
                  "mantissa": "20381484824663497449200385429163915175512578883476697193840172649"
                }
              },
              "residual_KT_norm_sq": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -434,
                  "mantissa": "6190015728145665487046852141380392705789805293577872359065426686842897185546935393501449604975813351344596569430414989987"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -434,
                  "mantissa": "6190015728145665487046852141380392705789805293577872359865094712019432118814938089718385630963223328559873763522379651747"
                }
              },
              "u_KT_norm": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -419,
                  "mantissa": "1353842624082429053171922097670681414718908966581986720825149326701786543933272640371170475166163008813515314721443659927310753"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -419,
                  "mantissa": "1353842624082429053171922097670681414718908966581986720825149326701786543933272640371170475166163008813515314721443660711013983"
                }
              },
              "vartheta_KT": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -230,
                  "mantissa": "1374324893099343469343093097939216973932790636487441746310276583107191"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -230,
                  "mantissa": "1374324893099343469343093097939216973932790636487441746310277244896147"
                }
              }
            },
            "Ritz_values": {
              "lambda_Ritz_minus": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -228,
                  "mantissa": "343581223257586085238873165854422894126948014830419334043253767019029"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -228,
                  "mantissa": "343581223257586085238873165854422894126948014830419334043254432799283"
                }
              },
              "lambda_Ritz_minus_imag": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": 0,
                  "mantissa": "0"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": 0,
                  "mantissa": "0"
                }
              },
              "lambda_Ritz_plus": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -228,
                  "mantissa": "1782728205053526850892349695658322580090236571390378475020282709122873"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -228,
                  "mantissa": "1782728205053526850892349695658322580090236571390378475020283374903129"
                }
              },
              "lambda_Ritz_plus_imag": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": 0,
                  "mantissa": "0"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": 0,
                  "mantissa": "0"
                }
              }
            },
            "files": {
              "U_coeffs": "/content/drive/MyDrive/CAP_full_run_final/csv files/profile_g_U_cos_J200.csv",
              "v_1": "/content/drive/MyDrive/CAP_full_run_final/csv files/ritz_basis_v1_N6000.csv",
              "v_2": "/content/drive/MyDrive/CAP_full_run_final/csv files/ritz_basis_v2_N6000.csv"
            },
            "orthonormalization": {
              "v_1_norm": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -418,
                  "mantissa": "676921312041214660328568116008875812727435265003583128042712952919820177142136646609217235400635893730891978198873452599890205"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -418,
                  "mantissa": "676921312041214660328568116008875812727435265003583128042712952919820177142136646609217235400635893730891978198873452992736995"
                }
              },
              "v_1_norm_sq": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -419,
                  "mantissa": "1353842624082429510660749913184414827197723324826750310004993114078301306057181889287236187692386197118397372490144042583814979"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -419,
                  "mantissa": "1353842624082429510660749913184414827197723324826750310004993114078301306057181889287236187692386197118397372490144044154129597"
                }
              },
              "v_2_orthogonal_norm": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -416,
                  "mantissa": "169230328010303631646490262208816933107581106101535603523072617617028261497648619244023062787217520769580340517964883702786187"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -416,
                  "mantissa": "169230328010303631646490262208816933107581106101535603523072617617028261497648619244023062787217520769580340517964883878893429"
                }
              },
              "v_2_orthogonal_norm_sq": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -418,
                  "mantissa": "676921312041214487845160822244980137246328148374373039218090475199006829998238775895016714418277611857556223680986244750011989"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -418,
                  "mantissa": "676921312041214487845160822244980137246328148374373039218090475199006829998238775895016714418277611857556223680986246158586283"
                }
              },
              "v_2_projection_coeff": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -446,
                  "mantissa": "-84374422076015871600974519152673867727949545044866375686367344152716331485462497042482320889690044006513282425400648903"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -446,
                  "mantissa": "-84374422076015871600974519152673867727949545044866375686367344152716331485462497042482320889690044006418499836337513671"
                }
              }
            },
            "parameters": {
              "N_end": 6000,
              "Y": "30",
              "h": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -409,
                  "mantissa": "6610559687902485989519153080327710398284046829642812192846487952744057912363113458251892104397152848475912120250233583041"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -409,
                  "mantissa": "6610559687902485989519153080327710398284046829642812192846487952744057912363113458251892104397152848475912120250233583043"
                }
              },
              "m": 1,
              "mu": "1/2",
              "n_GL": 8
            },
            "timing_seconds": 3728.459146365
          },
          "eigenvalue_bounds": {
            "epsilon_BS_upper": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -404,
                "mantissa": "6045099188845599861674490821205274049811026162386010663107342432905425060610466349494187642013041013004015970121573266119"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -404,
                "mantissa": "6045099188845599861674490821205274049811026162386010663107342432905425060610466349494187642013041013004015970121573266119"
              }
            },
            "lambda_1_K_NK_lower": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -399,
                "mantissa": "5147073120700879399830083245833795773399371111462682569331803412151599774766675182384323681948143594036031492472061253737"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -398,
                "mantissa": "2573536560350439699915041622916897886699685555731341284665901706075799887383337591192161840974071797018015746236030626869"
              }
            },
            "lambda_1_eval_lower": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -228,
                "mantissa": "1782728205053526850892349695658322580090236571390378475020282709122873"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -228,
                "mantissa": "1782728205053526850892349695658322580090236571390378475020282709122873"
              }
            },
            "lambda_2_K_NK_upper": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -399,
                "mantissa": "1217301328066753205731589586570429124340625515910226950743883863663064966391730007660205329553618822725987453993798255611"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -401,
                "mantissa": "4869205312267012822926358346281716497362502063640907802975535454652259865566920030640821318214475290903949815975193022445"
              }
            },
            "lambda_2_eval_upper": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -399,
                "mantissa": "1028391978415328210054261748407764310284030948335664117521779412634770433247652934238511965740711291069611954927499091045"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -399,
                "mantissa": "1028391978415328210054261748407764310284030948335664117521779412634770433247652934238511965740711291069611954927499091045"
              }
            },
            "passed_lambda1_gt_1": true,
            "passed_lambda2_lt_1": true
          },
          "errors": {
            "C_HS_mu": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -423,
                "mantissa": "1120838851926625853183562429483791277598503577767749081943204643591788735485303241508321223032039649992325993718715995147946695235"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -423,
                "mantissa": "1120838851926625853183562429483791277598503577767749081943204643591788735485303241508321223032039649992325993718715995149276800445"
              }
            },
            "G_delta_off": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -422,
                "mantissa": "20901094607386378389922539774057119219905833449057767617574900276945123648511364277120131088315098304684768346206165657071424417"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -422,
                "mantissa": "20901094607386378389922539774057119219905833449057767617574900276945123648511364277120131088315098304684768346206165657963687007"
              }
            },
            "L_mu_loc": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -430,
                "mantissa": "710744842706601797049851367823524526174132093960904968590043103746713778910725040067866502747683315930995036134464709980097893857"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -430,
                "mantissa": "710744842706601797049851367823524526174132093960904968590043103746713778910725040067866502747683315930995036134464709980394596895"
              }
            },
            "L_reg_mu": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -429,
                "mantissa": "1576525345112326766164827347577014641678022981481085401241925441859369402760953004878376454747915550713857783650443773921935405781"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -429,
                "mantissa": "1576525345112326766164827347577014641678022981481085401241925441859369402760953004878376454747915550713857783650443773924021718315"
              }
            },
            "R_mu_loc": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -431,
                "mantissa": "218678967781569917977774060230370443608521813705106126233540054887249536230670853168138965395879458117601347295189435003355042127"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -431,
                "mantissa": "218678967781569917977774060230370443608521813705106126233540054887249536230670853168138965395879458117601347295189435003586178737"
              }
            },
            "U_Linf": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -510,
                "mantissa": "6337340201365370390865817067587486728194679080548280810960993881247432237680834266118619413362253061240050171586390533643476919155462682279919116973629919"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -510,
                "mantissa": "6337340201365370390865817067587486728194679080548280810960993881247432237680834266118619413362253061240050171586390533643476919155462682279919116973629919"
              }
            },
            "Y": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": 1,
                "mantissa": "15"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": 1,
                "mantissa": "15"
              }
            },
            "a_off_mu": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -439,
                "mantissa": "1355603946979042276747929854694337814073602968895543269550970077720113078500692660749514616674103341424200187523490257989268483235"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -439,
                "mantissa": "1355603946979042276747929854694337814073602968895543269550970077720113078500692660749514616674103341424200187523490257991321441117"
              }
            },
            "delta_an": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -431,
                "mantissa": "793166981538558980154340410233057977122583641165007007750733165040578612921759295286104719458552488902137527896831891643403428111"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -431,
                "mantissa": "793166981538558980154340410233057977122583641165007007750733165040578612921759295286104719458552488902137527896831891645180059377"
              }
            },
            "delta_an_projection": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -431,
                "mantissa": "782539768720291712805637003494248696860908940575801683121938335827263875281602346033285081195730187035543622178609991837804239011"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -431,
                "mantissa": "782539768720291712805637003494248696860908940575801683121938335827263875281602346033285081195730187035543622178609991839297726301"
              }
            },
            "delta_an_truncation": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -438,
                "mantissa": "1360283240738210220634036062567587873494361675418281552485738139304286417940089504360913697641254638924019931932403175148237370885"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -438,
                "mantissa": "1360283240738210220634036062567587873494361675418281552485738139304286417940089504360913697641254638924019931932403175150120061435"
              }
            },
            "delta_eval": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -433,
                "mantissa": "72769988491761504306896093383872509841644478796009609741231025687919910350559164653836380232460888936319801954406223674930276371"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -433,
                "mantissa": "72769988491761504306896093383872509841644478796009609741231025687919910350559164653836380232460888936319801954406223675270715373"
              }
            },
            "delta_eval_log": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -432,
                "mantissa": "31107856949394055713615675930640192723249681903297902137324030894850830514827208936267211383395123743416281890568031256676127707"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -432,
                "mantissa": "31107856949394055713615675930640192723249681903297902137324030894850830514827208936267211383395123743416281890568031256767376421"
              }
            },
            "delta_eval_off": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -435,
                "mantissa": "8164150917467313369498695382704981320335163557663777199506266048710618183982402219834898440127589902529624566231059129739730831"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -435,
                "mantissa": "8164150917467313369498695382704981320335163557663777199506266048710618183982402219834898440127589902529624566231059130145611889"
              }
            },
            "delta_eval_regular": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -439,
                "mantissa": "544847159270820130386564331322616260163924742399863114669209432706598065594185358485966902760879614326709250029593368266818592353"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -439,
                "mantissa": "544847159270820130386564331322616260163924742399863114669209432706598065594185358485966902760879614326709250029593368268285272479"
              }
            },
            "delta_off": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -437,
                "mantissa": "1774508604237321510130185077851573570199319728240522608109106931593357636995600398745583619906649329982330375015298285970124701695"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -437,
                "mantissa": "1774508604237321510130185077851573570199319728240522608109106931593357636995600398745583619906649329982330375015298285970661572609"
              }
            },
            "epsilon_BS": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -431,
                "mantissa": "811359478661499356231064433579026104582994760864009410186040921462558590509399086449563814516667711136217478385433447561892727571"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -431,
                "mantissa": "811359478661499356231064433579026104582994760864009410186040921462558590509399086449563814516667711136217478385433447564022904045"
              }
            },
            "g_Linf": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -510,
                "mantissa": "6337340201365370390865817067587486728194679080548280810960993881247432237680834266118619413362253061240050171586390533643476919155462682279919116973629919"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -510,
                "mantissa": "6337340201365370390865817067587486728194679080548280810960993881247432237680834266118619413362253061240050171586390533643476919155462682279919116973629919"
              }
            },
            "g_prime_Linf": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -510,
                "mantissa": "9931154009756212001082906236337065075365577999441189149525699033659589883331781663950637382530414311339915657463652655924629982797532921752892812471095999"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -510,
                "mantissa": "9931154009756212001082906236337065075365577999441189149525699033659589883331781663950637382530414311339915657463652655924629982797532921752892812471095999"
              }
            },
            "h": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -409,
                "mantissa": "6610559687902485989519153080327710398284046829642812192846487952744057912363113458251892104397152848475912120250233583041"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -409,
                "mantissa": "6610559687902485989519153080327710398284046829642812192846487952744057912363113458251892104397152848475912120250233583043"
              }
            },
            "m": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": 0,
                "mantissa": "1"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": 0,
                "mantissa": "1"
              }
            },
            "mu": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -1,
                "mantissa": "1"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -1,
                "mantissa": "1"
              }
            },
            "n_GL": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": 3,
                "mantissa": "1"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": 3,
                "mantissa": "1"
              }
            },
            "r_near": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -436,
                "mantissa": "1774508604237321510130185077851573570199319728240522608109106931593357636995600398745583619906649329982330375015298285970124701695"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -436,
                "mantissa": "1774508604237321510130185077851573570199319728240522608109106931593357636995600398745583619906649329982330375015298285970661572609"
              }
            },
            "regular_kernel_C_0": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -429,
                "mantissa": "765196143676209514709694752917794809199869247527553493356102616542732413244801154138523655520399304047802653905399193274976681983"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -429,
                "mantissa": "765196143676209514709694752917794809199869247527553493356102616542732413244801154138523655520399304047802653905399193275770224641"
              }
            },
            "regular_kernel_C_1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -430,
                "mantissa": "962841032484905520599001122678418581348047434752979521023965516821140425553239146073091913774839738721751257630995464866438866475"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -430,
                "mantissa": "962841032484905520599001122678418581348047434752979521023965516821140425553239146073091913774839738721751257630995464867103611349"
              }
            },
            "varrho_m": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -400,
                "mantissa": "10938586018466689382189354414823945316199381591733355556781410385515009848280619674156192170425701345793570635655489127183"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -400,
                "mantissa": "10938586018466689382189354414823945316199381591733355556781410385515009848280619674156192170425701345793570635655489127185"
              }
            }
          }
        },
        "3/2": {
          "Rayleigh": {
            "denominator": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -418,
                "mantissa": "676921312041214688755297449474916458502904492536294813394860685927577731186487973289925539995674310715745731385115023288038895"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -418,
                "mantissa": "676921312041214688755297449474916458502904492536294813394860685927577731186487973289925539995674310715745731385115024073165329"
              }
            },
            "files": {
              "U_coeffs": "/content/drive/MyDrive/CAP_full_run_final/csv files/profile_g_U_cos_J200.csv",
              "v_tilde": "/content/drive/MyDrive/CAP_full_run_final/csv files/rayleigh_vector_v1_N6000.csv"
            },
            "numerator": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -396,
                "mantissa": "391606557553762097693632944952752850369479248950397262731712245652156522212009058069391282914218936137027117539877625915"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -396,
                "mantissa": "391606557553762097693632944952752850369479248950397262731712292109980804738094518090674840998756124873864792322944442427"
              }
            },
            "parameters": {
              "N_end": 6000,
              "Y": "30",
              "h": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -409,
                  "mantissa": "6610559687902485989519153080327710398284046829642812192846487952744057912363113458251892104397152848475912120250233583041"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -409,
                  "mantissa": "6610559687902485989519153080327710398284046829642812192846487952744057912363113458251892104397152848475912120250233583043"
                }
              },
              "m": 1,
              "mu": "3/2",
              "n_GL": 8
            },
            "timing_seconds": 3322.004005832,
            "vartheta_R": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -231,
                "mantissa": "8373377498163067929675614993877619298058794118145572551861040915563749"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -231,
                "mantissa": "8373377498163067929675614993877619298058794118145572551861041908945577"
              }
            }
          },
          "eigenvalue_bounds": {
            "epsilon_BS_upper": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -404,
                "mantissa": "3075523696480382061682552415459892169708197249282069066390256623442742873934349049503706677746461156164565569386230384495"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -404,
                "mantissa": "3075523696480382061682552415459892169708197249282069066390256623442742873934349049503706677746461156164565569386230384495"
              }
            },
            "lambda_1_K_NK_lower": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -397,
                "mantissa": "759185586228771067720790883592101083346280813802744374793042705853901871787464498406408460868772167725070358894621404657"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -399,
                "mantissa": "3036742344915084270883163534368404333385123255210977499172170823415607487149857993625633843475088670900281435578485618629"
              }
            },
            "lambda_1_eval_lower": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -231,
                "mantissa": "8373377498163067929675614993877619298058794118145572551861040915563749"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -231,
                "mantissa": "8373377498163067929675614993877619298058794118145572551861040915563749"
              }
            },
            "passed_lambda1_gt_1": true
          },
          "errors": {
            "C_HS_mu": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -426,
                "mantissa": "1115133374662563893510496287677371446322508014642435981326924681841054372751192459993665030989600745738259207100279263087667715359"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -426,
                "mantissa": "1115133374662563893510496287677371446322508014642435981326924681841054372751192459993665030989600745738259207100279263089118929633"
              }
            },
            "G_delta_off": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -422,
                "mantissa": "20901094607386378389922539774057119219905833449057767617574900276945123648511364277120131088315098304684768346206165657071424417"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -422,
                "mantissa": "20901094607386378389922539774057119219905833449057767617574900276945123648511364277120131088315098304684768346206165657963687007"
              }
            },
            "L_mu_loc": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -430,
                "mantissa": "2215883037724651868578237933582806074455922100358199608376250948865218099600732530480096636614109743321844145147354522745350284309"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -430,
                "mantissa": "2215883037724651868578237933582806074455922100358199608376250948865218099600732530480096636614109743321844145147354522746140597227"
              }
            },
            "L_reg_mu": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -426,
                "mantissa": "806207570844241110301579727989334583379667061842278658051259510645788435236173124946044685203636065905801757906811747987017985661"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -426,
                "mantissa": "806207570844241110301579727989334583379667061842278658051259510645788435236173124946044685203636065905801757906811747988179751299"
              }
            },
            "R_mu_loc": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -428,
                "mantissa": "222195452559649756355471990539877904352920567605584559019918971892103337345356155498177737346581976936256232016219856272229730447"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -428,
                "mantissa": "222195452559649756355471990539877904352920567605584559019918971892103337345356155498177737346581976936256232016219856272459757425"
              }
            },
            "U_Linf": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -510,
                "mantissa": "6337340201365370390865817067587486728194679080548280810960993881247432237680834266118619413362253061240050171586390533643476919155462682279919116973629919"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -510,
                "mantissa": "6337340201365370390865817067587486728194679080548280810960993881247432237680834266118619413362253061240050171586390533643476919155462682279919116973629919"
              }
            },
            "Y": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": 1,
                "mantissa": "15"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": 1,
                "mantissa": "15"
              }
            },
            "a_off_mu": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -436,
                "mantissa": "508351480117140853780473695510376680277601113335828726081613779145042404437759747781067981252788753034075070321308846745925349565"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -436,
                "mantissa": "508351480117140853780473695510376680277601113335828726081613779145042404437759747781067981252788753034075070321308846746728763203"
              }
            },
            "delta_an": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -431,
                "mantissa": "388358746234496409347725253929194205170259096647492051962709406630355085057528176319549589189492020247534351054238800452103174123"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -431,
                "mantissa": "388358746234496409347725253929194205170259096647492051962709406630355085057528176319549589189492020247534351054238800452831938581"
              }
            },
            "delta_an_projection": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -430,
                "mantissa": "193518553339670389033263814349677178765086580611365323177605414614827288085652270405704474576381802274440799700689605107240373147"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -430,
                "mantissa": "193518553339670389033263814349677178765086580611365323177605414614827288085652270405704474576381802274440799700689605107536655461"
              }
            },
            "delta_an_truncation": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -441,
                "mantissa": "1353358904479366431946368235356003983447997874955679342078543258317321099493002760336015397609897675420417692528220403438914294959"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -441,
                "mantissa": "1353358904479366431946368235356003983447997874955679342078543258317321099493002760336015397609897675420417692528220403440943967057"
              }
            },
            "delta_eval": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -435,
                "mantissa": "390896907476193080692204616235913551567448978031950228276351979281302425122089188220759178817058498770029340412918339815133812117"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -435,
                "mantissa": "390896907476193080692204616235913551567448978031950228276351979281302425122089188220759178817058498770029340412918339816657644139"
              }
            },
            "delta_eval_log": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -432,
                "mantissa": "31107856949394055713615675930640192723249681903297902137324030894850830514827208936267211383395123743416281890568031256676127707"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -432,
                "mantissa": "31107856949394055713615675930640192723249681903297902137324030894850830514827208936267211383395123743416281890568031256767376421"
              }
            },
            "delta_eval_off": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -436,
                "mantissa": "5442767278311542246332463588469987546890109038442518133004177365807078789321601479889932293418393268353083044154039419825765631"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -436,
                "mantissa": "5442767278311542246332463588469987546890109038442518133004177365807078789321601479889932293418393268353083044154039420098495233"
              }
            },
            "delta_eval_regular": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -435,
                "mantissa": "139312668241884863860112976996557016008006468286345752111257643439592241608810715990676521603188312188522543766297070051999078463"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -435,
                "mantissa": "139312668241884863860112976996557016008006468286345752111257643439592241608810715990676521603188312188522543766297070052388120513"
              }
            },
            "delta_off": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -437,
                "mantissa": "1774508604237321510130185077851573570199319728240522608109106931593357636995600398745583619906649329982330375015298285970124701695"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -437,
                "mantissa": "1774508604237321510130185077851573570199319728240522608109106931593357636995600398745583619906649329982330375015298285970661572609"
              }
            },
            "epsilon_BS": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -429,
                "mantissa": "103197450737939619222747010610984700535806164443622235307495351333859121656914687645836759466389544105165296207511549172617336401"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -429,
                "mantissa": "103197450737939619222747010610984700535806164443622235307495351333859121656914687645836759466389544105165296207511549172856891823"
              }
            },
            "g_Linf": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -510,
                "mantissa": "6337340201365370390865817067587486728194679080548280810960993881247432237680834266118619413362253061240050171586390533643476919155462682279919116973629919"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -510,
                "mantissa": "6337340201365370390865817067587486728194679080548280810960993881247432237680834266118619413362253061240050171586390533643476919155462682279919116973629919"
              }
            },
            "g_prime_Linf": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -510,
                "mantissa": "9931154009756212001082906236337065075365577999441189149525699033659589883331781663950637382530414311339915657463652655924629982797532921752892812471095999"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -510,
                "mantissa": "9931154009756212001082906236337065075365577999441189149525699033659589883331781663950637382530414311339915657463652655924629982797532921752892812471095999"
              }
            },
            "h": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -409,
                "mantissa": "6610559687902485989519153080327710398284046829642812192846487952744057912363113458251892104397152848475912120250233583041"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -409,
                "mantissa": "6610559687902485989519153080327710398284046829642812192846487952744057912363113458251892104397152848475912120250233583043"
              }
            },
            "m": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": 0,
                "mantissa": "1"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": 0,
                "mantissa": "1"
              }
            },
            "mu": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -1,
                "mantissa": "3"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -1,
                "mantissa": "3"
              }
            },
            "n_GL": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": 3,
                "mantissa": "1"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": 3,
                "mantissa": "1"
              }
            },
            "r_near": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -436,
                "mantissa": "1774508604237321510130185077851573570199319728240522608109106931593357636995600398745583619906649329982330375015298285970124701695"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -436,
                "mantissa": "1774508604237321510130185077851573570199319728240522608109106931593357636995600398745583619906649329982330375015298285970661572609"
              }
            },
            "regular_kernel_C_0": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -429,
                "mantissa": "765196143676209514709694752917794809199869247527553493356102616542732413244801154138523655520399304047802653905399193274976681983"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -429,
                "mantissa": "765196143676209514709694752917794809199869247527553493356102616542732413244801154138523655520399304047802653905399193275770224641"
              }
            },
            "regular_kernel_C_1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -430,
                "mantissa": "962841032484905520599001122678418581348047434752979521023965516821140425553239146073091913774839738721751257630995464866438866475"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -430,
                "mantissa": "962841032484905520599001122678418581348047434752979521023965516821140425553239146073091913774839738721751257630995464867103611349"
              }
            },
            "varrho_m": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -400,
                "mantissa": "10938586018466689382189354414823945316199381591733355556781410385515009848280619674156192170425701345793570635655489127183"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -400,
                "mantissa": "10938586018466689382189354414823945316199381591733355556781410385515009848280619674156192170425701345793570635655489127185"
              }
            }
          }
        }
      },
      "parameters": {
        "R_mu_small_s_internal": "1e-6",
        "Y": "30",
        "cw_target": "0.6",
        "dps": 120,
        "inverse_bound_target": "2",
        "m": 1,
        "n_GL": 8
      },
      "script_convention": "TeX full-entry restriction: diff near/off by |i-j|, sum near/off by i+j+1.",
      "total_timing_seconds": 10193.587107395
    },
    "elapsed": "2.832h",
    "inputs": {
      "U_coeffs": "/content/drive/MyDrive/CAP_full_run_final/csv files/profile_g_U_cos_J200.csv",
      "stage01_json": "/content/drive/MyDrive/CAP_full_run_final/outputs/01_g_profile_bounds/g_profile_bounds.json",
      "v_1": "/content/drive/MyDrive/CAP_full_run_final/csv files/ritz_basis_v1_N6000.csv",
      "v_2": "/content/drive/MyDrive/CAP_full_run_final/csv files/ritz_basis_v2_N6000.csv",
      "v_tilde": "/content/drive/MyDrive/CAP_full_run_final/csv files/rayleigh_vector_v1_N6000.csv",
      "w_CW": "/content/drive/MyDrive/CAP_full_run_final/csv files/cw_weight_complement_N6000.csv"
    },
    "parameters": {
      "R_mu_small_s_internal": "1e-6",
      "Y": "30",
      "cw_target": "0.6",
      "dps": 120,
      "inverse_bound_target": "2",
      "m": 1,
      "n_GL": 8
    },
    "values": {
      "endpoint_data": {
        "1/2": {
          "lambda_1_K_NK_lower": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -399,
              "mantissa": "5147073120700879399830083245833795773399371111462682569331803412151599774766675182384323681948143594036031492472061253737"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -398,
              "mantissa": "2573536560350439699915041622916897886699685555731341284665901706075799887383337591192161840974071797018015746236030626869"
            }
          },
          "lambda_2_K_NK_upper": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -399,
              "mantissa": "1217301328066753205731589586570429124340625515910226950743883863663064966391730007660205329553618822725987453993798255611"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -401,
              "mantissa": "4869205312267012822926358346281716497362502063640907802975535454652259865566920030640821318214475290903949815975193022445"
            }
          },
          "passed_lambda1_gt_1": true,
          "passed_lambda2_lt_1": true
        },
        "3/2": {
          "lambda_1_K_NK_lower": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -397,
              "mantissa": "759185586228771067720790883592101083346280813802744374793042705853901871787464498406408460868772167725070358894621404657"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -399,
              "mantissa": "3036742344915084270883163534368404333385123255210977499172170823415607487149857993625633843475088670900281435578485618629"
            }
          },
          "passed_lambda1_gt_1": true
        }
      },
      "inverse_norm_bound": "2",
      "passed_inverse_norm_le_2": true,
      "spectral_gap_lower": "0.5"
    }
  },
  "schema_version": 1,
  "stage": "02_endpoint_BS_bounds",
  "state": "complete"
}


==> anc/output_json/03_Q_minus_g_transfer_bounds/Q_minus_g_transfer_bounds.json <==
{
  "checkpoint_prec_bits": 512,
  "file_type": "rigorous_stage_checkpoint",
  "payload": {
    "metadata": {
      "J": 200,
      "R_E": "5e8",
      "R_omega": "5e8",
      "endpoint_inverse_source": "/content/drive/MyDrive/CAP_full_run_final/outputs/02_endpoint_BS_bounds/endpoint_BS_bounds.json",
      "profile_source": "/content/drive/MyDrive/CAP_full_run_final/outputs/01_g_profile_bounds/g_profile_bounds.json",
      "q_core_R": "100",
      "q_moment_R": "40",
      "scope": "Q_minus_g_transfer_bounds",
      "stage": "03_Q_minus_g_transfer_bounds"
    },
    "stages": {
      "Q_minus_g_transfer_bounds": {
        "description": "Q-g and operator-transfer bounds used in Stages 05b and 08.",
        "elapsed": "1.640s",
        "status": {
          "status": "OK"
        },
        "values": {
          "C_Q": {
            "0": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -511,
                "mantissa": "12674680429356106092459882806421485593623876388601372501339773219215890889080088149205097517500921346213150577086685941847101258003031577809616346814337671"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -511,
                "mantissa": "12674680429356106092459882806421485593623876388601372501339773219215890889080088149205097517500921346213150577086685941847101258003031577809616346814337715"
              }
            },
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -509,
                "mantissa": "3483291409820688922802935734224025130191379350474171080418254900636737169780894518861498508313712337724860749241108613515357067421965120521600162343999687"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -508,
                "mantissa": "1741645704910344461401467867112012565095689675237085540209127450318368584890447259430749254156856168862430374620554306757678533710982560260800081171999847"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -509,
                "mantissa": "11993344761213028118306650241727367053139241396396911347429337428104845251031961953969591816469840263083578983565382235763936290372845337241706937525472035"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -509,
                "mantissa": "11993344761213028118306650241727367053139241396396911347429337428104845251031961953969591816469840263083578983565382235763936290372845337241706937525472065"
              }
            }
          },
          "Delta_Lambda2_Q_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -524,
              "mantissa": "3951397863066186202074194603419809081277901300233899372732205787262812029834215333652907485892963008905158780914519423871178659012599356462762758402301637"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -524,
              "mantissa": "3951397863066186202074194603419809081277901300233899372732205787262812029834215333652907485892963008905158780914519423871178659012599356462762761166505901"
            }
          },
          "Delta_Lambda2_Q_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -535,
              "mantissa": "255584654522952686262858421985997676189216317893371742210324590130899386745390193771611748155061543368214248091342345633967691969637682915844948683390877"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -536,
              "mantissa": "511169309045905372525716843971995352378432635786743484420649180261798773490780387543223496310123086736428496182684691267935383939275365831689897724820541"
            }
          },
          "Delta_Lambda_Q_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -532,
              "mantissa": "5458517248645987688596919202286316565027523739246745726667574571602514783995491997908650123788120246717985286323315914600680591947840838426761240805497551"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -532,
              "mantissa": "5458517248645987688596919202286316565027523739246745726667574571602514783995491997908650123788120246717985286323315914600680591947840838426761245746726847"
            }
          },
          "Delta_Lambda_Q_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -544,
              "mantissa": "663051390546355804079509393533876464426449820688715132104546497638191897294178544711744497404829389746406039217490047390422382150772188333846637610918983"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -544,
              "mantissa": "663051390546355804079509393533876464426449820688715132104546497638191897294178544711744497404829389746406039217490047390422382150772188333846638250941055"
            }
          },
          "Delta_Q_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -536,
              "mantissa": "7397335950762246912309660197131171516271689571041626244841358214658530775266824359521089458560988711856076172710062506529739109940507349470188984617577427"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -536,
              "mantissa": "7397335950762246912309660197131171516271689571041626244841358214658530775266824359521089458560988711856076172710062506529739109940507349470188990855340587"
            }
          },
          "Delta_Q_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -548,
              "mantissa": "517460239644686161085740515440190013028037624834117593236738131624295372028951796538249956532687225437612228743196078103910113770506374374131536686579155"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -548,
              "mantissa": "517460239644686161085740515440190013028037624834117593236738131624295372028951796538249956532687225437612228743196078103910113770506374374131537494537231"
            }
          },
          "Delta_T": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -528,
              "mantissa": "4871990549092698344106788296631662705762975748344193575995453917985880643862696873860629629905148708671667365005750690711504271198655930820000220356019467"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -528,
              "mantissa": "4871990549092698344106788296631662705762975748344193575995453917985880643862696873860629629905148708671667365005750690711504271198655930820000220356019471"
            }
          },
          "Delta_omega_Lambda2_Q_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -521,
              "mantissa": "9893991515211820713772847592584159024080316649679355627085317208749872576778204089976156729616544892479595039575924466029750796335087579745196058083766197"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -521,
              "mantissa": "9893991515211820713772847592584159024080316649679355627085317208749872576778204089976156729616544892479595039575924466029750796335087579745196065004776165"
            }
          },
          "Delta_omega_Lambda_Q_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -526,
              "mantissa": "1713660008367384104582860099658981566121657652329031517174318502251797213396225566474293295748935953199611597252192741945296876877963615143376174447427229"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -526,
              "mantissa": "1713660008367384104582860099658981566121657652329031517174318502251797213396225566474293295748935953199611597252192741945296876877963615143376175994678007"
            }
          },
          "Delta_omega_Q_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -532,
              "mantissa": "12058707223161257655551940863649131956236240443739244151627089936307897610464924424176983968249612361454131582555963449562301030916723470367277626538258055"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -532,
              "mantissa": "12058707223161257655551940863649131956236240443739244151627089936307897610464924424176983968249612361454131582555963449562301030916723470367277634378923823"
            }
          },
          "Delta_omega_Q_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -547,
              "mantissa": "7861494613029347568518686550828557341054986739860906578555519100818653915008617316804701045895341608367119182862824767357507005019306927422972160319991041"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -547,
              "mantissa": "7861494613029347568518686550828557341054986739860906578555519100818653915008617316804701045895341608367119182862824767357507005019306927422972168411739161"
            }
          },
          "Delta_omega_sqrt_V_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -529,
              "mantissa": "5149252202504350308565581928657418869381192646329059305748549561157766997068988868203659550001783102398987042140703620818140459885072518222338423425581031"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -526,
              "mantissa": "643656525313043788570697741082177358672649080791132413218568695144720874633623608525457443750222887799873380267587952602267557485634064777792302928197629"
            }
          },
          "Delta_proj": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -528,
              "mantissa": "8461067392444642459629756260067211600003454988503084690010984612010108773485724492352465197728239408191545251414343655306776740766012091419666080662118659"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -528,
              "mantissa": "8461067392444642459629756260067211600003454988503084690010984612010108773485724492352465197728239408191545251414343655306776740766012091419666080662118667"
            }
          },
          "Delta_sqrt_V_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -531,
              "mantissa": "9712810485061638984168755504760436134921159745209858087619073645407576227722253811055496832823304495000598008113760445785494011601654309686362677826909995"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -531,
              "mantissa": "9712810485061638984168755504760436134921159745209858087619073645407576227722253811055496832823304495000598008113760445785494011601654309686362677826909997"
            }
          },
          "V_bound_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -507,
              "mantissa": "2586181068941294792517490592512742495851679279804959217320937125586046097822187586374945332651673194748840682830796677006067801512997676551786237679169275"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -506,
              "mantissa": "1293090534470647396258745296256371247925839639902479608660468562793023048911093793187472666325836597374420341415398338503033900756498838275893118839584645"
            }
          },
          "V_bound_Linf": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -509,
              "mantissa": "6585656013643021131820944881550188915594791268638879442701278413956521751659202583955387845825270648497762684138934039815479319621138872574466628535866851"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -506,
              "mantissa": "823207001705377641477618110193773614449348908579859930337659801744565218957400322994423480728158831062220335517366754976934914952642359071808328566983361"
            }
          },
          "V_omega2_bound_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -511,
              "mantissa": "12038776880340379519895243288366320136534542985747490222008318825620292479176372888101987379944894862709132176855601347584082218573250003638945813506232639"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -511,
              "mantissa": "12038776880340379519895243288366320136534542985747490222008318825620292479176372888101987379944894862709132176855601347584082218573250003638945813506284051"
            }
          },
          "omega_sqrt_V_Q_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -509,
              "mantissa": "2245924142495671402637515055927363160546038287785564395532365391352862237703319844991986580299071513869863350010440638039814172131515056231061195293689439"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -510,
              "mantissa": "4491848284991342805275030111854726321092076575571128791064730782705724475406639689983973160598143027739726700020881276079628344263030112462122390587378879"
            }
          },
          "sqrt_V_Q_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -510,
              "mantissa": "8327667025574271209713124016568419765817427979749183323128726200068147959982032995215422390499597882070030205888629202423179644417118813914341614140095615"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -510,
              "mantissa": "8327667025574271209713124016568419765817427979749183323128726200068147959982032995215422390499597882070030205888629202423179644417118813914341614140095617"
            }
          },
          "y2_sqrt_V_Q_Linf": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -511,
              "mantissa": "13289033894425662963239107217062961776576883437751909009530947551501746517439773777444599541751816013692301199695708915682903608045532257112569764674273215"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -511,
              "mantissa": "13289033894425662963239107217062961776576883437751909009530947551501746517439773777444599541751816013692301199695708915682903608045532257112569764674273217"
            }
          },
          "y_sqrt_V_Q_Linf": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -511,
              "mantissa": "6644516947212831481619553608531480888288441718875954504765473775750873258719886888722299770875908006846150599847854457841451804022766128556284882337136607"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -511,
              "mantissa": "6644516947212831481619553608531480888288441718875954504765473775750873258719886888722299770875908006846150599847854457841451804022766128556284882337136609"
            }
          }
        }
      },
      "T_Q_minus_T_g_and_projected_bounds": {
        "description": "The operator difference Delta_T and projected difference Delta_proj.",
        "elapsed": "1.542s",
        "inputs": {
          "V_Q_bounds": "Stage03 V_Q_bounds",
          "V_g_bounds": "Stage01 potential_and_moment_bounds",
          "sqrt_V_difference_bounds": "Stage03 sqrt_V_difference_bounds"
        },
        "parameters": {
          "PREC_BITS": 512
        },
        "status": {
          "status": "OK"
        },
        "values": {
          "Delta_T": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -528,
              "mantissa": "4871990549092698344106788296631662705762975748344193575995453917985880643862696873860629629905148708671667365005750690711504271198655930820000220356019467"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -528,
              "mantissa": "4871990549092698344106788296631662705762975748344193575995453917985880643862696873860629629905148708671667365005750690711504271198655930820000220356019471"
            }
          },
          "Delta_T_Q_part": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -528,
              "mantissa": "3342893618310056440471053222220557802096817000527526125303931145739444172157579470790500355982305655746639109620522623186740341107642451202444412199800917"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -529,
              "mantissa": "6685787236620112880942106444441115604193634001055052250607862291478888344315158941581000711964611311493278219241045246373480682215284902404888824399601837"
            }
          },
          "Delta_T_g_part": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -531,
              "mantissa": "12232775446261135229085880595288839229329269982533339605532182177971491773640939224561034191382744423400226043081824540198111440728107836940446465249748409"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -531,
              "mantissa": "12232775446261135229085880595288839229329269982533339605532182177971491773640939224561034191382744423400226043081824540198111440728107836940446465249748415"
            }
          },
          "Delta_proj": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -528,
              "mantissa": "8461067392444642459629756260067211600003454988503084690010984612010108773485724492352465197728239408191545251414343655306776740766012091419666080662118659"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -528,
              "mantissa": "8461067392444642459629756260067211600003454988503084690010984612010108773485724492352465197728239408191545251414343655306776740766012091419666080662118667"
            }
          },
          "Delta_proj_correction": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -525,
              "mantissa": "448634605418993014440370995429443611780059905019861389251941336753028516202878452311479445977886337439984735801074120574409058695919520074958232538262399"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -526,
              "mantissa": "897269210837986028880741990858887223560119810039722778503882673506057032405756904622958891955772674879969471602148241148818117391839040149916465076524799"
            }
          }
        }
      },
      "V_Q_bounds": {
        "description": "Bounds for V_Q and |V_Q|^(1/2).",
        "elapsed": "1.020s",
        "inputs": {
          "weighted_Q_bounds": "Stage03 weighted_Q_bounds"
        },
        "parameters": {
          "PREC_BITS": 512
        },
        "status": {
          "status": "OK"
        },
        "values": {
          "I_langle4": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -511,
              "mantissa": "10530467723362659054861705371139847026313999328372313651398671272025951445569024729948471343061931586610942824229083371331823229156399790385588443550958149"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -511,
              "mantissa": "10530467723362659054861705371139847026313999328372313651398671272025951445569024729948471343061931586610942824229083371331823229156399790385588443550958151"
            }
          },
          "I_omega2_langle4": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -512,
              "mantissa": "6127468842460363603356433571000646306726889637682527746536825409878596648774479991120513681714317465775843828568304364296822141931459889013381642295319551"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -510,
              "mantissa": "1531867210615090900839108392750161576681722409420631936634206352469649162193619997780128420428579366443960957142076091074205535482864972253345410573836421"
            }
          },
          "V_bound_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -507,
              "mantissa": "2586181068941294792517490592512742495851679279804959217320937125586046097822187586374945332651673194748840682830796677006067801512997676551786237679169275"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -506,
              "mantissa": "1293090534470647396258745296256371247925839639902479608660468562793023048911093793187472666325836597374420341415398338503033900756498838275893118839584645"
            }
          },
          "V_bound_Linf": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -509,
              "mantissa": "6585656013643021131820944881550188915594791268638879442701278413956521751659202583955387845825270648497762684138934039815479319621138872574466628535866851"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -506,
              "mantissa": "823207001705377641477618110193773614449348908579859930337659801744565218957400322994423480728158831062220335517366754976934914952642359071808328566983361"
            }
          },
          "V_omega2_bound_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -511,
              "mantissa": "12038776880340379519895243288366320136534542985747490222008318825620292479176372888101987379944894862709132176855601347584082218573250003638945813506232639"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -511,
              "mantissa": "12038776880340379519895243288366320136534542985747490222008318825620292479176372888101987379944894862709132176855601347584082218573250003638945813506284051"
            }
          },
          "omega_sqrt_V_Q_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -509,
              "mantissa": "2245924142495671402637515055927363160546038287785564395532365391352862237703319844991986580299071513869863350010440638039814172131515056231061195293689439"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -510,
              "mantissa": "4491848284991342805275030111854726321092076575571128791064730782705724475406639689983973160598143027739726700020881276079628344263030112462122390587378879"
            }
          },
          "sqrt_V_Q_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -510,
              "mantissa": "8327667025574271209713124016568419765817427979749183323128726200068147959982032995215422390499597882070030205888629202423179644417118813914341614140095615"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -510,
              "mantissa": "8327667025574271209713124016568419765817427979749183323128726200068147959982032995215422390499597882070030205888629202423179644417118813914341614140095617"
            }
          },
          "y2_sqrt_V_Q_Linf": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -511,
              "mantissa": "13289033894425662963239107217062961776576883437751909009530947551501746517439773777444599541751816013692301199695708915682903608045532257112569764674273215"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -511,
              "mantissa": "13289033894425662963239107217062961776576883437751909009530947551501746517439773777444599541751816013692301199695708915682903608045532257112569764674273217"
            }
          },
          "y_sqrt_V_Q_Linf": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -511,
              "mantissa": "6644516947212831481619553608531480888288441718875954504765473775750873258719886888722299770875908006846150599847854457841451804022766128556284882337136607"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -511,
              "mantissa": "6644516947212831481619553608531480888288441718875954504765473775750873258719886888722299770875908006846150599847854457841451804022766128556284882337136609"
            }
          }
        }
      },
      "core_Q_minus_g_bounds": {
        "description": "Core Q-g bounds used by later stages.",
        "elapsed": "0.466s",
        "status": {
          "status": "OK"
        },
        "values": {
          "C_Q": {
            "0": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -511,
                "mantissa": "12674680429356106092459882806421485593623876388601372501339773219215890889080088149205097517500921346213150577086685941847101258003031577809616346814337671"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -511,
                "mantissa": "12674680429356106092459882806421485593623876388601372501339773219215890889080088149205097517500921346213150577086685941847101258003031577809616346814337715"
              }
            },
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -509,
                "mantissa": "3483291409820688922802935734224025130191379350474171080418254900636737169780894518861498508313712337724860749241108613515357067421965120521600162343999687"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -508,
                "mantissa": "1741645704910344461401467867112012565095689675237085540209127450318368584890447259430749254156856168862430374620554306757678533710982560260800081171999847"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -509,
                "mantissa": "11993344761213028118306650241727367053139241396396911347429337428104845251031961953969591816469840263083578983565382235763936290372845337241706937525472035"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -509,
                "mantissa": "11993344761213028118306650241727367053139241396396911347429337428104845251031961953969591816469840263083578983565382235763936290372845337241706937525472065"
              }
            }
          },
          "Delta_Lambda2_Q_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -535,
              "mantissa": "255584654522952686262858421985997676189216317893371742210324590130899386745390193771611748155061543368214248091342345633967691969637682915844948683390877"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -536,
              "mantissa": "511169309045905372525716843971995352378432635786743484420649180261798773490780387543223496310123086736428496182684691267935383939275365831689897724820541"
            }
          },
          "Delta_Lambda_Q_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -544,
              "mantissa": "663051390546355804079509393533876464426449820688715132104546497638191897294178544711744497404829389746406039217490047390422382150772188333846637610918983"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -544,
              "mantissa": "663051390546355804079509393533876464426449820688715132104546497638191897294178544711744497404829389746406039217490047390422382150772188333846638250941055"
            }
          },
          "Delta_Q_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -548,
              "mantissa": "517460239644686161085740515440190013028037624834117593236738131624295372028951796538249956532687225437612228743196078103910113770506374374131536686579155"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -548,
              "mantissa": "517460239644686161085740515440190013028037624834117593236738131624295372028951796538249956532687225437612228743196078103910113770506374374131537494537231"
            }
          },
          "Delta_Q_Linf": {
            "0": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -553,
                "mantissa": "11708788622309553337669417717017604573694213340625810755998190321637048763110305264900999715995117804211680875139705542023475228184440320667652514772495605"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -553,
                "mantissa": "11708788622309553337669417717017604573694213340625810755998190321637048763110305264900999715995117804211680875139705542023475228184440320667652533054500021"
              }
            },
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -546,
                "mantissa": "7137808224527626005041704771034783367477675433293922238408161670471079633134966631549175056236986315025229896897022316248437528489112853406554737017573021"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -546,
                "mantissa": "7137808224527626005041704771034783367477675433293922238408161670471079633134966631549175056236986315025229896897022316248437528489112853406554737017573029"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -538,
                "mantissa": "1962697958195831160015509843498096943680930311595915678771819854930799089054739279601217648923958248943607438999187185168398529566740183132376922233661947"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -538,
                "mantissa": "1962697958195831160015509843498096943680930311595915678771819854930799089054739279601217648923958248943607438999187185168398529566740183132376922233661949"
              }
            }
          },
          "Delta_Q_W2_2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -546,
              "mantissa": "10094385196745190647861089033649621160183355933340484306793674556340550124656722626349760268168717054327264968584537416616567630124814847301716819805500111"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -546,
              "mantissa": "10094385196745190647861089033649621160183355933340484306793674556340550124656722626349760268168717054327264968584537416616567630124814847301716819805500113"
            }
          },
          "Delta_Q_W3_2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -540,
              "mantissa": "11102696469289155546412886276905217215770184405155981381755653263307615195356873315090631188326162214150648488675887955194267127423171807847039581997013955"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -540,
              "mantissa": "11102696469289155546412886276905217215770184405155981381755653263307615195356873315090631188326162214150648488675887955194267127423171807847039581997013957"
            }
          },
          "V_bound_Linf": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -509,
              "mantissa": "6585656013643021131820944881550188915594791268638879442701278413956521751659202583955387845825270648497762684138934039815479319621138872574466628535866851"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -506,
              "mantissa": "823207001705377641477618110193773614449348908579859930337659801744565218957400322994423480728158831062220335517366754976934914952642359071808328566983361"
            }
          }
        }
      },
      "higher_order_Q_minus_g_bounds": {
        "description": "Higher-order and pointwise bounds for e_Q=Q-g.",
        "elapsed": "0.117s",
        "inputs": {
          "g_bounds": "Stage01 Sobolev and pointwise bounds",
          "r_NK": "Stage03 newton_kantorovich.r_NK",
          "residual": "Stage01 residual bounds"
        },
        "parameters": {
          "PREC_BITS": 512
        },
        "status": {
          "status": "OK"
        },
        "values": {
          "C_cub_L2": {
            "0": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -548,
                "mantissa": "5549025312425817154708956041031287292047262882250848475924288717838296575286169744781949582688937261366087041923608437968885675068872945626176147154133969"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -548,
                "mantissa": "5549025312425817154708956041031287292047262882250848475924288717838296575286169744781949582688937261366087041923608437968885675068872945626176155818335649"
              }
            },
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -546,
                "mantissa": "5735154912583684398390776488681575702122630888990410894071887441371741522475696711511221587933417586013895514294530349396881868314733696511295395647224075"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -546,
                "mantissa": "5735154912583684398390776488681575702122630888990410894071887441371741522475696711511221587933417586013895514294530349396881868314733696511295404602046987"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -541,
                "mantissa": "4262828661498604794259610519654651376228434842825758581981234834988515854020987449180114144638926998125366780391056038176192642267435053599859431453175655"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -541,
                "mantissa": "4262828661498604794259610519654651376228434842825758581981234834988515854020987449180114144638926998125366780391056038176192642267435053599859437214239015"
              }
            }
          },
          "Delta_Q_Linf": {
            "0": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -553,
                "mantissa": "11708788622309553337669417717017604573694213340625810755998190321637048763110305264900999715995117804211680875139705542023475228184440320667652514772495605"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -553,
                "mantissa": "11708788622309553337669417717017604573694213340625810755998190321637048763110305264900999715995117804211680875139705542023475228184440320667652533054500021"
              }
            },
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -546,
                "mantissa": "7137808224527626005041704771034783367477675433293922238408161670471079633134966631549175056236986315025229896897022316248437528489112853406554737017573021"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -546,
                "mantissa": "7137808224527626005041704771034783367477675433293922238408161670471079633134966631549175056236986315025229896897022316248437528489112853406554737017573029"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -538,
                "mantissa": "1962697958195831160015509843498096943680930311595915678771819854930799089054739279601217648923958248943607438999187185168398529566740183132376922233661947"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -538,
                "mantissa": "1962697958195831160015509843498096943680930311595915678771819854930799089054739279601217648923958248943607438999187185168398529566740183132376922233661949"
              }
            }
          },
          "Delta_Q_W2_2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -546,
              "mantissa": "10094385196745190647861089033649621160183355933340484306793674556340550124656722626349760268168717054327264968584537416616567630124814847301716819805500111"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -546,
              "mantissa": "10094385196745190647861089033649621160183355933340484306793674556340550124656722626349760268168717054327264968584537416616567630124814847301716819805500113"
            }
          },
          "Delta_Q_W3_2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -540,
              "mantissa": "11102696469289155546412886276905217215770184405155981381755653263307615195356873315090631188326162214150648488675887955194267127423171807847039581997013955"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -540,
              "mantissa": "11102696469289155546412886276905217215770184405155981381755653263307615195356873315090631188326162214150648488675887955194267127423171807847039581997013957"
            }
          },
          "Delta_absD_Q_W1_2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -545,
              "mantissa": "5046778110377516396841240937151710215394819811902567073340257751497460253124923261138618232750122311942768995484758418618510222979838807973836292383997873"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -545,
              "mantissa": "5046778110377516396841240937151710215394819811902567073340257751497460253124923261138618232750122311942768995484758418618510222979838807973836298928796209"
            }
          },
          "Delta_absD_Q_W2_2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -540,
              "mantissa": "11101576094704061530119539925773990525190280652589671118197011387953669955676478057949901927371917056586756106700559245902792770261242848825413415589354767"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -540,
              "mantissa": "11101576094704061530119539925773990525190280652589671118197011387953669955676478057949901927371917056586756106700559245902792770261242848825413415589354771"
            }
          },
          "Delta_cub_W1_2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -546,
              "mantissa": "8253923574569368031506570908957539666156151121096759854673283021477370497673364166022010369269488014831528427131370603827807290290906350660118594072293635"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -546,
              "mantissa": "8253923574569368031506570908957539666156151121096759854673283021477370497673364166022010369269488014831528427131370603827807290290906350660118606959900755"
            }
          },
          "Delta_cub_W2_2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -538,
              "mantissa": "533351851911400654558852758977930147816608277849574875286211177127754527966332342671497191550590071757425800560729510305983786395707631820220403588191699"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -541,
              "mantissa": "4266814815291205236470822071823441182532866222796599002289689417022036223730658741371977532404720574059406404485836082447870291165661054561763228705533593"
            }
          },
          "g_W1_2_used": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -509,
              "mantissa": "4888311647239485722099582563591452429453454261308410079996371868286687487379304067709304086402570119966083465878070045852644705997095491777001278492300395"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -509,
              "mantissa": "4888311647239485722099582563591452429453454261308410079996371868286687487379304067709304086402570119966083465878070045852644705997095491777001278492300395"
            }
          },
          "g_W2_2_used": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -508,
              "mantissa": "10513511709021245355501102539207357821512521573191621100320986751468710363217449662420651676686815333278341268296510333021763996650258426472141865743398527"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -508,
              "mantissa": "10513511709021245355501102539207357821512521573191621100320986751468710363217449662420651676686815333278341268296510333021763996650258426472141865743398527"
            }
          },
          "g_second_L2_used": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -508,
              "mantissa": "10225459929293768627264474112879015596958220490983090426697885475632026597659703132048108896924825989512158490964664918319400558515790701298676045371840339"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -508,
              "mantissa": "10225459929293768627264474112879015596958220490983090426697885475632026597659703132048108896924825989512158490964664918319400558515790701298676045371840341"
            }
          },
          "r_NK": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -548,
              "mantissa": "517460239644686161085740515440190013028037624834117593236738131624295372028951796538249956532687225437612228743196078103910113770506374374131536686579155"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -548,
              "mantissa": "517460239644686161085740515440190013028037624834117593236738131624295372028951796538249956532687225437612228743196078103910113770506374374131537494537231"
            }
          },
          "residual_W1_2_used": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -547,
              "mantissa": "3420535172548986443808951672971666522752958192999689787396095897222952331138488814241327214195169605389213013304694427766471254452289343388042213048114679"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -547,
              "mantissa": "3420535172548986443808951672971666522752958192999689787396095897222952331138488814241327214195169605389213013304694427766471254452289343388042213048114679"
            }
          },
          "residual_W2_2_used": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -539,
              "mantissa": "4405221959179657654005649686855747301647991302366463274879257757249915374056693698113599078489710282791594694661753903772111877728856044777721237963563517"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -539,
              "mantissa": "4405221959179657654005649686855747301647991302366463274879257757249915374056693698113599078489710282791594694661753903772111877728856044777721237963563517"
            }
          }
        }
      },
      "log_weighted_Q_minus_g_bound": {
        "description": "The logarithmically weighted L2 bound Delta_omega_Q_L2.",
        "elapsed": "0.536s",
        "inputs": {
          "higher_order_Q_minus_g_bounds": "Stage03 higher_order_Q_minus_g_bounds",
          "weighted_Q_bounds": "Stage03 weighted_Q_bounds"
        },
        "parameters": {
          "PREC_BITS": 512,
          "R_omega": "5e8"
        },
        "status": {
          "status": "OK"
        },
        "values": {
          "C_e_tail_0": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -510,
              "mantissa": "12674680416043423437095758470798229525006617274848967061630880490855377682220878340721168172112713734346625460129733504567027548156978471184727290380798753"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -510,
              "mantissa": "12674680416043423437095758470798229525006617274848967061630880490855377682220878340721168172112713734346625460129733504567027548156978471184727290380798777"
            }
          },
          "Delta_omega_Q_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -547,
              "mantissa": "7861494613029347568518686550828557341054986739860906578555519100818653915008617316804701045895341608367119182862824767357507005019306927422972160319991041"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -547,
              "mantissa": "7861494613029347568518686550828557341054986739860906578555519100818653915008617316804701045895341608367119182862824767357507005019306927422972168411739161"
            }
          },
          "I_omega_tail": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -588,
              "mantissa": "2396191145574599314486351950866242965704192984853690641381153394547628047050031513042476905801377756090597134627213726694557225231454522670674256653960517"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -588,
              "mantissa": "2396191145574599314486351950866242965704192984853690641381153394547628047050031513042476905801377756090597134627213726694557225231454522670674256653960521"
            }
          },
          "R_omega": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": 8,
              "mantissa": "1953125"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": 8,
              "mantissa": "1953125"
            }
          },
          "local_part": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -548,
              "mantissa": "10364790001080160274353958502964327537529499309457008230392184654423585372820395333764961188047847434934685688642224515797297532934844645114593931224547699"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -548,
              "mantissa": "10364790001080160274353958502964327537529499309457008230392184654423585372820395333764961188047847434934685688642224515797297532934844645114593947408043907"
            }
          },
          "tail_part": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -548,
              "mantissa": "5358199224978534862683414598692787144580474170264804926718853547213722457196839299844440903742835781799552677083425018917716477103769209731350389415434393"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -547,
              "mantissa": "2679099612489267431341707299346393572290237085132402463359426773606861228598419649922220451871417890899776338541712509458858238551884604865675194707717203"
            }
          }
        }
      },
      "newton_kantorovich": {
        "description": "Newton--Kantorovich constants and the H1 radius r_NK for e_Q=Q-g.",
        "elapsed": "0.032s",
        "inputs": {
          "K_inv": "Stage02 values.inverse_norm_bound",
          "M_infty": "Stage01 sections.pointwise_bounds.g_Linf",
          "R_g": "Stage01 sections.residual.H_norm_upper[0]",
          "endpoint_source": "/content/drive/MyDrive/CAP_full_run_final/outputs/02_endpoint_BS_bounds/endpoint_BS_bounds.json",
          "profile_source": "/content/drive/MyDrive/CAP_full_run_final/outputs/01_g_profile_bounds/g_profile_bounds.json"
        },
        "parameters": {
          "PREC_BITS": 512
        },
        "status": {
          "NK_smallness_product_lt_half": true,
          "status": "OK"
        },
        "values": {
          "A_NK": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -551,
              "mantissa": "4139681916860871323892790943347290112424672984147484310068320874172015077804227044306131971107982057071374384187237490293121213646455272612916741611907725"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -547,
              "mantissa": "258730119803804457743299433959205632026542061509217769379270054635750942362764190269133248194248878566960899011702343143320075852903454538307296350744233"
            }
          },
          "B_NK": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -507,
              "mantissa": "9405223746407713071631671039198330334920079486422191134903951118962271468769752347487993044455426190105639376479280035484049311462579673649752316808517825"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -507,
              "mantissa": "9405223746407713071631671039198330334920079486422191134903951118962271468769752347487993044455426190105639376479280035484049311462579673649752316808517829"
            }
          },
          "C_NK": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -507,
              "mantissa": "4762857458098726678493666017693490423255953205011728860306546984554208795333669176877631190766350565597638622510497793302583028818595200520905142988133871"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -507,
              "mantissa": "4762857458098726678493666017693490423255953205011728860306546984554208795333669176877631190766350565597638622510497793302583028818595200520905142988133875"
            }
          },
          "K_inv": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": 1,
              "mantissa": "1"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": 1,
              "mantissa": "1"
            }
          },
          "M_infty": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -510,
              "mantissa": "6337340201365370390865817067587486728194679080548280810960993881247432237680834266118619413362253061240050171586390533643476919155462682279919116973629919"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -510,
              "mantissa": "6337340201365370390865817067587486728194679080548280810960993881247432237680834266118619413362253061240050171586390533643476919155462682279919116973629919"
            }
          },
          "NK_smallness_product": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -543,
              "mantissa": "4126179524325481233735885510282720582192070788600522930876461401004513627660670761053360676200845467563491436437512744598173734151834377954482068322601909"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -542,
              "mantissa": "2063089762162740616867942755141360291096035394300261465438230700502256813830335380526680338100422733781745718218756372299086867075917188977241034161300959"
            }
          },
          "R_g": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -557,
              "mantissa": "11802815441477766290996067106963290780871973717449488417129309377653022422535672474736718496408301966301449662784524707089497994427104557762883858644135947"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -557,
              "mantissa": "11802815441477766290996067106963290780871973717449488417129309377653022422535672474736718496408301966301449662784524707089497994427104557762883858644135947"
            }
          },
          "r_NK": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -548,
              "mantissa": "517460239644686161085740515440190013028037624834117593236738131624295372028951796538249956532687225437612228743196078103910113770506374374131536686579155"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -548,
              "mantissa": "517460239644686161085740515440190013028037624834117593236738131624295372028951796538249956532687225437612228743196078103910113770506374374131537494537231"
            }
          }
        }
      },
      "scaling_L1_bounds": {
        "description": "L1 and logarithmically weighted L1 bounds for Lambda^a e_Q.",
        "elapsed": "0.637s",
        "inputs": {
          "higher_order_Q_minus_g_bounds": "Stage03 higher_order_Q_minus_g_bounds",
          "log_weighted_Q_minus_g_bound": "Stage03 log_weighted_Q_minus_g_bound",
          "scaling_Q_minus_g_bounds": "Stage03 scaling_Q_minus_g_bounds",
          "weighted_Q_bounds": "Stage03 weighted_Q_bounds"
        },
        "parameters": {
          "PREC_BITS": 512,
          "R_E": "5e8"
        },
        "status": {
          "status": "OK"
        },
        "values": {
          "C_e_tail": {
            "0": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -510,
                "mantissa": "12674680416043423437095758470798229525006617274848967061630880490855377682220878340721168172112713734346625460129733504567027548156978471184727290380798753"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -510,
                "mantissa": "12674680416043423437095758470798229525006617274848967061630880490855377682220878340721168172112713734346625460129733504567027548156978471184727290380798777"
              }
            },
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -505,
                "mantissa": "632353772639709192736499143854336284532086728967166810473787722807763693251686956806518008400115144944326735394540748514050138324090347343980335540595651"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -503,
                "mantissa": "158088443159927298184124785963584071133021682241791702618446930701940923312921739201629502100028786236081683848635187128512534581022586835995083885148913"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -507,
                "mantissa": "9468189218719711350521261566938546552374899307035663749935712499650857327331436702148805692477777973578795481189841520925992540589394245778128773015681615"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -507,
                "mantissa": "9468189218719711350521261566938546552374899307035663749935712499650857327331436702148805692477777973578795481189841520925992540589394245778128773015681629"
              }
            }
          },
          "Delta_Lambda2_Q_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -524,
              "mantissa": "3951397863066186202074194603419809081277901300233899372732205787262812029834215333652907485892963008905158780914519423871178659012599356462762758402301637"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -524,
              "mantissa": "3951397863066186202074194603419809081277901300233899372732205787262812029834215333652907485892963008905158780914519423871178659012599356462762761166505901"
            }
          },
          "Delta_Lambda_Q_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -532,
              "mantissa": "5458517248645987688596919202286316565027523739246745726667574571602514783995491997908650123788120246717985286323315914600680591947840838426761240805497551"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -532,
              "mantissa": "5458517248645987688596919202286316565027523739246745726667574571602514783995491997908650123788120246717985286323315914600680591947840838426761245746726847"
            }
          },
          "Delta_Q_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -536,
              "mantissa": "7397335950762246912309660197131171516271689571041626244841358214658530775266824359521089458560988711856076172710062506529739109940507349470188984617577427"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -536,
              "mantissa": "7397335950762246912309660197131171516271689571041626244841358214658530775266824359521089458560988711856076172710062506529739109940507349470188990855340587"
            }
          },
          "Delta_omega_Lambda2_Q_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -521,
              "mantissa": "9893991515211820713772847592584159024080316649679355627085317208749872576778204089976156729616544892479595039575924466029750796335087579745196058083766197"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -521,
              "mantissa": "9893991515211820713772847592584159024080316649679355627085317208749872576778204089976156729616544892479595039575924466029750796335087579745196065004776165"
            }
          },
          "Delta_omega_Lambda_Q_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -526,
              "mantissa": "1713660008367384104582860099658981566121657652329031517174318502251797213396225566474293295748935953199611597252192741945296876877963615143376174447427229"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -526,
              "mantissa": "1713660008367384104582860099658981566121657652329031517174318502251797213396225566474293295748935953199611597252192741945296876877963615143376175994678007"
            }
          },
          "Delta_omega_Q_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -532,
              "mantissa": "12058707223161257655551940863649131956236240443739244151627089936307897610464924424176983968249612361454131582555963449562301030916723470367277626538258055"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -532,
              "mantissa": "12058707223161257655551940863649131956236240443739244151627089936307897610464924424176983968249612361454131582555963449562301030916723470367277634378923823"
            }
          },
          "R_E": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": 8,
              "mantissa": "1953125"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": 8,
              "mantissa": "1953125"
            }
          },
          "T_0": {
            "0": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -535,
                "mantissa": "1701166808567443043068943620387292713268907355595779902158932754122133569089592285056005073566881397338399633725567416228464061227040237747327565214507063"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -535,
                "mantissa": "1701166808567443043068943620387292713268907355595779902158932754122133569089592285056005073566881397338399633725567416228464061227040237747327565214507067"
              }
            },
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -535,
                "mantissa": "2715938772989770573753824568386373729851463163549597308761548534705658357412171376313759445713547830170183069257998171807205940606244290791676003613964801"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -534,
                "mantissa": "1357969386494885286876912284193186864925731581774798654380774267352829178706085688156879722856773915085091534628999085903602970303122145395838001806982403"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -535,
                "mantissa": "10166390761685237810262202745665693071055935913752809627906651822114710909812621897105803343662672400817519667695738124950009399542850212516912288044739957"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -535,
                "mantissa": "10166390761685237810262202745665693071055935913752809627906651822114710909812621897105803343662672400817519667695738124950009399542850212516912288044739973"
              }
            }
          },
          "T_omega": {
            "0": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -533,
                "mantissa": "8943934960045193563205478762375862507080604766749774667077820471558667178015806833565349833154883796034829745559806242616244681363499591014502354127442129"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -533,
                "mantissa": "8943934960045193563205478762375862507080604766749774667077820471558667178015806833565349833154883796034829745559806242616244681363499591014502354190881563"
              }
            },
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -531,
                "mantissa": "3569782166385717461815593965577013551226050555664938423572200638764221378813313327100341608217598951286271288306275103211710580619369275129381524199972181"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -531,
                "mantissa": "3569782166385717461815593965577013551226050555664938423572200638764221378813313327100341608217598951286271288306275103211710580619369275129381524225292687"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -531,
                "mantissa": "13362525252224882702646966963130942357886790350918350346669277718282042512596370695902466179449228390531469314245412186804020753658747915097833551299536393"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -531,
                "mantissa": "13362525252224882702646966963130942357886790350918350346669277718282042512596370695902466179449228390531469314245412186804020753658747915097833551394316933"
              }
            }
          },
          "log_1p_R": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -507,
              "mantissa": "8392499493300163464092943567701162291657615200796541344164467976676571890216015167643318813966508507979898092082693431095221750934004983808394288651500475"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -507,
              "mantissa": "8392499493300163464092943567701162291657615200796541344164467976676571890216015167643318813966508507979898092082693431095221750934004983808394288651500479"
            }
          },
          "sqrt_2R": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -497,
              "mantissa": "12939212490443700449577922644760184791777493417870044142915063679196097170993509485807664774371473053793447663183763365173568363745877522477592566033702801"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -497,
              "mantissa": "12939212490443700449577922644760184791777493417870044142915063679196097170993509485807664774371473053793447663183763365173568363745877522477592566033702803"
            }
          }
        }
      },
      "scaling_Q_minus_g_bounds": {
        "description": "L2 bounds for Lambda e_Q and Lambda^2 e_Q.",
        "elapsed": "0.388s",
        "inputs": {
          "K_inv": "Stage02 values.inverse_norm_bound",
          "higher_order_Q_minus_g_bounds": "Stage03 higher_order_Q_minus_g_bounds",
          "residual_scaling_bounds": "Stage01 residual.Lambda_norm_upper[0..2]",
          "weighted_Q_bounds": "Stage03 weighted_Q_bounds"
        },
        "parameters": {
          "PREC_BITS": 512
        },
        "status": {
          "kappa_Lambda_positive": true,
          "status": "OK"
        },
        "values": {
          "C_Lambda_Q_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -509,
              "mantissa": "1115132198229554995883381284388102597509729654087466216181277714480954763158063051967042152331696827739599918573374176927449544776336916571194774134274217"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -510,
              "mantissa": "2230264396459109991766762568776205195019459308174932432362555428961909526316126103934084304663393655479199837146748353854899089552673833142389548268548435"
            }
          },
          "C_Lambda_Q_Linf": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -510,
              "mantissa": "10135252926980404368720842170053421658788727798098685286171453106077447061831811075024271396002655012003009142753888712492489449344688135495604411391583791"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -510,
              "mantissa": "10135252926980404368720842170053421658788727798098685286171453106077447061831811075024271396002655012003009142753888712492489449344688135495604411391583817"
            }
          },
          "C_Lambda_g_Linf": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -508,
              "mantissa": "2525016949372572449711782608321334861559511882212663162247438505942747780555542885696076218200257406553861597467853809989278744256550744877941581476869261"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -509,
              "mantissa": "5050033898745144899423565216642669723119023764425326324494877011885495561111085771392152436400514813107723194935707619978557488513101489755883162953738523"
            }
          },
          "Delta_Lambda2_Q_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -535,
              "mantissa": "255584654522952686262858421985997676189216317893371742210324590130899386745390193771611748155061543368214248091342345633967691969637682915844948683390877"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -536,
              "mantissa": "511169309045905372525716843971995352378432635786743484420649180261798773490780387543223496310123086736428496182684691267935383939275365831689897724820541"
            }
          },
          "Delta_Lambda2_Q_L2_rhs": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -538,
              "mantissa": "2044677236165199370205219926987091017209476629174513109054778088744246126104507428051585533674463449028772637072602436095360611707972769747385137403729293"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -538,
              "mantissa": "2044677236165199370205219926987091017209476629174513109054778088744246126104507428051585533674463449028772637072602436095360611707972769747385138835862577"
            }
          },
          "Delta_Lambda_Q_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -544,
              "mantissa": "663051390546355804079509393533876464426449820688715132104546497638191897294178544711744497404829389746406039217490047390422382150772188333846637610918983"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -544,
              "mantissa": "663051390546355804079509393533876464426449820688715132104546497638191897294178544711744497404829389746406039217490047390422382150772188333846638250941055"
            }
          },
          "Delta_Lambda_Q_L2_rhs": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -546,
              "mantissa": "2652205562161527391590716388040390094569258396774245552302589416760267474053393056938001580426043553343611587176219121682537056745893182816450090126112237"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -546,
              "mantissa": "2652205562161527391590716388040390094569258396774245552302589416760267474053393056938001580426043553343611587176219121682537056745893182816450092686161445"
            }
          },
          "Delta_Lambda_cub_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -544,
              "mantissa": "7613792404706463677128543387273615447540759937126938384557531753432864130837984343073253726360511312210327708749551428271344039961165018986152567195639107"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -544,
              "mantissa": "7613792404706463677128543387273615447540759937126938384557531753432864130837984343073253726360511312210327708749551428271344039961165018986152574572413555"
            }
          },
          "Delta_Q2_Linf": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -551,
              "mantissa": "11068562024930090012202892288696691572716530000140384402617305679629374352696524094933675382090082439236026214299862857867420400559766954572398495235009717"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -551,
              "mantissa": "11068562024930090012202892288696691572716530000140384402617305679629374352696524094933675382090082439236026214299862857867420400559766954572398512517369813"
            }
          },
          "Delta_Q_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -548,
              "mantissa": "517460239644686161085740515440190013028037624834117593236738131624295372028951796538249956532687225437612228743196078103910113770506374374131536686579155"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -548,
              "mantissa": "517460239644686161085740515440190013028037624834117593236738131624295372028951796538249956532687225437612228743196078103910113770506374374131537494537231"
            }
          },
          "K_inv": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": 1,
              "mantissa": "1"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": 1,
              "mantissa": "1"
            }
          },
          "Lambda2_g_L2_used": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -511,
              "mantissa": "3923754911612387829782799094810918523412264731881502422576940080676301638298903152134243451804017235395907083150240610618843524161856077068408003897980909"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -511,
              "mantissa": "3923754911612387829782799094810918523412264731881502422576940080676301638298903152134243451804017235395907083150240610618843524161856077068408003897980909"
            }
          },
          "Lambda2_residual_L2_used": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -538,
              "mantissa": "281014444725979798997095795023035577429083649552791831586461229410679534176336784079371062914719877847370433060425366012954298849054684313932653607882397"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -538,
              "mantissa": "281014444725979798997095795023035577429083649552791831586461229410679534176336784079371062914719877847370433060425366012954298849054684313932653607882397"
            }
          },
          "Lambda_g_L2_used": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -512,
              "mantissa": "8921057585682061285030548965251887875805060096185195994409479945295039583769687450942810989970564762415222042572878881119428767972908715870073972290537593"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -512,
              "mantissa": "8921057585682061285030548965251887875805060096185195994409479945295039583769687450942810989970564762415222042572878881119428767972908715870073972290537593"
            }
          },
          "Lambda_residual_L2_used": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -549,
              "mantissa": "4004339361771832407242961191695199928240395028519446948395697514283778110642953821016500468569325484995099066604533698723059949586729493257373140798836833"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -549,
              "mantissa": "4004339361771832407242961191695199928240395028519446948395697514283778110642953821016500468569325484995099066604533698723059949586729493257373140798836833"
            }
          },
          "kappa_Lambda": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -509,
              "mantissa": "1675975991227724439669874698420129635414907990977908646453087299903820816801814880958440225081861337471739244698834335687039412268431382973884171757366651"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -510,
              "mantissa": "3351951982455448879339749396840259270829815981955817292906174599807641633603629761916880450163722674943478489397668671374078824536862765947768343514733303"
            }
          },
          "residual_L2_used": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -557,
              "mantissa": "11802815441477766290996067106963290780871973717449488417129309377653022422535672474736718496408301966301449662784524707089497994427104557762883858644135947"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -557,
              "mantissa": "11802815441477766290996067106963290780871973717449488417129309377653022422535672474736718496408301966301449662784524707089497994427104557762883858644135947"
            }
          }
        }
      },
      "sqrt_V_difference_bounds": {
        "description": "Bounds for delta_V=|V_Q|^(1/2)-|V_g|^(1/2).",
        "elapsed": "1.442s",
        "inputs": {
          "higher_order_Q_minus_g_bounds": "Stage03 higher_order_Q_minus_g_bounds",
          "weighted_Q_bounds": "Stage03 weighted_Q_bounds"
        },
        "parameters": {
          "PREC_BITS": 512
        },
        "status": {
          "status": "OK"
        },
        "values": {
          "Delta_omega_sqrt_V_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -529,
              "mantissa": "5149252202504350308565581928657418869381192646329059305748549561157766997068988868203659550001783102398987042140703620818140459885072518222338423425581031"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -526,
              "mantissa": "643656525313043788570697741082177358672649080791132413218568695144720874633623608525457443750222887799873380267587952602267557485634064777792302928197629"
            }
          },
          "Delta_omega_sqrt_V_L2_sq": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -546,
              "mantissa": "1977563997302086992783979897419990104830782188499667234149752791485224644073223464671921787402028701970202831697171617024465427281282620601003666009317855"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -546,
              "mantissa": "1977563997302086992783979897419990104830782188499667234149752791485224644073223464671921787402028701970202831697171617024465427281282620601003669097069711"
            }
          },
          "Delta_sqrt_V_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -531,
              "mantissa": "9712810485061638984168755504760436134921159745209858087619073645407576227722253811055496832823304495000598008113760445785494011601654309686362677826909995"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -531,
              "mantissa": "9712810485061638984168755504760436134921159745209858087619073645407576227722253811055496832823304495000598008113760445785494011601654309686362677826909997"
            }
          },
          "Delta_sqrt_V_L2_sq": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -549,
              "mantissa": "3518050378244313176089542860808538222043755101440637352707552542617994046169569137284875194409199572953027161405468374381142082113883299676978336738446129"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -549,
              "mantissa": "3518050378244313176089542860808538222043755101440637352707552542617994046169569137284875194409199572953027161405468374381142082113883299676978342231500513"
            }
          },
          "I_omega4_y2_langle4": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -506,
              "mantissa": "12042775866350831959310267388037289034045776060876048512381470861025903386493973006264757678122089135841387614524337316138471966961276931660673856134919021"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -506,
              "mantissa": "12042775866350831959310267388037289034045776060876048512381470861025903386493973006264757678122089135841387614524337316138471966961276931660673856134922039"
            }
          },
          "I_y2_langle4": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -511,
              "mantissa": "10530467723362659054861705371139847026313999328372313651398671272025951445569024729948471343061931586610942824229083371331823229156399790385588443550958149"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -511,
              "mantissa": "10530467723362659054861705371139847026313999328372313651398671272025951445569024729948471343061931586610942824229083371331823229156399790385588443550958151"
            }
          },
          "omega2_y_Q_L2_used": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -508,
              "mantissa": "12012168896612254164300615148561185986481968719298830319127927908533734696712723597103265326299011781157728996554195196408609279004595562878882362371927623"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -508,
              "mantissa": "12012168896612254164300615148561185986481968719298830319127927908533734696712723597103265326299011781157728996554195196408609279004595562878882362371927669"
            }
          },
          "omega2_y_g_prime_L2_used": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -512,
              "mantissa": "12766345584783309828803195571708834310343966307909570303174951821524633841721716314036926073404781820123872666878926248579093340170365182668527307003562865"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -512,
              "mantissa": "12766345584783309828803195571708834310343966307909570303174951821524633841721716314036926073404781820123872666878926248579093340170365182668527307003562865"
            }
          },
          "y_Q_L2_used": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -510,
              "mantissa": "7942678084034051216196642763252557949512487185314482844415332105770038919728189370736704631537677966312542067865901472673126010048911395966971917415355221"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -510,
              "mantissa": "7942678084034051216196642763252557949512487185314482844415332105770038919728189370736704631537677966312542067865901472673126010048911395966971917415355253"
            }
          },
          "y_g_prime_L2_used": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -511,
              "mantissa": "6903517326710193909788149431729347134026373402183218873374253868359548058296289395577402119711392558467357690229907145344015488808908851284799547424734643"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -511,
              "mantissa": "6903517326710193909788149431729347134026373402183218873374253868359548058296289395577402119711392558467357690229907145344015488808908851284799547424734643"
            }
          }
        }
      },
      "weighted_Q_bounds": {
        "description": "Weighted pointwise bounds for Q and V_Q.",
        "elapsed": "0.234s",
        "inputs": {
          "higher_order_Q_minus_g_bounds": "Stage03 higher_order_Q_minus_g_bounds",
          "profile_bounds": "Stage01 pointwise, moment, and Sobolev bounds"
        },
        "parameters": {
          "PREC_BITS": 512,
          "R_M": "40",
          "R_Q": "100"
        },
        "status": {
          "status": "OK"
        },
        "values": {
          "C_Q": {
            "0": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -511,
                "mantissa": "12674680429356106092459882806421485593623876388601372501339773219215890889080088149205097517500921346213150577086685941847101258003031577809616346814337671"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -511,
                "mantissa": "12674680429356106092459882806421485593623876388601372501339773219215890889080088149205097517500921346213150577086685941847101258003031577809616346814337715"
              }
            },
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -509,
                "mantissa": "3483291409820688922802935734224025130191379350474171080418254900636737169780894518861498508313712337724860749241108613515357067421965120521600162343999687"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -508,
                "mantissa": "1741645704910344461401467867112012565095689675237085540209127450318368584890447259430749254156856168862430374620554306757678533710982560260800081171999847"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -509,
                "mantissa": "11993344761213028118306650241727367053139241396396911347429337428104845251031961953969591816469840263083578983565382235763936290372845337241706937525472035"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -509,
                "mantissa": "11993344761213028118306650241727367053139241396396911347429337428104845251031961953969591816469840263083578983565382235763936290372845337241706937525472065"
              }
            }
          },
          "C_Q3": {
            "0": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -510,
                "mantissa": "10888691942744253632882358161381559228562841341156844820655791337948010650571931420983438818818970715914576154145492344077005759769485631575143642890045545"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -510,
                "mantissa": "10888691942744253632882358161381559228562841341156844820655791337948010650571931420983438818818970715914576154145492344077005759769485631575143642890045549"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -513,
                "mantissa": "8085048887808111958790274785889903829461424456401518088946555212868627240599767208296588671047480037302876232040663545605104629100228766380466037859253945"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -513,
                "mantissa": "8085048887808111958790274785889903829461424456401518088946555212868627240599767208296588671047480037302876232040663545605104629100228766380466037859254285"
              }
            }
          },
          "C_Q3_tail_moment": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -520,
              "mantissa": "3915966061005922782696323911186801607710613911495350024799531518316214488723048077251792441021301165417730795921644633722959069182544737184674146910986475"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -520,
              "mantissa": "3915966061005922782696323911186801607710613911495350024799531518316214488723048077251792441021301165417730795921644633722959069182544737184674146910986487"
            }
          },
          "C_Q_Linf": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -511,
              "mantissa": "12674680402733403052035676555800035601388581690566365122659855754241361928257750765975561780298226391975524105819907745106627885648160851632455949986942575"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -511,
              "mantissa": "12674680402733403052035676555800035601388581690566365122659855754241361928257750765975561780298226391975524105819907745106627885648160851632455949986942579"
            }
          },
          "C_Q_ext": {
            "0": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -510,
                "mantissa": "3466726251603545376586407314622258392313325203598779240359594848520601028979434317616669538469353263329581912739525998423207971058051465758530625684954965"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -509,
                "mantissa": "1733363125801772688293203657311129196156662601799389620179797424260300514489717158808334769234676631664790956369762999211603985529025732879265312842477485"
              }
            },
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -509,
                "mantissa": "3483291409820688922802935734224025130191379350474171080418254900636737169780894518861498508313712337724860749241108613515357067421965120521600162343999687"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -508,
                "mantissa": "1741645704910344461401467867112012565095689675237085540209127450318368584890447259430749254156856168862430374620554306757678533710982560260800081171999847"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -509,
                "mantissa": "11993344761213028118306650241727367053139241396396911347429337428104845251031961953969591816469840263083578983565382235763936290372845337241706937525472035"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -509,
                "mantissa": "11993344761213028118306650241727367053139241396396911347429337428104845251031961953969591816469840263083578983565382235763936290372845337241706937525472065"
              }
            }
          },
          "C_Q_int": {
            "0": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -511,
                "mantissa": "12674680429356106092459882806421485593623876388601372501339773219215890889080088149205097517500921346213150577086685941847101258003031577809616346814337671"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -511,
                "mantissa": "12674680429356106092459882806421485593623876388601372501339773219215890889080088149205097517500921346213150577086685941847101258003031577809616346814337715"
              }
            },
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -509,
                "mantissa": "3465750787987341144551303079079632727960582576071856777165406610063430128382081542557646970132648703106370486101818868193262690560173263610427034781925919"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -509,
                "mantissa": "3465750787987341144551303079079632727960582576071856777165406610063430128382081542557646970132648703106370486101818868193262690560173263610427034781925921"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -509,
                "mantissa": "10762714086433616154396419556576540624293113231084950439561048708295887818498374589749681787778550533396668187885291175654901512937409818104055072110039447"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -509,
                "mantissa": "10762714086433616154396419556576540624293113231084950439561048708295887818498374589749681787778550533396668187885291175654901512937409818104055072110039451"
              }
            }
          },
          "C_Q_lead_tail": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -509,
              "mantissa": "6931956585970563810725428339760538365685320605124331794027718135313849248732181001994832789536204686673175346121346333853204000010718570110104527917504077"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -509,
              "mantissa": "6931956585970563810725428339760538365685320605124331794027718135313849248732181001994832789536204686673175346121346333853204000010718570110104527917504081"
            }
          },
          "C_Q_rem_tail": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -505,
              "mantissa": "3590720307292105352635189908550832110737228536490938993823960368879332083562047499727763603266387820579090429452930436297861876567930186674428934848139337"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -503,
              "mantissa": "897680076823026338158797477137708027684307134122734748455990092219833020890511874931940900816596955144772607363232609074465469141982546668607233712034835"
            }
          },
          "C_Q_tail": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -520,
              "mantissa": "6619944619461867539307470119318982362006514677187733317264494963388608934274692056602801883202722848160550325081115912985411420579804143489779127966849977"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -520,
              "mantissa": "6619944619461867539307470119318982362006514677187733317264494963388608934274692056602801883202722848160550325081115912985411420579804143489779127966849983"
            }
          },
          "Delta_cub_L1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -549,
              "mantissa": "9224174729429519437698384209065766014212303879606028211020529543834694365528040242929297878146554694976318303951517595387864508145712543038321191339593181"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -549,
              "mantissa": "9224174729429519437698384209065766014212303879606028211020529543834694365528040242929297878146554694976318303951517595387864508145712543038321205742142301"
            }
          },
          "R_M": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": 3,
              "mantissa": "5"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": 3,
              "mantissa": "5"
            }
          },
          "R_Q": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": 2,
              "mantissa": "25"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": 2,
              "mantissa": "25"
            }
          },
          "V_bound_Linf": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -509,
              "mantissa": "6585656013643021131820944881550188915594791268638879442701278413956521751659202583955387845825270648497762684138934039815479319621138872574466628535866851"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -506,
              "mantissa": "823207001705377641477618110193773614449348908579859930337659801744565218957400322994423480728158831062220335517366754976934914952642359071808328566983361"
            }
          },
          "central_Qsecond": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -535,
              "mantissa": "7019385916759869175025978180025063722234702490553536687569569077937186856787560401277440978279089985355391425188364377995844606757091587965067556611803035"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -535,
              "mantissa": "7019385916759869175025978180025063722234702490553536687569569077937186856787560401277440978279089985355391425188364377995844606757091587965067556611803047"
            }
          },
          "local_Qsecond": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -548,
              "mantissa": "8478308843155392091946144816775594080127192186605267156054986455886840266064857583465278022687511762972502753460236091889017947404970654163255077906186705"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -548,
              "mantissa": "8478308843155392091946144816775594080127192186605267156054986455886840266064857583465278022687511762972502753460236091889017947404970654163255077906186805"
            }
          }
        }
      }
    }
  },
  "schema_version": 1,
  "stage": "03_Q_minus_g_transfer_bounds",
  "state": "complete"
}


==> anc/output_json/04_a_g_coefficient_comparison/a_g_coefficient_comparison.json <==
{
  "checkpoint_prec_bits": 512,
  "file_type": "rigorous_stage_checkpoint",
  "payload": {
    "description": "Compare the rational coefficients c_k satisfying |c_k - D_{N,k}[a_g]| <= eps_rat for k=0,...,L.",
    "elapsed": "29.201s",
    "inputs": {
      "U_coeffs": "/content/drive/MyDrive/CAP_full_run_final/csv files/profile_g_U_cos_J200.csv",
      "a_g_coeffs": "/content/drive/MyDrive/CAP_full_run_final/csv files/ag_coeffs_L5000_N65536_dec15_cert5e-15.csv",
      "a_g_coeffs_data_rows": 5001,
      "a_g_coeffs_header": [
        "k",
        "c_dec15"
      ]
    },
    "parameters": {
      "EPS_RAT": "5e-15",
      "J": 200,
      "L": 5000,
      "N": 65536,
      "PREC_BITS": 200,
      "coefficient_definition": "c_k approximates DCT-I coefficient D_{N,k}[a_g]"
    },
    "status": {
      "header_ok": true,
      "passed_all_coefficients_within_eps_rat": true,
      "row_count_ok": true,
      "status": "OK"
    },
    "values": {
      "argmax_abs_error": 2841,
      "eps_rat": {
        "checkpoint_prec_bits": 512,
        "lower": {
          "exponent2": -246,
          "mantissa": "565391060729082985466655200237733925064794847000198066598913"
        },
        "type": "arb_interval_dyadic_v1",
        "upper": {
          "exponent2": -245,
          "mantissa": "282695530364541492733327600118866962532397423500099033299457"
        }
      },
      "max_abs_error_upper": {
        "checkpoint_prec_bits": 512,
        "lower": {
          "exponent2": -222,
          "mantissa": "3368876772094110385414191532155148057553696311549087"
        },
        "type": "arb_interval_dyadic_v1",
        "upper": {
          "exponent2": -222,
          "mantissa": "3368876772094110385414191532155148057553696311549087"
        }
      },
      "num_checked": 5001,
      "num_failures": 0,
      "passed_all_coefficients_within_eps_rat": true
    }
  },
  "schema_version": 1,
  "stage": "04_a_g_coefficient_comparison",
  "state": "complete"
}


==> anc/output_json/05_projected_T_g_bound/projected_T_g_bound.json <==
{
  "checkpoint_prec_bits": 512,
  "file_type": "rigorous_stage_checkpoint",
  "payload": {
    "metadata": {
      "J": 200,
      "L": 5000,
      "M": 15000,
      "N": 65536,
      "T_g_s_high": "/content/drive/MyDrive/CAP_full_run_final/csv files/reduced_Tg_high_block_cw_weight_s_L5000.csv",
      "T_g_t_off": "/content/drive/MyDrive/CAP_full_run_final/csv files/reduced_Tg_off_block_cw_weight_t_L5000.csv",
      "T_g_v_low": "/content/drive/MyDrive/CAP_full_run_final/csv files/reduced_Tg_low_block_ritz_vector_v_L5000.csv",
      "T_g_w_low": "/content/drive/MyDrive/CAP_full_run_final/csv files/reduced_Tg_low_block_cw_weight_w_L5000.csv",
      "a_g_coeffs": "/content/drive/MyDrive/CAP_full_run_final/csv files/ag_coeffs_L5000_N65536_dec15_cert5e-15.csv"
    },
    "stages": {
      "a_g_approximation": {
        "description": "Bounds for a_g, a_g^(L), and the Birman--Schwinger approximation error.",
        "diagnostics": {
          "H_leaf_count": 1502,
          "H_splits": 1501,
          "a_g_prime_P_accepted_patches": 4,
          "a_g_prime_P_degree": 400,
          "a_g_prime_P_splits": 3,
          "a_g_prime_R_accepted_patches": 4,
          "a_g_prime_R_degree": 801,
          "a_g_prime_R_splits": 3,
          "post_extra_splits": 0
        },
        "elapsed": "46.233s",
        "parameters": {
          "EPS_RAT": "5e-15",
          "J": 200,
          "L": 5000,
          "N": 65536,
          "PREC_BITS": 384,
          "SERIES_N": 32,
          "SMALL_SINC_THRESHOLD": "0.5"
        },
        "status": {
          "a_g_prime_endpoint_gt_7": true,
          "a_g_prime_global_max_at_zero": true,
          "status": "OK"
        },
        "values": {
          "C_a_g_coef_tail": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -400,
              "mantissa": "16390123522522682253856013207365777784742905179769392419362474404208874412714669264274810328221417745823869123841187194867"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -400,
              "mantissa": "16390123522522682253856013207365777784742905179769392419362474404208874412714669264274810328221417745823869123841721292813"
            }
          },
          "C_log_sin_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -409,
              "mantissa": "2674866096155469831485712339773677327340962271766126739780914464164790212982335114086298381085848932638523550303902912866073"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -409,
              "mantissa": "2674866096155469831485712339773677327340962271766126739780914464164790212982335114086298381085848932638523550303903594715367"
            }
          },
          "L1_a_g_double_prime_I_plus": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -397,
              "mantissa": "3562642918558694089639414804112865044646241426787500298263071321462141009751999732067319017242636101031820086196655169321"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -397,
              "mantissa": "3562642918558694089639414804112865044646241426787500298263071321462141009751999732067319017242636101031820086196854251735"
            }
          },
          "a_g_L_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -399,
              "mantissa": "1434641285027353865694306683413253479165868457276959855248006332745648825917306527487284075129973300328605631483388184881"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -399,
              "mantissa": "1434641285027353865694306683413253479165868457276959855248006332745648825917306527487284075129973300328605631483683452623"
            }
          },
          "a_g_L_L2_sq": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -399,
              "mantissa": "1594110340885969250353381395539828884076309748986686507738837984312062535433218586871294504423093313629233637371504627869"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -399,
              "mantissa": "1594110340885969250353381395539828884076309748986686507738837984312062535433218586871294504423093313629233637372160503651"
            }
          },
          "a_g_L_Linf": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -400,
              "mantissa": "4516382870265186816490737477621620503365196039300173300845998859145645039858637123090326284671385725742206483553343583925"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -400,
              "mantissa": "4516382870265186816490737477621620503365196039300173300845998859145645039858637123090326284671385725742206483554654406987"
            }
          },
          "a_g_Linf": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -383,
              "mantissa": "19687576773917252352757203677921720897318730604673354451182743207041232570740060738704485433150149640950384501628507"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -383,
              "mantissa": "19687576773917252352757203677921720897318730604673354451182743207041232570740060738704485433150149640950384501628507"
            }
          },
          "a_g_Linf_prime": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -410,
              "mantissa": "19675311767057571648578885931171287531698118366042277529485069637825568996803255090292203893762687571483330198481989207336121"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -410,
              "mantissa": "19675311767057571648578885931171287531698118366042277529485069637825568996803255090292203893762687571483330198481990858300231"
            }
          },
          "a_g_prime_P_lower_exact": "170357620747540207945070445242215092889707951964687091934890388474203046910656421223537705973458521/311046487351518634522988832000000000000000000000000000000000000000000000000000000000000000000000000",
          "a_g_prime_R_lower_exact": "21278866778127935574520502640881772583290329771083495687692009613242554460284190400952538079272630234595672835292856489073417952792046504063607977143127759136892233066907428417729951756215580536469609189726470106785496731266619517252302944654516052294032847732632710277250362188416243233643623485905710122393123109692134896353232205371564766498941796316169596443647738659401/2288700143902623063147647883449003806767088580659107115621935732935762654917905273244166679233492505741375567515805718491436725509896164033663886757147271781449336171379441233001669674579269107160157404920960802125889029768381184000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "a_g_prime_endpoint_sq_exact": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -373,
              "mantissa": "1065209874463079524013444142514460001917895662696855469479999693855170752502769976570987972700250223412762163267171"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -377,
              "mantissa": "17043357991409272384215106280231360030686330603149687511679995101682732040044319625135807563204003574604194612274737"
            }
          },
          "abs_a_g_prime_0_plus": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -410,
              "mantissa": "19675311767057571648578885931171287531698118366042277529485069637825568996803255090292203893762687571483330198481989207336121"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -410,
              "mantissa": "19675311767057571648578885931171287531698118366042277529485069637825568996803255090292203893762687571483330198481990858300231"
            }
          },
          "abs_a_g_prime_pi_over_2_minus": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -404,
              "mantissa": "60412426460796961528612738893514325747664784107029427121148449752736904441547979596964707416238640732984116746545486730899"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -404,
              "mantissa": "60412426460796961528612738893514325747664784107029427121148449752736904441547979596964707416238640732984116746546711783789"
            }
          },
          "delta_a_g_to_a_g_L_BS": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -416,
              "mantissa": "9708584263939261071131580431504823322849946256005260423681603551633933379154211247532682396048437925063877185400258936441"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -416,
              "mantissa": "9708584263939261071131580431504823322849946256005260423681603551633933379154211247532682396048437925063877185401315410311"
            }
          },
          "delta_a_g_to_a_g_L_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -418,
              "mantissa": "8939457301517609305635244024821697073812808708830132818986794029257064809766726363839417148972510759845019562184676070335"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -418,
              "mantissa": "8939457301517609305635244024821697073812808708830132818986794029257064809766726363839417148972510759845019562184970480705"
            }
          },
          "delta_a_g_to_a_g_L_sing": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -417,
              "mantissa": "7911045263612269521527352981668936982404268133727959994008285976451594277935991444710201977911029848888520334986791389609"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -417,
              "mantissa": "7911045263612269521527352981668936982404268133727959994008285976451594277935991444710201977911029848888520334988517275223"
            }
          }
        }
      },
      "high_modes": {
        "description": "Collatz--Wielandt bound Gamma_high for the high block.",
        "diagnostics": {
          "argmax": 267,
          "gamma_L_sq_rational": "73494633381940766751889602899399006009152585541/1404710211971434660000000000000000000000000000000"
        },
        "elapsed": "1.642min",
        "parameters": {
          "C_CSV_PATH": "/content/drive/MyDrive/CAP_full_run_final/csv files/ag_coeffs_L5000_N65536_dec15_cert5e-15.csv",
          "L": 5000,
          "M": 15000,
          "PREC_BITS": 256,
          "S_CSV_PATH": "/content/drive/MyDrive/CAP_full_run_final/csv files/reduced_Tg_high_block_cw_weight_s_L5000.csv"
        },
        "values": {
          "Gamma_high": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -260,
              "mantissa": "96932131048804013276284241943236754536977918127415384153270298292119218554593"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -260,
              "mantissa": "96932131048804013276284241943236754536977918127415384153270298292119218554595"
            }
          },
          "a_g_L_Linf_used": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -271,
              "mantissa": "6636228187684094149877998413761831586463603463929117597053889278081749818856086363"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -271,
              "mantissa": "6636228187684094149877998413761831586463603463929117597053889278081749819511366821"
            }
          },
          "beta_high": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -282,
              "mantissa": "284184480271374120562849480456617161463342061051699414085317310148159467509290841467"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -282,
              "mantissa": "284184480271374120562849480456617161463342061051699414085317310148159467509783775877"
            }
          },
          "gamma_L": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -287,
              "mantissa": "56877853676270622654401320102724102886408131578035966095860253588410639547810602755957"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -287,
              "mantissa": "56877853676270622654401320102724102886408131578035966095860253588410639547812263286923"
            }
          }
        }
      },
      "low_complement": {
        "description": "Collatz--Wielandt bound Gamma_low_perp for the orthogonal complement of the low block.",
        "diagnostics": {
          "argmax": 3837,
          "min_w_index": 4999,
          "min_w_lower": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -277,
              "mantissa": "15845951095769394271610995409508425595132941948735991807866786507690471052011"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -277,
              "mantissa": "15845951095769394271610995409508425595132941948735991807866786507690471052011"
            }
          }
        },
        "elapsed": "36.013min",
        "parameters": {
          "C_CSV_PATH": "/content/drive/MyDrive/CAP_full_run_final/csv files/ag_coeffs_L5000_N65536_dec15_cert5e-15.csv",
          "L": 5000,
          "M": 15000,
          "PREC_BITS": 256,
          "V00_CSV_PATH": "/content/drive/MyDrive/CAP_full_run_final/csv files/reduced_Tg_low_block_ritz_vector_v_L5000.csv",
          "W00_CSV_PATH": "/content/drive/MyDrive/CAP_full_run_final/csv files/reduced_Tg_low_block_cw_weight_w_L5000.csv"
        },
        "values": {
          "Gamma_low_perp": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -269,
              "mantissa": "99468807641131032221922961885281027462816182587305074030434333138141598527857325"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -269,
              "mantissa": "99468807641131032221922961885281027462816182587305074030434333138141598890165587"
            }
          },
          "v_norm_after": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -270,
              "mantissa": "1897137590064188545819787018382342682267975428761855001222473056385648715938394057"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -270,
              "mantissa": "1897137590064188545819787018382342682267975428761855001222473056385648716102570039"
            }
          },
          "v_norm_before": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -272,
              "mantissa": "7588550360256754750850092909808023138758705936316206321888963650900677826669278653"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -272,
              "mantissa": "7588550360256754750850092909808023138758705936316206321888963650900677826997553731"
            }
          }
        }
      },
      "low_rayleigh": {
        "description": "Rayleigh quotient vartheta_low and residual delta_res_low for the low block.",
        "elapsed": "3.478min",
        "parameters": {
          "C_CSV_PATH": "/content/drive/MyDrive/CAP_full_run_final/csv files/ag_coeffs_L5000_N65536_dec15_cert5e-15.csv",
          "L": 5000,
          "M": 15000,
          "PREC_BITS": 384,
          "V00_CSV_PATH": "/content/drive/MyDrive/CAP_full_run_final/csv files/reduced_Tg_low_block_ritz_vector_v_L5000.csv"
        },
        "values": {
          "delta_res_low": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -398,
              "mantissa": "40404848442126398163033545909428998110322859310394443984695093933053420178801932027474387970805436025955"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -398,
              "mantissa": "40404848442126398163033545909428998110322859310394443984695093933053420178801932027474387970806035644379"
            }
          },
          "v_norm_after": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -400,
              "mantissa": "2582249878086908589655919172003011874329705792829223512830659356540647622016841194629645353280137831435903171972418682661"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -400,
              "mantissa": "2582249878086908589655919172003011874329705792829223512830659356540647622016841194629645353280137831435903171973075255515"
            }
          },
          "v_norm_before": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -399,
              "mantissa": "1291124939043454391395151838222654097783872697648978531412507887248892514739086058611407949969214912100044134365907253983"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -399,
              "mantissa": "1291124939043454391395151838222654097783872697648978531412507887248892514739086058611407949969214912100044134366071358753"
            }
          },
          "vartheta_low": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -400,
              "mantissa": "404545095103127537996996772312687755868809799885180238177208535995133816863966417410547322618775214945322156628278445083"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -400,
              "mantissa": "404545095103127537996996772312687755868809799885180238177208535995133816863966417410547322618775214945322156630062627813"
            }
          }
        }
      },
      "off_diagonal": {
        "description": "Collatz--Wielandt bound Gamma_off for the off-diagonal block.",
        "diagnostics": {
          "argmax": 3190,
          "min_t_index": 4939,
          "min_t_lower": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -285,
              "mantissa": "42473404147528301214922812782340118905567862272927578449819633787007481620669"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -285,
              "mantissa": "42473404147528301214922812782340118905567862272927578449819633787007481620669"
            }
          }
        },
        "elapsed": "39.485min",
        "parameters": {
          "C_CSV_PATH": "/content/drive/MyDrive/CAP_full_run_final/csv files/ag_coeffs_L5000_N65536_dec15_cert5e-15.csv",
          "L": 5000,
          "M": 15000,
          "PREC_BITS": 256,
          "T_CSV_PATH": "/content/drive/MyDrive/CAP_full_run_final/csv files/reduced_Tg_off_block_cw_weight_t_L5000.csv"
        },
        "values": {
          "Gamma_off": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -301,
              "mantissa": "4181293378930148723157960075022860662206728729811401190401834736064917461820072547"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -301,
              "mantissa": "4181293378930148723157960075022860662206728729811401190401834736064917462708690333"
            }
          },
          "beta_off": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -282,
              "mantissa": "248942903284551034464969736733014747488676558415960713743003481623309726492429643"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -282,
              "mantissa": "248942903284551034464969736733014747488676558415960713743003481623309726518891189"
            }
          }
        }
      },
      "projected_T_g_bound": {
        "description": "Projected Birman--Schwinger bound for g.",
        "elapsed": "0.037s",
        "value_metadata": {
          "Gamma_off": {
            "source": "off_diagonal_block.values.Gamma_off"
          },
          "beta_high": {
            "source": "high_block.values.beta_high"
          },
          "beta_low": {
            "formula": "((vartheta_low+Gamma_low_perp)/2)+sqrt(((vartheta_low-Gamma_low_perp)/2)^2+delta_res_low^2)"
          },
          "beta_off": {
            "source": "sqrt(off_diagonal_block.values.Gamma_off)"
          },
          "delta_a_g_to_a_g_L_BS": {
            "source": "a_g_approximation.values.delta_a_g_to_a_g_L_BS"
          },
          "finite_projected_bound": {
            "formula": "two-by-two estimate from beta_low, beta_off, and beta_high"
          },
          "projected_T_g_bound": {
            "formula": "finite_projected_bound + delta_a_g_to_a_g_L_BS"
          }
        },
        "values": {
          "Gamma_off": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -302,
              "mantissa": "8362586757860297446315920150045721324413457459622802380803669472129834925417380667"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -302,
              "mantissa": "8362586757860297446315920150045721324413457459622802380803669472129834925417380667"
            }
          },
          "beta_high": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -284,
              "mantissa": "1136737921085496482251397921826468645853368244206797656341269240592637870039135103509"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -284,
              "mantissa": "1136737921085496482251397921826468645853368244206797656341269240592637870039135103509"
            }
          },
          "beta_low": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -414,
              "mantissa": "6628066838169641582542795117574275555742017658562250880953245614690741951689395660635253184734607534783736817344221550100075"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -414,
              "mantissa": "6628066838169641582542795117574275555742017658562250880953245614690741951689395660635253184734607534783736817344222839030165"
            }
          },
          "beta_off": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -395,
              "mantissa": "2585170909357827517592570420579226750159913800888793734875281200318836711374410399211073901006837432651619368210287"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -397,
              "mantissa": "10340683637431310070370281682316907000639655203555174939501124801275346845497641596844295604027349730606477472841149"
            }
          },
          "delta_a_g_to_a_g_L_BS": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -417,
              "mantissa": "19417168527878522142263160863009646645699892512010520847363207103267866758308422495065364792096875850127754370802630820623"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -417,
              "mantissa": "19417168527878522142263160863009646645699892512010520847363207103267866758308422495065364792096875850127754370802630820623"
            }
          },
          "finite_projected_bound": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -413,
              "mantissa": "3314033599866566071043249906080440875861591793674743860933142673239574989649853280408297301171963933898009096193034780288831"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -413,
              "mantissa": "3314033599866566071043249906080440875861591793674743860933142673239574989649853280408297301171963933898009096193035561720001"
            }
          },
          "projected_T_g_bound": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -413,
              "mantissa": "3315247172899558478677141353634378978776948036956744518486102873683529231322247556814238886471469988638642080841209797289791"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -413,
              "mantissa": "3315247172899558478677141353634378978776948036956744518486102873683529231322247556814238886471469988638642080841210847156417"
            }
          }
        }
      }
    }
  },
  "schema_version": 1,
  "stage": "05_projected_T_g_bound",
  "state": "complete"
}


==> anc/output_json/05b_projected_T_Q_bound/projected_T_Q_bound.json <==
{
  "checkpoint_prec_bits": 512,
  "file_type": "rigorous_stage_checkpoint",
  "payload": {
    "description": "Projected Birman--Schwinger perturbation bound for Q.",
    "elapsed": "0.103s",
    "inputs": {
      "Delta_T": "Computation 03 Q_minus_g_and_T_difference_bounds.values.Delta_T interval",
      "Delta_proj": "Computation 03 Q_minus_g_and_T_difference_bounds.values.Delta_proj interval",
      "projected_T_g_bound": "Computation 05 projected_bound.values.projected_T_g_bound interval",
      "stage03_json": "/content/drive/MyDrive/CAP_full_run_final/outputs/03_Q_minus_g_transfer_bounds/Q_minus_g_transfer_bounds.json",
      "stage05_json": "/content/drive/MyDrive/CAP_full_run_final/outputs/05_projected_T_g_bound/projected_T_g_bound.json"
    },
    "parameters": {
      "PREC_BITS": 384,
      "target": "0.1571"
    },
    "status": {
      "passed_projected_T_Q_bound": true,
      "status": "OK"
    },
    "values": {
      "Delta_T": {
        "checkpoint_prec_bits": 512,
        "lower": {
          "exponent2": -529,
          "mantissa": "9743981098185396688213576593263325411525951496688387151990907835971761287725393747721259259810297417343334730011501381423008542397311861640000440712038943"
        },
        "type": "arb_interval_dyadic_v1",
        "upper": {
          "exponent2": -529,
          "mantissa": "9743981098185396688213576593263325411525951496688387151990907835971761287725393747721259259810297417343334730011501381423008542397311861640000440712038943"
        }
      },
      "Delta_proj": {
        "checkpoint_prec_bits": 512,
        "lower": {
          "exponent2": -526,
          "mantissa": "2115266848111160614907439065016802900000863747125771172502746153002527193371431123088116299432059852047886312853585913826694185191503022854916520165529667"
        },
        "type": "arb_interval_dyadic_v1",
        "upper": {
          "exponent2": -526,
          "mantissa": "2115266848111160614907439065016802900000863747125771172502746153002527193371431123088116299432059852047886312853585913826694185191503022854916520165529667"
        }
      },
      "margin_to_target": {
        "checkpoint_prec_bits": 512,
        "lower": {
          "exponent2": -385,
          "mantissa": "29093401933543136016900206631044219433069699164098724448932453359347682485637047392934217339054664439808127426259"
        },
        "type": "arb_interval_dyadic_v1",
        "upper": {
          "exponent2": -385,
          "mantissa": "29093401933543136016900206631044219433069699164098724448932453359347682485637047392934217339054664439808127426261"
        }
      },
      "passed_projected_T_Q_bound": true,
      "projected_T_Q_bound": {
        "checkpoint_prec_bits": 512,
        "lower": {
          "exponent2": -385,
          "mantissa": "12351016944973602232481174192834079238122984379616144618620421334254658098118786526713428239945785829901634387128141"
        },
        "type": "arb_interval_dyadic_v1",
        "upper": {
          "exponent2": -384,
          "mantissa": "6175508472486801116240587096417039619061492189808072309310210667127329049059393263356714119972892914950817193564071"
        }
      },
      "projected_T_g_bound": {
        "checkpoint_prec_bits": 512,
        "lower": {
          "exponent2": -414,
          "mantissa": "6630494345799116957354282707268757957553896073913489036972205747367058462644495113628477772942939977277284161682421694312835"
        },
        "type": "arb_interval_dyadic_v1",
        "upper": {
          "exponent2": -414,
          "mantissa": "6630494345799116957354282707268757957553896073913489036972205747367058462644495113628477772942939977277284161682421694312835"
        }
      },
      "target": {
        "checkpoint_prec_bits": 512,
        "lower": {
          "exponent2": -385,
          "mantissa": "12380110346907145368498074399465123457556054078780243343069353787614005780604423574106362457284840494341442514554401"
        },
        "type": "arb_interval_dyadic_v1",
        "upper": {
          "exponent2": -384,
          "mantissa": "6190055173453572684249037199732561728778027039390121671534676893807002890302211787053181228642420247170721257277201"
        }
      }
    }
  },
  "schema_version": 1,
  "stage": "05b_projected_T_Q_bound",
  "state": "complete"
}


==> anc/output_json/06_g_S0_schur_bounds/g_S0_schur_bounds.json <==
{
  "checkpoint_prec_bits": 512,
  "file_type": "rigorous_stage_checkpoint",
  "payload": {
    "metadata": {
      "L": 5000,
      "M": 15000,
      "T_g_approximation_source": "stage 05 T_g approximation JSON",
      "Z_Sch_1": "/content/drive/MyDrive/CAP_full_run_final/csv files/S0_inversej1_c6p1schur_Dinv_k_witness_x_M15000.csv",
      "Z_Sch_2": "/content/drive/MyDrive/CAP_full_run_final/csv files/S0_inversej2_c2p1schur_Dinv_k_witness_x_M15000.csv",
      "a_g_coeffs": "/content/drive/MyDrive/CAP_full_run_final/csv files/ag_coeffs_L5000_N65536_dec15_cert5e-15.csv",
      "projected_bound_source": "computation 05 projected Birman--Schwinger bound for g",
      "projected_bound_target": "0.1571"
    },
    "stages": {
      "g_S0_schur_bounds": {
        "description": "Schur-complement signs and inverse bounds for S_0^(g,j).",
        "diagonal_schur_scalar": {
          "tau_g": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -386,
              "mantissa": "30066001749280243793251648995071180002889468191634725710635407585057224927006347407767201498201106148307883609357541"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -386,
              "mantissa": "30153805642338741371768187534452158347472209291491046736868572551360699076445612375920118853033824065628334338669797"
            }
          },
          "tau_g_L": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -391,
              "mantissa": "963516918265903762640317384472373413605786839730012359160063682182686784055231356538997125619758883422979486701831099"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -391,
              "mantissa": "963516918265903762640317384472373413605786839730012359160063682182686784055231356538997125619758883422979487635043717"
            }
          },
          "tau_g_L_log": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -392,
              "mantissa": "-1744349757244549302351981136969950412308349099275130222610292430810636056629732313183420227405652296009029897877369123"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -392,
              "mantissa": "-1744349757244549302351981136969950412308349099275130222610292430810636056629732313183420227405652296009029896018054493"
            }
          },
          "tau_g_L_sing": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -399,
              "mantissa": "469937100003373673936974835957081246658550115678099832439093733782529231966744963361461053266581768045438575523972009151"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -399,
              "mantissa": "469937100003373673936974835957081246658550115678099832439093733782529231966744963361461053266581768045438575524882166593"
            }
          }
        },
        "elapsed": "8.561s",
        "finite_model": {
          "Phi_g_L_log_proj_norm": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -391,
              "mantissa": "1913102062928689087027826507906208104665469198542908601308785260791870386422028561112491087016454760967198470183993271"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -391,
              "mantissa": "1913102062928689087027826507906208104665469198542908601308785260791870386422028561112491087016454760967198470801984841"
            }
          },
          "Phi_g_L_norm": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -400,
              "mantissa": "2582249878086908589655919172003011874329705792829223512830659356540647622016841194629645353280137831435903171972368985399"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -400,
              "mantissa": "2582249878086908589655919172003011874329705792829223512830659356540647622016841194629645353280137831435903171973229286089"
            }
          },
          "a_g_L_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -399,
              "mantissa": "1434641285027353865694306683413253479165868457276959855248006332745648825917306527487284075129973300328605631483388240799"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -399,
              "mantissa": "1434641285027353865694306683413253479165868457276959855248006332745648825917306527487284075129973300328605631483683396705"
            }
          },
          "a_g_L_L2_sq": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -400,
              "mantissa": "3188220681771938500706762791079657768152619497973373015477675968624125070866437173742589008846186627258467274743009504271"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -400,
              "mantissa": "3188220681771938500706762791079657768152619497973373015477675968624125070866437173742589008846186627258467274744320758769"
            }
          },
          "projected_k_core_norm": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -390,
              "mantissa": "1681335193264704196782949849106002446938285378467235656779390185398497553240702982024970116277906741266878171485293925"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -390,
              "mantissa": "1681335193264704196782949849106002446938285378467235656779390185398497553240702982024970116277906741266878172141517979"
            }
          }
        },
        "model": {
          "C_T_op_L": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -387,
              "mantissa": "762355582577936794772190153377686833589362517889795843714249271225776674073679891312704603771666250372030026451312161"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -387,
              "mantissa": "762355582577936794772190153377686833589362517889795843714249271225776674073679891312704603771666250372030027456887007"
            }
          },
          "Delta_proj_L": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -421,
              "mantissa": "2519249303733287474905080546150581396762233911568890985002845278699835581651913390093336409503436884162621636205424572210967"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -421,
              "mantissa": "2519249303733287474905080546150581396762233911568890985002845278699835581651913390093336409503436884162621636205425155006697"
            }
          },
          "Delta_proj_truncation_L": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -421,
              "mantissa": "2208574607287231120628869972342427050431035631376722651445033965047549713518978630172290572829886870560577566272582571892503"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -421,
              "mantissa": "2208574607287231120628869972342427050431035631376722651445033965047549713518978630172290572829886870560577566272583020470505"
            }
          },
          "Phi_g_L_log_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -381,
              "mantissa": "1868263733333169717390866859726160907803630621871716151021125957760482972084329468630233537118101796974288733917025"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -380,
              "mantissa": "934131866666584858695433429863080453901815310935858075510562978880241486042164734315116768559050898487144376953465"
            }
          },
          "Phi_g_L_log_proj_3L_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -391,
              "mantissa": "1913102062928689087027826507906208104665469198542908601308785260791870386422028561112491087016454760967198470183993271"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -391,
              "mantissa": "1913102062928689087027826507906208104665469198542908601308785260791870386422028561112491087016454760967198470801984841"
            }
          },
          "Phi_g_L_log_tail_3L_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -403,
              "mantissa": "16952087498592872958940624897752073485230843913202033879625220798190788114852574781294079869292889777839315728964831"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -398,
              "mantissa": "529752734331027279966894528054752296413463872287563558738288149943462128589142961915439995915402805557478616530151"
            }
          },
          "Phi_g_difference_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -416,
              "mantissa": "4022640907291892542826044049013314711839350684890361497834903766611742429302190248574542077333898102495199938579844507443"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -416,
              "mantissa": "4022640907291892542826044049013314711839350684890361497834903766611742429302190248574542077333898102495199938580672993485"
            }
          },
          "Phi_g_difference_Linf": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -410,
              "mantissa": "3099334998395813978414801364879909721950745677654717834443906123370709723678364509247524369625224702714592676875884538243"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -410,
              "mantissa": "3099334998395813978414801364879909721950745677654717834443906123370709723678364509247524369625224702714592676876533913213"
            }
          },
          "Phi_g_log_difference_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -411,
              "mantissa": "1521470555070414174870813040954971510445579041610451402167747905653266316649275565638330141035369442517410223225039613657"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -411,
              "mantissa": "1521470555070414174870813040954971510445579041610451402167747905653266316649275565638330141035369442517410223225354326311"
            }
          },
          "R_rhs_L": {
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -422,
                "mantissa": "3492957804749486169834130574454889600595832339367820686425333852029329477973939875394821394069819476288833359630847536753"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -422,
                "mantissa": "3492957804749486169834130574454889600595832339367820686425333852029329477973939875394821394069819476288833359632285208975"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -414,
                "mantissa": "988880657951533690190919122708617122800533516715994999251035747056449284741998930588775247238878731111065041873564659403"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -414,
                "mantissa": "988880657951533690190919122708617122800533516715994999251035747056449284741998930588775247238878731111065041873564659403"
              }
            },
            "3": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -415,
                "mantissa": "8529463178311037872107361972603560141729977153399114871242162513934171838836860529545568010166808243736729204937912900479"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -415,
                "mantissa": "8529463178311037872107361972603560141729977153399114871242162513934171838836860529545568010166808243736729204939671577729"
              }
            },
            "4": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -410,
                "mantissa": "298981361833077566484659541595359507314559285142362981869238321924145108114580407234629434492622261105074677886696568745"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -410,
                "mantissa": "298981361833077566484659541595359507314559285142362981869238321924145108114580407234629434492622261105074677886881581143"
              }
            },
            "5": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -401,
                "mantissa": "18301290961896110003346108518326361894180608230132454151300618877936203027370432242255002136901565796512947061772099"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -401,
                "mantissa": "18301290961896110003346108518326361894180608230132454151300618877936203027370432242255002136901565796512947257602159"
              }
            },
            "6": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -404,
                "mantissa": "146405977563448323926143278894695176550646681761669141132471861773622379500093801236445733668770932987548770016423253"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -404,
                "mantissa": "146405977563448323926143278894695176550646681761669141132471861773622379500093801236445733668770932987548771582956899"
              }
            }
          },
          "a_g_L2_bound": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -399,
              "mantissa": "1434658335689016001026997180323396037639596280169547192995234929993782021917996542758211198041710689913642567326974485407"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -399,
              "mantissa": "1434658335689016001026997180323396037639596280169547192995234929993782021917996542758211198041710689913642567327269772385"
            }
          },
          "a_g_log_L_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -386,
              "mantissa": "66429841502894665701381898929034546536826510954256333313514289475627519893503192176816052221535137563127418898827257"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -386,
              "mantissa": "66429841502894665701381898929034546536826510954256333313514289475627519893503192176816052221535137563127419609583667"
            }
          },
          "a_g_log_L_L2_sq": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -387,
              "mantissa": "55998720218762816665335045204289714868316886681354605400650870844875929109898652363900218030287172378575585125019689"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -387,
              "mantissa": "55998720218762816665335045204289714868316886681354605400650870844875929109898652363900218030287172378575586323301691"
            }
          },
          "a_g_log_L_a_g_L_pairing": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -390,
              "mantissa": "-685004547831326913112756015512324587914944136300030421423145336804488409173585630573100111605489790710474236608837749"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -390,
              "mantissa": "-685004547831326913112756015512324587914944136300030421423145336804488409173585630573100111605489790710474235878686731"
            }
          },
          "a_g_log_difference_L2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -422,
              "mantissa": "2092327106581732188613253650924138110041278567656474790663211021215636053278390884735400330213529203633628712732401526517509"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -422,
              "mantissa": "2092327106581732188613253650924138110041278567656474790663211021215636053278390884735400330213529203633628712732402370859259"
            }
          },
          "delta_T_L": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -403,
              "mantissa": "3379113751022644871943261607090507324291879761884758889461300781602654596585893303027044630028138705278519720252977777"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -403,
              "mantissa": "3379113751022644871943261607090507324291879761884758889461300781602654596585893303027044630028138705278519721036781199"
            }
          },
          "delta_a_g_to_a_g_L_Linf": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -421,
              "mantissa": "6940341446058518715575825563581795765804044650417968563373494235299599907663496336880261142955368772263070775887255057737953"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -421,
              "mantissa": "6940341446058518715575825563581795765804044650417968563373494235299599907663496336880261142955368772263070775887256695592735"
            }
          },
          "delta_diag_L": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -401,
              "mantissa": "1438578979369461274989870263107863977210850514369315707177459885355603375883179531973729992229198115228509796214100213"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -401,
              "mantissa": "1438578979369461274989870263107863977210850514369315707177459885355603375883179531973729992229198115228509797193418123"
            }
          },
          "delta_rhs_L": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -402,
              "mantissa": "2527051342638164157030724947671609165191842741824758290835787346551169236834806163854630037611607257171426208170795207"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -402,
              "mantissa": "2527051342638164157030724947671609165191842741824758290835787346551169236834806163854630037611607257171426208955028025"
            }
          }
        },
        "parameters": {
          "EPS_SPLIT_POWER": 16,
          "L": 5000,
          "M": 15000,
          "N_DCT": 65536,
          "PREC_BITS": 384,
          "projected_T_g_bound": "0.1571"
        },
        "per_j": {
          "1": {
            "C_D_inv": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -378,
                "mantissa": "14767482533429209347370112774400191069905755003622513892700697635916032686007289896938064529445353967080920181063685"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -378,
                "mantissa": "14767482533429209347370112774400191069905755003622513892700697635916032686007289896938064529445353967080920181063685"
              }
            },
            "C_S_inv_g": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -406,
                "mantissa": "8404141097406888565958805271871604556611361904622387633845191319754686540852252690378268545538691823686056803228709362177501"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -406,
                "mantissa": "8404141097406888565958805271871604556611361904622387633845191319754686540852252690378268545538691823686056803228710820014627"
              }
            },
            "D_inv_k_g_L2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -405,
                "mantissa": "1985226116035505900292341305134115299536276633483892765547078158175614308592431365478890857014615156668182147965670349456407"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -405,
                "mantissa": "1985226116035505900292341305134115299536276633483892765547078158175614308592431365478890857014615156668182147965670526434281"
              }
            },
            "F_g": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -379,
                "mantissa": "-31580087367172878935125841207922441481322971296022199177539529048760137860321743693383726262155147937980184363966355"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -379,
                "mantissa": "-26499422154168289178146816674643298626235328621990408543526917191202493008555293327368301990279389911576327416881043"
              }
            },
            "F_g_abs_lower": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -379,
                "mantissa": "26499422154168289178146816674643298626235328621990408543526917191202493008555293327368301990279389911576327416881043"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -379,
                "mantissa": "26499422154168289178146816674643298626235328621990408543526917191202493008555293327368301990279389911576327416881043"
              }
            },
            "Z_Sch_L2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -379,
                "mantissa": "27655641161438834624590964608115938259011313907287783161819820812256340700213269765612978507866169296790847827805703"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -379,
                "mantissa": "27655641161438834624590964608115938259011313907287783161819820812256340700213269765612978507866169296790847827805703"
              }
            },
            "c_j": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -380,
                "mantissa": "15022014862375395199681384038179752763186650596864951542155286860368681425383311545601689009674874088057526921304473"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -379,
                "mantissa": "7511007431187697599840692019089876381593325298432475771077643430184340712691655772800844504837437044028763460652237"
              }
            },
            "delta_Sch_pairing_L": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -403,
                "mantissa": "42584607336248143897384380300980712483033887721995646725477784652183367208984882075485914280409887858129765057462025914621"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -403,
                "mantissa": "42584607336248143897384380300980712483033887721995646725477784652183367208984882075485914280409887858129765057462048323331"
              }
            },
            "delta_res_Sch_L": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -423,
                "mantissa": "7632582504340643894568153718610331505645791258017697414831096690375893135513996105714786853643921639766439445891219"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -423,
                "mantissa": "7632582504340643894568153718610331505645791258017697414831096690375893135513996105714786853643921639766439445891219"
              }
            },
            "epsilon_Sch_L": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -408,
                "mantissa": "1034299635997640825217401644953996021439116752147266531832174486252272059233234190264460845562411769030956037158096671219897"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -408,
                "mantissa": "1034299635997640825217401644953996021439116752147266531832174486252272059233234190264460845562411769030956037158097013301063"
              }
            },
            "h_g": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -382,
                "mantissa": "-1645636852135302828294587005948948540663264879023211695930137494982715630980295290558601379947608667541935682211127"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -382,
                "mantissa": "-1612161617722195659729705620860017302872255026185765715706608229903757009587159071265056376518250656117933415320887"
              }
            },
            "j": 1,
            "k_D_inv_k_g_pairing": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -379,
                "mantissa": "26297901957218654609540621171056343264992709241581176393062252219014397758722773132604728325805051566243134069155309"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -379,
                "mantissa": "31374382755390326192729000133158276112123650688280309151549600805337424030083332092919342707071253867855894074500589"
              }
            },
            "k_g_L_L2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -382,
                "mantissa": "12752469708710262024244598619805282559028042990417574362095533367904248222946760030957889345583220652257055097128609"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -382,
                "mantissa": "12752469708710262024244598619805282559028042990417574362095533367904248222946760030957889345583220652257055097128609"
              }
            },
            "k_g_L_Z_Sch_pairing": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -382,
                "mantissa": "230689138850435923209078485216858477508465439719445942178447412097407287155224420902096284131505221736396112521281075"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -382,
                "mantissa": "230689138850435923209078485216858477508465439719445942178447412097407287155224420902096284131505221736396112627966109"
              }
            }
          },
          "2": {
            "C_D_inv": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -383,
                "mantissa": "29400532910798907021653091450509344867913070834115899855204743694313988995132900514419157318334041427872843939102823"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -383,
                "mantissa": "29400532910798907021653091450509344867913070834115899855204743694313988995132900514419157318334041427872843939102823"
              }
            },
            "C_S_inv_g": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -409,
                "mantissa": "7462235315927924612077463107069871660597506825700475769325472829356720635480423105242993729515887163769500368412665878926661"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -409,
                "mantissa": "7462235315927924612077463107069871660597506825700475769325472829356720635480423105242993729515887163769500368412667710810811"
              }
            },
            "D_inv_k_g_L2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -413,
                "mantissa": "12844595534437292575051361068696278757125330627141450526410961528420348079037854024217258186412889957829155194801731187620245"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -413,
                "mantissa": "12844595534437292575051361068696278757125330627141450526410961528420348079037854024217258186412889957829155194801732270048875"
              }
            },
            "F_g": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -383,
                "mantissa": "6494616636186555794440725202507322520731423569671205122155903460104106253930215827681673235665861933370732790237599"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -383,
                "mantissa": "6558924889321228728894891977129550267196217006536263688742010951340362103457306051332860860687105887716119098771871"
              }
            },
            "F_g_abs_lower": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -383,
                "mantissa": "6494616636186555794440725202507322520731423569671205122155903460104106253930215827681673235665861933370732790237599"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -383,
                "mantissa": "6494616636186555794440725202507322520731423569671205122155903460104106253930215827681673235665861933370732790237599"
              }
            },
            "Z_Sch_L2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -382,
                "mantissa": "5964981850007296554771717718229066339113034181326899547890822064502846784372911760354757247583924327588635049608773"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -382,
                "mantissa": "5964981850007296554771717718229066339113034181326899547890822064502846784372911760354757247583924327588635049608773"
              }
            },
            "c_j": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -382,
                "mantissa": "20686053253107101586446496052575397247666863116994359500672854037229003930036035570992489783814580711423479694911077"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -382,
                "mantissa": "20686053253107101586446496052575397247666863116994359500672854037229003930036035570992489783814580711423479694911079"
              }
            },
            "delta_Sch_pairing_L": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -420,
                "mantissa": "2835347111879125511009091944328504306250313602367851508072297092776724945135351846839086740775505137800289205315458751680825"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -420,
                "mantissa": "2835347111879125511009091944328504306250313602367851508072297092776724945135351846839086740775505137800289205315459601247943"
              }
            },
            "delta_res_Sch_L": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -423,
                "mantissa": "6822846124292870411155655741870074895077448975227240556210218107702432655267696959265845600250126731690293612455255"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -423,
                "mantissa": "6822846124292870411155655741870074895077448975227240556210218107702432655267696959265845600250126731690293612455255"
              }
            },
            "epsilon_Sch_L": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -420,
                "mantissa": "4466502519018821503022194678718371273326963081838951011434016719729070098898442842690856731766394452885267856284542769613495"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -420,
                "mantissa": "4466502519018821503022194678718371273326963081838951011434016719729070098898442842690856731766394452885267856284543881524553"
              }
            },
            "h_g": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -381,
                "mantissa": "2946407279242609215261152372516505061346941276149748158121380017707929481873264236680155454218470694378746808154369"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -381,
                "mantissa": "2952169409781014686354180880269429310680508456636484691998244636901074698274503555368930711452965920533345886583041"
              }
            },
            "j": 2,
            "k_D_inv_k_g_pairing": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -383,
                "mantissa": "5249752749838665932396676411317086052014911928459621407206721988822336515256128840081744560250851834309610161412709"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -383,
                "mantissa": "5291012480748045150729039420189778648167246426477841182373862218169211847947420449100066006081926804251908728527461"
              }
            },
            "k_g_L_L2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -385,
                "mantissa": "35121555919070885574968730625037499506831331514592663816918845996851044286148453855752875574721001140642381251108485"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -385,
                "mantissa": "35121555919070885574968730625037499506831331514592663816918845996851044286148453855752875574721001140642381251108485"
              }
            },
            "k_g_L_Z_Sch_pairing": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -392,
                "mantissa": "2698435899030198037280183252865757363246632538863990422932629556989836380980108618030543504981191331471748835292820949"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -392,
                "mantissa": "2698435899030198037280183252865757363246632538863990422932629556989836380980108618030543504981191331471748836356546091"
              }
            }
          }
        },
        "values": {
          "C_D_inv": {
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -378,
                "mantissa": "14767482533429209347370112774400191069905755003622513892700697635916032686007289896938064529445353967080920181063685"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -378,
                "mantissa": "14767482533429209347370112774400191069905755003622513892700697635916032686007289896938064529445353967080920181063685"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -383,
                "mantissa": "29400532910798907021653091450509344867913070834115899855204743694313988995132900514419157318334041427872843939102823"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -383,
                "mantissa": "29400532910798907021653091450509344867913070834115899855204743694313988995132900514419157318334041427872843939102823"
              }
            }
          },
          "C_S_inv_g": {
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -406,
                "mantissa": "8404141097406888565958805271871604556611361904622387633845191319754686540852252690378268545538691823686056803228709362177501"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -406,
                "mantissa": "8404141097406888565958805271871604556611361904622387633845191319754686540852252690378268545538691823686056803228710820014627"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -409,
                "mantissa": "7462235315927924612077463107069871660597506825700475769325472829356720635480423105242993729515887163769500368412665878926661"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -409,
                "mantissa": "7462235315927924612077463107069871660597506825700475769325472829356720635480423105242993729515887163769500368412667710810811"
              }
            }
          },
          "C_S_inv_g_max": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -406,
              "mantissa": "8404141097406888565958805271871604556611361904622387633845191319754686540852252690378268545538691823686056803228709362177501"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -406,
              "mantissa": "8404141097406888565958805271871604556611361904622387633845191319754686540852252690378268545538691823686056803228710820014627"
            }
          }
        }
      }
    }
  },
  "schema_version": 1,
  "stage": "06_g_S0_schur_bounds",
  "state": "complete"
}


==> anc/output_json/07_g_limiting_data/g_limiting_data.json <==
{
  "checkpoint_prec_bits": 512,
  "file_type": "rigorous_stage_checkpoint",
  "payload": {
    "metadata": {
      "J": 200,
      "L": 5000,
      "M0_not_formed": true,
      "N": 65536,
      "U_coeffs": "/content/drive/MyDrive/CAP_full_run_final/csv files/profile_g_U_cos_J200.csv",
      "a_g_coeffs": "/content/drive/MyDrive/CAP_full_run_final/csv files/ag_coeffs_L5000_N65536_dec15_cert5e-15.csv",
      "c1": "6.1",
      "c2": "2.1",
      "no_Q_side_comparison": true,
      "scope": "limiting_matrix_entries_g_only",
      "stage": "07_g_limiting_data",
      "uses_stage05_T_g_approximation_bounds": true,
      "uses_stage06_S0_inverse_bounds": true
    },
    "stages": {
      "B_N_coefficients": {
        "description": "The families B_N_coeffs[j,m] and delta_rhs[j,m].",
        "diagnostics": {
          "B_N_lengths": {
            "1": {
              "0": 65536,
              "1": 65736,
              "2": 65737
            },
            "2": {
              "0": 65536,
              "1": 65737,
              "2": 65738
            }
          }
        },
        "elapsed": "1.358min",
        "parameters": {
          "N_DCT": 65536,
          "PREC_BITS": 200,
          "full_arrays_saved": false
        },
        "samples": {
          "B_N_coeffs": {
            "1": {
              "0": {
                "0": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -200,
                    "mantissa": "903051333622252393394959955706584383343353261088127602104409"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -200,
                    "mantissa": "903051333622252393394959955706584383343353285743492423719001"
                  }
                },
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -198,
                    "mantissa": "125650845100168319366701672876256497527681119117969010520221"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -198,
                    "mantissa": "125650845100168319366701672876256497527681129041472643985565"
                  }
                },
                "10": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -204,
                    "mantissa": "-889020352245990472985880846621459767329506481527764261889633"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -204,
                    "mantissa": "-889020352245990472985880846621459767329505540955028374251105"
                  }
                },
                "100": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -210,
                    "mantissa": "-467239768568611860459836408266695293206813376666986452340053"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -210,
                    "mantissa": "-467239768568611860459836408266695293206729654632540768554325"
                  }
                },
                "1000": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -217,
                    "mantissa": "-597022259120301985040809750907474629678426347297946869846799"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -217,
                    "mantissa": "-597022259120301985040809750907474629667425739003586593837839"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -203,
                    "mantissa": "-1540944668269916180873814718953730786939311795455395394150885"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -203,
                    "mantissa": "-1540944668269916180873814718953730786939311540149566371193317"
                  }
                },
                "5000": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -222,
                    "mantissa": "-767696134268573276502530435614090270170236351414633912171123"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -222,
                    "mantissa": "-767696134268573276502530435614090269645693222279277021854323"
                  }
                },
                "N_minus_1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -202,
                    "mantissa": "-7027373378033469696096184383966633654597511627577977"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -202,
                    "mantissa": "-7027373378033469696096184383966633495821453760567929"
                  }
                }
              },
              "1": {
                "0": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -202,
                    "mantissa": "-878025246566802204100286973126309297876332899374104243930215"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -202,
                    "mantissa": "-878025246566802204100286973126309297757538088517718466954343"
                  }
                },
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -201,
                    "mantissa": "942024253329463941805208225476151004005379300394176661057107"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -201,
                    "mantissa": "942024253329463941805208225476151004202443763308164888817235"
                  }
                },
                "10": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -209,
                    "mantissa": "997926309656878582849000863096700763586476209554066814689851"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -209,
                    "mantissa": "997926309656878582849000863096700836830112664900413176832571"
                  }
                },
                "100": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -210,
                    "mantissa": "249374940747802882027202572973953045440885151927221462312555"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -210,
                    "mantissa": "249374940747802882027202572973953239677023456488276712302187"
                  }
                },
                "1000": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -218,
                    "mantissa": "1105756000871639145381717054615564768706114267892737826459295"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -218,
                    "mantissa": "1105756000871639145381717054615617982167537000246875168018079"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -203,
                    "mantissa": "1074209035794138530719750657006824589857201593549239017148671"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -203,
                    "mantissa": "1074209035794138530719750657006824590645016696325825134727423"
                  }
                },
                "5000": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -222,
                    "mantissa": "923003657213383647982966886894443830257068982748794312051053"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -222,
                    "mantissa": "923003657213383647982966886895775965914433486010138175850861"
                  }
                },
                "N_minus_1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -228,
                    "mantissa": "-1517983961447937921910038080405717592329788493355756070242549"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -228,
                    "mantissa": "-1517983961447937921910038080379268047847932734007045161093365"
                  }
                }
              },
              "2": {
                "0": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -198,
                    "mantissa": "150887824457923936428708330616178737721360683190352242680549"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -198,
                    "mantissa": "150887824457923936428708330616178737725230202778690271978213"
                  }
                },
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -200,
                    "mantissa": "333390680447847148337151573657405406788271323079205443501227"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -200,
                    "mantissa": "333390680447847148337151573657405406839659437421040047914155"
                  }
                },
                "10": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -203,
                    "mantissa": "-414509545590306669788872172577670961603820584701636626480073"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -203,
                    "mantissa": "-414509545590306669788872172577670961007071972323788207815625"
                  }
                },
                "100": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -210,
                    "mantissa": "-528767880537951301462712970678166117487851732633858823265295"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -210,
                    "mantissa": "-528767880537951301462712970678166016276069173955097207610383"
                  }
                },
                "1000": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -218,
                    "mantissa": "-1584690329549170421312395381005404115820035614054937631702545"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -218,
                    "mantissa": "-1584690329549170421312395381005376383430115133613649617796625"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -207,
                    "mantissa": "-1065320087731623582147797728758628292489054796502712111844905"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -207,
                    "mantissa": "-1065320087731623582147797728758628285916796441057806743227945"
                  }
                },
                "5000": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -222,
                    "mantissa": "-1124887668977798805364911473998419496183502355640866753250021"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -222,
                    "mantissa": "-1124887668977798805364911473997725245467628547006649759990501"
                  }
                },
                "N_minus_1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -230,
                    "mantissa": "1409699172015629497332443048896941452026480756458983324602283"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -230,
                    "mantissa": "1409699172015629497332443048952119019500687076655810437664683"
                  }
                }
              }
            },
            "2": {
              "0": {
                "0": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -200,
                    "mantissa": "903051333622252393394959955706584383343353261088127602104409"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -200,
                    "mantissa": "903051333622252393394959955706584383343353285743492423719001"
                  }
                },
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -198,
                    "mantissa": "125650845100168319366701672876256497527681119117969010520221"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -198,
                    "mantissa": "125650845100168319366701672876256497527681129041472643985565"
                  }
                },
                "10": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -204,
                    "mantissa": "-889020352245990472985880846621459767329506481527764261889633"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -204,
                    "mantissa": "-889020352245990472985880846621459767329505540955028374251105"
                  }
                },
                "100": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -210,
                    "mantissa": "-467239768568611860459836408266695293206813376666986452340053"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -210,
                    "mantissa": "-467239768568611860459836408266695293206729654632540768554325"
                  }
                },
                "1000": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -217,
                    "mantissa": "-597022259120301985040809750907474629678426347297946869846799"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -217,
                    "mantissa": "-597022259120301985040809750907474629667425739003586593837839"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -203,
                    "mantissa": "-1540944668269916180873814718953730786939311795455395394150885"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -203,
                    "mantissa": "-1540944668269916180873814718953730786939311540149566371193317"
                  }
                },
                "5000": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -222,
                    "mantissa": "-767696134268573276502530435614090270170236351414633912171123"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -222,
                    "mantissa": "-767696134268573276502530435614090269645693222279277021854323"
                  }
                },
                "N_minus_1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -202,
                    "mantissa": "-7027373378033469696096184383966633654597511627577977"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -202,
                    "mantissa": "-7027373378033469696096184383966633495821453760567929"
                  }
                }
              },
              "1": {
                "0": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -198,
                    "mantissa": "150887824457923936428708330616178737721360683190352242680549"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -198,
                    "mantissa": "150887824457923936428708330616178737725230202778690271978213"
                  }
                },
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -200,
                    "mantissa": "333390680447847148337151573657405406788271323079205443501227"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -200,
                    "mantissa": "333390680447847148337151573657405406839659437421040047914155"
                  }
                },
                "10": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -203,
                    "mantissa": "-414509545590306669788872172577670961603820584701636626480073"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -203,
                    "mantissa": "-414509545590306669788872172577670961007071972323788207815625"
                  }
                },
                "100": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -210,
                    "mantissa": "-528767880537951301462712970678166117487851732633858823265295"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -210,
                    "mantissa": "-528767880537951301462712970678166016276069173955097207610383"
                  }
                },
                "1000": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -218,
                    "mantissa": "-1584690329549170421312395381005404115820035614054937631702545"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -218,
                    "mantissa": "-1584690329549170421312395381005376383430115133613649617796625"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -207,
                    "mantissa": "-1065320087731623582147797728758628292489054796502712111844905"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -207,
                    "mantissa": "-1065320087731623582147797728758628285916796441057806743227945"
                  }
                },
                "5000": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -222,
                    "mantissa": "-1124887668977798805364911473998419496183502355640866753250021"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -222,
                    "mantissa": "-1124887668977798805364911473997725245467628547006649759990501"
                  }
                },
                "N_minus_1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -230,
                    "mantissa": "1409699172015629497332443048896941452026480756458983324602283"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -230,
                    "mantissa": "1409699172015629497332443048952119019500687076655810437664683"
                  }
                }
              },
              "2": {
                "0": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -201,
                    "mantissa": "-1569029495873276365943810349542803583774706633051034506752755"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -201,
                    "mantissa": "-1569029495873276365943810349542803583750032302651688383148787"
                  }
                },
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -201,
                    "mantissa": "-1201821291264487110591096248892499040427447251445587372803993"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -201,
                    "mantissa": "-1201821291264487110591096248892499040345632446403899695171481"
                  }
                },
                "10": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -203,
                    "mantissa": "406641186039932018351688799241256855807072064954833601098501"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -203,
                    "mantissa": "406641186039932018351688799241256856282595758316576793490181"
                  }
                },
                "100": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -210,
                    "mantissa": "465799383641496265015458373425311925063560376422970490794115"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -210,
                    "mantissa": "465799383641496265015458373425312005748872005808752098193539"
                  }
                },
                "1000": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -218,
                    "mantissa": "1308235597323205126531102569086008204884844764154773578685469"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -218,
                    "mantissa": "1308235597323205126531102569086030310944220254328717601643549"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -203,
                    "mantissa": "803229341123623047289520244174226210893581983335203549156389"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -203,
                    "mantissa": "803229341123623047289520244174226211220910722191702257505317"
                  }
                },
                "5000": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -222,
                    "mantissa": "894136351996414260576116012708976520814490945514381163213061"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -222,
                    "mantissa": "894136351996414260576116012709529917904910464853652972089605"
                  }
                },
                "N_minus_1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -229,
                    "mantissa": "157543305414233748616116975151562486301224260864318288913299"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -229,
                    "mantissa": "157543305414233748616116975173524480120120018085953737286547"
                  }
                }
              }
            }
          }
        },
        "values": {
          "B_N_L2": {
            "1": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -199,
                  "mantissa": "892779463506628316737543214287708327582005104542510202287323"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -199,
                  "mantissa": "892779463506628316737543214287708327582005104542510202287325"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -199,
                  "mantissa": "374208933133326669880190822863661948898393694628184811465623"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -200,
                  "mantissa": "748417866266653339760381645727323897796787389256369622931247"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -200,
                  "mantissa": "1185506652953005235357943083666957251702655216529673598502351"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -200,
                  "mantissa": "1185506652953005235357943083666957251702655216529673598502353"
                }
              }
            },
            "2": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -199,
                  "mantissa": "892779463506628316737543214287708327582005104542510202287323"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -199,
                  "mantissa": "892779463506628316737543214287708327582005104542510202287325"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -200,
                  "mantissa": "1185506652953005235357943083666957251702655216529673598502351"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -200,
                  "mantissa": "1185506652953005235357943083666957251702655216529673598502353"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -199,
                  "mantissa": "825060481231619092941427272713663002418537935645853723278611"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -199,
                  "mantissa": "825060481231619092941427272713663002418537935645853723278613"
                }
              }
            }
          },
          "delta_rhs": {
            "1": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -245,
                  "mantissa": "46736096470529382880182706303991601537970120696801777236085431170943"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -245,
                  "mantissa": "46736096470529382880182706303991601537970120696801777236085846214785"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -238,
                  "mantissa": "20911274159809703513681370465382739775807027179934880043618311283527"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -238,
                  "mantissa": "20911274159809703513681370465382739775807027179934880043619116178617"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -234,
                  "mantissa": "670995718474292575418664225972619185739112173319039148429844952963"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -234,
                  "mantissa": "670995718474292575418664225972619185739112173319039148429875333245"
                }
              }
            },
            "2": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -245,
                  "mantissa": "46736096470529382880182706303991601537970120696801777236085431170943"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -245,
                  "mantissa": "46736096470529382880182706303991601537970120696801777236085846214785"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -234,
                  "mantissa": "670995718474292575418664225972619185739112173319039148429844952963"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -234,
                  "mantissa": "670995718474292575418664225972619185739112173319039148429875333245"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -235,
                  "mantissa": "710364928982007298426586014002729030896363414620864105658831979781"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -235,
                  "mantissa": "710364928982007298426586014002729030896363414620864105658870020859"
                }
              }
            }
          },
          "integral_Omega": {
            "1": {
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -224,
                  "mantissa": "87571327817295820886379545530231756768950207436849213049875246489933"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -224,
                  "mantissa": "87571327817295820886379545530231756768950207436849213049875660922547"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -225,
                  "mantissa": "-87571327817295820886379545530231756768950207436849213049875737533535"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -225,
                  "mantissa": "-87571327817295820886379545530231756768950207436849213049874901443489"
                }
              }
            },
            "2": {
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -225,
                  "mantissa": "-87571327817295820886379545530231756768950207436849213049875737533535"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -225,
                  "mantissa": "-87571327817295820886379545530231756768950207436849213049874901443489"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -226,
                  "mantissa": "87571327817295820886379545530231756768950207436849213049874614003783"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -226,
                  "mantissa": "87571327817295820886379545530231756768950207436849213049876293408697"
                }
              }
            }
          },
          "integral_Omega_log_cos": {
            "1": {
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -220,
                  "mantissa": "-3347510515736387902246621144875116353386717083966894573434678469953"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -220,
                  "mantissa": "-3347510515736387902246621144875116353386717083966894573433341156031"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -219,
                  "mantissa": "1994588852247228596149865706758911013293055485750173474181942727515"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -219,
                  "mantissa": "1994588852247228596149865706758911013293055485750173474182635072677"
                }
              }
            },
            "2": {
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -219,
                  "mantissa": "1994588852247228596149865706758911013293055485750173474181942727515"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -219,
                  "mantissa": "1994588852247228596149865706758911013293055485750173474182635072677"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -220,
                  "mantissa": "-4312947668291009426584846763946191502068995109571687683833680167853"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -220,
                  "mantissa": "-4312947668291009426584846763946191502068995109571687683832238767187"
                }
              }
            }
          },
          "log_constants": {
            "C_alias_0": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -219,
                "mantissa": "79549304902045620084774067134720993680281973885648844755003995474099"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -219,
                "mantissa": "79549304902045620084774067134720993680281973885648844755005584815949"
              }
            },
            "C_alias_log": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -219,
                "mantissa": "35944675909082208546876498113195900176965523367647855287388440075137"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -219,
                "mantissa": "35944675909082208546876498113195900176965523367647855287389079233663"
              }
            },
            "C_coef_0": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -221,
                "mantissa": "55435139769636333704292722840129754730934081419309248791919666196697"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -221,
                "mantissa": "55435139769636333704292722840129754730934081419309248791920496021287"
              }
            },
            "C_coef_end": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -225,
                "mantissa": "255418616326938331732502430396582491671291085630626843646275957051857"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -225,
                "mantissa": "255418616326938331732502430396582491671291085630626843646277038091823"
              }
            },
            "C_coef_log": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -222,
                "mantissa": "174813941219924775980861072892245514683124676854196798858532241193817"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -222,
                "mantissa": "174813941219924775980861072892245514683124676854196798858534175982759"
              }
            },
            "Sigma_log_2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -199,
                "mantissa": "753290979094366200251789048749118508866876896241153243770783"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -199,
                "mantissa": "753290979094366200251789048749118508866876896241153243770783"
              }
            },
            "delta_a_g_DCT": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -245,
                "mantissa": "46736096470529382880182706303991601537970120696801777236085431170943"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -245,
                "mantissa": "46736096470529382880182706303991601537970120696801777236085846214785"
              }
            },
            "delta_a_g_log_DCT": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -236,
                "mantissa": "4913625685633385321364074631526816675745450659454926277968485233625"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -236,
                "mantissa": "4913625685633385321364074631526816675745450659454926277968617720871"
              }
            }
          }
        }
      },
      "g_a_g_samples": {
        "description": "DCT-I samples and coefficient diagnostics for a_g.",
        "diagnostics": {
          "len_D_a_g": 65536,
          "len_D_a_g_log": 65536,
          "len_a_g_log_samples": 65537,
          "len_a_g_samples": 65537,
          "len_negative_K_sin_multipliers": 65536
        },
        "elapsed": "33.170s",
        "parameters": {
          "J": 200,
          "N_DCT": 65536,
          "PREC_BITS": 200,
          "full_arrays_saved": false
        },
        "samples": {
          "D_a_g": {
            "0": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -200,
                "mantissa": "903051333622252393394959955706584383343353261088127602104409"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -200,
                "mantissa": "903051333622252393394959955706584383343353285743492423719001"
              }
            },
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -198,
                "mantissa": "125650845100168319366701672876256497527681119117969010520221"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -198,
                "mantissa": "125650845100168319366701672876256497527681129041472643985565"
              }
            },
            "10": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -204,
                "mantissa": "-889020352245990472985880846621459767329506481527764261889633"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -204,
                "mantissa": "-889020352245990472985880846621459767329505540955028374251105"
              }
            },
            "100": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -210,
                "mantissa": "-467239768568611860459836408266695293206813376666986452340053"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -210,
                "mantissa": "-467239768568611860459836408266695293206729654632540768554325"
              }
            },
            "1000": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -217,
                "mantissa": "-597022259120301985040809750907474629678426347297946869846799"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -217,
                "mantissa": "-597022259120301985040809750907474629667425739003586593837839"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -203,
                "mantissa": "-1540944668269916180873814718953730786939311795455395394150885"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -203,
                "mantissa": "-1540944668269916180873814718953730786939311540149566371193317"
              }
            },
            "5000": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -222,
                "mantissa": "-767696134268573276502530435614090270170236351414633912171123"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -222,
                "mantissa": "-767696134268573276502530435614090269645693222279277021854323"
              }
            },
            "N_minus_1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -202,
                "mantissa": "-7027373378033469696096184383966633654597511627577977"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -202,
                "mantissa": "-7027373378033469696096184383966633495821453760567929"
              }
            }
          },
          "D_a_g_log": {
            "0": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -201,
                "mantissa": "-630744513070980499709435971270540409326488393484523055249311"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -201,
                "mantissa": "-630744513070980499709435971270540409326488373505803905300383"
              }
            },
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -201,
                "mantissa": "558519441260662965944361614261275750519147467926830789982517"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -201,
                "mantissa": "558519441260662965944361614261275750519147500064710131743029"
              }
            },
            "10": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -206,
                "mantissa": "1220250913505981399782402277278790998200617136538954504688007"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -206,
                "mantissa": "1220250913505981399782402277278790998200618660692145557819783"
              }
            },
            "100": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -211,
                "mantissa": "747478989237878325054467536447486207627030315902548620018999"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -211,
                "mantissa": "747478989237878325054467536447486207627098162951923632375095"
              }
            },
            "1000": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -215,
                "mantissa": "175982017740387885704527464933615290272530144152588874799711"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -215,
                "mantissa": "175982017740387885704527464933615290273644393622128956398175"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -204,
                "mantissa": "853239131757736489117618341265916701623827250594500943441703"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -204,
                "mantissa": "853239131757736489117618341265916701623827457456513366519591"
              }
            },
            "5000": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -222,
                "mantissa": "1110272736673987102064586493646625719633411194972319710725375"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -222,
                "mantissa": "1110272736673987102064586493646625719845928928812023568942335"
              }
            },
            "N_minus_1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -203,
                "mantissa": "-40216038441183861477454689116233713040514022300618995"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -203,
                "mantissa": "-40216038441183861477454689116233712911962504933576947"
              }
            }
          },
          "a_g": {
            "0": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": 0,
                "mantissa": "0"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": 0,
                "mantissa": "0"
              }
            },
            "3N_over_4": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -169,
                "mantissa": "284233614207622351728513838332513379032402530211991"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -172,
                "mantissa": "2273868913660978813828110706660107032259220820330215"
              }
            },
            "7N_over_8": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -196,
                "mantissa": "23984977108951303031234634415159885490136501866999319840897"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -196,
                "mantissa": "23984977108951303031234634415159885490136501867000069312597"
              }
            },
            "N": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": 0,
                "mantissa": "0"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": 0,
                "mantissa": "0"
              }
            },
            "N_over_2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -221,
                "mantissa": "2038436789603526052717876280446045513342698323135466494111983067309"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -221,
                "mantissa": "2038436789603526052717876280446045513342698323135466494112698736467"
              }
            },
            "N_over_4": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -171,
                "mantissa": "2775638616913332803457036237366959897328028959576975"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -169,
                "mantissa": "693909654228333200864259059341739974332007318172619"
              }
            },
            "N_over_8": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -194,
                "mantissa": "23841520533978801177143713193375299443731511499739456612145"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -194,
                "mantissa": "23841520533978801177143713193375299443731511499740130419625"
              }
            }
          },
          "a_g_log": {
            "0": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": 0,
                "mantissa": "0"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": 0,
                "mantissa": "0"
              }
            },
            "3N_over_4": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -200,
                "mantissa": "-586305548100466811106151723221144564948536736489805378088069"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -200,
                "mantissa": "-586305548100466811106151723221144564948536587291892874603653"
              }
            },
            "7N_over_8": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -200,
                "mantissa": "-627175544123414793655228056415026928177653962357187201883083"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -200,
                "mantissa": "-627175544123414793655228056415026928177653962357167604185675"
              }
            },
            "N": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": 0,
                "mantissa": "0"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": 0,
                "mantissa": "0"
              }
            },
            "N_over_2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -224,
                "mantissa": "-5651746853853402081519771874573604039827586252830919213354862723109"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -224,
                "mantissa": "-5651746853853402081519771874573604039827586252830919213352820719579"
              }
            },
            "N_over_4": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -203,
                "mantissa": "-943850326988524099052644506114534995023544777937462522642829"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -203,
                "mantissa": "-943850326988524099052644506114534995023544671463845912478093"
              }
            },
            "N_over_8": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -205,
                "mantissa": "-947336284796248980527363676587125305865859950373813013512995"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -205,
                "mantissa": "-947336284796248980527363676587125305865859950373786239957155"
              }
            }
          },
          "negative_K_sin_multipliers": {
            "0": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -225,
                "mantissa": "-117415209715428380795598459002316483438834003913105615720306801825851"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -225,
                "mantissa": "-117415209715428380795598459002316483438834003913105615720306414004165"
              }
            },
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -229,
                "mantissa": "-1355154726251089290828387971139437938680475120724709443594412066078721"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -229,
                "mantissa": "-1355154726251089290828387971139437938680475120724709443594410992336895"
              }
            },
            "10": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -230,
                "mantissa": "-271030945250217858165677594227887587736095024144941888718882520589927"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -230,
                "mantissa": "-271030945250217858165677594227887587736095024144941888718881768970649"
              }
            },
            "100": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -234,
                "mantissa": "-433649512400348573065084150764620140377752038631907021950211925569701"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -234,
                "mantissa": "-433649512400348573065084150764620140377752038631907021950210508230491"
              }
            },
            "1000": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -236,
                "mantissa": "-173459804960139429226033660305848056151100815452762808780084850758517"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -236,
                "mantissa": "-173459804960139429226033660305848056151100815452762808780084444884107"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -230,
                "mantissa": "-1355154726251089290828387971139437938680475120724709443594412066078721"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -230,
                "mantissa": "-1355154726251089290828387971139437938680475120724709443594410992336895"
              }
            },
            "5000": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -239,
                "mantissa": "-277535687936223086761653856489356889841761304724420494048135761213627"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -239,
                "mantissa": "-277535687936223086761653856489356889841761304724420494048135004440389"
              }
            },
            "N_minus_1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -244,
                "mantissa": "-677587702293365283922554620253255548556981899075414344208464520155137"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -244,
                "mantissa": "-677587702293365283922554620253255548556981899075414344208462909534207"
              }
            }
          }
        }
      },
      "g_limiting_data": {
        "description": "The complete g-side limiting data.",
        "elapsed": "5.189min",
        "parameters": {
          "J": 200,
          "L": 5000,
          "L_Z": 8000,
          "M_0_not_formed": true,
          "N_DCT": 65536,
          "PREC_BITS": 200,
          "c_1": "6.1",
          "c_2": "2.1"
        },
        "values": {
          "B_N_L2": {
            "1": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -199,
                  "mantissa": "892779463506628316737543214287708327582005104542510202287323"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -199,
                  "mantissa": "892779463506628316737543214287708327582005104542510202287325"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -199,
                  "mantissa": "374208933133326669880190822863661948898393694628184811465623"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -200,
                  "mantissa": "748417866266653339760381645727323897796787389256369622931247"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -200,
                  "mantissa": "1185506652953005235357943083666957251702655216529673598502351"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -200,
                  "mantissa": "1185506652953005235357943083666957251702655216529673598502353"
                }
              }
            },
            "2": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -199,
                  "mantissa": "892779463506628316737543214287708327582005104542510202287323"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -199,
                  "mantissa": "892779463506628316737543214287708327582005104542510202287325"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -200,
                  "mantissa": "1185506652953005235357943083666957251702655216529673598502351"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -200,
                  "mantissa": "1185506652953005235357943083666957251702655216529673598502353"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -199,
                  "mantissa": "825060481231619092941427272713663002418537935645853723278611"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -199,
                  "mantissa": "825060481231619092941427272713663002418537935645853723278613"
                }
              }
            }
          },
          "C_log_g": {
            "1": {
              "1": {
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -218,
                    "mantissa": "-698820572012750579212004420050814644117823666307314069527388177353"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -218,
                    "mantissa": "-698820572012750579212004420050814644117823666307314069526404185143"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -218,
                    "mantissa": "1056777617124640336791873107192877668818899807971060345771864411853"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -218,
                    "mantissa": "1056777617124640336791873107192877668818899807971060345772553220403"
                  }
                }
              },
              "2": {
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -215,
                    "mantissa": "132097202140580042098984138399109708602362475996382543221483094041"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -215,
                    "mantissa": "132097202140580042098984138399109708602362475996382543221569109991"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -215,
                    "mantissa": "-75235753898902781365943933643529024335309545736111602031790234953"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -215,
                    "mantissa": "-75235753898902781365943933643529024335309545736111602031725666999"
                  }
                }
              }
            },
            "2": {
              "1": {
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -215,
                    "mantissa": "-75235753898902781365943933643529024335309545736111602031790234953"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -215,
                    "mantissa": "-75235753898902781365943933643529024335309545736111602031725666999"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -219,
                    "mantissa": "955569696750354774520486917731967368062470353297594471758015603811"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -219,
                    "mantissa": "955569696750354774520486917731967368062470353297594471758890949533"
                  }
                }
              },
              "2": {
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -219,
                    "mantissa": "955569696750354774520486917731967368062470353297594471758015431121"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -219,
                    "mantissa": "955569696750354774520486917731967368062470353297594471758891122223"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -219,
                    "mantissa": "-362937012506072670056137241067526335207114917686633629672397371311"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -219,
                    "mantissa": "-362937012506072670056137241067526335207114917686633629671688472657"
                  }
                }
              }
            }
          },
          "Res_g_L2": {
            "1": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -228,
                  "mantissa": "4430100771455243945866426766669160273884043229893147427531718819"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -228,
                  "mantissa": "4430100771455243945866426766669160273884043229893147429624069981"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -228,
                  "mantissa": "82046746825499275827169913325318668159144199587976522687584635667"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -228,
                  "mantissa": "82046746825499275827169913325318668159144199587976522688275576045"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -226,
                  "mantissa": "21104204568984459335872556088050793700061906284379769702042959731"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -226,
                  "mantissa": "21104204568984459335872556088050793700061906284379769702332727437"
                }
              }
            },
            "2": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -227,
                  "mantissa": "28223944026201425051458205864172980504197825196775669372509909803"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -227,
                  "mantissa": "28223944026201425051458205864172980504197825196775669373756148949"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -228,
                  "mantissa": "113336012226130022080088254030807407048163312347200044571106661737"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -228,
                  "mantissa": "113336012226130022080088254030807407048163312347200044572899617431"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -227,
                  "mantissa": "79647845808225864779598551760986442004059004031972700684679134405"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -227,
                  "mantissa": "79647845808225864779598551760986442004059004031972700685970293563"
                }
              }
            }
          },
          "X_g_L2": {
            "1": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -222,
                  "mantissa": "7142808081103034855179687684068129464096555489415478605822637102477"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -222,
                  "mantissa": "7142808081103034855179687684068129464096555489415478605824333195891"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -223,
                  "mantissa": "6030345026295445904270915391111930631873593514426197350150356393011"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -223,
                  "mantissa": "6030345026295445904270915391111930631873593514426197350151471440845"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -223,
                  "mantissa": "8084318521922292505156449941255017657952343469407830233371861655589"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -223,
                  "mantissa": "8084318521922292505156449941255017657952343469407830233373737410523"
                }
              }
            },
            "2": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -224,
                  "mantissa": "105730724159034171398981387457392919923444059130890324394541746723807"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -224,
                  "mantissa": "105730724159034171398981387457392919923444059130890324394542894441505"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -225,
                  "mantissa": "143104725546626322656513383678180693512522833311155975762680082074401"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -225,
                  "mantissa": "143104725546626322656513383678180693512522833311155975762681884046559"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -222,
                  "mantissa": "27008990665740297965169726973293170060518538297181803321240187192403"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -222,
                  "mantissa": "27008990665740297965169726973293170060518538297181803321240549178285"
                }
              }
            }
          },
          "a_lim_g": {
            "1": {
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -200,
                  "mantissa": "-637841574235350282284664265811996761757402323952943310450137"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -200,
                  "mantissa": "-636898588638644666984314649005951367731881359540589107752409"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -202,
                  "mantissa": "-650211370615306307746081400416915230145455821998622297717259"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -202,
                  "mantissa": "-644927064621293909253107539993120220431148306316980981758475"
                }
              }
            },
            "2": {
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -196,
                  "mantissa": "250686056825053564858983739660529600202080878900510103807773"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -196,
                  "mantissa": "250814655370048636656400372905296725286886638443296670983965"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -198,
                  "mantissa": "-1487891960852191476430056715744003560302347478000848317387741"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -198,
                  "mantissa": "-1487242031034609879694397158307395138760166843268276711527389"
                }
              }
            }
          },
          "delta_res": {
            "1": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -218,
                  "mantissa": "959063896017385156296050308419965827546566669359714761981191"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -218,
                  "mantissa": "959063896017385156296050308419965827546566669359714761981193"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -213,
                  "mantissa": "1413448728408742691032996950604939244794149644308689702914251"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -213,
                  "mantissa": "1413448728408742691032996950604939244794149644308689702914253"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -212,
                  "mantissa": "1060245630955057871917154488348572407793996778057720760107415"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -212,
                  "mantissa": "1060245630955057871917154488348572407793996778057720760107417"
                }
              }
            },
            "2": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -214,
                  "mantissa": "393558295302160308777111901555846548915038785946835107272057"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -215,
                  "mantissa": "787116590604320617554223803111693097830077571893670214544115"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -210,
                  "mantissa": "265412940264878736477211157438222349474169584309640101689273"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -211,
                  "mantissa": "530825880529757472954422314876444698948339168619280203378547"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -208,
                  "mantissa": "99552433527052044797991676473579597251940669040633154653659"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -211,
                  "mantissa": "796419468216416358383933411788636778015525352325065237229273"
                }
              }
            }
          },
          "delta_res_diff": {
            "1": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -226,
                  "mantissa": "862004835483360386454817812711778816619089740117199877815744809"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -226,
                  "mantissa": "862004835483360386454817812711778816619089740117199878338832087"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -229,
                  "mantissa": "71461717786003190654801338495792037971459008086538757004980917799"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -229,
                  "mantissa": "71461717786003190654801338495792037971459008086538757006362667481"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -228,
                  "mantissa": "14932560605667164649527587803791133483060252290728291073772387789"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -228,
                  "mantissa": "14932560605667164649527587803791133483060252290728291074931196467"
                }
              }
            },
            "2": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -225,
                  "mantissa": "6249978617771531950489026291656871393871456865574799043434315467"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -225,
                  "mantissa": "6249978617771531950489026291656871393871456865574799043745857845"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -227,
                  "mantissa": "21879801206666825292503106187661023733803300418966874876937038517"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -227,
                  "mantissa": "21879801206666825292503106187661023733803300418966874877833319755"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -226,
                  "mantissa": "13726849769597401158274545843003171060016767270998612648810782307"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -226,
                  "mantissa": "13726849769597401158274545843003171060016767270998612649456329117"
                }
              }
            }
          },
          "delta_rhs": {
            "1": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -245,
                  "mantissa": "46736096470529382880182706303991601537970120696801777236085431170943"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -245,
                  "mantissa": "46736096470529382880182706303991601537970120696801777236085846214785"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -238,
                  "mantissa": "20911274159809703513681370465382739775807027179934880043618311283527"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -238,
                  "mantissa": "20911274159809703513681370465382739775807027179934880043619116178617"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -234,
                  "mantissa": "670995718474292575418664225972619185739112173319039148429844952963"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -234,
                  "mantissa": "670995718474292575418664225972619185739112173319039148429875333245"
                }
              }
            },
            "2": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -245,
                  "mantissa": "46736096470529382880182706303991601537970120696801777236085431170943"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -245,
                  "mantissa": "46736096470529382880182706303991601537970120696801777236085846214785"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -234,
                  "mantissa": "670995718474292575418664225972619185739112173319039148429844952963"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -234,
                  "mantissa": "670995718474292575418664225972619185739112173319039148429875333245"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -235,
                  "mantissa": "710364928982007298426586014002729030896363414620864105658831979781"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -235,
                  "mantissa": "710364928982007298426586014002729030896363414620864105658870020859"
                }
              }
            }
          },
          "epsilon_solve": {
            "1": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -221,
                  "mantissa": "1760024572275208011207363521396770215401337175666708471650071239"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -221,
                  "mantissa": "1760024572275208011207363521396770215401337175666708472481340729"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -221,
                  "mantissa": "32596163820600016190039389587640052711342965405123849423204955917"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -221,
                  "mantissa": "32596163820600016190039389587640052711342965405123849423479523571"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -222,
                  "mantissa": "67075528139797066791616054009714227704265945479972422394821054483"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -222,
                  "mantissa": "67075528139797066791616054009714227704265945479972422395742154733"
                }
              }
            },
            "2": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -219,
                  "mantissa": "622269407450034517636900364161955657252023219092161865641081055"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -219,
                  "mantissa": "622269407450034517636900364161955657252023219092161865668558625"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -224,
                  "mantissa": "39980540270477918039741763292510404828967564968923153660390638993"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -224,
                  "mantissa": "39980540270477918039741763292510404828967564968923153661023189615"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -224,
                  "mantissa": "56193328920715697524580004237622279827305208228346516463907311949"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -224,
                  "mantissa": "56193328920715697524580004237622279827305208228346516464818384563"
                }
              }
            }
          },
          "m_g": {
            "1": {
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -224,
                  "mantissa": "87571327817295820886379545530231756768950207436849213049875246489933"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -224,
                  "mantissa": "87571327817295820886379545530231756768950207436849213049875660922547"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -225,
                  "mantissa": "-87571327817295820886379545530231756768950207436849213049875737533535"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -225,
                  "mantissa": "-87571327817295820886379545530231756768950207436849213049874901443489"
                }
              }
            },
            "2": {
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -225,
                  "mantissa": "-87571327817295820886379545530231756768950207436849213049875737533535"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -225,
                  "mantissa": "-87571327817295820886379545530231756768950207436849213049874901443489"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -226,
                  "mantissa": "87571327817295820886379545530231756768950207436849213049874614003783"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -226,
                  "mantissa": "87571327817295820886379545530231756768950207436849213049876293408697"
                }
              }
            }
          },
          "r_lim_g": {
            "1": {
              "1": {
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -203,
                    "mantissa": "1199876107392368752906047819932978117735097453837088661521985"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -203,
                    "mantissa": "1316245433066857793442841634182604745605966698381193466168897"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -200,
                    "mantissa": "-394312686178283644759706238958854236337957144967765519422801"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -200,
                    "mantissa": "-379325110495417714231972660994197165783738227159697394160977"
                  }
                }
              },
              "2": {
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -200,
                    "mantissa": "-398409602245527800499862457884070708536937972416818254558329"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -200,
                    "mantissa": "-375441099203266963397917227340538131784143318657208467698809"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -203,
                    "mantissa": "-1193808196983248727049528720157449683559370266038991225097645"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -203,
                    "mantissa": "-1004665128537630918592437653710880142448408152463344528788909"
                  }
                }
              }
            },
            "2": {
              "1": {
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -199,
                    "mantissa": "1352842932776329501002561100703814170516743396348085691076131"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -199,
                    "mantissa": "1354704650990206942420268222339319988580806097581541863575075"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -198,
                    "mantissa": "-1000432806078499904835411080314987581207625565876051108850301"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -198,
                    "mantissa": "-999119058377877810726021443106279368372241713946325013391997"
                  }
                }
              },
              "2": {
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -198,
                    "mantissa": "-1000404089654277568700628478377432694126370593184124006067823"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -198,
                    "mantissa": "-999153122312986267283501888337638156070937477770349602958959"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -195,
                    "mantissa": "186149082877798568991895969734266741526186651373463734953905"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -195,
                    "mantissa": "186369222784833031280583416569127915431372142909851050289073"
                  }
                }
              }
            }
          },
          "s_0_g": {
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -204,
                "mantissa": "-1360941728133282154230648466007426919575344255081084600477501"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -204,
                "mantissa": "-1331055648253753726322417370599720681555335425890471610181437"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -197,
                "mantissa": "748433483670963636369322274285320990277110693179666458694139"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -197,
                "mantissa": "748764489542218543876621464334841562744315829014503786500603"
              }
            }
          }
        }
      },
      "g_source_and_log_data": {
        "description": "The g-side families m_g[j,m] and C_log_g[j,m,n].",
        "diagnostics": {
          "Omega_degrees": {
            "1": {
              "1": 200,
              "2": 201
            },
            "2": {
              "1": 201,
              "2": 202
            }
          }
        },
        "elapsed": "0.006s",
        "parameters": {
          "J": 200,
          "M_0_not_formed": true,
          "PREC_BITS": 200
        },
        "values": {
          "C_log_g": {
            "1": {
              "1": {
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -218,
                    "mantissa": "-698820572012750579212004420050814644117823666307314069527388177353"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -218,
                    "mantissa": "-698820572012750579212004420050814644117823666307314069526404185143"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -218,
                    "mantissa": "1056777617124640336791873107192877668818899807971060345771864411853"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -218,
                    "mantissa": "1056777617124640336791873107192877668818899807971060345772553220403"
                  }
                }
              },
              "2": {
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -215,
                    "mantissa": "132097202140580042098984138399109708602362475996382543221483094041"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -215,
                    "mantissa": "132097202140580042098984138399109708602362475996382543221569109991"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -215,
                    "mantissa": "-75235753898902781365943933643529024335309545736111602031790234953"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -215,
                    "mantissa": "-75235753898902781365943933643529024335309545736111602031725666999"
                  }
                }
              }
            },
            "2": {
              "1": {
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -215,
                    "mantissa": "-75235753898902781365943933643529024335309545736111602031790234953"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -215,
                    "mantissa": "-75235753898902781365943933643529024335309545736111602031725666999"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -219,
                    "mantissa": "955569696750354774520486917731967368062470353297594471758015603811"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -219,
                    "mantissa": "955569696750354774520486917731967368062470353297594471758890949533"
                  }
                }
              },
              "2": {
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -219,
                    "mantissa": "955569696750354774520486917731967368062470353297594471758015431121"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -219,
                    "mantissa": "955569696750354774520486917731967368062470353297594471758891122223"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -219,
                    "mantissa": "-362937012506072670056137241067526335207114917686633629672397371311"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -219,
                    "mantissa": "-362937012506072670056137241067526335207114917686633629671688472657"
                  }
                }
              }
            }
          },
          "m_g": {
            "1": {
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -224,
                  "mantissa": "87571327817295820886379545530231756768950207436849213049875246489933"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -224,
                  "mantissa": "87571327817295820886379545530231756768950207436849213049875660922547"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -225,
                  "mantissa": "-87571327817295820886379545530231756768950207436849213049875737533535"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -225,
                  "mantissa": "-87571327817295820886379545530231756768950207436849213049874901443489"
                }
              }
            },
            "2": {
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -225,
                  "mantissa": "-87571327817295820886379545530231756768950207436849213049875737533535"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -225,
                  "mantissa": "-87571327817295820886379545530231756768950207436849213049874901443489"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -226,
                  "mantissa": "87571327817295820886379545530231756768950207436849213049874614003783"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -226,
                  "mantissa": "87571327817295820886379545530231756768950207436849213049876293408697"
                }
              }
            }
          }
        }
      },
      "limiting_pairing_enclosures": {
        "description": "The g-side inverse-dependent limiting entries.",
        "elapsed": "0.114s",
        "parameters": {
          "N_DCT": 65536,
          "PREC_BITS": 200
        },
        "values": {
          "X_g_L2": {
            "1": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -222,
                  "mantissa": "7142808081103034855179687684068129464096555489415478605822637102477"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -222,
                  "mantissa": "7142808081103034855179687684068129464096555489415478605824333195891"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -223,
                  "mantissa": "6030345026295445904270915391111930631873593514426197350150356393011"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -223,
                  "mantissa": "6030345026295445904270915391111930631873593514426197350151471440845"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -223,
                  "mantissa": "8084318521922292505156449941255017657952343469407830233371861655589"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -223,
                  "mantissa": "8084318521922292505156449941255017657952343469407830233373737410523"
                }
              }
            },
            "2": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -224,
                  "mantissa": "105730724159034171398981387457392919923444059130890324394541746723807"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -224,
                  "mantissa": "105730724159034171398981387457392919923444059130890324394542894441505"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -225,
                  "mantissa": "143104725546626322656513383678180693512522833311155975762680082074401"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -225,
                  "mantissa": "143104725546626322656513383678180693512522833311155975762681884046559"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -222,
                  "mantissa": "27008990665740297965169726973293170060518538297181803321240187192403"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -222,
                  "mantissa": "27008990665740297965169726973293170060518538297181803321240549178285"
                }
              }
            }
          },
          "a_lim_g": {
            "1": {
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -200,
                  "mantissa": "-637841574235350282284664265811996761757402323952943310450137"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -200,
                  "mantissa": "-636898588638644666984314649005951367731881359540589107752409"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -202,
                  "mantissa": "-650211370615306307746081400416915230145455821998622297717259"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -202,
                  "mantissa": "-644927064621293909253107539993120220431148306316980981758475"
                }
              }
            },
            "2": {
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -196,
                  "mantissa": "250686056825053564858983739660529600202080878900510103807773"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -196,
                  "mantissa": "250814655370048636656400372905296725286886638443296670983965"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -198,
                  "mantissa": "-1487891960852191476430056715744003560302347478000848317387741"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -198,
                  "mantissa": "-1487242031034609879694397158307395138760166843268276711527389"
                }
              }
            }
          },
          "epsilon_pair": {
            "1": {
              "0": {
                "0": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -222,
                    "mantissa": "3917228252288833536957172814118225958844796067588334308011611547"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -222,
                    "mantissa": "3917228252288833536957172814118225958844796067588334309858978405"
                  }
                }
              },
              "1": {
                "0": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -223,
                    "mantissa": "3955168251908263174493778272613178092256837834593227437670763185"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -223,
                    "mantissa": "3955168251908263174493778272613178092256837834593227439219594575"
                  }
                },
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -225,
                    "mantissa": "244044163307805218622663729093147580288018855474092248224817840555"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -225,
                    "mantissa": "244044163307805218622663729093147580288018855474092248226865512021"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -221,
                    "mantissa": "15715612115416687166576814766125747796203115973211990725910079567"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -221,
                    "mantissa": "15715612115416687166576814766125747796203115973211990726124689329"
                  }
                }
              },
              "2": {
                "0": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -220,
                    "mantissa": "692624554278015240146294447510106465241310003707425330992329267"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -220,
                    "mantissa": "692624554278015240146294447510106465241310003707425331298976205"
                  }
                },
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -224,
                    "mantissa": "192673768063844987340538861276159336505030783580890674751345767761"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -224,
                    "mantissa": "192673768063844987340538861276159336505030783580890674752967166639"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -220,
                    "mantissa": "12395680114713320130505299403893097675607477510210690319134076345"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -220,
                    "mantissa": "12395680114713320130505299403893097675607477510210690319304020551"
                  }
                }
              }
            },
            "2": {
              "0": {
                "0": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -225,
                    "mantissa": "44426855898222410074562661153192426282328146515133855098618811295"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -225,
                    "mantissa": "44426855898222410074562661153192426282328146515133855100573084769"
                  }
                }
              },
              "1": {
                "0": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -225,
                    "mantissa": "34520408997496918381652906763388253874782882917390592814769551863"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -225,
                    "mantissa": "34520408997496918381652906763388253874782882917390592816067397129"
                  }
                },
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -226,
                    "mantissa": "124937794138353689866317422670111401575900085672928860501483452245"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -226,
                    "mantissa": "124937794138353689866317422670111401575900085672928860503351232683"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -225,
                    "mantissa": "88164115589578933615221448068023504989879324753059694579127190897"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -225,
                    "mantissa": "88164115589578933615221448068023504989879324753059694580472183439"
                  }
                }
              },
              "2": {
                "0": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -225,
                    "mantissa": "43616051665616965410469550604328680397824059621143565178540264445"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -225,
                    "mantissa": "43616051665616965410469550604328680397824059621143565180346496003"
                  }
                },
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -225,
                    "mantissa": "83950997040955107565689383636807392753984324797687662504817471617"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -225,
                    "mantissa": "83950997040955107565689383636807392753984324797687662506117156735"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -225,
                    "mantissa": "118186712444144565670003129061360975590822772765463054100331558831"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -225,
                    "mantissa": "118186712444144565670003129061360975590822772765463054102203664465"
                  }
                }
              }
            }
          },
          "finite_pairing_N": {
            "1": {
              "0": {
                "0": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -204,
                    "mantissa": "-1345998688193517940276532918303573800565341099125817496594237"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -204,
                    "mantissa": "-1345998688193517940276532918303573800565338581845738714064701"
                  }
                }
              },
              "1": {
                "0": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -200,
                    "mantissa": "-637370081436997474634489457408974064936700316954476716895705"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -200,
                    "mantissa": "-637370081436997474634489457408974064552583366539055701306841"
                  }
                },
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -203,
                    "mantissa": "1258060770229613273174444727057791431224078206363149880608321"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -203,
                    "mantissa": "1258060770229613273174444727057791432116985945855132247082561"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -200,
                    "mantissa": "-386818898336850679495839449976525701170101057033679509837137"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -200,
                    "mantissa": "-386818898336850679495839449976525700951594315093783403746641"
                  }
                }
              },
              "2": {
                "0": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -202,
                    "mantissa": "-647569217618300108499594470205017725688931365779584590445067"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -202,
                    "mantissa": "-647569217618300108499594470205017724887672762536018689030667"
                  }
                },
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -200,
                    "mantissa": "-386925350724397381948889842612304420189641270994651189458041"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -200,
                    "mantissa": "-386925350724397381948889842612304420131440020079375532799097"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -203,
                    "mantissa": "-1099236662760439822820983186934164913459711356603824295382445"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -203,
                    "mantissa": "-1099236662760439822820983186934164912548067061898511458504109"
                  }
                }
              }
            },
            "2": {
              "0": {
                "0": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -197,
                    "mantissa": "748598986606591090122971869310081276510713224042698433057275"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -197,
                    "mantissa": "748598986606591090122971869310081276510713298151471812137467"
                  }
                }
              },
              "1": {
                "0": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -196,
                    "mantissa": "250750356097551100757692056282913162723272495342503059629853"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -196,
                    "mantissa": "250750356097551100757692056282913162765695022001303715161885"
                  }
                },
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -199,
                    "mantissa": "1353773791883268221711414661521567079429618807653957902650915"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -199,
                    "mantissa": "1353773791883268221711414661521567079667930686275669652000291"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -198,
                    "mantissa": "-999775932228188857780716261710633474878297303966995714304637"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -198,
                    "mantissa": "-999775932228188857780716261710633474701569975855380407937661"
                  }
                }
              },
              "2": {
                "0": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -198,
                    "mantissa": "-1487566995943400678062226937025699349598813557926627389150173"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -198,
                    "mantissa": "-1487566995943400678062226937025699349463700763342497639764957"
                  }
                },
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -198,
                    "mantissa": "-999778605983631917992065183357535425146094025436378185100911"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -198,
                    "mantissa": "-999778605983631917992065183357535425051214045518095423925871"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -195,
                    "mantissa": "186259152831315800136239693151697328469984678720090345154481"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -195,
                    "mantissa": "186259152831315800136239693151697328487574115563224440088497"
                  }
                }
              }
            }
          },
          "r_lim_g": {
            "1": {
              "1": {
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -203,
                    "mantissa": "1199876107392368752906047819932978117735097453837088661521985"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -203,
                    "mantissa": "1316245433066857793442841634182604745605966698381193466168897"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -200,
                    "mantissa": "-394312686178283644759706238958854236337957144967765519422801"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -200,
                    "mantissa": "-379325110495417714231972660994197165783738227159697394160977"
                  }
                }
              },
              "2": {
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -200,
                    "mantissa": "-398409602245527800499862457884070708536937972416818254558329"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -200,
                    "mantissa": "-375441099203266963397917227340538131784143318657208467698809"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -203,
                    "mantissa": "-1193808196983248727049528720157449683559370266038991225097645"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -203,
                    "mantissa": "-1004665128537630918592437653710880142448408152463344528788909"
                  }
                }
              }
            },
            "2": {
              "1": {
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -199,
                    "mantissa": "1352842932776329501002561100703814170516743396348085691076131"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -199,
                    "mantissa": "1354704650990206942420268222339319988580806097581541863575075"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -198,
                    "mantissa": "-1000432806078499904835411080314987581207625565876051108850301"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -198,
                    "mantissa": "-999119058377877810726021443106279368372241713946325013391997"
                  }
                }
              },
              "2": {
                "1": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -198,
                    "mantissa": "-1000404089654277568700628478377432694126370593184124006067823"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -198,
                    "mantissa": "-999153122312986267283501888337638156070937477770349602958959"
                  }
                },
                "2": {
                  "checkpoint_prec_bits": 512,
                  "lower": {
                    "exponent2": -195,
                    "mantissa": "186149082877798568991895969734266741526186651373463734953905"
                  },
                  "type": "arb_interval_dyadic_v1",
                  "upper": {
                    "exponent2": -195,
                    "mantissa": "186369222784833031280583416569127915431372142909851050289073"
                  }
                }
              }
            }
          },
          "s_0_g": {
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -204,
                "mantissa": "-1360941728133282154230648466007426919575344255081084600477501"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -204,
                "mantissa": "-1331055648253753726322417370599720681555335425890471610181437"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -197,
                "mantissa": "748433483670963636369322274285320990277110693179666458694139"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -197,
                "mantissa": "748764489542218543876621464334841562744315829014503786500603"
              }
            }
          }
        }
      },
      "limiting_residual_bounds": {
        "description": "Residual and solve errors for Z_m^(j).",
        "elapsed": "3.259min",
        "parameters": {
          "L_Z": 8000,
          "N_DCT": 65536,
          "PREC_BITS": 200
        },
        "values": {
          "Res_g_L2": {
            "1": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -228,
                  "mantissa": "4430100771455243945866426766669160273884043229893147427531718819"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -228,
                  "mantissa": "4430100771455243945866426766669160273884043229893147429624069981"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -228,
                  "mantissa": "82046746825499275827169913325318668159144199587976522687584635667"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -228,
                  "mantissa": "82046746825499275827169913325318668159144199587976522688275576045"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -226,
                  "mantissa": "21104204568984459335872556088050793700061906284379769702042959731"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -226,
                  "mantissa": "21104204568984459335872556088050793700061906284379769702332727437"
                }
              }
            },
            "2": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -227,
                  "mantissa": "28223944026201425051458205864172980504197825196775669372509909803"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -227,
                  "mantissa": "28223944026201425051458205864172980504197825196775669373756148949"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -228,
                  "mantissa": "113336012226130022080088254030807407048163312347200044571106661737"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -228,
                  "mantissa": "113336012226130022080088254030807407048163312347200044572899617431"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -227,
                  "mantissa": "79647845808225864779598551760986442004059004031972700684679134405"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -227,
                  "mantissa": "79647845808225864779598551760986442004059004031972700685970293563"
                }
              }
            }
          },
          "Z_L2": {
            "1": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -199,
                  "mantissa": "851069454188166193861636275890509596307963468440073155031127"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -199,
                  "mantissa": "851069454188166193861636275890509596307963468440073155031129"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -199,
                  "mantissa": "351665042103114476174757351443849231066001752186161396053883"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -200,
                  "mantissa": "703330084206228952349514702887698462132003504372322792107767"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -197,
                  "mantissa": "118466726923625146919089821476274567880389266885040482708547"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -199,
                  "mantissa": "473866907694500587676359285905098271521557067540161930834189"
                }
              }
            },
            "2": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -198,
                  "mantissa": "1575213842660125647402063111152346988654315388022055852634331"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -198,
                  "mantissa": "1575213842660125647402063111152346988654315388022055852634333"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -196,
                  "mantissa": "266404383752654058524284325822434709785254482517425211994647"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -197,
                  "mantissa": "532808767505308117048568651644869419570508965034850423989295"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -196,
                  "mantissa": "402255987130256280910798638645317621388460874484847734751169"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -195,
                  "mantissa": "201127993565128140455399319322658810694230437242423867375585"
                }
              }
            }
          },
          "Z_coeff_l1": {
            "1": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -199,
                  "mantissa": "1719145285394697754875347025082777619717010240426210797654867"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -199,
                  "mantissa": "1719145285394697754875347025082777619717010240426210797686841"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -217,
                  "mantissa": "144159002618656227766103431211161034802078045626100261905783095295"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -217,
                  "mantissa": "144159002618656227766103431211161034802078045626100261907879657473"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -216,
                  "mantissa": "125441637882346438274718154556217690915084623537229793997366657023"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -216,
                  "mantissa": "125441637882346438274718154556217690915084623537229793999462957057"
                }
              }
            },
            "2": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -195,
                  "mantissa": "368405195363888997327068869353503435803723957966526563272975"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -196,
                  "mantissa": "736810390727777994654137738707006871607447915933053126553949"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -197,
                  "mantissa": "1031687897060899827127641534668984086411275452509024236262739"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -197,
                  "mantissa": "1031687897060899827127641534668984086411275452509024236278729"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -197,
                  "mantissa": "1530156622552424220444055414720903972294596163794332513110681"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -197,
                  "mantissa": "1530156622552424220444055414720903972294596163794332513126679"
                }
              }
            }
          },
          "delta_I_0_DCT": {
            "1": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -232,
                  "mantissa": "146320587002551969415902478178492620198001425448565056827289853"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -232,
                  "mantissa": "146320587002551969415902478178492620198001425448565056830012931"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -243,
                  "mantissa": "95857181109429615982664343058212121357203910619887026266505616889"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -243,
                  "mantissa": "95857181109429615982664343058212121357203910619887026267900731911"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -241,
                  "mantissa": "41705622204393048173607999952428123697604672476742139505456452883"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -241,
                  "mantissa": "41705622204393048173607999952428123697604672476742139506153876205"
                }
              }
            },
            "2": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -238,
                  "mantissa": "32108392034086510056679788173978161506819443725945191733086020835"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -238,
                  "mantissa": "32108392034086510056679788173978161506819443725945191733434948381"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -240,
                  "mantissa": "89916862933851685519453542391183051849372745072062516045453794791"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -240,
                  "mantissa": "89916862933851685519453542391183051849372745072062516046848385561"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -240,
                  "mantissa": "133360955080827218780935065024225765853247037687070489646254869201"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -240,
                  "mantissa": "133360955080827218780935065024225765853247037687070489647650616623"
                }
              }
            }
          },
          "delta_I_cos_DCT": {
            "1": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -234,
                  "mantissa": "3976286478786474638568006615196392743998593284380481812577085203"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -234,
                  "mantissa": "3976286478786474638568006615196392743998593284380481813028067565"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -233,
                  "mantissa": "635970450368939436524968398515211177707962170591678536672766753"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -233,
                  "mantissa": "635970450368939436524968398515211177707962170591678536742318303"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -236,
                  "mantissa": "8854353705549733167954439759070320037526661128816912086591133557"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -236,
                  "mantissa": "8854353705549733167954439759070320037526661128816912087578667147"
                }
              }
            },
            "2": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -232,
                  "mantissa": "3408402092563803969652630060145330623383945409139003747419242771"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -232,
                  "mantissa": "3408402092563803969652630060145330623383945409139003747779428077"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -235,
                  "mantissa": "19089889238623907173328395566766881965850340920865451288035568957"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -235,
                  "mantissa": "19089889238623907173328395566766881965850340920865451290141545155"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -234,
                  "mantissa": "14156665269355364927081558814109976696864649579882392575306173025"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -234,
                  "mantissa": "14156665269355364927081558814109976696864649579882392576796521887"
                }
              }
            }
          },
          "delta_K_sin_DCT": {
            "1": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -238,
                  "mantissa": "13748170573376647490422609185675586784184452173050856821545594605"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -238,
                  "mantissa": "13748170573376647490422609185675586784184452173050856821801488659"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -238,
                  "mantissa": "4397786868700546836975650834515125851716104173289299287779167957"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -238,
                  "mantissa": "4397786868700546836975650834515125851716104173289299287843189035"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -240,
                  "mantissa": "30614284385781612232934533219222543477721567929179014293242487235"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -240,
                  "mantissa": "30614284385781612232934533219222543477721567929179014293754502717"
                }
              }
            },
            "2": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -237,
                  "mantissa": "23569374893492128388198927222772161566975595930462925337529053625"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -237,
                  "mantissa": "23569374893492128388198927222772161566975595930462925337785241159"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -239,
                  "mantissa": "66004060542329519455152519602953976880997974424653649352744554781"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -239,
                  "mantissa": "66004060542329519455152519602953976880997974424653649353768513251"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -239,
                  "mantissa": "97894480144545991774937817809750563836192867822551047499248933733"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -239,
                  "mantissa": "97894480144545991774937817809750563836192867822551047500273706139"
                }
              }
            }
          },
          "delta_res": {
            "1": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -218,
                  "mantissa": "959063896017385156296050308419965827546566669359714761981191"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -218,
                  "mantissa": "959063896017385156296050308419965827546566669359714761981193"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -213,
                  "mantissa": "1413448728408742691032996950604939244794149644308689702914251"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -213,
                  "mantissa": "1413448728408742691032996950604939244794149644308689702914253"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -212,
                  "mantissa": "1060245630955057871917154488348572407793996778057720760107415"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -212,
                  "mantissa": "1060245630955057871917154488348572407793996778057720760107417"
                }
              }
            },
            "2": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -214,
                  "mantissa": "393558295302160308777111901555846548915038785946835107272057"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -215,
                  "mantissa": "787116590604320617554223803111693097830077571893670214544115"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -210,
                  "mantissa": "265412940264878736477211157438222349474169584309640101689273"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -211,
                  "mantissa": "530825880529757472954422314876444698948339168619280203378547"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -208,
                  "mantissa": "99552433527052044797991676473579597251940669040633154653659"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -211,
                  "mantissa": "796419468216416358383933411788636778015525352325065237229273"
                }
              }
            }
          },
          "delta_res_diff": {
            "1": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -226,
                  "mantissa": "862004835483360386454817812711778816619089740117199877815744809"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -226,
                  "mantissa": "862004835483360386454817812711778816619089740117199878338832087"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -229,
                  "mantissa": "71461717786003190654801338495792037971459008086538757004980917799"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -229,
                  "mantissa": "71461717786003190654801338495792037971459008086538757006362667481"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -228,
                  "mantissa": "14932560605667164649527587803791133483060252290728291073772387789"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -228,
                  "mantissa": "14932560605667164649527587803791133483060252290728291074931196467"
                }
              }
            },
            "2": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -225,
                  "mantissa": "6249978617771531950489026291656871393871456865574799043434315467"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -225,
                  "mantissa": "6249978617771531950489026291656871393871456865574799043745857845"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -227,
                  "mantissa": "21879801206666825292503106187661023733803300418966874876937038517"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -227,
                  "mantissa": "21879801206666825292503106187661023733803300418966874877833319755"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -226,
                  "mantissa": "13726849769597401158274545843003171060016767270998612648810782307"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -226,
                  "mantissa": "13726849769597401158274545843003171060016767270998612649456329117"
                }
              }
            }
          },
          "epsilon_solve": {
            "1": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -221,
                  "mantissa": "1760024572275208011207363521396770215401337175666708471650071239"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -221,
                  "mantissa": "1760024572275208011207363521396770215401337175666708472481340729"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -221,
                  "mantissa": "32596163820600016190039389587640052711342965405123849423204955917"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -221,
                  "mantissa": "32596163820600016190039389587640052711342965405123849423479523571"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -222,
                  "mantissa": "67075528139797066791616054009714227704265945479972422394821054483"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -222,
                  "mantissa": "67075528139797066791616054009714227704265945479972422395742154733"
                }
              }
            },
            "2": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -219,
                  "mantissa": "622269407450034517636900364161955657252023219092161865641081055"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -219,
                  "mantissa": "622269407450034517636900364161955657252023219092161865668558625"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -224,
                  "mantissa": "39980540270477918039741763292510404828967564968923153660390638993"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -224,
                  "mantissa": "39980540270477918039741763292510404828967564968923153661023189615"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -224,
                  "mantissa": "56193328920715697524580004237622279827305208228346516463907311949"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -224,
                  "mantissa": "56193328920715697524580004237622279827305208228346516464818384563"
                }
              }
            }
          },
          "integral_a_g_Z": {
            "1": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -204,
                  "mantissa": "-1345998688193517940276532918303573800565340115727251615041857"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -204,
                  "mantissa": "-1345998688193517940276532918303573800565339565244304595667265"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -199,
                  "mantissa": "-318687456571328378432844949998411944943162267048312459623315"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -199,
                  "mantissa": "-318687456571328378432844949998411944943162255837207209048979"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -203,
                  "mantissa": "-1295080454768791465339789298106821566053560738860629569859299"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -203,
                  "mantissa": "-1295080454768791465339789298106821566053560498602785672556259"
                }
              }
            },
            "2": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -195,
                  "mantissa": "187149746651647772530742967327520319127678312210882295813499"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -195,
                  "mantissa": "187149746651647772530742967327520319127678318337660265485691"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -197,
                  "mantissa": "501393826904073174578909683658225511195747216064080214581947"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -197,
                  "mantissa": "501393826904073174578909683658225511195747232392258105205435"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -194,
                  "mantissa": "-92952896254389788732454271268521675044208466771550046670231"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -194,
                  "mantissa": "-92952896254389788732454271268521675044208463581683720539543"
                }
              }
            }
          },
          "integral_a_g_Z_log_cos": {
            "1": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -202,
                  "mantissa": "-1596367314137660270930166965805912997255093592375557527241787"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -202,
                  "mantissa": "-1596367314137660270930166965805912997255090004173442508457019"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -203,
                  "mantissa": "1593880713654233176982139049416663222150185546506642503346329"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -203,
                  "mantissa": "1593880713654233176982139049416663222150190222453076850223257"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -201,
                  "mantissa": "-494525956773970082004957611216083809779853229376018109902657"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -201,
                  "mantissa": "-494525956773970082004957611216083809779851662866600465477441"
                }
              }
            },
            "2": {
              "0": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -202,
                  "mantissa": "-1001216495858906741889379359743121048755942254757418960552953"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -202,
                  "mantissa": "-1001216495858906741889379359743121048755921803500190643127289"
                }
              },
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -203,
                  "mantissa": "-1270386418011973363059069588507173535097717460507458658722919"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -203,
                  "mantissa": "-1270386418011973363059069588507173535097690209736458633831527"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -202,
                  "mantissa": "595637843677360520917469140079812031615070922805119734916011"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -202,
                  "mantissa": "595637843677360520917469140079812031615092218207658633470891"
                }
              }
            }
          }
        }
      }
    }
  },
  "schema_version": 1,
  "stage": "07_g_limiting_data",
  "state": "complete"
}


==> anc/output_json/08_Q_limiting_matrices/Q_limiting_matrices.json <==
{
  "checkpoint_prec_bits": 512,
  "file_type": "rigorous_stage_checkpoint",
  "payload": {
    "description": "Q-side limiting matrices and determinant signs.",
    "elapsed": "0.384s",
    "parameters": {
      "PREC_BITS": 384,
      "c_1": "6.1",
      "c_2": "2.1",
      "determinant_method": "entry_monotone_symmetric_offdiagonal_hull",
      "stage03_source": "/content/drive/MyDrive/CAP_full_run_final/outputs/03_Q_minus_g_transfer_bounds/Q_minus_g_transfer_bounds.json",
      "stage06_source": "/content/drive/MyDrive/CAP_full_run_final/outputs/06_g_S0_schur_bounds/g_S0_schur_bounds.json",
      "stage07_source": "/content/drive/MyDrive/CAP_full_run_final/outputs/07_g_limiting_data/g_limiting_data.json"
    },
    "status": {
      "j1_has_one_negative_eigenvalue": true,
      "j2_has_one_negative_eigenvalue": true,
      "status": "OK"
    },
    "values": {
      "C_log_Q": {
        "1": {
          "1": {
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -199,
                "mantissa": "-1332895932861869089699205878424217559642706299665056152458291"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -199,
                "mantissa": "-1332892992357668947455962349919038986827263130523367269504051"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -197,
                "mantissa": "503910592724483570102712065343446291083916383653246493491983"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -197,
                "mantissa": "503911078880283596790172291339214449595728971543763876545295"
              }
            }
          },
          "2": {
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -197,
                "mantissa": "503910592724483570102712065343446291083916383653246493491983"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -197,
                "mantissa": "503911078880283596790172291339214449595728971543763876545295"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -199,
                "mantissa": "-1148007255494643867293643354377980503278983627149513216229957"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -199,
                "mantissa": "-1148005741908395114821344854958232397578851630910533232493125"
              }
            }
          }
        },
        "2": {
          "1": {
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -199,
                "mantissa": "-1148007255494643867293643354377980503278983627149513216229957"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -199,
                "mantissa": "-1148005741908395114821344854958232397578851630910533232493125"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -197,
                "mantissa": "227825365735954016493764243024249674148803979161143989738605"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -197,
                "mantissa": "227825772927507084332731365177715356551150222202226176924781"
              }
            }
          },
          "2": {
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -197,
                "mantissa": "227825365735954016493764243024249674148803979161143989738605"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -197,
                "mantissa": "227825772927507084332731365177715356551150222202226176924781"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -201,
                "mantissa": "-1384499758625123744447662531709714950280735290834403131333399"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -201,
                "mantissa": "-1384489899776919941893716565790333383513781598254293384108823"
              }
            }
          }
        }
      },
      "C_transfer": {
        "1": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -411,
            "mantissa": "5297559241924844608746746943350378226933553972593620376224493464861930836978983404857015247385141823083884817056818528939017"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -411,
            "mantissa": "5297559241924844608746746943350378226933553972593620376224493464861930836978983404857015247385141823083884817056819337073655"
          }
        },
        "2": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -411,
            "mantissa": "5288795322891795407301657206216016956476334278127705089472699224317822085801598403757052504833508709885155080246624744571625"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -411,
            "mantissa": "5288795322891795407301657206216016956476334278127705089472699224317822085801598403757052504833508709885155080246625550007575"
          }
        }
      },
      "Delta_a": {
        "1": {
          "1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -425,
              "mantissa": "2023464901588398891303410673713679358164364678266042907399941510844910087316549222579840158029505056906272786095333650050097"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -425,
              "mantissa": "2023464901588398891303410673713679358164364678266042907399941510844910087316549222579840158029505056906272786095335049155535"
            }
          },
          "2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -425,
              "mantissa": "2321966649941125812831761535772746213193707145488943025836569134949264089253230543070740217545640828621885211387961785628427"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -425,
              "mantissa": "2321966649941125812831761535772746213193707145488943025836569134949264089253230543070740217545640828621885211387963300464885"
            }
          }
        },
        "2": {
          "1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -423,
              "mantissa": "3059715822745970414263043251146942607923430868119139753423763374946176981881175564883482296122915650027460507986132986588327"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -423,
              "mantissa": "3059715822745970414263043251146942607923430868119139753423763374946176981881175564883482296122915650027460507986134998094681"
            }
          },
          "2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -422,
              "mantissa": "2199768169277813022023422796843632393636544575011709177730939738976285008876177285740309151689294742631739708228169138407263"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -422,
              "mantissa": "2199768169277813022023422796843632393636544575011709177730939738976285008876177285740309151689294742631739708228170431363233"
            }
          }
        }
      },
      "Delta_log": {
        "1": {
          "1": {
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -430,
                "mantissa": "5073653521426014807184159358294173657404780671215029847965051344537518196327168195993841874064195551985190868741880375075741"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -430,
                "mantissa": "5073653521426014807184159358294173657404780671215029847965051344537518196327168195993841874064195551985190868741881780837475"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -428,
                "mantissa": "838831001827348079080170957250177634725042830679567103478008401219490287534961106175139000713032597733953477687864539582499"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -428,
                "mantissa": "838831001827348079080170957250177634725042830679567103478008401219490287534961106175139000713032597733953477687864949370845"
              }
            }
          },
          "2": {
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -428,
                "mantissa": "838831001827348079080170957250177634725042830679567103478008401219490287534961106175139000713032597733953477687864539582499"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -428,
                "mantissa": "838831001827348079080170957250177634725042830679567103478008401219490287534961106175139000713032597733953477687864949370845"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -428,
                "mantissa": "652899271620846479894132770140966601805191274213648556030768158127178589544639774939297404970579065504525170555986934796419"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -428,
                "mantissa": "652899271620846479894132770140966601805191274213648556030768158127178589544639774939297404970579065504525170555987148107645"
              }
            }
          }
        },
        "2": {
          "1": {
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -428,
                "mantissa": "652899271620846479894132770140966601805191274213648556030768158127178589544639774939297404970579065504525170555986934796419"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -428,
                "mantissa": "652899271620846479894132770140966601805191274213648556030768158127178589544639774939297404970579065504525170555987148107645"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -430,
                "mantissa": "2810332808682818898885468709036870828590128751037350555814682299456920548839331795485078318101137966069657521181717612712029"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -430,
                "mantissa": "2810332808682818898885468709036870828590128751037350555814682299456920548839331795485078318101137966069657521181719072354211"
              }
            }
          },
          "2": {
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -430,
                "mantissa": "2810332808682818898885468709036870828590128751037350555814682299456920548839331795485078318101137966069657521181717612712029"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -430,
                "mantissa": "2810332808682818898885468709036870828590128751037350555814682299456920548839331795485078318101137966069657521181719072354211"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -428,
                "mantissa": "1063176085690109796183789800782919403707238999028256611150823738340316093160719669809187881236880167349408403019485267471233"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -428,
                "mantissa": "1063176085690109796183789800782919403707238999028256611150823738340316093160719669809187881236880167349408403019485689304191"
              }
            }
          }
        }
      },
      "Delta_m": {
        "1": {
          "1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -536,
              "mantissa": "7397335950762246912309660197131171516271689571041626244841358214658530775266824359521089458560988711856076172710062506529739109940507349470188990855340591"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -536,
              "mantissa": "7397335950762246912309660197131171516271689571041626244841358214658530775266824359521089458560988711856076172710062506529739109940507349470188990855340591"
            }
          },
          "2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -409,
              "mantissa": "21738816553139090958211958472500459870934412526654438958791944046539654995854879871019229095401922686426973355012567"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -409,
              "mantissa": "21738816553139090958211958472500459870934412526654438958791944046539654995854879871019229095401922686426973355012569"
            }
          }
        },
        "2": {
          "1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -409,
              "mantissa": "21738816553139090958211958472500459870934412526654438958791944046539654995854879871019229095401922686426973355012567"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -409,
              "mantissa": "21738816553139090958211958472500459870934412526654438958791944046539654995854879871019229095401922686426973355012569"
            }
          },
          "2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -410,
              "mantissa": "21738816553139090958211958472500459870934412526654438958791944046539654995854879871019229095401922686426973355012567"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -410,
              "mantissa": "21738816553139090958211958472500459870934412526654438958791944046539654995854879871019229095401922686426973355012569"
            }
          }
        }
      },
      "Delta_psi": {
        "1": {
          "1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -427,
              "mantissa": "2178009753994860452351556369055142901135744343069370404985555045938064104590566012006820402375981214519746742488334261124827"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -427,
              "mantissa": "2178009753994860452351556369055142901135744343069370404985555045938064104590566012006820402375981214519746742488335090352421"
            }
          },
          "2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -424,
              "mantissa": "180976300338940893630695165888945775225669073685624825995125448472983640915131462836115898795052546779567882422416954810929"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -424,
              "mantissa": "180976300338940893630695165888945775225669073685624825995125448472983640915131462836115898795052546779567882422417045659087"
            }
          }
        },
        "2": {
          "1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -424,
              "mantissa": "180976300338940893630695165888945775225669073685624825995125448472983640915131462836115898795052546779567882422416954810929"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -424,
              "mantissa": "180976300338940893630695165888945775225669073685624825995125448472983640915131462836115898795052546779567882422417045659087"
            }
          },
          "2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -429,
              "mantissa": "5149447748250058415376544962902880583607448002098208350977470565243486239239947329359645661253448433182716229566808542390547"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -429,
              "mantissa": "5149447748250058415376544962902880583607448002098208350977470565243486239239947329359645661253448433182716229566810494359277"
            }
          }
        }
      },
      "Delta_r": {
        "1": {
          "1": {
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -424,
                "mantissa": "537838252388988773615472278885469999337808838323180216493568281042542270277310510067259793999704597543948796680310938813715"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -424,
                "mantissa": "537838252388988773615472278885469999337808838323180216493568281042542270277310510067259793999704597543948796680311249418989"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -426,
                "mantissa": "2554050916424968724298477796685510460319307913577548997617975370542590373907081473402458232317239678896474407830699093229089"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -426,
                "mantissa": "2554050916424968724298477796685510460319307913577548997617975370542590373907081473402458232317239678896474407830700800901599"
              }
            }
          },
          "2": {
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -426,
                "mantissa": "2554050916424968724298477796685510460319307913577548997617975370542590373907081473402458232317239678896474407830699158989559"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -426,
                "mantissa": "2554050916424968724298477796685510460319307913577548997617975370542590373907081473402458232317239678896474407830700869358857"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -425,
                "mantissa": "1490823395243787475064973332117096497903440502886455601086002272804242689233931199171390307903507820200036132545287460057221"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -425,
                "mantissa": "1490823395243787475064973332117096497903440502886455601086002272804242689233931199171390307903507820200036132545288575029115"
              }
            }
          }
        },
        "2": {
          "1": {
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -423,
                "mantissa": "2257051423729846239723766747260716282034913415744880373178588861393057531219242090043598719380736195699040207375553233312813"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -423,
                "mantissa": "2257051423729846239723766747260716282034913415744880373178588861393057531219242090043598719380736195699040207375554740855763"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -421,
                "mantissa": "814703239873865972521521755524828197443136771708199878945751094487714843298567264203618836497140205821201483395066024008123"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -421,
                "mantissa": "814703239873865972521521755524828197443136771708199878945751094487714843298567264203618836497140205821201483395066622010949"
              }
            }
          },
          "2": {
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -415,
                "mantissa": "12729738123029155820648777430075440585049012057940623108527360851370544426540113503181544320267815715956273178047906907915"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -415,
                "mantissa": "12729738123029155820648777430075440585049012057940623108527360851370544426540113503181544320267815715956273178047915686133"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -420,
                "mantissa": "586918351428012395952773208658484128659165567632673190953551987120709827180299067727124753639457748227926842254605380146643"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -420,
                "mantissa": "586918351428012395952773208658484128659165567632673190953551987120709827180299067727124753639457748227926842254605725280813"
              }
            }
          }
        }
      },
      "Delta_s": {
        "1": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -423,
            "mantissa": "887789806375581815071391576582580735697689491480312366684499233885729151906311457169717947840421065802063075402911107766269"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -423,
            "mantissa": "887789806375581815071391576582580735697689491480312366684499233885729151906311457169717947840421065802063075402911662483459"
          }
        },
        "2": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -421,
            "mantissa": "1028553133948566180478173844824727616601548022791552641648223289205448190909386674200852461399548439655460763815287352404347"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -421,
            "mantissa": "1028553133948566180478173844824727616601548022791552641648223289205448190909386674200852461399548439655460763815287932376709"
          }
        }
      },
      "M_0": {
        "1": {
          "det_raw": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -379,
              "mantissa": "-12537445922335848033949007296372475715567133044504555497164733312332037212687578193537659410439868812528285634490167"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -379,
              "mantissa": "-6640405877108006035727394816138913607063328313368974087675446909039681272383935761772206760472204923936112923340599"
            }
          },
          "entries": {
            "1": {
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -382,
                  "mantissa": "10104272592807211240780576435330244616046533405035825935646359597728933287858724800645015254504466205432946742840525"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -382,
                  "mantissa": "11351176095554277272007926801844802142519856489025058982154558612676484020378927464757584073050471318683734114094285"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -379,
                  "mantissa": "-6019086512758777679797283583585667776564841805820874642858380248205708543697271652273059208409164728988478888686387"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -379,
                  "mantissa": "-5728280475362138777622708966244058127108010762435561943429586346959993965270239187987339189561105111397488074634035"
                }
              }
            },
            "2": {
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -379,
                  "mantissa": "-6038235955267752426299772031792218309509531106960118123584329622953568627751658540711326694743123150699643486286643"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -379,
                  "mantissa": "-5710126173489466109942928153788566856732796035210096406581244036521574130909565172931590061452563146951173013189427"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -380,
                  "mantissa": "33187976280130213511472208521262466304497326214603134926239361519347745706719216166176785314199254598837766326950297"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -380,
                  "mantissa": "34512836163207563399810509524518043223818061188431466136731818729485094570931480850896253738428404275574403843594649"
                }
              }
            }
          },
          "off_diagonal_hull": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -379,
              "mantissa": "-6038235955554439753298530970743570921422291974559688747230364763420767232675023900222387295751875469838409197105971"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -379,
              "mantissa": "-5710126173202778782944169214837214244820035167610525782935208896054375525986199813420529460443810827812407302370099"
            }
          }
        },
        "2": {
          "det_raw": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -383,
              "mantissa": "-5430884003332535329339898810550302442387189293835671763184855542090838216283966288705360840679696239341233882713525"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -383,
              "mantissa": "-4554285561317422854341650505171630630989597362628892121727927084231997453629985163249894667237757070049777963421109"
            }
          },
          "entries": {
            "1": {
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -382,
                  "mantissa": "4250266016129355645041564361271160542352807518328545190094656379928146567567963000096394980240555173150508748007013"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -382,
                  "mantissa": "4341402780093634907657488536582415764240349252088955757427776583056418684366147984779673140774318769136398298932837"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -380,
                  "mantissa": "-2164333726839513474503135468118452802370324609098769073112465721722316568764360832202113571001368424122128191297945"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -380,
                  "mantissa": "-2129511698865409066668165606183358952699864146776327157395805171081918967437668781904952572615335180625301667944857"
                }
              }
            },
            "2": {
              "1": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -379,
                  "mantissa": "-1081982030694181167650427642540956675181849782591916246574330544512644538745237984538141681197474979491770514223923"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -379,
                  "mantissa": "-1064975101311948490587514019905571262649362567376495552706593831198890976247240691323558039237181131565348538233651"
                }
              },
              "2": {
                "checkpoint_prec_bits": 512,
                "lower": {
                  "exponent2": -378,
                  "mantissa": "708744349556079519624713647938376717976070149558859301282104284880714135042445236745535351273195633115852507919155"
                },
                "type": "arb_interval_dyadic_v1",
                "upper": {
                  "exponent2": -378,
                  "mantissa": "721707800760013878723828373830438421689959110983462169061649159942023776046458534664448696862078669975852024017715"
                }
              }
            }
          },
          "off_diagonal_hull": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -380,
              "mantissa": "-2164333726857431432440557901802912340614872163323742237090342918001516481572071167171554858564415444068301048224153"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -380,
              "mantissa": "-2129511698847491108730743172498899414455316592551353993417927974802719054629958446935511285052288160679128811018649"
            }
          }
        }
      },
      "R_lim_Q": {
        "1": {
          "1": {
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -203,
                "mantissa": "1199716511039427799150668830489102182453982572971476951320129"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -203,
                "mantissa": "1316405029419798747198220623626480680887081579246805176370753"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -200,
                "mantissa": "-394336369952620749225262409819122147645053839241593969628497"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -200,
                "mantissa": "-379301426721080609766416490133929254476641532885868943955281"
              }
            }
          },
          "2": {
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -200,
                "mantissa": "-398433286019864904965418628744338619844034666690646704764025"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -200,
                "mantissa": "-375417415428929858932361056480270220477046624383380017493113"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -203,
                "mantissa": "-1194029387983626611847625926875345565398170885621450308849069"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -203,
                "mantissa": "-1004443937537253033794340446992984260609607532880885445037485"
              }
            }
          }
        },
        "2": {
          "1": {
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -199,
                "mantissa": "1352759214083717841407190048724016635796362370365179056737827"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -199,
                "mantissa": "1354788369682818602015639274319117523301187123564448497913379"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -198,
                "mantissa": "-1000493244124963337404174243934210140002329633810486520867453"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -198,
                "mantissa": "-999058620331414378157258279487056809577537646011889601374845"
              }
            }
          },
          "2": {
            "1": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -198,
                "mantissa": "-1000464527700741001269391641996655252921074661118559418084975"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -198,
                "mantissa": "-999092684266522834714738724718415597276233409835914190941807"
              }
            },
            "2": {
              "checkpoint_prec_bits": 512,
              "lower": {
                "exponent2": -195,
                "mantissa": "186138197871741455120531916617358504228769742334612735109041"
              },
              "type": "arb_interval_dyadic_v1",
              "upper": {
                "exponent2": -195,
                "mantissa": "186380107790890145151947469686036152728789051948702050133937"
              }
            }
          }
        }
      },
      "a_Q": {
        "1": {
          "1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -200,
              "mantissa": "-637879101478885325873119312940517057310861538910229028023769"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -200,
              "mantissa": "-636861061395109623395859601877431072178422144583303390178777"
            }
          },
          "2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -202,
              "mantissa": "-650383623680577668283218849718515166058525866694595188259339"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -202,
              "mantissa": "-644754811556022548715970090691520284518078261621008091216395"
            }
          }
        },
        "2": {
          "1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -196,
              "mantissa": "250671870428928754708357773214892606802981090771583960983325"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -196,
              "mantissa": "250828841766173446807026339350933718685986426572222813808413"
            }
          },
          "2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -198,
              "mantissa": "-1487973554789608007342805385056430492350655858364701086258141"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -198,
              "mantissa": "-1487160437097193348781648488994968206711858462904423942656989"
            }
          }
        }
      },
      "det_M_0": {
        "1": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -377,
            "mantissa": "-3147356698280930909428076958171592695644183535241204637721854374401343717371466939981666757158886299596539079501497"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -377,
            "mantissa": "-1648740587147139614716040751041287952885401749391083099584298734224602702673729404383433407749861102734166879708857"
          }
        },
        "2": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -385,
            "mantissa": "-21726256436474877434441759430838000371610233752707146069984358360198117437476453306423899592897879714777305803698571"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -385,
            "mantissa": "-18212703627159545325728848612439672426738516590094588173042953832080050076448962403697884739717517435787186195444107"
          }
        }
      },
      "determinant_enclosure": {
        "1": {
          "AD_lower": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -380,
              "mantissa": "34042973087877053313412091319781192260408473759686271933023422947627070595981775529875523625369074961984953649716615"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -380,
              "mantissa": "34042973087877053313412091319781192260408473759686271933023422947627070595981775529875523625369074961984953649716617"
            }
          },
          "AD_upper": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -378,
              "mantissa": "9942673448983707044611276755156930284113465302982211683638932565898725887176353803451359753010179411417257838874875"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -376,
              "mantissa": "2485668362245926761152819188789232571028366325745552920909733141474681471794088450862839938252544852854314459718719"
            }
          },
          "B_abs_lower": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -379,
              "mantissa": "5710126173202778782944169214837214244820035167610525782935208896054375525986199813420529460443810827812407302370099"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -379,
              "mantissa": "5710126173202778782944169214837214244820035167610525782935208896054375525986199813420529460443810827812407302370099"
            }
          },
          "B_abs_upper": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -379,
              "mantissa": "6038235955554439753298530970743570921422291974559688747230364763420767232675023900222387295751875469838409197105971"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -379,
              "mantissa": "6038235955554439753298530970743570921422291974559688747230364763420767232675023900222387295751875469838409197105971"
            }
          },
          "det_interval": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -377,
              "mantissa": "-3147356698280930909428076958171592695644183535241204637721854374401343717371466939981666757158886299596539079501497"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -377,
              "mantissa": "-1648740587147139614716040751041287952885401749391083099584298734224602702673729404383433407749861102734166879708857"
            }
          },
          "det_upper": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -372,
              "mantissa": "-51523143393835305871057854941600774413539170883837465144002727463628930421997265928339858439147429986622355020905"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -377,
              "mantissa": "-1648740588602729787873851358131224781233253468282798884608087278836125773503912509706875470052717759571915360668959"
            }
          }
        },
        "2": {
          "AD_lower": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -385,
              "mantissa": "39143292047362543769880104261780605504186314475611841280947248412696236094519027698059425667535555797041115866704553"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -385,
              "mantissa": "39143292047362543769880104261780605504186314475611841280947248412696236094519027698059425667535555797041115866704555"
            }
          },
          "AD_upper": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -379,
              "mantissa": "636155273316310739929805461356252009378119627188688334072454058040601927174552336100566885852987701514313023196433"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -383,
              "mantissa": "10178484373060971838876887381700032150049914035019013345159264928649630834792837377609070173647803224229008371142929"
            }
          },
          "B_abs_lower": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -380,
              "mantissa": "2129511698847491108730743172498899414455316592551353993417927974802719054629958446935511285052288160679128811018649"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -380,
              "mantissa": "2129511698847491108730743172498899414455316592551353993417927974802719054629958446935511285052288160679128811018649"
            }
          },
          "B_abs_upper": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -380,
              "mantissa": "2164333726857431432440557901802912340614872163323742237090342918001516481572071167171554858564415444068301048224153"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -380,
              "mantissa": "2164333726857431432440557901802912340614872163323742237090342918001516481572071167171554858564415444068301048224153"
            }
          },
          "det_interval": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -385,
              "mantissa": "-21726256436474877434441759430838000371610233752707146069984358360198117437476453306423899592897879714777305803698571"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -385,
              "mantissa": "-18212703627159545325728848612439672426738516590094588173042953832080050076448962403697884739717517435787186195444107"
            }
          },
          "det_upper": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -384,
              "mantissa": "-9106351815496629361416574468007579574864632757153449707256997592252178246434915987511404728109425177061541534075899"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -384,
              "mantissa": "-9106351815496629361416574468007579574864632757153449707256997592252178246434915987511404728109425177061541534075895"
            }
          }
        }
      },
      "e_Q_log_source_bound": {
        "checkpoint_prec_bits": 512,
        "lower": {
          "exponent2": -431,
          "mantissa": "3839168372955046475742972468380568078865730067054060814922139975153035721210041113473617386376509428768825867507946323515989"
        },
        "type": "arb_interval_dyadic_v1",
        "upper": {
          "exponent2": -431,
          "mantissa": "3839168372955046475742972468380568078865730067054060814922139975153035721210041113473617386376509428768825867507947339965867"
        }
      },
      "m_Q": {
        "1": {
          "1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -198,
              "mantissa": "1304914458553766286105400636165070445029844402366542054251203"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -198,
              "mantissa": "1304914484975834241371254177429502002775268419595373827676867"
            }
          },
          "2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -199,
              "mantissa": "-1304914484975834241371254177429502002775268419595373827676865"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -199,
              "mantissa": "-1304914458553766286105400636165070445029844402366542054251201"
            }
          }
        },
        "2": {
          "1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -199,
              "mantissa": "-1304914484975834241371254177429502002775268419595373827676865"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -199,
              "mantissa": "-1304914458553766286105400636165070445029844402366542054251201"
            }
          },
          "2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -200,
              "mantissa": "1304914458553766286105400636165070445029844402366542054251203"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -200,
              "mantissa": "1304914484975834241371254177429502002775268419595373827676867"
            }
          }
        }
      },
      "rank_one": {
        "1": {
          "1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -381,
              "mantissa": "1648758374253125002494523450463119480518672215694438702236621282335087802922322345860571736625281682885486658378193"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -381,
              "mantissa": "1656465037890523432604423352577285644842493150984273269243745031038954436508906900441411943700070028250829049223633"
            }
          },
          "2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -384,
              "mantissa": "-35756703983376548173679057141177253387341312936216230999072400018371543091660351369632875078139003418583997534643455"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -384,
              "mantissa": "-35671483585349511308788133621291012893609282240016647723464048682152276558401348103306023637702178051864137889424639"
            }
          }
        },
        "2": {
          "1": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -382,
              "mantissa": "24588435707251920544713890638819046078005151347538253992879382621160573724915771390287870577430716349188857020406585"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -382,
              "mantissa": "24610746425593503931767115090005545754499560279006179154208635664547452319753965674422071283098718082235631391071033"
            }
          },
          "2": {
            "checkpoint_prec_bits": 512,
            "lower": {
              "exponent2": -379,
              "mantissa": "-5918986355727125787457952617485833239191538218876464831583682340528837693060759719803045567777861833573409735046267"
            },
            "type": "arb_interval_dyadic_v1",
            "upper": {
              "exponent2": -379,
              "mantissa": "-5915374803027415778998272249672931690492931970214959894134500395339559869829396553148024050300386854862095146284155"
            }
          }
        }
      },
      "s_Q": {
        "1": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -204,
            "mantissa": "-1361995486691551523197602626136647382262214907986621443368765"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -204,
            "mantissa": "-1330001889695484357355463210470500218868464772984934767290173"
          }
        },
        "2": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -197,
            "mantissa": "748395332514389180969741437516275674787415276256805051912699"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -197,
            "mantissa": "748802640698792999276202301103886878234011245937365193282043"
          }
        }
      },
      "sign_checks": {
        "1": {
          "M_11_positive": true,
          "M_12_negative": true,
          "M_22_positive": true,
          "det_M_0_negative": true,
          "has_one_negative_eigenvalue": true
        },
        "2": {
          "M_11_positive": true,
          "M_12_negative": true,
          "M_22_positive": true,
          "det_M_0_negative": true,
          "has_one_negative_eigenvalue": true
        }
      },
      "transfer_denominator": {
        "1": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -412,
            "mantissa": "10558703859902007325602760287069867906111706792565928646883940273710439248813479907970812652675984219276018887392599732331019"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -412,
            "mantissa": "10558703859902007325602760287069867906111706792565928646883940273710439248813479907970812652675984219276018887392600272985589"
          }
        },
        "2": {
          "checkpoint_prec_bits": 512,
          "lower": {
            "exponent2": -413,
            "mantissa": "21152400802376750271183476144113013471067691979448147579921624944390809832767616305723759547484178616416773866698465492156271"
          },
          "type": "arb_interval_dyadic_v1",
          "upper": {
            "exponent2": -413,
            "mantissa": "21152400802376750271183476144113013471067691979448147579921624944390809832767616305723759547484178616416773866698466566258833"
          }
        }
      }
    }
  },
  "schema_version": 1,
  "stage": "08_Q_limiting_matrices",
  "state": "complete"
}


==> anc/part5_output_summaries/01_g_profile_bounds.txt <==
Bounds for g and its residual
=============================

Stage: 01_g_profile_bounds
Checkpoint precision: 512 bits
Validated interval records in checkpoint: 76

Interval checks used for positivity and monotonicity
----------------------------------------------------

\mathfrak g(0)
  certified interval : [1.890641702052, 1.890641702053]
  verified criterion    : > 0.5

\inf_{\theta\in I}U(\theta)
  certified interval : [0.7488288824500, 0.7488288824501]
  verified criterion    : > 0

\sup_{\mathrm{left}}\partial_\theta^2[\mathfrak g(\tan\theta)]
  certified interval : [-1.888225647789, -1.888225647788]
  verified criterion    : < 0

\sup_{\mathrm{middle}}\partial_\theta[\mathfrak g(\tan\theta)]
  certified interval : [-0.2344647641985, -0.2344647641984]
  verified criterion    : < 0

\inf_{\mathrm{right}}\partial_\theta^2[\mathfrak g(\tan\theta)]
  certified interval : [1.305005407366, 1.305005407367]
  verified criterion    : > 0

Residual norms
--------------

\|r_{\mathfrak g}\|_{L^2}
  certified interval : [2.501946572408e-14, 2.501946572409e-14]
  bound in the paper    : \leq 2.51\times10^{-14}

\|r_{\mathfrak g}\|_{W^{1,2}}
  certified interval : [7.424828596391e-12, 7.424828596392e-12]
  bound in the paper    : \leq 7.43\times10^{-12}

\|r_{\mathfrak g}\|_{W^{2,2}}
  certified interval : [2.447936413297e-9, 2.447936413298e-9]
  bound in the paper    : \leq 2.45\times10^{-9}

Scaling residual norms
----------------------

\|r_{\mathfrak g}\|_{L^2}
  certified interval : [2.501946572408e-14, 2.501946572409e-14]
  bound in the paper    : \leq 2.51\times10^{-14}

\|\Lambda r_{\mathfrak g}\|_{L^2}
  certified interval : [2.173017664132e-12, 2.173017664133e-12]
  bound in the paper    : \leq 2.18\times10^{-12}

\|\Lambda^2 r_{\mathfrak g}\|_{L^2}
  certified interval : [3.123136578731e-10, 3.123136578732e-10]
  bound in the paper    : \leq 3.13\times10^{-10}

Sobolev norms of g
------------------

\|\mathfrak g\|_{L^2}
  certified interval : [1.571411953323, 1.571411953324]
  bound in the paper    : \leq 1.572

\|\mathfrak g\|_{H^1}
  certified interval : [2.916695509232, 2.916695509233]
  bound in the paper    : \leq 2.917

\|\mathfrak g\|_{W^{2,2}}
  certified interval : [12.54613641717, 12.54613641718]
  bound in the paper    : \leq 12.547

Pointwise bounds for g
----------------------

\|\mathfrak g\|_{L^\infty}
  certified interval : [1.890641702052, 1.890641702053]
  bound in the paper    : \leq 1.891

\|\mathfrak g'\|_{L^\infty}
  certified interval : [2.962797218351, 2.962797218352]
  bound in the paper    : \leq 2.963

\|\langle y\rangle^2\mathfrak g\|_{L^\infty}
  certified interval : [1.890641702052, 1.890641702053]
  bound in the paper    : \leq 1.891

\|\langle y\rangle^2y\mathfrak g'\|_{L^\infty}
  certified interval : [2.067869030649, 2.067869030650]
  bound in the paper    : \leq 2.068

\|\langle y\rangle^2y^2\mathfrak g''\|_{L^\infty}
  certified interval : [6.203607091949, 6.203607091950]
  bound in the paper    : \leq 6.204

The matrix B_g
--------------

\|\Lambda^0\mathfrak g\|_{L^1}
  certified interval : [3.248321912074, 3.248321912075]
  bound in the paper    : \leq 3.249

\|\Lambda^0\mathfrak g\|_{L^2}
  certified interval : [1.571411953323, 1.571411953324]
  bound in the paper    : \leq 1.572

\|\omega \Lambda^0\mathfrak g\|_{L^1}
  certified interval : [2.683066983061, 2.683066983062]
  bound in the paper    : \leq 2.684

\|\Lambda^1\mathfrak g\|_{L^1}
  certified interval : [2.125496557219, 2.125496557220]
  bound in the paper    : \leq 2.126

\|\Lambda^1\mathfrak g\|_{L^2}
  certified interval : [0.6653628715667, 0.6653628715668]
  bound in the paper    : \leq 0.666

\|\omega \Lambda^1\mathfrak g\|_{L^1}
  certified interval : [2.813831496120, 2.813831496121]
  bound in the paper    : \leq 2.814

\|\Lambda^2\mathfrak g\|_{L^1}
  certified interval : [1.835649723746, 1.835649723747]
  bound in the paper    : \leq 1.836

\|\Lambda^2\mathfrak g\|_{L^2}
  certified interval : [0.5852940215305, 0.5852940215306]
  bound in the paper    : \leq 0.586

\|\omega \Lambda^2\mathfrak g\|_{L^1}
  certified interval : [2.929559269538, 2.929559269539]
  bound in the paper    : \leq 2.930

The matrix C_g
--------------

\|(\Lambda+1)\mathfrak g\|_{L^1}
  certified interval : [2.037363964108, 2.037363964109]
  bound in the paper    : \leq 2.038

\|(\Lambda+1)\mathfrak g\|_{L^2}
  certified interval : [1.706471001191, 1.706471001192]
  bound in the paper    : \leq 1.707

\|\omega (\Lambda+1)\mathfrak g\|_{L^1}
  certified interval : [0.9691873830429, 0.9691873830430]
  bound in the paper    : \leq 0.970

\|(\Lambda+1)\Lambda \mathfrak g\|_{L^1}
  certified interval : [1.615135990147, 1.615135990148]
  bound in the paper    : \leq 1.616

\|(\Lambda+1)\Lambda \mathfrak g\|_{L^2}
  certified interval : [0.8861584748220, 0.8861584748221]
  bound in the paper    : \leq 0.887

\|\omega (\Lambda+1)\Lambda \mathfrak g\|_{L^1}
  certified interval : [1.240840622495, 1.240840622496]
  bound in the paper    : \leq 1.241

\|(\Lambda+1)\Lambda^2 \mathfrak g\|_{L^1}
  certified interval : [1.869796528292, 1.869796528293]
  bound in the paper    : \leq 1.870

\|(\Lambda+1)\Lambda^2 \mathfrak g\|_{L^2}
  certified interval : [0.9827963351998, 0.9827963351999]
  bound in the paper    : \leq 0.983

\|\omega (\Lambda+1)\Lambda^2 \mathfrak g\|_{L^1}
  certified interval : [1.693268719901, 1.693268719902]
  bound in the paper    : \leq 1.694

\|(\Lambda+1)^2 \Lambda \mathfrak g\|_{L^1}
  certified interval : [1.645819821298, 1.645819821299]
  bound in the paper    : \leq 1.646

\|(\Lambda+1)^2 \Lambda \mathfrak g\|_{L^2}
  certified interval : [1.323316091862, 1.323316091863]
  bound in the paper    : \leq 1.324

\|\omega (\Lambda+1)^2 \Lambda \mathfrak g\|_{L^1}
  certified interval : [0.9715835388304, 0.9715835388305]
  bound in the paper    : \leq 0.972

\|(\Lambda+1)^2 \Lambda^2 \mathfrak g\|_{L^1}
  certified interval : [2.595747592420, 2.595747592421]
  bound in the paper    : \leq 2.596

\|(\Lambda+1)^2 \Lambda^2 \mathfrak g\|_{L^2}
  certified interval : [1.974192128720, 1.974192128721]
  bound in the paper    : \leq 1.975

\|\omega (\Lambda+1)^2 \Lambda^2 \mathfrak g\|_{L^1}
  certified interval : [1.595261781515, 1.595261781516]
  bound in the paper    : \leq 1.596

Potential bounds
----------------

\|V_{\mathfrak g}\|_{L^1}
  certified interval : [1.234967867397, 1.234967867398]
  bound in the paper    : \leq 1.2350

\|V_{\mathfrak g}\|_{L^\infty}
  certified interval : [0.9263845757234, 0.9263845757235]
  bound in the paper    : \leq 0.9264

\|\omega^2V_{\mathfrak g}\|_{L^1}
  certified interval : [0.4212601910826, 0.4212601910827]
  bound in the paper    : \leq 0.4213

\|\omega|V_{\mathfrak g}|^{1/2}\|_{L^2}
  certified interval : [0.6490456001565, 0.6490456001566]
  bound in the paper    : \leq 0.6491

Moments and weighted norms
--------------------------

\int_{\mathbb R}\mathfrak g^3
  certified interval : [3.248462985037, 3.248462985038]
  bound in the paper    : \leq 3.2485

\int_{\mathbb R}y^2\mathfrak g^3
  certified interval : [0.3003643559885, 0.3003643559886]
  bound in the paper    : \leq 0.3004

\|y\mathfrak g\|_{L^2}
  certified interval : [1.106798563809, 1.106798563810]
  bound in the paper    : \leq 1.1068

\|y\mathfrak g'\|_{L^2}
  certified interval : [1.029775689326, 1.029775689327]
  bound in the paper    : \leq 1.0298

\|\omega^2y\mathfrak g\|_{L^2}
  certified interval : [7.732413164487, 7.732413164488]
  bound in the paper    : \leq 7.7325

\|\omega^2y\mathfrak g'\|_{L^2}
  certified interval : [0.9521575526356, 0.9521575526357]
  bound in the paper    : \leq 0.9522

Conclusions
-----------

\mathfrak g(y)>0\quad(y\in\mathbb R)
\mathfrak g'(y)<0\quad(y>0)
\mathfrak g(0)>\frac12

Verification
------------

All 53 manuscript numerical comparisons in this stage are verified.
Stage status: OK


==> anc/part5_output_summaries/02_endpoint_BS_bounds.txt <==
Endpoint Birman--Schwinger bounds
=================================

Stage: 02_endpoint_BS_bounds
Checkpoint precision: 512 bits
Validated interval records in checkpoint: 102

Ritz lower bound at mu=1/2
--------------------------

\lambda_{\mathrm{Ritz},+}^{(1/2)}
  certified interval : [4.132816514492, 4.132816514493]
  bound in the paper    : \geq 4.1328

Collatz--Wielandt bound at mu=1/2
---------------------------------

\Gamma_{\mathrm{CW}}^{(1/2)}
  certified interval : [0.5364729912841, 0.5364729912842]
  bound in the paper    : \leq 0.53648

Kato--Temple input bounds at mu=1/2
-----------------------------------

\vartheta_{\mathrm{KT}}^{(1/2)}
  certified interval : [0.7965084916448, 0.7965084916449]
  bound in the paper    : \leq 0.79651

\delta_{\mathrm{res},\mathrm{KT}}^{(1/2)}
  certified interval : [1.181236388621e-5, 1.181236388622e-5]
  bound in the paper    : \leq 1.19\times10^{-5}

Kato--Temple gap
----------------

\gamma_{\mathrm{KT}}^{(1/2)}
  certified interval : [0.2600355003607, 0.2600355003608]
  bound in the paper    : \geq 0.26003

Kato--Temple upper bound
------------------------

\Theta_{\mathrm{KT}}^{(1/2)}
  certified interval : [0.7965084921814, 0.7965084921815]
  bound in the paper    : \leq 0.79651

Rayleigh lower bound at mu=3/2
------------------------------

\vartheta_{\mathrm R}^{(3/2)}
  certified interval : [2.426451821735, 2.426451821736]
  bound in the paper    : \geq 2.4264

Total Birman--Schwinger errors
------------------------------

\varepsilon_{\mathrm{BS}}^{(1/2)}
  certified interval : [0.1463137640199, 0.1463137640200]
  bound in the paper    : \leq 0.147

\varepsilon_{\mathrm{BS}}^{(3/2)}
  certified interval : [0.07443905125573, 0.07443905125574]
  bound in the paper    : \leq 0.075

Final derived bounds
--------------------

\lambda_1(K_{\mathrm{NK}}^{(1/2)})
  certified interval : [3.986502750472, 3.986502750473]
  bound in the paper    : > 1

\lambda_2(K_{\mathrm{NK}}^{(1/2)})
  certified interval : [0.9428222562013, 0.9428222562014]
  bound in the paper    : < 1

\lambda_1(K_{\mathrm{NK}}^{(3/2)})
  certified interval : [2.352012770479, 2.352012770480]
  bound in the paper    : > 1

\|[\mathcal F'(\mathfrak g)|_{L^2_{\mathrm e}}]^{-1}\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}
  certified interval : [2.000000000000, 2.000000000000]
  bound in the paper    : \leq 2

Conclusions
-----------

\lambda_1(K_{\mathrm{NK}}^{(1/2)})>1
\lambda_2(K_{\mathrm{NK}}^{(1/2)})<1
\lambda_1(K_{\mathrm{NK}}^{(3/2)})>1
n_-^{\mathrm e}(\mathcal F'(\mathfrak g))=1
0\in\rho(\mathcal F'(\mathfrak g)|_{L^2_{\mathrm e}})
\|[\mathcal F'(\mathfrak g)|_{L^2_{\mathrm e}}]^{-1}\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}\leq2

Verification
------------

All 13 manuscript numerical comparisons in this stage are verified.
Stage status: OK


==> anc/part5_output_summaries/03_Q_minus_g_transfer_bounds.txt <==
Newton--Kantorovich and Q-g transfer bounds
===========================================

Stage: 03_Q_minus_g_transfer_bounds
Checkpoint precision: 512 bits
Validated interval records in checkpoint: 149

Newton--Kantorovich inputs
--------------------------

K_{\mathrm{inv}}
  certified interval : [2.000000000000, 2.000000000000]
  bound in the paper    : \leq 2

\|\mathfrak g\|_{L^\infty}
  certified interval : [1.890641702052, 1.890641702053]
  bound in the paper    : \leq 1.891

\|r_{\mathfrak g}\|_{L^2}
  certified interval : [2.501946572408e-14, 2.501946572409e-14]
  bound in the paper    : \leq 2.51\times10^{-14}

Newton--Kantorovich constants
-----------------------------

A_{\mathrm{NK}}
  certified interval : [5.616158569816e-13, 5.616158569817e-13]
  bound in the paper    : \leq 5.62\times10^{-13}

B_{\mathrm{NK}}
  certified interval : [22.44715627324, 22.44715627325]
  bound in the paper    : \leq 22.448

C_{\mathrm{NK}}
  certified interval : [11.36736440852, 11.36736440853]
  bound in the paper    : \leq 11.368

A_{\mathrm{NK}}B_{\mathrm{NK}}C_{\mathrm{NK}}
  certified interval : [1.433047131193e-10, 1.433047131194e-10]
  bound in the paper    : \leq 1.44\times10^{-10}

r_{\mathrm{NK}}
  certified interval : [5.616158570219e-13, 5.616158570220e-13]
  bound in the paper    : \leq 5.617\times10^{-13}

Unweighted Q-g bounds
---------------------

r_{\mathrm{NK}}
  certified interval : [5.616158570219e-13, 5.616158570220e-13]
  bound in the paper    : \leq 5.617\times10^{-13}

\Delta_Q^{W^{2,2}}
  certified interval : [4.382301370456e-11, 4.382301370457e-11]
  bound in the paper    : \leq 4.383\times10^{-11}

\Delta_Q^{W^{3,2}}
  certified interval : [3.084826964998e-9, 3.084826964999e-9]
  bound in the paper    : \leq 3.085\times10^{-9}

\Delta_{Q,0}^{L^\infty}
  certified interval : [3.971223809220e-13, 3.971223809221e-13]
  bound in the paper    : \leq 3.98\times10^{-13}

\Delta_{Q,1}^{L^\infty}
  certified interval : [3.098755016252e-11, 3.098755016253e-11]
  bound in the paper    : \leq 3.10\times10^{-11}

\Delta_{Q,2}^{L^\infty}
  certified interval : [2.181302029588e-9, 2.181302029589e-9]
  bound in the paper    : \leq 2.182\times10^{-9}

Scaling bounds for Q-g
----------------------

\Delta_Q^{L^2}
  certified interval : [5.616158570219e-13, 5.616158570220e-13]
  bound in the paper    : \leq 5.617\times10^{-13}

\Delta_{\Lambda Q}^{L^2}
  certified interval : [1.151408812261e-11, 1.151408812262e-11]
  bound in the paper    : \leq 1.152\times10^{-11}

\Delta_{\Lambda^2Q}^{L^2}
  certified interval : [2.272412108300e-9, 2.272412108301e-9]
  bound in the paper    : \leq 2.273\times10^{-9}

L1 bounds for Q-g
-----------------

\Delta_Q^{L^1}
  certified interval : [3.288498641487e-8, 3.288498641488e-8]
  bound in the paper    : \leq 3.289\times10^{-8}

\Delta_{\Lambda Q}^{L^1}
  certified interval : [3.882549431565e-7, 3.882549431566e-7]
  bound in the paper    : \leq 3.883\times10^{-7}

\Delta_{\Lambda^2Q}^{L^1}
  certified interval : [7.195037018379e-5, 7.195037018380e-5]
  bound in the paper    : \leq 7.196\times10^{-5}

Logarithmically weighted L1 bounds
----------------------------------

\Delta_{\omega Q}^{L^1}
  certified interval : [8.577151036083e-7, 8.577151036084e-7]
  bound in the paper    : \leq 8.578\times10^{-7}

\Delta_{\omega\Lambda Q}^{L^1}
  certified interval : [7.800940087790e-6, 7.800940087791e-6]
  bound in the paper    : \leq 7.801\times10^{-6}

\Delta_{\omega\Lambda^2 Q}^{L^1}
  certified interval : [0.001441264842032, 0.001441264842033]
  bound in the paper    : \leq 1.442\times10^{-3}

Weighted bounds for Q
---------------------

C_{Q,0}
  certified interval : [1.890641706024, 1.890641706025]
  bound in the paper    : \leq 1.891

C_{Q,1}
  certified interval : [2.078365936040, 2.078365936041]
  bound in the paper    : \leq 2.079

C_{Q,2}
  certified interval : [7.156036138870, 7.156036138871]
  bound in the paper    : \leq 7.157

C_{Q,0}C_{Q,1}
  certified interval : [3.929445319058, 3.929445319059]
  bound in the paper    : \leq 3.930

Bounds for V_Q and |V_Q|^(1/2)
------------------------------

\mathsf V^{L^\infty}
  certified interval : [3.929445319058, 3.929445319059]
  bound in the paper    : \leq 3.930

\mathsf V^{L^1}
  certified interval : [6.172358273517, 6.172358273519]
  bound in the paper    : \leq 6.173

\mathsf V_{\omega^2}^{L^1}
  certified interval : [1.795785999209, 1.795785999210]
  bound in the paper    : \leq 1.796

(\mathsf V^{L^1})^{1/2}
  certified interval : [2.484423126908, 2.484423126909]
  bound in the paper    : \leq 2.485

(\mathsf V_{\omega^2}^{L^1})^{1/2}
  certified interval : [1.340069400892, 1.340069400893]
  bound in the paper    : \leq 1.341

Conclusions
-----------

A_{\mathrm{NK}}B_{\mathrm{NK}}C_{\mathrm{NK}}<\frac12
\|Q-\mathfrak g\|_{H^1}\leq r_{\mathrm{NK}}\leq5.617\times10^{-13}

Verification
------------

All 32 manuscript numerical comparisons in this stage are verified.
Stage status: OK


==> anc/part5_output_summaries/04_a_g_coefficient_comparison.txt <==
Coefficient comparison for a_g^(L)
==================================

Stage: 04_a_g_coefficient_comparison
Checkpoint precision: 512 bits
Validated interval records in checkpoint: 2

DCT-I coefficient comparison
----------------------------

\max_{0\leq k\leq L}|\mathsf c_k-D_{N_{\mathrm{DCT}},k}[a_{\mathfrak g}]|
  certified interval : [4.998343377583e-16, 4.998343377584e-16]
  bound in the paper    : \leq 5\times10^{-15}

Conclusions
-----------

|\mathsf c_k-D_{N_{\mathrm{DCT}},k}[a_{\mathfrak g}]|\leq5\times10^{-15}\quad(0\leq k\leq L)
\text{all }5001\text{ coefficients verified}

Verification
------------

All 1 manuscript numerical comparisons in this stage are verified.
Stage status: OK


==> anc/part5_output_summaries/05_projected_T_g_bound.txt <==
Projected Birman--Schwinger bound for g
=======================================

Stage: 05_projected_T_g_bound
Checkpoint precision: 512 bits
Validated interval records in checkpoint: 36

Endpoint and tail bounds for a_g
--------------------------------

|a_{\mathfrak g}'(0^+)|
  certified interval : [7.440864577270, 7.440864577271]
  bound in the paper    : \leq 7.441

|a_{\mathfrak g}'((\pi/2)^-)|
  certified interval : [1.462204214178, 1.462204214179]
  bound in the paper    : \leq 1.463

\operatorname{TV}(a_{\mathfrak g}';I_+)
  certified interval : [11.03732972952, 11.03732972953]
  bound in the paper    : \leq 11.038

\mathsf C_{a_{\mathfrak g},\mathrm{coef}}^{\mathrm{tail}}
  certified interval : [6.347225983670, 6.347225983671]
  bound in the paper    : \leq 6.348

Norm bounds for a_g and a_g^(L)
-------------------------------

\|a_{\mathfrak g}\|_{L^\infty(I)}
  certified interval : [0.9993184953977, 0.9993184953978]
  bound in the paper    : \leq 1.000

\|a_{\mathfrak g}^{(L)}\|_{L^\infty(I)}
  certified interval : [1.749010778775, 1.749010778776]
  bound in the paper    : \leq 1.750

\|a_{\mathfrak g}^{(L)}\|_{L^2(I)}
  certified interval : [1.111156048221, 1.111156048222]
  bound in the paper    : \leq 1.112

\delta_{a_{\mathfrak g}\to a_{\mathfrak g}^{(L)}}^{L^2}
  certified interval : [1.320605089912e-5, 1.320605089913e-5]
  bound in the paper    : \leq 1.321\times10^{-5}

Cosine-polynomial operator error
--------------------------------

\mathsf C_{\log\sin}^{L^2}
  certified interval : [2.023176722124, 2.023176722125]
  bound in the paper    : \leq 2.024

\delta_{a_{\mathfrak g}\to a_{\mathfrak g}^{(L)}}^{\mathrm{BS}}
  certified interval : [5.736905658747e-5, 5.736905658748e-5]
  bound in the paper    : \leq 5.737\times10^{-5}

Low block
---------

\vartheta_{\mathrm{low}}^{(L)}
  certified interval : [0.1566638064488, 0.1566638064489]
  bound in the paper    : \leq 0.156663807

\delta_{\mathrm{res,low}}^{(L)}
  certified interval : [6.258859575907e-17, 6.258859575908e-17]
  bound in the paper    : \leq 6.26\times10^{-17}

\Gamma_{\mathrm{low},\perp}^{(L)}
  certified interval : [0.1048619859329, 0.1048619859330]
  bound in the paper    : \leq 0.104862

Off-diagonal block
------------------

\Gamma_{\mathrm{off}}^{(L)}
  certified interval : [1.026318000149e-9, 1.026318000150e-9]
  bound in the paper    : \leq 1.027\times10^{-9}

High block
----------

\Gamma_{\mathrm{high}}^{(L)}
  certified interval : [0.05232013888387, 0.05232013888388]
  bound in the paper    : \leq 0.052321

\|a_{\mathfrak g}^{(L)}\|_{L^\infty(I)}
  certified interval : [1.749010778775, 1.749010778776]
  bound in the paper    : \leq 1.750

Final derived bounds
--------------------

\beta_{\mathrm{low}}^{(L)}
  certified interval : [0.1566638064488, 0.1566638064489]
  bound in the paper    : \leq 0.156664

\beta_{\mathrm{off}}^{(L)}
  certified interval : [3.203619827866e-5, 3.203619827867e-5]
  bound in the paper    : \leq 3.204\times10^{-5}

\beta_{\mathrm{high}}^{(L)}
  certified interval : [0.03657139945574, 0.03657139945575]
  bound in the paper    : \leq 0.036572

\|\widetilde T_{\mathfrak g,\mathrm{proj}}^{(L)}\|_{L^2_{\mathrm e}(I)\to L^2_{\mathrm e}(I)}
  certified interval : [0.1566638149949, 0.1566638149950]
  bound in the paper    : \leq 0.156663815

\|P_{\Phi_{\mathfrak g}^{\perp}}T_{\mathfrak g}P_{\Phi_{\mathfrak g}^{\perp}}\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}
  certified interval : [0.1567211840514, 0.1567211840515]
  bound in the paper    : \leq 0.156722

Conclusions
-----------

\|P_{\Phi_{\mathfrak g}^{\perp}}T_{\mathfrak g}P_{\Phi_{\mathfrak g}^{\perp}}\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}\leq0.156722

Verification
------------

All 21 manuscript numerical comparisons in this stage are verified.
Stage status: OK


==> anc/part5_output_summaries/05b_projected_T_Q_bound.txt <==
Projected Birman--Schwinger perturbation bound for Q
====================================================

Stage: 05b_projected_T_Q_bound
Checkpoint precision: 512 bits
Validated interval records in checkpoint: 6

Square-root potential bounds
----------------------------

\Delta_{\sqrt V}^{L^2}
  certified interval : [1.381711007216e-6, 1.381711007217e-6]
  bound in the paper    : \leq 1.382\times10^{-6}

\Delta_{\omega\sqrt V}^{L^2}
  certified interval : [2.930059618923e-6, 2.930059618924e-6]
  bound in the paper    : \leq 2.931\times10^{-6}

Operator perturbation bounds
----------------------------

\|T_Q-T_{\mathfrak g}\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}
  certified interval : [5.544580925647e-6, 5.544580925648e-6]
  bound in the paper    : \leq 5.5446\times10^{-6}

\Delta_{\mathrm{proj}}
  certified interval : [9.629138727188e-6, 9.629138727189e-6]
  bound in the paper    : \leq 9.6292\times10^{-6}

Final derived bounds
--------------------

\|P_{\Phi_Q^\perp}T_QP_{\Phi_Q^\perp}\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}
  certified interval : [0.1567308131902, 0.1567308131903]
  bound in the paper    : < 0.1571

0.1571-\|P_{\Phi_Q^\perp}T_QP_{\Phi_Q^\perp}\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}
  certified interval : [0.0003691868097848, 0.0003691868097849]
  bound in the paper    : > 0

Conclusions
-----------

\|P_{\Phi_Q^\perp}T_QP_{\Phi_Q^\perp}\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}<0.1571

Verification
------------

All 6 manuscript numerical comparisons in this stage are verified.
Stage status: OK


==> anc/part5_output_summaries/06_g_S0_schur_bounds.txt <==
Schur-complement bounds for S_0^(g,j)
=====================================

Stage: 06_g_S0_schur_bounds
Checkpoint precision: 512 bits
Validated interval records in checkpoint: 66

Logarithmic model bounds I
--------------------------

\|a_{\mathfrak g,\log}^{(L)}\|_{L^2(I)}
  certified interval : [0.4214876849911, 0.4214876849912]
  bound in the paper    : \leq 0.42149

\|a_{\mathfrak g,\log}-a_{\mathfrak g,\log}^{(L)}\|_{L^2(I)}
  certified interval : [0.0001931841143648, 0.0001931841143649]
  bound in the paper    : \leq 1.932\times10^{-4}

\|\widetilde\Phi_{\mathfrak g}-\widetilde\Phi_{\mathfrak g}^{(L)}\|_{L^2(I)}
  certified interval : [2.377021278979e-5, 2.377021278980e-5]
  bound in the paper    : \leq 2.378\times10^{-5}

Logarithmic model bounds II
---------------------------

\|(\widetilde\Phi_{\mathfrak g}-\widetilde\Phi_{\mathfrak g}^{(L)})\log|\cos|\|_{L^2(I)}
  certified interval : [0.0002876970005003, 0.0002876970005004]
  bound in the paper    : \leq 2.877\times10^{-4}

\|\Pi_{>3L}(\widetilde\Phi_{\mathfrak g}^{(L)}\log|\cos|)\|_{L^2(I)}
  certified interval : [8.206064623358e-7, 8.206064623359e-7]
  bound in the paper    : \leq 8.207\times10^{-7}

\|\widetilde\Phi_{\mathfrak g}^{(L)}\log|\cos|\|_{L^2(I)}
  certified interval : [0.3793235753572, 0.3793235753573]
  bound in the paper    : \leq 0.37933

Six right-hand-side terms
-------------------------

\mathcal R_{\mathrm{rhs},1}^{(L)}
  certified interval : [3.225040472407e-7, 3.225040472408e-7]
  bound in the paper    : \leq 3.226\times10^{-7}

\mathcal R_{\mathrm{rhs},2}^{(L)}
  certified interval : [2.337360376424e-5, 2.337360376425e-5]
  bound in the paper    : \leq 2.338\times10^{-5}

\mathcal R_{\mathrm{rhs},3}^{(L)}
  certified interval : [0.0001008030094675, 0.0001008030094676]
  bound in the paper    : \leq 1.009\times10^{-4}

\mathcal R_{\mathrm{rhs},4}^{(L)}
  certified interval : [0.0001130696098169, 0.0001130696098170]
  bound in the paper    : \leq 1.131\times10^{-4}

\mathcal R_{\mathrm{rhs},5}^{(L)}
  certified interval : [3.543671570517e-6, 3.543671570518e-6]
  bound in the paper    : \leq 3.544\times10^{-6}

\mathcal R_{\mathrm{rhs},6}^{(L)}
  certified interval : [3.543566281236e-6, 3.543566281237e-6]
  bound in the paper    : \leq 3.544\times10^{-6}

Total right-hand-side error
---------------------------

\delta_{\mathrm{rhs}}^{(L)}
  certified interval : [0.0002446559649477, 0.0002446559649478]
  bound in the paper    : \leq 2.447\times10^{-4}

Aggregate comparison bounds
---------------------------

\delta_T^{(L)}
  certified interval : [0.0001635741073945, 0.0001635741073946]
  bound in the paper    : \leq 1.636\times10^{-4}

\mathsf C_{T,\mathrm{op}}^{(L)}
  certified interval : [2.418517659919, 2.418517659920]
  bound in the paper    : \leq 2.419

\delta_{\mathrm{rhs}}^{(L)}
  certified interval : [0.0002446559649477, 0.0002446559649478]
  bound in the paper    : \leq 2.447\times10^{-4}

\Delta_{\mathrm{proj}}^{(L)}
  certified interval : [0.0004652034990848, 0.0004652034990849]
  bound in the paper    : \leq 4.653\times10^{-4}

\delta_{\mathrm{diag}}^{(L)}
  certified interval : [0.0002785514662189, 0.0002785514662190]
  bound in the paper    : \leq 2.786\times10^{-4}

Finite Schur solves
-------------------

\|\widetilde k_{1,L}^{\mathfrak g}\|_{L^2(I)}
  certified interval : [1.294601056113, 1.294601056114]
  bound in the paper    : \leq 1.295

\|Z_{\mathrm{Sch},1}^{(L)}\|_{L^2(I)}
  certified interval : [22.46029079724, 22.46029079725]
  bound in the paper    : \leq 22.461

\delta_{\mathrm{res,Sch},1}^{(L)}
  certified interval : [3.523573553053e-13, 3.523573553054e-13]
  bound in the paper    : \leq 3.524\times10^{-13}

\varepsilon_{\mathrm{Sch},1}^{(L)}
  certified interval : [1.564617346834, 1.564617346835]
  bound in the paper    : \leq 1.565

\|(\widetilde D_1^{\mathfrak g})^{-1}\widetilde k_1^{\mathfrak g}\|_{L^2(I)}
  certified interval : [24.02490814408, 24.02490814409]
  bound in the paper    : \leq 24.025

\|\widetilde k_{2,L}^{\mathfrak g}\|_{L^2(I)}
  certified interval : [0.4456823307931, 0.4456823307932]
  bound in the paper    : \leq 0.446

\|Z_{\mathrm{Sch},2}^{(L)}\|_{L^2(I)}
  certified interval : [0.6055510798384, 0.6055510798385]
  bound in the paper    : \leq 0.606

\delta_{\mathrm{res,Sch},2}^{(L)}
  certified interval : [3.149759618901e-13, 3.149759618902e-13]
  bound in the paper    : \leq 3.150\times10^{-13}

\varepsilon_{\mathrm{Sch},2}^{(L)}
  certified interval : [0.001649564890175, 0.001649564890176]
  bound in the paper    : \leq 1.650\times10^{-3}

\|(\widetilde D_2^{\mathfrak g})^{-1}\widetilde k_2^{\mathfrak g}\|_{L^2(I)}
  certified interval : [0.6072006447286, 0.6072006447287]
  bound in the paper    : \leq 0.6073

Inverse bounds for D_j^g
------------------------

\mathsf C_{D,\mathrm{inv}}^{(1)}
  certified interval : [23.98656752218, 23.98656752219]
  bound in the paper    : \leq 23.987

\mathsf C_{D,\mathrm{inv}}^{(2)}
  certified interval : [1.492336850273, 1.492336850274]
  bound in the paper    : \leq 1.493

Schur-complement signs
----------------------

\widetilde F_1^{\mathfrak g}
  certified interval : [-25.64749598940, -21.52127748419]
  bound in the paper    : \leq -21.51

\widetilde F_2^{\mathfrak g}
  certified interval : [0.3296591855642, 0.3329233976903]
  bound in the paper    : \geq 0.3296

Absolute lower bounds for the Schur complements
-----------------------------------------------

|\widetilde F_1^{\mathfrak g}|
  certified interval : [21.52127748792, 21.52127748793]
  bound in the paper    : \geq 21.52

|\widetilde F_2^{\mathfrak g}|
  certified interval : [0.3296591855660, 0.3296591855661]
  bound in the paper    : \geq 0.3296

Inverse bounds for S_0^(g,j)
----------------------------

\mathsf C_{S,\mathrm{inv}}^{(\mathfrak g,1)}
  certified interval : [50.85282635167, 50.85282635168]
  bound in the paper    : \leq 50.853

\mathsf C_{S,\mathrm{inv}}^{(\mathfrak g,2)}
  certified interval : [5.644178154524, 5.644178154525]
  bound in the paper    : \leq 5.645

Conclusions
-----------

\widetilde F_1^{\mathfrak g}<0,\qquad\widetilde F_2^{\mathfrak g}>0
S_0^{(\mathfrak g,j)}=I-c_jT_{\mathfrak g}\ \text{is invertible for }j=1,2
\|(S_0^{(\mathfrak g,1)})^{-1}\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}\leq50.853
\|(S_0^{(\mathfrak g,2)})^{-1}\|_{L^2_{\mathrm e}\to L^2_{\mathrm e}}\leq5.645

Verification
------------

All 36 manuscript numerical comparisons in this stage are verified.
Stage status: OK


==> anc/part5_output_summaries/07_g_limiting_data.txt <==
Limiting matrix entries for g
=============================

Stage: 07_g_limiting_data
Checkpoint precision: 512 bits
Validated interval records in checkpoint: 308

The vectors m^(g,j)
-------------------

(\mathbf m^{(\mathfrak g,1)})_1
  certified interval : [3.248201077637, 3.248201077638]
  bound in the paper    : \in [3.248201, 3.248202]

(\mathbf m^{(\mathfrak g,1)})_2
  certified interval : [-1.624100538819, -1.624100538818]
  bound in the paper    : \in [-1.624101, -1.624100]

(\mathbf m^{(\mathfrak g,2)})_1
  certified interval : [-1.624100538819, -1.624100538818]
  bound in the paper    : \in [-1.624101, -1.624100]

(\mathbf m^{(\mathfrak g,2)})_2
  certified interval : [0.8120502694094, 0.8120502694095]
  bound in the paper    : \in [0.812050, 0.812051]

The matrix C_log^(g,1)
----------------------

(\mathbf C_{\log}^{(\mathfrak g,1)})_{11}
  certified interval : [-1.658924520920, -1.658924520919]
  bound in the paper    : \in [-1.658925, -1.658924]

(\mathbf C_{\log}^{(\mathfrak g,1)})_{12}
  certified interval : [2.508675863902, 2.508675863903]
  bound in the paper    : \in [2.508675, 2.508676]

(\mathbf C_{\log}^{(\mathfrak g,1)})_{21}
  certified interval : [2.508675863902, 2.508675863903]
  bound in the paper    : \in [2.508675, 2.508676]

(\mathbf C_{\log}^{(\mathfrak g,1)})_{22}
  certified interval : [-1.428812396101, -1.428812396100]
  bound in the paper    : \in [-1.428813, -1.428812]

The matrix C_log^(g,2)
----------------------

(\mathbf C_{\log}^{(\mathfrak g,2)})_{11}
  certified interval : [-1.428812396101, -1.428812396100]
  bound in the paper    : \in [-1.428813, -1.428812]

(\mathbf C_{\log}^{(\mathfrak g,2)})_{12}
  certified interval : [1.134209598911, 1.134209598912]
  bound in the paper    : \in [1.134209, 1.134210]

(\mathbf C_{\log}^{(\mathfrak g,2)})_{21}
  certified interval : [1.134209598911, 1.134209598912]
  bound in the paper    : \in [1.134209, 1.134210]

(\mathbf C_{\log}^{(\mathfrak g,2)})_{22}
  certified interval : [-0.4307866237119, -0.4307866237118]
  bound in the paper    : \in [-0.430787, -0.430786]

Global DCT-I errors
-------------------

\delta_{a_{\mathfrak g},\mathrm{DCT}}(N)
  certified interval : [8.266154121761e-7, 8.266154121762e-7]
  bound in the paper    : \leq 8.267\times10^{-7}

\delta_{a_{\mathfrak g,\log},\mathrm{DCT}}(N)
  certified interval : [4.449621732257e-5, 4.449621732258e-5]
  bound in the paper    : \leq 4.450\times10^{-5}

Z-dependent DCT-I errors
------------------------

\mathsf Z_{\ell^1,0}^{(1)}
  certified interval : [2.139653475174, 2.139653475175]
  bound in the paper    : \leq 2.140

\delta_{\mathcal K_{\sin},\mathrm{DCT}}^{(1,0)}(N)
  certified interval : [3.112475515836e-8, 3.112475515837e-8]
  bound in the paper    : \leq 3.113\times10^{-8}

\delta_{\mathcal I_0,\mathrm{DCT}}^{(1,0)}(N)
  certified interval : [2.120051645633e-8, 2.120051645634e-8]
  bound in the paper    : \leq 2.121\times10^{-8}

\delta_{\mathcal I_{\cos},\mathrm{DCT}}^{(1,0)}(N)
  certified interval : [1.440318971094e-7, 1.440318971095e-7]
  bound in the paper    : \leq 1.441\times10^{-7}

\mathsf Z_{\ell^1,1}^{(1)}
  certified interval : [0.6844357877633, 0.6844357877634]
  bound in the paper    : \leq 0.685

\delta_{\mathcal K_{\sin},\mathrm{DCT}}^{(1,1)}(N)
  certified interval : [9.956236635007e-9, 9.956236635008e-9]
  bound in the paper    : \leq 9.957\times10^{-9}

\delta_{\mathcal I_0,\mathrm{DCT}}^{(1,1)}(N)
  certified interval : [6.781655230687e-9, 6.781655230688e-9]
  bound in the paper    : \leq 6.782\times10^{-9}

\delta_{\mathcal I_{\cos},\mathrm{DCT}}^{(1,1)}(N)
  certified interval : [4.607315441726e-8, 4.607315441727e-8]
  bound in the paper    : \leq 4.608\times10^{-8}

\mathsf Z_{\ell^1,2}^{(1)}
  certified interval : [1.191139570650, 1.191139570651]
  bound in the paper    : \leq 1.192

\delta_{\mathcal K_{\sin},\mathrm{DCT}}^{(1,2)}(N)
  certified interval : [1.732707091409e-8, 1.732707091410e-8]
  bound in the paper    : \leq 1.733\times10^{-8}

\delta_{\mathcal I_0,\mathrm{DCT}}^{(1,2)}(N)
  certified interval : [1.180227282705e-8, 1.180227282706e-8]
  bound in the paper    : \leq 1.181\times10^{-8}

\delta_{\mathcal I_{\cos},\mathrm{DCT}}^{(1,2)}(N)
  certified interval : [8.018218560787e-8, 8.018218560788e-8]
  bound in the paper    : \leq 8.019\times10^{-8}

\mathsf Z_{\ell^1,0}^{(2)}
  certified interval : [7.336291709417, 7.336291709418]
  bound in the paper    : \leq 7.337

\delta_{\mathcal K_{\sin},\mathrm{DCT}}^{(2,0)}(N)
  certified interval : [1.067183475620e-7, 1.067183475621e-7]
  bound in the paper    : \leq 1.068\times10^{-7}

\delta_{\mathcal I_0,\mathrm{DCT}}^{(2,0)}(N)
  certified interval : [7.269082349946e-8, 7.269082349947e-8]
  bound in the paper    : \leq 7.270\times10^{-8}

\delta_{\mathcal I_{\cos},\mathrm{DCT}}^{(2,0)}(N)
  certified interval : [4.938463283497e-7, 4.938463283498e-7]
  bound in the paper    : \leq 4.939\times10^{-7}

\mathsf Z_{\ell^1,1}^{(2)}
  certified interval : [5.136167636315, 5.136167636316]
  bound in the paper    : \leq 5.137

\delta_{\mathcal K_{\sin},\mathrm{DCT}}^{(2,1)}(N)
  certified interval : [7.471394877134e-8, 7.471394877135e-8]
  bound in the paper    : \leq 7.472\times10^{-8}

\delta_{\mathcal I_0,\mathrm{DCT}}^{(2,1)}(N)
  certified interval : [5.089114090648e-8, 5.089114090649e-8]
  bound in the paper    : \leq 5.090\times10^{-8}

\delta_{\mathcal I_{\cos},\mathrm{DCT}}^{(2,1)}(N)
  certified interval : [3.457438211906e-7, 3.457438211907e-7]
  bound in the paper    : \leq 3.458\times10^{-7}

\mathsf Z_{\ell^1,2}^{(2)}
  certified interval : [7.617750431731, 7.617750431732]
  bound in the paper    : \leq 7.618

\delta_{\mathcal K_{\sin},\mathrm{DCT}}^{(2,2)}(N)
  certified interval : [1.108126244721e-7, 1.108126244722e-7]
  bound in the paper    : \leq 1.109\times10^{-7}

\delta_{\mathcal I_0,\mathrm{DCT}}^{(2,2)}(N)
  certified interval : [7.547962567861e-8, 7.547962567862e-8]
  bound in the paper    : \leq 7.548\times10^{-8}

\delta_{\mathcal I_{\cos},\mathrm{DCT}}^{(2,2)}(N)
  certified interval : [5.127928700226e-7, 5.127928700227e-7]
  bound in the paper    : \leq 5.128\times10^{-7}

Right-hand-side approximation bounds
------------------------------------

\|B_{0,N}^{(1)}\|_{L^2(I)}
  certified interval : [1.111156048232, 1.111156048233]
  bound in the paper    : \leq 1.1112

\delta_{\mathrm{rhs},0}^{(1)}(N)
  certified interval : [8.266154121761e-7, 8.266154121762e-7]
  bound in the paper    : \leq 8.267\times10^{-7}

\|B_{1,N}^{(1)}\|_{L^2(I)}
  certified interval : [0.4657415816001, 0.4657415816002]
  bound in the paper    : \leq 0.46575

\delta_{\mathrm{rhs},1}^{(1)}(N)
  certified interval : [4.734144698014e-5, 4.734144698015e-5]
  bound in the paper    : \leq 4.735\times10^{-5}

\|B_{2,N}^{(1)}\|_{L^2(I)}
  certified interval : [0.7377426013332, 0.7377426013333]
  bound in the paper    : \leq 0.73775

\delta_{\mathrm{rhs},2}^{(1)}(N)
  certified interval : [2.430528755907e-5, 2.430528755908e-5]
  bound in the paper    : \leq 2.431\times10^{-5}

\|B_{0,N}^{(2)}\|_{L^2(I)}
  certified interval : [1.111156048232, 1.111156048233]
  bound in the paper    : \leq 1.1112

\delta_{\mathrm{rhs},0}^{(2)}(N)
  certified interval : [8.266154121761e-7, 8.266154121762e-7]
  bound in the paper    : \leq 8.267\times10^{-7}

\|B_{1,N}^{(2)}\|_{L^2(I)}
  certified interval : [0.7377426013332, 0.7377426013333]
  bound in the paper    : \leq 0.73775

\delta_{\mathrm{rhs},1}^{(2)}(N)
  certified interval : [2.430528755907e-5, 2.430528755908e-5]
  bound in the paper    : \leq 2.431\times10^{-5}

\|B_{2,N}^{(2)}\|_{L^2(I)}
  certified interval : [1.026872795972, 1.026872795973]
  bound in the paper    : \leq 1.0269

\delta_{\mathrm{rhs},2}^{(2)}(N)
  certified interval : [1.286567365142e-5, 1.286567365143e-5]
  bound in the paper    : \leq 1.287\times10^{-5}

Residual bounds
---------------

\|\operatorname{Res}_{0,N}^{(1)}\|_{L^2(I)}
  certified interval : [2.276714049286e-6, 2.276714049287e-6]
  bound in the paper    : \leq 2.277\times10^{-6}

\delta_{\mathrm{res\text{-}diff},0}^{(1)}(N)
  certified interval : [7.993384094242e-6, 7.993384094243e-6]
  bound in the paper    : \leq 7.994\times10^{-6}

\|\operatorname{Res}_0^{(1)}\|_{L^2(I)}
  certified interval : [1.027009814352e-5, 1.027009814353e-5]
  bound in the paper    : \leq 1.028\times10^{-5}

\|\operatorname{Res}_{1,N}^{(1)}\|_{L^2(I)}
  certified interval : [0.0001073719852461, 0.0001073719852462]
  bound in the paper    : \leq 1.074\times10^{-4}

\delta_{\mathrm{res\text{-}diff},1}^{(1)}(N)
  certified interval : [8.283320098454e-5, 8.283320098455e-5]
  bound in the paper    : \leq 8.284\times10^{-5}

\|\operatorname{Res}_1^{(1)}\|_{L^2(I)}
  certified interval : [0.0001902051862306, 0.0001902051862307]
  bound in the paper    : \leq 1.903\times10^{-4}

\|\operatorname{Res}_{2,N}^{(1)}\|_{L^2(I)}
  certified interval : [0.0001610821474540, 0.0001610821474541]
  bound in the paper    : \leq 1.611\times10^{-4}

\delta_{\mathrm{res\text{-}diff},2}^{(1)}(N)
  certified interval : [3.461746602753e-5, 3.461746602754e-5]
  bound in the paper    : \leq 3.462\times10^{-5}

\|\operatorname{Res}_2^{(1)}\|_{L^2(I)}
  certified interval : [0.0001956996134816, 0.0001956996134817]
  bound in the paper    : \leq 1.957\times10^{-4}

\|\operatorname{Res}_{0,N}^{(2)}\|_{L^2(I)}
  certified interval : [1.494823781978e-5, 1.494823781979e-5]
  bound in the paper    : \leq 1.495\times10^{-5}

\delta_{\mathrm{res\text{-}diff},0}^{(2)}(N)
  certified interval : [0.0001159122956535, 0.0001159122956536]
  bound in the paper    : \leq 1.160\times10^{-4}

\|\operatorname{Res}_0^{(2)}\|_{L^2(I)}
  certified interval : [0.0001308605334733, 0.0001308605334734]
  bound in the paper    : \leq 1.309\times10^{-4}

\|\operatorname{Res}_{1,N}^{(2)}\|_{L^2(I)}
  certified interval : [0.0001612957795127, 0.0001612957795128]
  bound in the paper    : \leq 1.613\times10^{-4}

\delta_{\mathrm{res\text{-}diff},1}^{(2)}(N)
  certified interval : [0.0001014458665144, 0.0001014458665145]
  bound in the paper    : \leq 1.015\times10^{-4}

\|\operatorname{Res}_1^{(2)}\|_{L^2(I)}
  certified interval : [0.0002627416460272, 0.0002627416460273]
  bound in the paper    : \leq 2.628\times10^{-4}

\|\operatorname{Res}_{2,N}^{(2)}\|_{L^2(I)}
  certified interval : [0.0002419985604637, 0.0002419985604638]
  bound in the paper    : \leq 2.420\times10^{-4}

\delta_{\mathrm{res\text{-}diff},2}^{(2)}(N)
  certified interval : [0.0001272892889873, 0.0001272892889874]
  bound in the paper    : \leq 1.273\times10^{-4}

\|\operatorname{Res}_2^{(2)}\|_{L^2(I)}
  certified interval : [0.0003692878494510, 0.0003692878494511]
  bound in the paper    : \leq 3.693\times10^{-4}

Solution-error bounds
---------------------

\|Z_0^{(1)}\|_{L^2(I)}
  certified interval : [1.059243643186, 1.059243643187]
  bound in the paper    : \leq 1.0593

\varepsilon_0^{(1)}(N)
  certified interval : [0.0005222635175075, 0.0005222635175076]
  bound in the paper    : \leq 5.223\times10^{-4}

\|Z_1^{(1)}\|_{L^2(I)}
  certified interval : [0.4376833859394, 0.4376833859395]
  bound in the paper    : \leq 0.43769

\varepsilon_1^{(1)}(N)
  certified interval : [0.009672471306574, 0.009672471306575]
  bound in the paper    : \leq 9.673\times10^{-3}

\|Z_2^{(1)}\|_{L^2(I)}
  certified interval : [0.5897762012511, 0.5897762012512]
  bound in the paper    : \leq 0.58978

\varepsilon_2^{(1)}(N)
  certified interval : [0.009951878461469, 0.009951878461470]
  bound in the paper    : \leq 9.952\times10^{-3}

\|Z_0^{(2)}\|_{L^2(I)}
  certified interval : [3.921031923508, 3.921031923509]
  bound in the paper    : \leq 3.9211

\varepsilon_0^{(2)}(N)
  certified interval : [0.0007386001643194, 0.0007386001643195]
  bound in the paper    : \leq 7.387\times10^{-4}

\|Z_1^{(2)}\|_{L^2(I)}
  certified interval : [2.652541680291, 2.652541680292]
  bound in the paper    : \leq 2.6526

\varepsilon_1^{(2)}(N)
  certified interval : [0.001482960658790, 0.001482960658791]
  bound in the paper    : \leq 1.483\times10^{-3}

\|Z_2^{(2)}\|_{L^2(I)}
  certified interval : [4.005192245636, 4.005192245637]
  bound in the paper    : \leq 4.0052

\varepsilon_2^{(2)}(N)
  certified interval : [0.002084326412603, 0.002084326412604]
  bound in the paper    : \leq 2.085\times10^{-3}

Finite pairings for j=1
-----------------------

\mathcal P_{00,N}^{(1)}
  certified interval : [-0.05235106500381, -0.05235106500380]
  bound in the paper    : \in [-0.052352, -0.052350]

\varepsilon_{\mathrm{pair},00}^{(1)}(N)
  certified interval : [0.0005811922850814, 0.0005811922850815]
  bound in the paper    : \leq 5.812\times10^{-4}

\mathcal P_{10,N}^{(1)}
  certified interval : [-0.3966363754435, -0.3966363754434]
  bound in the paper    : \in [-0.396637, -0.396636]

\varepsilon_{\mathrm{pair},10}^{(1)}(N)
  certified interval : [0.0002934106881396, 0.0002934106881397]
  bound in the paper    : \leq 2.935\times10^{-4}

\mathcal P_{20,N}^{(1)}
  certified interval : [-0.1007458283678, -0.1007458283677]
  bound in the paper    : \in [-0.100746, -0.100745]

\varepsilon_{\mathrm{pair},20}^{(1)}(N)
  certified interval : [0.0004110539610952, 0.0004110539610953]
  bound in the paper    : \leq 4.111\times10^{-4}

\mathcal P_{11,N}^{(1)}
  certified interval : [0.09786164242020, 0.09786164242021]
  bound in the paper    : \in [0.097861, 0.097862]

\varepsilon_{\mathrm{pair},11}^{(1)}(N)
  certified interval : [0.004526050557903, 0.004526050557904]
  bound in the paper    : \leq 4.527\times10^{-3}

\mathcal P_{12,N}^{(1)}
  certified interval : [-0.2407179914116, -0.2407179914115]
  bound in the paper    : \in [-0.240718, -0.240717]

\varepsilon_{\mathrm{pair},12}^{(1)}(N)
  certified interval : [0.004663395609625, 0.004663395609626]
  bound in the paper    : \leq 4.664\times10^{-3}

\mathcal P_{21,N}^{(1)}
  certified interval : [-0.2407842368950, -0.2407842368949]
  bound in the paper    : \in [-0.240785, -0.240784]

\varepsilon_{\mathrm{pair},21}^{(1)}(N)
  certified interval : [0.007146667255785, 0.007146667255786]
  bound in the paper    : \leq 7.147\times10^{-3}

\mathcal P_{22,N}^{(1)}
  certified interval : [-0.08550708182930, -0.08550708182929]
  bound in the paper    : \in [-0.085508, -0.085507]

\varepsilon_{\mathrm{pair},22}^{(1)}(N)
  certified interval : [0.007356501267751, 0.007356501267752]
  bound in the paper    : \leq 7.357\times10^{-3}

Finite pairings for j=2
-----------------------

\mathcal P_{00,N}^{(2)}
  certified interval : [3.726834344515, 3.726834344516]
  bound in the paper    : \in [3.726834, 3.726835]

\varepsilon_{\mathrm{pair},00}^{(2)}(N)
  certified interval : [0.0008239418357669, 0.0008239418357670]
  bound in the paper    : \leq 8.240\times10^{-4}

\mathcal P_{10,N}^{(2)}
  certified interval : [2.496677275078, 2.496677275079]
  bound in the paper    : \in [2.496677, 2.496678]

\varepsilon_{\mathrm{pair},10}^{(2)}(N)
  certified interval : [0.0006402165668888, 0.0006402165668889]
  bound in the paper    : \leq 6.403\times10^{-4}

\mathcal P_{20,N}^{(2)}
  certified interval : [-3.702860857040, -3.702860857039]
  bound in the paper    : \in [-3.702861, -3.702860]

\varepsilon_{\mathrm{pair},20}^{(2)}(N)
  certified interval : [0.0008089046355340, 0.0008089046355341]
  bound in the paper    : \leq 8.090\times10^{-4}

\mathcal P_{11,N}^{(2)}
  certified interval : [1.684910997931, 1.684910997932]
  bound in the paper    : \in [1.684910, 1.684911]

\varepsilon_{\mathrm{pair},11}^{(2)}(N)
  certified interval : [0.001158550086178, 0.001158550086179]
  bound in the paper    : \leq 1.159\times10^{-3}

\mathcal P_{12,N}^{(2)}
  certified interval : [-2.488648360278, -2.488648360277]
  bound in the paper    : \in [-2.488649, -2.488648]

\varepsilon_{\mathrm{pair},12}^{(2)}(N)
  certified interval : [0.001635094399073, 0.001635094399074]
  bound in the paper    : \leq 1.636\times10^{-3}

\mathcal P_{21,N}^{(2)}
  certified interval : [-2.488655015806, -2.488655015805]
  bound in the paper    : \in [-2.488656, -2.488655]

\varepsilon_{\mathrm{pair},21}^{(2)}(N)
  certified interval : [0.001556957772903, 0.001556957772904]
  bound in the paper    : \leq 1.557\times10^{-3}

\mathcal P_{22,N}^{(2)}
  certified interval : [3.709099371874, 3.709099371875]
  bound in the paper    : \in [3.709099, 3.709100]

\varepsilon_{\mathrm{pair},22}^{(2)}(N)
  certified interval : [0.002191894403636, 0.002191894403637]
  bound in the paper    : \leq 2.192\times10^{-3}

Final derived bounds
--------------------

\mathfrak s_0^{(\mathfrak g,1)}
  certified interval : [-0.05293225729124, -0.05176987271638]
  bound in the paper    : \in [-0.05294, -0.05176]

\mathfrak a_1^{(\mathfrak g,1)}
  certified interval : [-0.3969297861327, -0.3963429647541]
  bound in the paper    : \in [-0.39694, -0.39634]

\mathfrak a_2^{(\mathfrak g,1)}
  certified interval : [-0.1011568823300, -0.1003347744056]
  bound in the paper    : \in [-0.10116, -0.10033]

\mathfrak r_{11}^{(\mathfrak g,1)}
  certified interval : [0.0933355918407, 0.1023876929997]
  bound in the paper    : \in [0.09333, 0.10240]

\mathfrak r_{12}^{(\mathfrak g,1)}
  certified interval : [-0.2453813870415, -0.2360545957816]
  bound in the paper    : \in [-0.24795, -0.23363]

\mathfrak r_{21}^{(\mathfrak g,1)}
  certified interval : [-0.2479309041694, -0.2336375696206]
  bound in the paper    : \in [-0.24795, -0.23363]

\mathfrak r_{22}^{(\mathfrak g,1)}
  certified interval : [-0.09286358311556, -0.07815058054302]
  bound in the paper    : \in [-0.09287, -0.07814]

\|X_0^{(\mathfrak g,1)}\|_{L^2(I)}
  certified interval : [1.059765906704, 1.059765906705]
  bound in the paper    : \leq 1.05977

\|X_1^{(\mathfrak g,1)}\|_{L^2(I)}
  certified interval : [0.4473558572460, 0.4473558572461]
  bound in the paper    : \leq 0.44736

\|X_2^{(\mathfrak g,1)}\|_{L^2(I)}
  certified interval : [0.5997280797126, 0.5997280797127]
  bound in the paper    : \leq 0.59973

\mathfrak s_0^{(\mathfrak g,2)}
  certified interval : [3.726010402676, 3.727658286354]
  bound in the paper    : \in [3.72601, 3.72766]

\mathfrak a_1^{(\mathfrak g,2)}
  certified interval : [2.496037058509, 2.497317491648]
  bound in the paper    : \in [2.49603, 2.49732]

\mathfrak a_2^{(\mathfrak g,2)}
  certified interval : [-3.703669761677, -3.702051952401]
  bound in the paper    : \in [-3.70367, -3.70205]

\mathfrak r_{11}^{(\mathfrak g,2)}
  certified interval : [1.683752447840, 1.686069548023]
  bound in the paper    : \in [1.68375, 1.68608]

\mathfrak r_{12}^{(\mathfrak g,2)}
  certified interval : [-2.490283454682, -2.487013265873]
  bound in the paper    : \in [-2.49030, -2.48700]

\mathfrak r_{21}^{(\mathfrak g,2)}
  certified interval : [-2.490211973584, -2.487098058028]
  bound in the paper    : \in [-2.49030, -2.48700]

\mathfrak r_{22}^{(\mathfrak g,2)}
  certified interval : [3.706907477463, 3.711291266286]
  bound in the paper    : \in [3.70689, 3.71130]

\|X_0^{(\mathfrak g,2)}\|_{L^2(I)}
  certified interval : [3.921770523673, 3.921770523674]
  bound in the paper    : \leq 3.92178

\|X_1^{(\mathfrak g,2)}\|_{L^2(I)}
  certified interval : [2.654024640949, 2.654024640950]
  bound in the paper    : \leq 2.65403

\|X_2^{(\mathfrak g,2)}\|_{L^2(I)}
  certified interval : [4.007276572048, 4.007276572049]
  bound in the paper    : \leq 4.00728

Conclusions
-----------

\text{All residual, solve-error, and pairing enclosures in this stage hold.}

Verification
------------

All 128 manuscript numerical comparisons in this stage are verified.
Stage status: OK


==> anc/part5_output_summaries/08_Q_limiting_matrices.txt <==
Limiting matrix entries for Q and determinant signs
===================================================

Stage: 08_Q_limiting_matrices
Checkpoint precision: 512 bits
Validated interval records in checkpoint: 91

Transfer bounds for the vectors m_j
-----------------------------------

\Delta_{\mathbf m,1}^{(1)}
  certified interval : [3.288498641487e-8, 3.288498641488e-8]
  bound in the paper    : \leq 3.289\times10^{-8}

\Delta_{\mathbf m,2}^{(1)}
  certified interval : [1.644249320743e-8, 1.644249320744e-8]
  bound in the paper    : \leq 1.645\times10^{-8}

\Delta_{\mathbf m,1}^{(2)}
  certified interval : [1.644249320743e-8, 1.644249320744e-8]
  bound in the paper    : \leq 1.645\times10^{-8}

\Delta_{\mathbf m,2}^{(2)}
  certified interval : [8.221246603718e-9, 8.221246603719e-9]
  bound in the paper    : \leq 8.223\times10^{-9}

Transfer bounds for C_log,1
---------------------------

\Delta_{\log,11}^{(1)}
  certified interval : [1.829880253022e-6, 1.829880253023e-6]
  bound in the paper    : \leq 1.830\times10^{-6}

\Delta_{\log,12}^{(1)}
  certified interval : [1.210141984969e-6, 1.210141984970e-6]
  bound in the paper    : \leq 1.211\times10^{-6}

\Delta_{\log,21}^{(1)}
  certified interval : [1.210141984969e-6, 1.210141984970e-6]
  bound in the paper    : \leq 1.211\times10^{-6}

\Delta_{\log,22}^{(1)}
  certified interval : [9.419070335067e-7, 9.419070335068e-7]
  bound in the paper    : \leq 9.420\times10^{-7}

Transfer bounds for C_log,2
---------------------------

\Delta_{\log,11}^{(2)}
  certified interval : [9.419070335067e-7, 9.419070335068e-7]
  bound in the paper    : \leq 9.420\times10^{-7}

\Delta_{\log,12}^{(2)}
  certified interval : [1.013583700446e-6, 1.013583700447e-6]
  bound in the paper    : \leq 1.014\times10^{-6}

\Delta_{\log,21}^{(2)}
  certified interval : [1.013583700446e-6, 1.013583700447e-6]
  bound in the paper    : \leq 1.014\times10^{-6}

\Delta_{\log,22}^{(2)}
  certified interval : [1.533794072830e-6, 1.533794072831e-6]
  bound in the paper    : \leq 1.534\times10^{-6}

Transfer bounds for the logarithmic source functions
----------------------------------------------------

\Delta_{\psi,1}^{(1)}
  certified interval : [6.284224214988e-6, 6.284224214989e-6]
  bound in the paper    : \leq 6.285\times10^{-6}

\Delta_{\psi,2}^{(1)}
  certified interval : [4.177375778388e-6, 4.177375778389e-6]
  bound in the paper    : \leq 4.178\times10^{-6}

\Delta_{\psi,1}^{(2)}
  certified interval : [4.177375778388e-6, 4.177375778389e-6]
  bound in the paper    : \leq 4.178\times10^{-6}

\Delta_{\psi,2}^{(2)}
  certified interval : [3.714432886952e-6, 3.714432886953e-6]
  bound in the paper    : \leq 3.715\times10^{-6}

Neumann transfer bounds
-----------------------

\Delta_T
  certified interval : [5.544580925647e-6, 5.544580925648e-6]
  bound in the paper    : \leq 5.545\times10^{-6}

\mathsf C_{S,\mathrm{inv}}^{(\mathfrak g,1)}
  certified interval : [50.85282635167, 50.85282635168]
  bound in the paper    : \leq 50.853

\mathsf C_{S,\mathrm{inv}}^{(\mathfrak g,2)}
  certified interval : [5.644178154524, 5.644178154525]
  bound in the paper    : \leq 5.645

Neumann denominators
--------------------

1-c_1\mathsf C_{S,\mathrm{inv}}^{(\mathfrak g,1)}\Delta_T
  certified interval : [0.9982800585728, 0.9982800585729]
  bound in the paper    : \geq 0.99828

1-c_2\mathsf C_{S,\mathrm{inv}}^{(\mathfrak g,2)}\Delta_T
  certified interval : [0.9999342813346, 0.9999342813347]
  bound in the paper    : \geq 0.99993

Neumann transfer factors
------------------------

\mathsf C_{\mathrm{transfer}}^{(1)}
  certified interval : [1.001722904722, 1.001722904723]
  bound in the paper    : \leq 1.00173

\mathsf C_{\mathrm{transfer}}^{(2)}
  certified interval : [1.000065722984, 1.000065722985]
  bound in the paper    : \leq 1.00007

Transfer bounds for the scalar entries
--------------------------------------

\Delta_{\mathfrak s}^{(1)}
  certified interval : [4.098472149676e-5, 4.098472149677e-5]
  bound in the paper    : \leq 4.099\times10^{-5}

\Delta_{\mathfrak s}^{(2)}
  certified interval : [0.0001899321818600, 0.0001899321818601]
  bound in the paper    : \leq 1.900\times10^{-4}

Transfer bounds for the vector entries
--------------------------------------

\Delta_{\mathfrak a,1}^{(1)}
  certified interval : [2.335326021275e-5, 2.335326021276e-5]
  bound in the paper    : \leq 2.336\times10^{-5}

\Delta_{\mathfrak a,2}^{(1)}
  certified interval : [2.679833553764e-5, 2.679833553765e-5]
  bound in the paper    : \leq 2.680\times10^{-5}

\Delta_{\mathfrak a,1}^{(2)}
  certified interval : [0.0001412514538395, 0.0001412514538396]
  bound in the paper    : \leq 1.413\times10^{-4}

\Delta_{\mathfrak a,2}^{(2)}
  certified interval : [0.0002031041247102, 0.0002031041247103]
  bound in the paper    : \leq 2.032\times10^{-4}

Transfer bounds for R_1
-----------------------

\Delta_{\mathfrak r,11}^{(1)}
  certified interval : [1.241462271033e-5, 1.241462271034e-5]
  bound in the paper    : \leq 1.242\times10^{-5}

\Delta_{\mathfrak r,12}^{(1)}
  certified interval : [1.473843593755e-5, 1.473843593756e-5]
  bound in the paper    : \leq 1.474\times10^{-5}

\Delta_{\mathfrak r,21}^{(1)}
  certified interval : [1.473843593755e-5, 1.473843593756e-5]
  bound in the paper    : \leq 1.474\times10^{-5}

\Delta_{\mathfrak r,22}^{(1)}
  certified interval : [1.720592566397e-5, 1.720592566398e-5]
  bound in the paper    : \leq 1.721\times10^{-5}

Transfer bounds for R_2
-----------------------

\Delta_{\mathfrak r,11}^{(2)}
  certified interval : [0.0001041965376727, 0.0001041965376728]
  bound in the paper    : \leq 1.042\times10^{-4}

\Delta_{\mathfrak r,12}^{(2)}
  certified interval : [0.0001504427518719, 0.0001504427518720]
  bound in the paper    : \leq 1.505\times10^{-4}

\Delta_{\mathfrak r,21}^{(2)}
  certified interval : [0.0001504427518719, 0.0001504427518720]
  bound in the paper    : \leq 1.505\times10^{-4}

\Delta_{\mathfrak r,22}^{(2)}
  certified interval : [0.0002167601835648, 0.0002167601835649]
  bound in the paper    : \leq 2.168\times10^{-4}

The scalars s_j(0^+)
--------------------

\mathfrak s_1(0^+)
  certified interval : [-0.05297324201379, -0.05172888799383]
  bound in the paper    : \in [-0.05298, -0.05172]

\mathfrak s_2(0^+)
  certified interval : [3.725820470491, 3.727848218539]
  bound in the paper    : \in [3.72581, 3.72786]

The matrix M_0,1
----------------

(\mathbf M_{0,1})_{11}
  certified interval : [1.025762245840, 1.152344988743]
  bound in the paper    : \in [1.025, 1.153]

(\mathbf M_{0,1})_{12},(\mathbf M_{0,1})_{21}\ \text{(symmetric hull)}
  certified interval : [-4.903901329893, -4.637429795390]
  bound in the paper    : \in [-4.905, -4.636]

(\mathbf M_{0,1})_{22}
  certified interval : [13.47666455908, 14.01465133215]
  bound in the paper    : \in [13.47, 14.02]

The matrix M_0,2
----------------

(\mathbf M_{0,2})_{11}
  certified interval : [0.4314771176749, 0.4407291099369]
  bound in the paper    : \in [0.431, 0.441]

(\mathbf M_{0,2})_{12},(\mathbf M_{0,2})_{21}\ \text{(symmetric hull)}
  certified interval : [-0.8788724984561, -0.8647322933620]
  bound in the paper    : \in [-0.879, -0.864]

(\mathbf M_{0,2})_{22}
  certified interval : [1.151201239473, 1.172257550009]
  bound in the paper    : \in [1.151, 1.173]

Determinant signs
-----------------

\det\mathbf M_{0,1}
  certified interval : [-10.22439455288, -5.35604187147]
  bound in the paper    : < -5.32

\det\mathbf M_{0,2}
  certified interval : [-0.2756998759210, -0.2311139125008]
  bound in the paper    : < -0.229

Conclusions
-----------

S_{0,j}=I-c_jT_Q\ \text{is invertible for }j=1,2
\mathfrak s_1(0^+)<0,\qquad\mathfrak s_2(0^+)>0
\det\mathbf M_{0,1}<0,\qquad\det\mathbf M_{0,2}<0
n_-(\mathbf M_{0,1})=n_-(\mathbf M_{0,2})=1

Verification
------------

All 47 manuscript numerical comparisons in this stage are verified.
Stage status: OK


==> anc/verifier.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-

# ==================================================================================================
# IMPORTS
# ==================================================================================================
from __future__ import annotations
import argparse
import csv
import errno
import heapq
import json
import math
import os
import re
import time
from contextlib import contextmanager
from dataclasses import dataclass
from decimal import Decimal, getcontext, ROUND_CEILING, ROUND_FLOOR
from fractions import Fraction
from math import comb, factorial, gcd, isqrt
from pathlib import Path
from typing import Any, Callable, Dict, Iterator, List, Optional, Tuple
import flint
from flint import arb, acb, fmpq, ctx
try:
    from flint import arb_poly
except Exception:
    arb_poly = None

# ==================================================================================================
# GLOBAL PARAMETERS, PATHS, AND INPUT FILES
# ==================================================================================================
ROOT = Path(__file__).resolve().parent
DATA_DIR = ROOT / "input_csv"
if not DATA_DIR.exists():
    raise FileNotFoundError(f"CSV input directory does not exist: {DATA_DIR}")
OUT_DIR = ROOT / "output_json"
OUT_DIR.mkdir(exist_ok=True)
# Truncation and grid dimensions.
J = 200
L = 5000
M = 3 * L
L_Z = 8000
N_DCT = 65536
# The manuscript fixes c_1=6.1 and c_2=2.1 in |D|+c_j V_Q.
# The coefficients \mathsf c_k of a_g^(L) are stored as a_g_coeffs[k].
c_1 = "6.1"
c_2 = "2.1"
G_PROFILE_OUT_DIR = OUT_DIR / "01_g_profile_bounds"
G_PROFILE_OUT_DIR.mkdir(exist_ok=True)
G_PROFILE_JSON_PATH = G_PROFILE_OUT_DIR / "g_profile_bounds.json"
G_PROFILE_PREC_BITS = 512
ENDPOINT_OUT_DIR = OUT_DIR / "02_endpoint_BS_bounds"
ENDPOINT_OUT_DIR.mkdir(exist_ok=True)
ENDPOINT_JSON_PATH = ENDPOINT_OUT_DIR / "endpoint_BS_bounds.json"
# Endpoint matrix settings
Y_end = "30"
h_end = "0.005"
n_GL = 8
m_end = 1
N_end = 6000
ENDPOINT_DPS = 120
ENDPOINT_CW_TARGET = "0.6"
ENDPOINT_INVERSE_BOUND_TARGET = "2"
# Branch threshold for the log-free evaluation of R_mu at s=mu*r.
# It selects the evaluation formula and is not stored as a stage parameter.
R_MU_SMALL_S_THRESHOLD = "1e-6"
Q_MINUS_G_OUT_DIR = OUT_DIR / "03_Q_minus_g_transfer_bounds"
Q_MINUS_G_OUT_DIR.mkdir(exist_ok=True)
Q_MINUS_G_JSON_PATH = Q_MINUS_G_OUT_DIR / "Q_minus_g_transfer_bounds.json"
Q_MINUS_G_PREC_BITS = 512
# Parameters used in the bounds for Q - g and T_Q - T_g.
R_E = "5e8"
R_omega = "5e8"
R_Q = "100"
R_M = "40"
A_G_COMPARISON_OUT_DIR = OUT_DIR / "04_a_g_coefficient_comparison"
A_G_COMPARISON_OUT_DIR.mkdir(exist_ok=True)
A_G_COMPARISON_JSON_PATH = A_G_COMPARISON_OUT_DIR / "a_g_coefficient_comparison.json"
A_G_COMPARISON_PREC_BITS = 200
PROJECTED_T_G_OUT_DIR = OUT_DIR / "05_projected_T_g_bound"
PROJECTED_T_G_OUT_DIR.mkdir(exist_ok=True)
PROJECTED_T_G_JSON_PATH = PROJECTED_T_G_OUT_DIR / "projected_T_g_bound.json"
PROJECTED_T_Q_OUT_DIR = OUT_DIR / "05b_projected_T_Q_bound"
PROJECTED_T_Q_OUT_DIR.mkdir(exist_ok=True)
PROJECTED_T_Q_JSON_PATH = PROJECTED_T_Q_OUT_DIR / "projected_T_Q_bound.json"
PROJECTED_T_Q_PREC_BITS = 384
# Bound used in the Schur-complement estimates.
PROJECTED_BS_BOUND_TARGET = "0.1571"
# Computation 05 precision and progress controls.
T_G_SCALAR_PREC_BITS = 384
T_G_MATRIX_PREC_BITS = 256
T_G_RAYLEIGH_PREC_BITS = 384
T_G_HIGH_PROGRESS_EVERY_D = 200
T_G_OFF_DIAGONAL_PROGRESS_EVERY_I = 20
T_G_LOW_COMPLEMENT_PROGRESS_EVERY_J = 100
# Computation 05 scalar-enclosure refinement controls.
T_G_SERIES_TERMS = 32
T_G_SMALL_SINC_THRESHOLD = "0.5"
T_G_MAX_H_SPLITS = 20000
T_G_MIN_H_SPLITS = 1500
T_G_TARGET_H_RADIUS = "0"
T_G_USE_NEAR_ZERO_GATE = True
T_G_POST_MAX_EXTRA_SPLITS = 200000
T_G_POST_MAX_DEPTH = 60
delta_rat = "5e-15"
G_SCHUR_OUT_DIR = OUT_DIR / "06_g_S0_schur_bounds"
G_SCHUR_OUT_DIR.mkdir(exist_ok=True)
G_SCHUR_JSON_PATH = G_SCHUR_OUT_DIR / "g_S0_schur_bounds.json"
# Projected bound used in
# ||(I-c_j P_{Phi_g^perp} T_g P_{Phi_g^perp})^{-1}||
# <= (1-c_j PROJECTED_BS_BOUND_TARGET)^{-1}.
G_SCHUR_EPS_SPLIT_POWER = 16
G_SCHUR_PREC_BITS = 384
G_LIMITING_DATA_OUT_DIR = OUT_DIR / "07_g_limiting_data"
G_LIMITING_DATA_OUT_DIR.mkdir(exist_ok=True)
G_LIMITING_DATA_JSON_PATH = G_LIMITING_DATA_OUT_DIR / "g_limiting_data.json"
# Limiting matrix entries for g:
#   m, C_log, s, a, R, and the associated solution bounds.
G_LIMITING_DATA_PREC_BITS = 200
G_LIMITING_DATA_EPS_SPLIT_POWER = G_SCHUR_EPS_SPLIT_POWER
Q_LIMITING_MATRIX_OUT_DIR = OUT_DIR / "08_Q_limiting_matrices"
Q_LIMITING_MATRIX_OUT_DIR.mkdir(exist_ok=True)
Q_LIMITING_MATRIX_JSON_PATH = Q_LIMITING_MATRIX_OUT_DIR / "Q_limiting_matrices.json"
Q_LIMITING_MATRIX_PREC_BITS = 384


U_COEFF_FILE = "profile_g_U_cos_J200.csv"
A_G_COEFF_FILE = "ag_coeffs_L5000_N65536_dec15_cert5e-15.csv"
ENDPOINT_VECTOR_FILES = {
    "v_1": "ritz_basis_v1_N6000.csv",
    "v_2": "ritz_basis_v2_N6000.csv",
    "v_tilde": "rayleigh_vector_v1_N6000.csv",
    "w_CW": "cw_weight_complement_N6000.csv",
}
T_G_WITNESS_FILES = {
    "s_high": "reduced_Tg_high_block_cw_weight_s_L5000.csv",
    "t_off": "reduced_Tg_off_block_cw_weight_t_L5000.csv",
    "v_low": "reduced_Tg_low_block_ritz_vector_v_L5000.csv",
    "w_low": "reduced_Tg_low_block_cw_weight_w_L5000.csv",
}
Z_SCH_COEFF_FILES = {
    1: "S0_inversej1_c6p1schur_Dinv_k_witness_x_M15000.csv",
    2: "S0_inversej2_c2p1schur_Dinv_k_witness_x_M15000.csv",
}
# Z_COEFF_FILES[j, m] stores the physical file containing z_{m,k}^{(j)}.
Z_COEFF_FILES = {
    (1, 0): "Z_c6p1_solve_rhs_ag.csv",
    (1, 1): "Z_c6p1_solve_rhs_Psi_g.csv",
    (1, 2): "Z_c6p1_solve_rhs_Psi_Lambda_g.csv",
    (2, 0): "Z_c2p1_solve_rhs_ag.csv",
    (2, 1): "Z_c2p1_solve_rhs_Psi_Lambda_g.csv",
    (2, 2): "Z_c2p1_solve_rhs_Psi_Lambda2_g.csv",
}

def endpoint_vector_input_key(name: str) -> str:
    if name not in ENDPOINT_VECTOR_FILES:
        raise KeyError(f"unknown endpoint vector: {name}")
    return f"endpoint_vectors.{name}"

def T_g_witness_input_key(name: str) -> str:
    if name not in T_G_WITNESS_FILES:
        raise KeyError(f"unknown T_g witness: {name}")
    return f"T_g_witness.{name}"

def Z_Sch_input_key(j: int) -> str:
    if j not in Z_SCH_COEFF_FILES:
        raise KeyError(f"unsupported Schur index j={j}")
    return f"Z_Sch_coeffs[{j}]"

def Z_coeff_input_key(j: int, m: int) -> str:
    if (j, m) not in Z_COEFF_FILES:
        raise KeyError(f"unsupported Z indices: j={j}, m={m}")
    return f"Z_coeffs[{j},{m}]"

INPUT_FILES = {
    "U_coeffs": U_COEFF_FILE,
    "a_g_coeffs": A_G_COEFF_FILE,
    **{endpoint_vector_input_key(name): filename for name, filename in ENDPOINT_VECTOR_FILES.items()},
    **{T_g_witness_input_key(name): filename for name, filename in T_G_WITNESS_FILES.items()},
    **{Z_Sch_input_key(j): filename for j, filename in Z_SCH_COEFF_FILES.items()},
    **{Z_coeff_input_key(j, m): filename for (j, m), filename in Z_COEFF_FILES.items()},
}

def input_path(key: str) -> Path:
    if key not in INPUT_FILES:
        raise KeyError(f"unknown input key: {key}")
    return DATA_DIR / INPUT_FILES[key]

def current_time() -> float:
    return time.perf_counter()

def format_elapsed_time(seconds: float) -> str:
    if seconds < 60:
        return f"{seconds:.3f}s"
    if seconds < 3600:
        return f"{seconds / 60:.3f}min"
    return f"{seconds / 3600:.3f}h"

# ==================================================================================================
# STAGE ORDER AND DEPENDENCIES
# ==================================================================================================
# A consumer may use only complete dependency checkpoints.
# Every dependency checkpoint must be present, valid, and complete.
STAGE_ORDER = [
    "01_g_profile_bounds",
    "02_endpoint_BS_bounds",
    "03_Q_minus_g_transfer_bounds",
    "04_a_g_coefficient_comparison",
    "05_projected_T_g_bound",
    "05b_projected_T_Q_bound",
    "06_g_S0_schur_bounds",
    "07_g_limiting_data",
    "08_Q_limiting_matrices",
]
STAGE_DEPS = {
    "01_g_profile_bounds": [],
    "02_endpoint_BS_bounds": ["01_g_profile_bounds"],
    "03_Q_minus_g_transfer_bounds": ["01_g_profile_bounds", "02_endpoint_BS_bounds"],
    "04_a_g_coefficient_comparison": [],
    "05_projected_T_g_bound": ["04_a_g_coefficient_comparison"],
    "05b_projected_T_Q_bound": ["03_Q_minus_g_transfer_bounds", "05_projected_T_g_bound"],
    "06_g_S0_schur_bounds": ["05_projected_T_g_bound"],
    "07_g_limiting_data": ["01_g_profile_bounds", "06_g_S0_schur_bounds"],
    "08_Q_limiting_matrices": [
        "01_g_profile_bounds",
        "03_Q_minus_g_transfer_bounds",
        "05b_projected_T_Q_bound",
        "06_g_S0_schur_bounds",
        "07_g_limiting_data",
    ],
}
# Direct CSV inputs are listed separately from checkpoint dependencies.
STAGE_INPUT_KEYS = {
    "01_g_profile_bounds": ["U_coeffs"],
    "02_endpoint_BS_bounds": [
        "U_coeffs",
        endpoint_vector_input_key("v_1"),
        endpoint_vector_input_key("v_2"),
        endpoint_vector_input_key("v_tilde"),
        endpoint_vector_input_key("w_CW"),
    ],
    "03_Q_minus_g_transfer_bounds": [],
    "04_a_g_coefficient_comparison": ["U_coeffs","a_g_coeffs",],
    "05_projected_T_g_bound": [
        "U_coeffs",
        "a_g_coeffs",
        T_g_witness_input_key("s_high"),
        T_g_witness_input_key("t_off"),
        T_g_witness_input_key("v_low"),
        T_g_witness_input_key("w_low"),
    ],
    "05b_projected_T_Q_bound": [],
    "06_g_S0_schur_bounds": [
        "a_g_coeffs",
        Z_Sch_input_key(1),
        Z_Sch_input_key(2),
    ],
    "07_g_limiting_data": [
        "U_coeffs",
        "a_g_coeffs",
        *(Z_coeff_input_key(j, m) for j in (1, 2) for m in (0, 1, 2)),
    ],
    "08_Q_limiting_matrices": [],
}
EXPECTED_ROWS = {
    "U_coeffs": J + 1,
    "a_g_coeffs": L + 1,
    **{endpoint_vector_input_key(name): N_end for name in ENDPOINT_VECTOR_FILES},
    **{T_g_witness_input_key(name): L + 1 for name in T_G_WITNESS_FILES},
    **{Z_Sch_input_key(j): M + 1 for j in Z_SCH_COEFF_FILES},
    **{Z_coeff_input_key(j, m): L_Z + 1 for (j, m) in Z_COEFF_FILES},
}
EXPECTED_HEADERS = {
    "U_coeffs": ["j", "U_j"],
    "a_g_coeffs": ["k", "c_dec15"],
    **{T_g_witness_input_key(name): ["idx", "value"] for name in T_G_WITNESS_FILES},
    **{Z_Sch_input_key(j): ["n", "x_phi"] for j in Z_SCH_COEFF_FILES},
    **{Z_coeff_input_key(j, m): ["m", "z_m"] for (j, m) in Z_COEFF_FILES},
}
CHECKPOINT_PREC_BITS = 512
ARB_INTERVAL_RECORD_TYPE = "arb_interval_dyadic_v1"
CHECKPOINT_SCHEMA_VERSION = 1
CHECKPOINT_FILE_TYPE = "rigorous_stage_checkpoint"
_CANONICAL_INTEGER_RE = re.compile(r"(?:0|-?[1-9][0-9]*)\Z")
_ENDPOINT_RECORD_KEYS = frozenset({"mantissa", "exponent2"})
_INTERVAL_RECORD_KEYS = frozenset({
    "type",
    "checkpoint_prec_bits",
    "lower",
    "upper",
})
_STAGE_ENVELOPE_KEYS = frozenset({
    "schema_version",
    "file_type",
    "stage",
    "state",
    "checkpoint_prec_bits",
    "payload",
})
_FORBIDDEN_LEGACY_NUMERICAL_KEYS = frozenset({
    "upper_decimal",
    "lower_decimal",
    "arb_repr",
    "ball",
})
STAGE_JSON_PATHS: Dict[str, Path] = {
    '01_g_profile_bounds': G_PROFILE_JSON_PATH,
    '02_endpoint_BS_bounds': ENDPOINT_JSON_PATH,
    '03_Q_minus_g_transfer_bounds': Q_MINUS_G_JSON_PATH,
    '04_a_g_coefficient_comparison': A_G_COMPARISON_JSON_PATH,
    '05_projected_T_g_bound': PROJECTED_T_G_JSON_PATH,
    '05b_projected_T_Q_bound': PROJECTED_T_Q_JSON_PATH,
    '06_g_S0_schur_bounds': G_SCHUR_JSON_PATH,
    '07_g_limiting_data': G_LIMITING_DATA_JSON_PATH,
    '08_Q_limiting_matrices': Q_LIMITING_MATRIX_JSON_PATH,
}
STAGE_FINAL_SUBSTAGE: Dict[str, Optional[str]] = {
    '01_g_profile_bounds': None,
    '02_endpoint_BS_bounds': None,
    '03_Q_minus_g_transfer_bounds': 'Q_minus_g_transfer_bounds',
    '04_a_g_coefficient_comparison': None,
    '05_projected_T_g_bound': 'projected_T_g_bound',
    '05b_projected_T_Q_bound': None,
    '06_g_S0_schur_bounds': 'g_S0_schur_bounds',
    '07_g_limiting_data': 'g_limiting_data',
    '08_Q_limiting_matrices': None,
}
# Multi-substage checkpoints are complete only when every listed substage is present.
STAGE_EXPECTED_SUBSTAGES: Dict[str, Tuple[str, ...]] = {
    '01_g_profile_bounds': (),
    '02_endpoint_BS_bounds': (),
    '03_Q_minus_g_transfer_bounds': (
        "newton_kantorovich",
        'higher_order_Q_minus_g_bounds',
        "weighted_Q_bounds",
        'scaling_Q_minus_g_bounds',
        'core_Q_minus_g_bounds',
        'log_weighted_Q_minus_g_bound',
        'scaling_L1_bounds',
        'V_Q_bounds',
        'sqrt_V_difference_bounds',
        'T_Q_minus_T_g_and_projected_bounds',
        'Q_minus_g_transfer_bounds',
    ),
    '04_a_g_coefficient_comparison': (),
    '05_projected_T_g_bound': (
        'a_g_approximation',
        'high_modes',
        'low_rayleigh',
        'low_complement',
        'off_diagonal',
        'projected_T_g_bound',
    ),
    '05b_projected_T_Q_bound': (),
    '06_g_S0_schur_bounds': (
        'g_S0_schur_bounds',
    ),
    '07_g_limiting_data': (
        "g_source_and_log_data",
        'g_a_g_samples',
        'B_N_coefficients',
        'limiting_residual_bounds',
        'limiting_pairing_enclosures',
        'g_limiting_data',
    ),
    '08_Q_limiting_matrices': (),
}

def stage_input_paths(stage: str) -> List[Path]:
    if stage not in STAGE_INPUT_KEYS:
        raise KeyError(f"unknown stage: {stage}")
    return [input_path(key) for key in STAGE_INPUT_KEYS[stage]]

def check_stage_tables() -> None:
    stage_set = set(STAGE_ORDER)

    for stage in STAGE_ORDER:
        if stage not in STAGE_DEPS:
            raise RuntimeError(f"{stage} missing from STAGE_DEPS")
        if stage not in STAGE_INPUT_KEYS:
            raise RuntimeError(f"{stage} missing from STAGE_INPUT_KEYS")

    for stage, deps in STAGE_DEPS.items():
        if stage not in stage_set:
            raise RuntimeError(f"STAGE_DEPS contains unknown stage: {stage}")
        for dep in deps:
            if dep not in stage_set:
                raise RuntimeError(f"{stage} has unknown dependency: {dep}")

    for stage, keys in STAGE_INPUT_KEYS.items():
        if stage not in stage_set:
            raise RuntimeError(f"STAGE_INPUT_KEYS contains unknown stage: {stage}")
        for key in keys:
            if key not in INPUT_FILES:
                raise RuntimeError(f"{stage} uses unknown input key: {key}")

# ==================================================================================================
# EXACT RATIONAL AND DECIMAL INPUT
# ==================================================================================================
# Finite decimal constants are parsed to fmpq before Arb conversion;
# no binary floating-point conversion is used.
getcontext().prec = max(getcontext().prec, 120)

def clean_decimal_token(s: str) -> str:
    """Normalize a finite decimal token and reject interval syntax."""
    tok = str(s).strip().replace("−", "-")
    if not tok:
        raise ValueError(f"empty decimal token from {s!r}")
    if any(marker in tok for marker in ("[", "]", "+/-")):
        raise ValueError(
            f"interval/ball syntax is forbidden in exact decimal input: {s!r}"
        )
    if any(ch.isspace() for ch in tok):
        raise ValueError(f"embedded whitespace is forbidden in decimal input: {s!r}")
    return tok

def decimal_token_to_fmpq(s: str) -> fmpq:
    """
    Convert a finite decimal string to its exact rational value.

    Scientific notation is read through Decimal.as_tuple(); no binary floating-point value is
    introduced.
    """
    tok = clean_decimal_token(s)
    d = Decimal(tok)

    if not d.is_finite():
        raise ValueError(f"non-finite decimal token: {s!r}")

    sign, digits, exponent = d.as_tuple()

    if not digits:
        return fmpq(0)

    num = int("".join(str(x) for x in digits))
    if sign:
        num = -num

    if exponent >= 0:
        num *= 10 ** exponent
        den = 1
    else:
        den = 10 ** (-exponent)

    g = gcd(abs(num), den)
    return fmpq(num // g, den // g)

def arb_from_decimal_token(s: str) -> arb:
    return arb(decimal_token_to_fmpq(s))

def fmpq_to_fraction(value: fmpq) -> Fraction:
    """Convert an fmpq to the same rational value as a Python Fraction."""
    s = str(value)

    if "/" in s:
        a, b = s.split("/", 1)
        return Fraction(int(a), int(b))

    return Fraction(int(s), 1)

def decimal_to_fraction(s: str) -> Fraction:
    """Convert a finite decimal string to the same rational value as a Python Fraction."""
    return fmpq_to_fraction(decimal_token_to_fmpq(s))

def fraction_to_arb(fr: Fraction) -> arb:
    """Convert a Python Fraction to an Arb enclosure through fmpq."""
    return arb(fmpq(fr.numerator, fr.denominator))

# ==================================================================================================
# ARB INTERVAL HELPERS
# ==================================================================================================
@contextmanager
def temporary_arb_precision(bits: int) -> Iterator[None]:
    """
    Set both python-flint precision handles for the duration of the context.

    The previous precision is restored on every exit path.
    """
    if isinstance(bits, bool) or not isinstance(bits, int):
        raise TypeError("Arb precision must be an integer")
    if bits < 2:
        raise ValueError("Arb precision must be at least 2 bits")

    old_prec = ctx.prec
    ctx.prec = bits
    flint.ctx.prec = bits
    try:
        yield
    finally:
        ctx.prec = old_prec
        flint.ctx.prec = old_prec

def arb_upper(x: arb) -> arb:
    """Return the certified upper endpoint of an Arb interval."""
    return arb(x.upper())

def arb_lower(x: arb) -> arb:
    """Return the certified lower endpoint of an Arb interval."""
    return arb(x.lower())

def arb_abs_upper(x: arb) -> arb:
    """
    Return a certified upper bound for the absolute value.

    The one-sided endpoint is obtained from Arb abs_upper(), not from an interval absolute value.
    """
    return arb(x.abs_upper())

def arb_is_nonnegative(x: arb) -> bool:
    """Return whether the entire Arb interval is nonnegative."""
    return arb_lower(x) >= arb(0)

def arb_leq_certified(a: arb, b: arb) -> bool:
    """Return whether every value in a is at most every value in b."""
    return arb_is_nonnegative(b - a)

def dot_arb(x: List[arb], y: List[arb]) -> arb:
    if len(x) != len(y):
        raise ValueError(f"dot length mismatch: {len(x)} vs {len(y)}")

    s = arb(0)
    for a, b in zip(x, y):
        s += a * b
    return s

def norm2_sq_arb(x: List[arb]) -> arb:
    """Compute the interval dot product (x,x)."""
    return dot_arb(x, x)

def norm2_arb(x: List[arb]) -> arb:
    return dot_arb(x, x).sqrt()

def norm2_abs_upper_arb(x: List[arb]) -> arb:
    """
    Return an upper bound for the Euclidean norm.

    Each coordinate is replaced by its absolute upper endpoint before squaring; this avoids a
    negative lower endpoint caused by interval dependency in (x,x).
    """
    s = arb(0)

    for xi in x:
        ai = arb_abs_upper(xi)
        s += ai * ai

    return s.sqrt()

def error_ball(rad: str | arb) -> arb:
    """
    Return the symmetric Arb enclosure [-r,r].

    The error size is replaced by its absolute upper endpoint before construction.
    """
    r0 = rad if isinstance(rad, arb) else arb_from_decimal_token(rad)
    r = arb_abs_upper(r0)
    return arb(0, r)

def add_abs_error(x: arb, err: str | arb) -> arb:
    """Enclose x with a symmetric absolute error."""
    return arb(x) + error_ball(err)

def interval_pm(mid: str | arb, rad: str | arb) -> arb:
    """Construct the enclosure mid plus or minus rad."""
    m = mid if isinstance(mid, arb) else arb_from_decimal_token(mid)
    return add_abs_error(m, rad)

def assert_finite(name: str, x: arb) -> None:
    if is_nonfinite_arb(x):
        raise RuntimeError(f"[NaN/Inf detected] {name} = {x}")

def arb_to_str(x: arb, digits: int = 25) -> str:
    if hasattr(x, "str"):
        return x.str(digits, more=True)
    return str(x)

def abs_arb(x: arb) -> arb:
    """
    Return the interval absolute value.

    Unlike arb_abs_upper(), the result retains both interval endpoints.
    """
    return abs(x)

def arb_ball_str(x: arb, digits: int = 80) -> str:
    if hasattr(x, "str"):
        return x.str(digits, more=True)
    return str(x)

# ==================================================================================================
# OUTWARD-ROUNDED DECIMAL OUTPUT
# ==================================================================================================
def _display_decimal_token_from_exact_endpoint(value: arb) -> str:
    """
    Extract a decimal candidate from the display of an exact Arb endpoint.

    The candidate is never trusted directly; it is parsed back to an exact rational and checked in
    the requested outward direction.
    """
    text = str(value).strip().replace("−", "-")
    if text.startswith("[") and text.endswith("]"):
        text = text[1:-1].strip()
    if "+/-" in text:
        text = text.split("+/-", 1)[0].strip()
    parts = text.split()
    if not parts:
        raise ValueError(f"empty exact-endpoint display: {value!r}")
    return parts[0]

def _endpoint_decimal_approx(x: arb, side: str) -> Decimal:
    """
    Return a decimal candidate for one endpoint.

    The caller must certify the final token with _verify_decimal_bound().
    """
    if side == "upper":
        tok = _display_decimal_token_from_exact_endpoint(arb_upper(x))
    elif side == "lower":
        tok = _display_decimal_token_from_exact_endpoint(arb_lower(x))
    else:
        raise ValueError(f"side must be 'upper' or 'lower', got {side!r}")

    return Decimal(tok)

def _verify_decimal_bound(x: arb, token: str, side: str) -> bool:
    """
    Verify an outward decimal inequality.

    For side="upper" this checks x <= token; for side="lower" it checks token <= x.
    """
    decimal_bound = arb_from_decimal_token(token)

    if side == "upper":
        return arb_leq_certified(x, decimal_bound)
    if side == "lower":
        return arb_leq_certified(decimal_bound, x)

    raise ValueError(f"side must be 'upper' or 'lower', got {side!r}")

def decimal_bound_fixed(x: arb, places: int, side: str) -> str:
    """
    Return a fixed-decimal outward bound.

    The printed token is accepted only after exact rational reconstruction verifies the requested
    inequality.
    """
    if places < 0:
        raise ValueError("places must be nonnegative")

    getcontext().prec = max(100, places + 80)

    d = _endpoint_decimal_approx(x, side)
    quantum = Decimal(1).scaleb(-places)

    if side == "upper":
        cand = d.quantize(quantum, rounding=ROUND_CEILING)
        step = quantum
    elif side == "lower":
        cand = d.quantize(quantum, rounding=ROUND_FLOOR)
        step = -quantum
    else:
        raise ValueError(f"side must be 'upper' or 'lower', got {side!r}")

    for _ in range(1000):
        token = f"{cand:.{places}f}"
        if _verify_decimal_bound(x, token, side):
            return token
        cand += step

    raise RuntimeError(
        f"failed to produce certified {side} fixed bound for x={x}, places={places}"
    )

def decimal_upper_fixed(x: arb, places: int) -> str:
    return decimal_bound_fixed(x, places, "upper")

def decimal_lower_fixed(x: arb, places: int) -> str:
    return decimal_bound_fixed(x, places, "lower")

def decimal_abs_upper_fixed(x: arb, places: int) -> str:
    return decimal_upper_fixed(arb_abs_upper(x), places)

def decimal_bound_sci(x: arb, sig_digits: int, side: str) -> str:
    if sig_digits < 1:
        raise ValueError("sig_digits must be positive")

    if side == "upper":
        endpoint = x.upper()
    elif side == "lower":
        endpoint = x.lower()
    else:
        raise ValueError(f"side must be 'upper' or 'lower', got {side!r}")

    mantissa, exponent2 = endpoint.man_exp()
    value = Fraction(int(mantissa), 1)

    if exponent2 >= 0:
        value *= 1 << int(exponent2)
    else:
        value /= 1 << (-int(exponent2))

    if value == 0:
        return "0." + "0" * (sig_digits - 1) + "e+0"

    exponent10 = (
        len(str(abs(value.numerator)))
        - len(str(value.denominator))
    )

    if exponent10 >= 0:
        if abs(value) < Fraction(10 ** exponent10, 1):
            exponent10 -= 1
    else:
        if abs(value) < Fraction(1, 10 ** (-exponent10)):
            exponent10 -= 1

    grid_exponent = exponent10 - sig_digits + 1

    if grid_exponent >= 0:
        grid = Fraction(10 ** grid_exponent, 1)
    else:
        grid = Fraction(1, 10 ** (-grid_exponent))

    scaled = value / grid

    if side == "upper":
        units = -((-scaled.numerator) // scaled.denominator)
    else:
        units = scaled.numerator // scaled.denominator

    digits = str(abs(units))
    sign = "-" if units < 0 else ""

    if len(digits) < sig_digits:
        padding = sig_digits - len(digits)
        digits += "0" * padding
        grid_exponent -= padding

    while (
        len(digits) > sig_digits
        and digits.endswith("0")
    ):
        digits = digits[:-1]
        grid_exponent += 1

    if len(digits) > sig_digits:
        raise RuntimeError(
            f"failed to format certified {side} scientific bound for x={x}"
        )

    scientific_exponent = (
        grid_exponent + len(digits) - 1
    )

    if sig_digits == 1:
        token = (
            f"{sign}{digits}"
            f"e{scientific_exponent:+d}"
        )
    else:
        token = (
            f"{sign}{digits[0]}.{digits[1:]}"
            f"e{scientific_exponent:+d}"
        )

    token_value = Fraction(Decimal(token))

    if side == "upper":
        verified = token_value >= value
    else:
        verified = token_value <= value

    if not verified:
        raise RuntimeError(
            f"failed to produce certified {side} scientific bound for x={x}, "
            f"sig_digits={sig_digits}"
        )

    return token

def decimal_upper_sci(x: arb, sig_digits: int) -> str:
    return decimal_bound_sci(x, sig_digits, "upper")

def decimal_lower_sci(x: arb, sig_digits: int) -> str:
    return decimal_bound_sci(x, sig_digits, "lower")

def decimal_abs_upper_sci(x: arb, sig_digits: int) -> str:
    return decimal_upper_sci(arb_abs_upper(x), sig_digits)

# ==================================================================================================
# CHECKPOINT HANDLING
# ==================================================================================================


def _parse_canonical_integer_string(value: Any, field: str) -> int:
    if not isinstance(value, str):
        raise TypeError(f"{field} must be stored as a string")
    if _CANONICAL_INTEGER_RE.fullmatch(value) is None:
        raise ValueError(f"{field} is not a canonical integer token: {value!r}")
    return int(value)

def _parse_json_integer(value: Any, field: str) -> int:
    if isinstance(value, bool) or not isinstance(value, int):
        raise TypeError(f"{field} must be a JSON integer")
    return value

def exact_dyadic_endpoint_from_record(record: Any) -> arb:
    """
    Reconstruct one canonical exact dyadic endpoint.

    The mantissa is a canonical integer string and exponent2 is a JSON integer; the reconstructed
    Arb point must reproduce the same man_exp pair.
    """
    if not isinstance(record, dict):
        raise TypeError("endpoint record must be a dictionary")
    if frozenset(record.keys()) != _ENDPOINT_RECORD_KEYS:
        raise KeyError(
            "endpoint record must contain exactly "
            f"{sorted(_ENDPOINT_RECORD_KEYS)}"
        )

    mantissa_token = record["mantissa"]
    mantissa = _parse_canonical_integer_string(mantissa_token, "mantissa")
    exponent2 = _parse_json_integer(record["exponent2"], "exponent2")

    value = arb((mantissa, exponent2))
    if not value.is_finite() or not value.is_exact():
        raise RuntimeError(
            "dyadic endpoint did not reconstruct as an exact finite Arb point"
        )

    canonical_mantissa, canonical_exponent = value.man_exp()
    if (
        str(canonical_mantissa) != mantissa_token
        or int(canonical_exponent) != exponent2
    ):
        raise ValueError("endpoint record is not in canonical man_exp form")

    return value

def exact_dyadic_endpoint_to_record(value: arb) -> Dict[str, Any]:
    """
    Serialize an exact finite Arb point in canonical man_exp form.

    A reconstruction check verifies the dyadic endpoint before the record is returned.
    """
    if not isinstance(value, arb):
        raise TypeError(f"endpoint must be arb, got {type(value).__name__}")
    if not value.is_finite():
        raise ValueError("endpoint must be finite")
    if not value.is_exact():
        raise ValueError("endpoint must be an exact Arb point")

    mantissa, exponent2 = value.man_exp()
    record: Dict[str, Any] = {
        "mantissa": str(mantissa),
        "exponent2": int(exponent2),
    }

    restored = exact_dyadic_endpoint_from_record(record)
    restored_mantissa, restored_exponent = restored.man_exp()
    if (
        int(restored_mantissa) != int(mantissa)
        or int(restored_exponent) != int(exponent2)
    ):
        raise RuntimeError("exact dyadic endpoint round trip failed")

    return record

def arb_interval_record_to_arb(record: Any) -> arb:
    """
    Reconstruct an Arb interval from exact dyadic endpoints.

    The interval hull of the two exact endpoints is formed at CHECKPOINT_PREC_BITS.
    It must contain both stored endpoints.
    """
    if not isinstance(record, dict):
        raise TypeError("Arb interval record must be a dictionary")
    if frozenset(record.keys()) != _INTERVAL_RECORD_KEYS:
        raise KeyError(
            "Arb interval record must contain exactly "
            f"{sorted(_INTERVAL_RECORD_KEYS)}"
        )
    if record["type"] != ARB_INTERVAL_RECORD_TYPE:
        raise ValueError(f"unsupported Arb interval type: {record['type']!r}")

    stored_prec = _parse_json_integer(
        record["checkpoint_prec_bits"],
        "checkpoint_prec_bits",
    )
    if stored_prec != CHECKPOINT_PREC_BITS:
        raise ValueError(
            "checkpoint precision mismatch: "
            f"stored={stored_prec}, expected={CHECKPOINT_PREC_BITS}"
        )

    with temporary_arb_precision(stored_prec):
        lower = exact_dyadic_endpoint_from_record(record["lower"])
        upper = exact_dyadic_endpoint_from_record(record["upper"])
        if not (lower <= upper):
            raise ValueError("stored lower endpoint exceeds stored upper endpoint")
        restored = lower.union(upper)

    if not restored.is_finite():
        raise RuntimeError("restored Arb interval is not finite")
    if not restored.contains(lower):
        raise RuntimeError("restored interval does not contain its lower endpoint")
    if not restored.contains(upper):
        raise RuntimeError("restored interval does not contain its upper endpoint")

    return restored

def arb_interval_record_from_arb(value: arb) -> Dict[str, Any]:
    """
    Serialize an Arb interval by its exact lower and upper dyadic endpoints.

    After reconstruction, the stored interval must contain the original Arb ball.
    """
    if not isinstance(value, arb):
        raise TypeError(f"expected arb, got {type(value).__name__}")
    if not value.is_finite():
        raise ValueError("non-finite Arb values cannot be checkpointed")

    with temporary_arb_precision(CHECKPOINT_PREC_BITS):
        lower = value.lower()
        upper = value.upper()

        if not lower.is_exact() or not upper.is_exact():
            raise RuntimeError("lower()/upper() did not return exact Arb points")
        if not lower.is_finite() or not upper.is_finite():
            raise RuntimeError("lower()/upper() returned non-finite endpoints")

        record: Dict[str, Any] = {
            "type": ARB_INTERVAL_RECORD_TYPE,
            "checkpoint_prec_bits": CHECKPOINT_PREC_BITS,
            "lower": exact_dyadic_endpoint_to_record(lower),
            "upper": exact_dyadic_endpoint_to_record(upper),
        }

    restored = arb_interval_record_to_arb(record)
    if not restored.contains(lower):
        raise RuntimeError("checkpoint round trip lost the lower endpoint")
    if not restored.contains(upper):
        raise RuntimeError("checkpoint round trip lost the upper endpoint")
    if not restored.contains(value):
        raise RuntimeError("checkpoint round trip does not contain the original Arb ball")

    return record

def is_arb_interval_record(obj: Any) -> bool:
    return (
        isinstance(obj, dict)
        and obj.get("type") == ARB_INTERVAL_RECORD_TYPE
    )

def encode_indexed_family(
    family: Dict[Any, Any],
    *,
    arity: int,
    value_encoder: Callable[[Any], Any] = lambda value: value,
) -> Dict[str, Any]:
    """Store an integer-indexed family as nested JSON objects with canonical integer-string keys."""
    if arity < 1:
        raise ValueError("indexed-family arity must be positive")

    out: Dict[str, Any] = {}
    for raw_indices, value in family.items():
        indices = raw_indices if isinstance(raw_indices, tuple) else (raw_indices,)
        if len(indices) != arity:
            raise ValueError(
                f"indexed-family key {raw_indices!r} has arity {len(indices)}, "
                f"expected {arity}"
            )
        if not all(isinstance(index, int) and not isinstance(index, bool) for index in indices):
            raise TypeError(f"indexed-family key is not an integer tuple: {raw_indices!r}")

        node = out
        for index in indices[:-1]:
            node = node.setdefault(str(index), {})
        final_key = str(indices[-1])
        if final_key in node:
            raise ValueError(f"duplicate indexed-family key: {indices!r}")
        node[final_key] = value_encoder(value)

    return out

def decode_indexed_family(
    data: Dict[str, Any],
    *,
    arity: int,
    value_decoder: Callable[[Any], Any] = lambda value: value,
) -> Dict[Any, Any]:
    """Restore tuple indices from a nested JSON family with canonical integer-string keys."""
    if not isinstance(data, dict):
        raise TypeError("indexed-family JSON value must be a dictionary")
    out: Dict[Any, Any] = {}

    def visit(node: Any, prefix: Tuple[int, ...]) -> None:
        if len(prefix) == arity:
            key: Any = prefix[0] if arity == 1 else prefix
            if key in out:
                raise ValueError(f"duplicate decoded indexed-family key: {key!r}")
            out[key] = value_decoder(node)
            return
        if not isinstance(node, dict):
            raise TypeError(
                f"indexed-family node at {prefix!r} must be a dictionary"
            )
        for token, child in node.items():
            if re.fullmatch(r"-?(?:0|[1-9][0-9]*)", token) is None:
                raise ValueError(f"non-integer indexed-family key: {token!r}")
            visit(child, prefix + (int(token),))

    visit(data, ())
    return out

def encode_indexed_arb_family(family: Dict[Any, arb], *, arity: int) -> Dict[str, Any]:
    return encode_indexed_family(
        family,
        arity=arity,
        value_encoder=arb_interval_record_from_arb,
    )

def decode_indexed_arb_family(data: Dict[str, Any], *, arity: int) -> Dict[Any, arb]:
    return decode_indexed_family(
        data,
        arity=arity,
        value_decoder=arb_interval_record_to_arb,
    )

def encode_json_tree(obj: Any) -> Any:
    """
    Convert Arb leaves to exact-dyadic interval records.

    Deprecated numerical fields are rejected rather than copied into a checkpoint.
    """
    if isinstance(obj, arb):
        return arb_interval_record_from_arb(obj)
    if isinstance(obj, fmpq):
        return str(obj)
    if isinstance(obj, Fraction):
        return str(obj)
    if isinstance(obj, Path):
        return str(obj)
    if isinstance(obj, dict):
        if is_arb_interval_record(obj):
            arb_interval_record_to_arb(obj)
            return {
                "type": obj["type"],
                "checkpoint_prec_bits": obj["checkpoint_prec_bits"],
                "lower": dict(obj["lower"]),
                "upper": dict(obj["upper"]),
            }
        if _FORBIDDEN_LEGACY_NUMERICAL_KEYS.intersection(obj.keys()):
            raise ValueError(
                "legacy numerical JSON keys are forbidden: "
                f"{sorted(_FORBIDDEN_LEGACY_NUMERICAL_KEYS.intersection(obj.keys()))}"
            )
        return {str(key): encode_json_tree(value) for key, value in obj.items()}
    if isinstance(obj, (list, tuple)):
        return [encode_json_tree(value) for value in obj]
    if isinstance(obj, float) and not math.isfinite(obj):
        raise ValueError("non-finite float is not valid checkpoint metadata")
    if obj is None or isinstance(obj, (bool, int, float, str)):
        return obj
    raise TypeError(f"unsupported JSON payload type: {type(obj).__name__}")

def validate_json_tree(obj: Any, *, path: str = "payload") -> None:
    """Validate the decoded checkpoint tree and every typed Arb interval record."""
    if isinstance(obj, dict):
        if is_arb_interval_record(obj):
            arb_interval_record_to_arb(obj)
            return
        forbidden = _FORBIDDEN_LEGACY_NUMERICAL_KEYS.intersection(obj.keys())
        if forbidden:
            raise ValueError(
                f"{path}: legacy numerical JSON keys are forbidden: {sorted(forbidden)}"
            )
        if "type" in obj:
            raise ValueError(f"{path}: unsupported typed record {obj['type']!r}")
        for key, value in obj.items():
            if not isinstance(key, str):
                raise TypeError(f"{path}: JSON object key is not a string")
            validate_json_tree(value, path=f"{path}.{key}")
        return
    if isinstance(obj, list):
        for index, value in enumerate(obj):
            validate_json_tree(value, path=f"{path}[{index}]")
        return
    if isinstance(obj, float) and not math.isfinite(obj):
        raise ValueError(f"{path}: non-finite float is forbidden")
    if obj is None or isinstance(obj, (bool, int, float, str)):
        return
    raise TypeError(f"{path}: unsupported decoded JSON type {type(obj).__name__}")

def arb_interval_record_upper(record: Any) -> arb:
    with temporary_arb_precision(CHECKPOINT_PREC_BITS):
        value = arb_interval_record_to_arb(record)
        return arb(value.upper())

def interval_record_display(record: Any, digits: int = 25) -> str:
    value = arb_interval_record_to_arb(record)
    return value.str(digits, more=True) if hasattr(value, "str") else str(value)

def interval_record_upper_display(record: Any, digits: int = 25) -> str:
    value = arb_interval_record_to_arb(record)
    upper = arb(value.upper())
    return upper.str(digits, more=True) if hasattr(upper, "str") else str(upper)

def _reject_duplicate_json_keys(pairs: List[Tuple[str, Any]]) -> Dict[str, Any]:
    out: Dict[str, Any] = {}
    for key, value in pairs:
        if key in out:
            raise ValueError(f"duplicate JSON key: {key!r}")
        out[key] = value
    return out

def _reject_nonfinite_json_constant(token: str) -> Any:
    raise ValueError(f"non-finite JSON constant is forbidden: {token}")

def strict_json_load(path: str | Path) -> Any:
    """Load JSON while rejecting duplicate keys and non-finite constants."""
    p = Path(path)
    text = p.read_text(encoding="utf-8")
    return json.loads(
        text,
        object_pairs_hook=_reject_duplicate_json_keys,
        parse_constant=_reject_nonfinite_json_constant,
    )

def _deterministic_json_bytes(obj: Any) -> bytes:
    text = json.dumps(
        obj,
        ensure_ascii=True,
        sort_keys=True,
        indent=2,
        allow_nan=False,
    )
    return (text + "\n").encode("utf-8")

def _fsync_directory(path: Path) -> None:
    if not hasattr(os, "O_DIRECTORY"):
        return
    fd = os.open(str(path), os.O_RDONLY | os.O_DIRECTORY)
    try:
        try:
            os.fsync(fd)
        except OSError as exc:
            # Some filesystems reject fsync on a directory descriptor.
            # The file itself is already fsynced; ignore only documented
            # platform errors for the directory step.
            unsupported = {
                errno.EINVAL,
                errno.EBADF,
            }
            if hasattr(errno, "ENOTSUP"):
                unsupported.add(errno.ENOTSUP)
            if hasattr(errno, "EOPNOTSUPP"):
                unsupported.add(errno.EOPNOTSUPP)
            if exc.errno not in unsupported:
                raise
    finally:
        os.close(fd)

def atomic_write_json(
    path: str | Path,
    obj: Any,
    *,
    validator: Callable[[Any], None],
    _fail_before_replace: bool = False,
) -> None:
    """
    Write, validate, and atomically replace a JSON file.

    The temporary file is fsynced and validated before os.replace; the final file is reopened,
    validated, and compared byte-for-byte with the temporary data.
    """
    final_path = Path(path)
    final_path.parent.mkdir(parents=True, exist_ok=True)
    temp_path = final_path.with_name(
        f".{final_path.name}.tmp.{os.getpid()}.{time.time_ns()}"
    )

    data = _deterministic_json_bytes(obj)
    try:
        with temp_path.open("xb") as f:
            f.write(data)
            f.flush()
            os.fsync(f.fileno())

        loaded_temp = strict_json_load(temp_path)
        validator(loaded_temp)

        if _fail_before_replace:
            raise RuntimeError("injected atomic-write failure before os.replace")

        os.replace(temp_path, final_path)
        _fsync_directory(final_path.parent)

        loaded_final = strict_json_load(final_path)
        validator(loaded_final)
        if final_path.read_bytes() != data:
            raise RuntimeError("final JSON bytes differ from the validated temporary bytes")
    finally:
        if temp_path.exists():
            temp_path.unlink()





def validate_stage_envelope(
    envelope: Any,
    *,
    expected_stage: Optional[str] = None,
) -> None:
    """
    Validate the checkpoint schema and stage-state invariants.

    A complete multi-substage checkpoint must contain every declared substage. A partial checkpoint
    cannot contain its final substage.
    """
    if not isinstance(envelope, dict):
        raise TypeError("stage checkpoint must be a dictionary")
    if frozenset(envelope.keys()) != _STAGE_ENVELOPE_KEYS:
        raise KeyError(
            "stage checkpoint envelope must contain exactly "
            f"{sorted(_STAGE_ENVELOPE_KEYS)}"
        )
    if envelope["schema_version"] != CHECKPOINT_SCHEMA_VERSION:
        raise ValueError("unsupported stage checkpoint schema version")
    if envelope["file_type"] != CHECKPOINT_FILE_TYPE:
        raise ValueError("wrong stage checkpoint file_type")

    stage = envelope["stage"]
    if not isinstance(stage, str) or stage not in STAGE_ORDER:
        raise ValueError(f"unknown stage checkpoint name: {stage!r}")
    if expected_stage is not None and stage != expected_stage:
        raise ValueError(
            f"stage checkpoint mismatch: expected={expected_stage!r}, stored={stage!r}"
        )

    state = envelope["state"]
    if state not in {"partial", "complete"}:
        raise ValueError(f"invalid stage state: {state!r}")
    if envelope["checkpoint_prec_bits"] != CHECKPOINT_PREC_BITS:
        raise ValueError("wrong checkpoint precision in stage envelope")

    payload = envelope["payload"]
    validate_json_tree(payload)

    final_substage = STAGE_FINAL_SUBSTAGE[stage]
    if final_substage is None:
        if state != "complete":
            raise ValueError(f"single-output stage {stage!r} cannot be partial")
        return

    if not isinstance(payload, dict):
        raise TypeError(f"multi-substage payload for {stage!r} must be a dictionary")
    substages = payload.get("stages")
    if not isinstance(substages, dict):
        raise KeyError(f"multi-substage payload for {stage!r} is missing 'stages'")
    expected_substages = set(STAGE_EXPECTED_SUBSTAGES[stage])
    actual_substages = set(substages)
    unknown_substages = actual_substages - expected_substages
    if unknown_substages:
        raise KeyError(
            f"stage {stage!r} contains unknown substages: "
            f"{sorted(unknown_substages)}"
        )

    has_final = final_substage in substages
    if state == "complete":
        missing_substages = expected_substages - actual_substages
        if missing_substages:
            raise ValueError(
                f"stage {stage!r} is marked complete but substages are missing: "
                f"{sorted(missing_substages)}"
            )
    if state == "partial" and has_final:
        raise ValueError(
            f"stage {stage!r} contains final substage {final_substage!r} "
            "but is marked partial"
        )







def _build_stage_envelope(
    stage: str,
    payload: Any,
    *,
    state: str,
) -> Dict[str, Any]:
    encoded_payload = encode_json_tree(payload)
    envelope = {
        "schema_version": CHECKPOINT_SCHEMA_VERSION,
        "file_type": CHECKPOINT_FILE_TYPE,
        "stage": stage,
        "state": state,
        "checkpoint_prec_bits": CHECKPOINT_PREC_BITS,
        "payload": encoded_payload,
    }
    validate_stage_envelope(envelope, expected_stage=stage)
    return envelope

def save_stage_checkpoint(
    stage: str,
    payload: Any,
    *,
    state: str,
    completed_substages: Optional[List[str]] = None,
) -> Dict[str, Any]:
    """Write, validate, and atomically replace one stage checkpoint."""
    if stage not in STAGE_ORDER:
        raise KeyError(f"unknown stage: {stage}")
    if state not in {"partial", "complete"}:
        raise ValueError(f"invalid stage state: {state!r}")

    envelope = _build_stage_envelope(
        stage,
        payload,
        state=state,
    )
    payload_substages: List[str] = []
    encoded_payload = envelope["payload"]
    if isinstance(encoded_payload, dict) and isinstance(encoded_payload.get("stages"), dict):
        payload_substages = sorted(encoded_payload["stages"].keys())
    supplied_substages = sorted(completed_substages or [])
    if supplied_substages != payload_substages:
        raise RuntimeError(
            f"stage {stage!r} completed-substage argument does not match its payload: "
            f"supplied={supplied_substages}, payload={payload_substages}"
        )

    validate_stage_envelope(envelope, expected_stage=stage)
    path = STAGE_JSON_PATHS[stage]
    atomic_write_json(
        path,
        envelope,
        validator=lambda obj: validate_stage_envelope(obj, expected_stage=stage),
    )

    reloaded = strict_json_load(path)
    validate_stage_envelope(reloaded, expected_stage=stage)
    if reloaded != envelope:
        raise RuntimeError(f"stage {stage!r} changed during final reload")

    return envelope

def _load_stage_checkpoint_recursive(
    stage: str,
    *,
    require_complete: bool,
    _stack: List[str],
    _cache: Dict[str, Dict[str, Any]],
) -> Dict[str, Any]:
    if stage not in STAGE_ORDER:
        raise KeyError(f"unknown stage: {stage}")

    if stage in _cache:
        envelope = _cache[stage]
        if require_complete and envelope["state"] != "complete":
            raise RuntimeError(f"stage {stage!r} is partial")
        return envelope

    if stage in _stack:
        cycle = " -> ".join(_stack + [stage])
        raise RuntimeError(f"cycle detected in stage dependency graph: {cycle}")

    path = STAGE_JSON_PATHS[stage]
    if not path.exists():
        raise RuntimeError(f"stage checkpoint file is missing: {path}")

    envelope = strict_json_load(path)
    validate_stage_envelope(envelope, expected_stage=stage)
    if require_complete and envelope["state"] != "complete":
        raise RuntimeError(f"stage {stage!r} is partial")

    _stack.append(stage)
    try:
        for dependency in STAGE_DEPS[stage]:
            dependency_envelope = _load_stage_checkpoint_recursive(
                dependency,
                require_complete=True,
                _stack=_stack,
                _cache=_cache,
            )
            if dependency_envelope["state"] != "complete":
                raise RuntimeError(
                    f"dependency checkpoint is partial for {dependency!r}"
                )
    finally:
        _stack.pop()

    _cache[stage] = envelope
    return envelope


def load_stage_checkpoint(
    stage: str,
    *,
    require_complete: bool,
) -> Dict[str, Any]:
    """Load a checkpoint after recursive schema and dependency validation."""
    return _load_stage_checkpoint_recursive(
        stage,
        require_complete=require_complete,
        _stack=[],
        _cache={},
    )

def load_stage_payload(stage: str, *, require_complete: bool) -> Dict[str, Any]:
    envelope = load_stage_checkpoint(stage, require_complete=require_complete)
    payload = envelope["payload"]
    if not isinstance(payload, dict):
        raise TypeError(f"stage {stage!r} payload must be a dictionary")
    return payload

def stage_checkpoint_exists(stage: str, *, require_complete: bool) -> bool:
    path = STAGE_JSON_PATHS[stage]
    if not path.exists():
        return False
    load_stage_checkpoint(stage, require_complete=require_complete)
    return True

def prepare_stage_execution(stage: str) -> None:
    """Validate direct inputs, complete dependencies, and any existing checkpoint."""
    validate_stage_input_shapes(stage)

    cache: Dict[str, Dict[str, Any]] = {}
    for dependency in STAGE_DEPS[stage]:
        _load_stage_checkpoint_recursive(
            dependency,
            require_complete=True,
            _stack=[stage],
            _cache=cache,
        )

    path = STAGE_JSON_PATHS[stage]
    if path.exists():
        load_stage_checkpoint(stage, require_complete=False)

def validate_registered_checkpoints() -> None:
    """Validate every stage checkpoint file that currently exists."""
    for stage in STAGE_ORDER:
        if STAGE_JSON_PATHS[stage].exists():
            load_stage_checkpoint(stage, require_complete=False)
    print("[validate_checkpoints] status: OK")

def arb_interval_record_from_fmpq(value: fmpq) -> Dict[str, Any]:
    return arb_interval_record_from_arb(arb(value))

# ==================================================================================================
# CSV VALIDATION AND LOADING
# ==================================================================================================

def count_csv_data_rows(path: Path) -> int:
    if not path.exists():
        raise FileNotFoundError(path)

    with path.open("r", encoding="utf-8-sig", newline="") as f:
        reader = csv.reader(f)
        rows = list(reader)

    if not rows:
        return 0

    # A non-numeric first row is counted as the header.
    first = rows[0]
    has_header = False
    for cell in first:
        try:
            Decimal(cell.strip())
        except Exception:
            has_header = True
            break

    return len(rows) - 1 if has_header else len(rows)

def check_all_stage_input_files() -> None:
    check_stage_tables()

    seen: set[Path] = set()
    for stage in STAGE_ORDER:
        for path in stage_input_paths(stage):
            if path in seen:
                continue
            seen.add(path)

            if not path.exists():
                print(f"[MISSING] {path.name}")
                continue

            n = count_csv_data_rows(path)
            print(f"[OK] {path.name}: data rows = {n}")

def read_csv_header(path: Path) -> List[str]:
    if not path.exists():
        raise FileNotFoundError(path)

    with path.open("r", encoding="utf-8-sig", newline="") as f:
        reader = csv.reader(f)
        for row in reader:
            return [cell.strip() for cell in row]

    return []

def check_expected_input_shapes() -> None:
    check_stage_tables()

    print("[strict input shape check]")

    for key, expected_rows in EXPECTED_ROWS.items():
        path = input_path(key)

        if not path.exists():
            print(f"  [MISSING] {key}: {path.name}")
            continue

        actual_rows = count_csv_data_rows(path)
        if actual_rows != expected_rows:
            print(
                f"  [BAD ROWS] {key}: {path.name}: "
                f"expected {expected_rows}, got {actual_rows}"
            )
        else:
            print(f"  [OK rows] {key}: {actual_rows}")

    for key, expected_header in EXPECTED_HEADERS.items():
        path = input_path(key)
        actual_header = read_csv_header(path)

        if actual_header != expected_header:
            print(
                f"  [BAD HEADER] {key}: {path.name}: "
                f"expected {expected_header}, got {actual_header}"
            )
        else:
            print(f"  [OK header] {key}: {actual_header}")

def validate_stage_input_shapes(stage: str) -> None:
    """Validate the row counts and headers of the direct CSV inputs."""
    check_stage_tables()

    if stage not in STAGE_INPUT_KEYS:
        raise KeyError(f"unknown stage: {stage}")

    for key in STAGE_INPUT_KEYS[stage]:
        path = input_path(key)

        if not path.exists():
            raise FileNotFoundError(path)

        if key not in EXPECTED_ROWS:
            raise RuntimeError(
                f"missing expected row count for input key {key!r}"
            )

        expected_rows = EXPECTED_ROWS[key]
        actual_rows = count_csv_data_rows(path)

        if actual_rows != expected_rows:
            raise RuntimeError(
                f"{stage}: {key}: expected {expected_rows} data rows, "
                f"got {actual_rows}: {path}"
            )

        if key in EXPECTED_HEADERS:
            expected_header = EXPECTED_HEADERS[key]
            actual_header = read_csv_header(path)

            if actual_header != expected_header:
                raise RuntimeError(
                    f"{stage}: {key}: expected header {expected_header}, "
                    f"got {actual_header}: {path}"
                )

def choose_existing_column(fieldnames: List[str], candidates: List[str]) -> str:
    fields = [x.strip() for x in fieldnames]
    for col in candidates:
        if col in fields:
            return col
    raise ValueError(f"none of candidate columns {candidates} found in {fields}")

def load_indexed_arb_column_csv(
    path: Path,
    *,
    expected_len: Optional[int],
    index_candidates: List[str],
    value_candidates: List[str],
    require_consecutive_zero_index: bool = True,
) -> List[arb]:
    """
    Load an indexed decimal column as Arb values.

    Every decimal token is first parsed exactly as an fmpq. By default, indices must be 0,1,... in
    order after sorting.
    """
    if not path.exists():
        raise FileNotFoundError(path)

    with path.open("r", encoding="utf-8-sig", newline="") as f:
        reader = csv.DictReader(f)
        fieldnames = reader.fieldnames
        if fieldnames is None:
            raise ValueError(f"CSV has no header: {path}")

        index_col = choose_existing_column(fieldnames, index_candidates)
        value_col = choose_existing_column(fieldnames, value_candidates)

        pairs: List[Tuple[int, arb]] = []
        for row_no, row in enumerate(reader, start=2):
            try:
                idx = int(str(row[index_col]).strip())
            except Exception as exc:
                raise ValueError(
                    f"bad index at {path.name}:{row_no}, "
                    f"column={index_col}, value={row.get(index_col)!r}"
                ) from exc

            try:
                val = arb_from_decimal_token(row[value_col])
            except Exception as exc:
                raise ValueError(
                    f"bad decimal at {path.name}:{row_no}, "
                    f"column={value_col}, value={row.get(value_col)!r}"
                ) from exc

            pairs.append((idx, val))

    if expected_len is not None and len(pairs) != expected_len:
        raise ValueError(
            f"{path.name}: expected {expected_len} data rows, got {len(pairs)}"
        )

    pairs.sort(key=lambda x: x[0])

    if require_consecutive_zero_index:
        expected_indices = list(range(len(pairs)))
        actual_indices = [idx for idx, _ in pairs]
        if actual_indices != expected_indices:
            raise ValueError(
                f"{path.name}: indices are not consecutive 0..{len(pairs)-1}. "
                f"first={actual_indices[:5]}, last={actual_indices[-5:]}"
            )

    return [val for _, val in pairs]

def load_indexed_fmpq_column_csv(
    path: Path,
    *,
    expected_len: Optional[int],
    index_candidates: List[str],
    value_candidates: List[str],
    require_consecutive_zero_index: bool = True,
) -> List[fmpq]:
    """
    Load an indexed decimal column as exact fmpq values.

    The exact values are used in the rational Collatz--Wielandt sums of Computation 05.
    """
    if not path.exists():
        raise FileNotFoundError(path)

    with path.open("r", encoding="utf-8-sig", newline="") as f:
        reader = csv.DictReader(f)
        fieldnames = reader.fieldnames
        if fieldnames is None:
            raise ValueError(f"CSV has no header: {path}")

        index_col = choose_existing_column(fieldnames, index_candidates)
        value_col = choose_existing_column(fieldnames, value_candidates)

        pairs: List[Tuple[int, fmpq]] = []

        for row_no, row in enumerate(reader, start=2):
            try:
                idx = int(str(row[index_col]).strip())
            except Exception as exc:
                raise ValueError(
                    f"bad index at {path.name}:{row_no}, "
                    f"column={index_col}, value={row.get(index_col)!r}"
                ) from exc

            try:
                val = decimal_token_to_fmpq(row[value_col])
            except Exception as exc:
                raise ValueError(
                    f"bad decimal at {path.name}:{row_no}, "
                    f"column={value_col}, value={row.get(value_col)!r}"
                ) from exc

            pairs.append((idx, val))

    if expected_len is not None and len(pairs) != expected_len:
        raise ValueError(
            f"{path.name}: expected {expected_len} data rows, got {len(pairs)}"
        )

    pairs.sort(key=lambda x: x[0])

    if require_consecutive_zero_index:
        expected_indices = list(range(len(pairs)))
        actual_indices = [idx for idx, _ in pairs]
        if actual_indices != expected_indices:
            raise ValueError(
                f"{path.name}: indices are not consecutive 0..{len(pairs)-1}. "
                f"first={actual_indices[:5]}, last={actual_indices[-5:]}"
            )

    return [val for _, val in pairs]

def load_a_g_coeffs() -> List[arb]:
    """Load a_g coefficients c_k, k=0,...,L, as Arb enclosures of exact rational inputs."""
    return load_indexed_arb_column_csv(
        input_path("a_g_coeffs"),
        expected_len=L + 1,
        index_candidates=["k", "idx", "n"],
        value_candidates=["c_dec15", "ag_dec15", "b_dec15", "b_dec14", "value", "coeff", "c_k", "c"],
        require_consecutive_zero_index=True,
    )

def load_a_g_coeffs_fmpq() -> List[fmpq]:
    """Load a_g coefficients c_k for k=0,...,L as exact fmpq values."""
    return load_indexed_fmpq_column_csv(
        input_path("a_g_coeffs"),
        expected_len=L + 1,
        index_candidates=["k", "idx", "n"],
        value_candidates=[
            "c_dec15",
            "ag_dec15",
            "b_dec15",
            "b_dec14",
            "value",
            "coeff",
            "c_k",
            "c",
        ],
        require_consecutive_zero_index=True,
    )

def load_U_coeffs() -> List[arb]:
    return load_indexed_arb_column_csv(
        input_path("U_coeffs"),
        expected_len=J + 1,
        index_candidates=["j", "k", "idx", "n"],
        value_candidates=["U_j", "a_j", "u_j", "value", "coeff", "c"],
        require_consecutive_zero_index=True,
    )

def load_U_coeffs_fmpq() -> List[fmpq]:
    return load_indexed_fmpq_column_csv(
        input_path("U_coeffs"),
        expected_len=J + 1,
        index_candidates=["j", "k", "idx", "n"],
        value_candidates=["U_j", "a_j", "u_j", "value", "coeff", "c"],
        require_consecutive_zero_index=True,
    )

def load_T_g_witness_vector_fmpq(name: str) -> List[fmpq]:
    """Load one positive-vector input for the projected T_g bounds as exact fmpq data."""
    return load_indexed_fmpq_column_csv(
        input_path(T_g_witness_input_key(name)),
        expected_len=L + 1,
        index_candidates=["idx", "k", "n"],
        value_candidates=["value", "coeff", "c"],
        require_consecutive_zero_index=True,
    )

def load_Z_Sch_coeffs_for_j(j: int) -> List[arb]:
    """Load the coefficients x_{j,n} of Z_Sch,j^(L)."""
    return load_indexed_arb_column_csv(
        input_path(Z_Sch_input_key(j)),
        expected_len=M + 1,
        index_candidates=["n", "idx", "k"],
        value_candidates=["x_phi", "value", "x", "coeff", "c"],
        require_consecutive_zero_index=True,
    )

def load_Z_Sch_coeffs() -> Dict[int, List[arb]]:
    # Z_Sch_coeffs[j][n] is the coefficient x_{j,n} of Z_Sch,j^(L).
    return {j: load_Z_Sch_coeffs_for_j(j) for j in (1, 2)}

def load_Z_coeffs_for_indices(j: int, m: int) -> List[arb]:
    """Load the coefficients z_{m,k}^{(j)} of Z_m^{(j)}."""
    return load_indexed_arb_column_csv(
        input_path(Z_coeff_input_key(j, m)),
        expected_len=L_Z + 1,
        index_candidates=["m", "idx", "n", "k"],
        value_candidates=["z_m", "value", "z", "x", "coeff", "c"],
        require_consecutive_zero_index=True,
    )

def load_Z_coeffs() -> Dict[Tuple[int, int], List[arb]]:
    # Z_coeffs[j, m][k] is the coefficient z_{m,k}^{(j)} of Z_m^{(j)}.
    return {
        (j, m): load_Z_coeffs_for_indices(j, m)
        for j in (1, 2)
        for m in (0, 1, 2)
    }

def load_value_only_arb_csv(path: Path, *, expected_len: Optional[int]) -> List[arb]:
    """
    Load a headerless one-column decimal file as Arb enclosures.

    Each decimal token is parsed exactly as an fmpq before conversion to Arb. This format is used by
    the endpoint Ritz, Rayleigh, and Collatz--Wielandt vectors.
    """
    if not path.exists():
        raise FileNotFoundError(path)

    vals: List[arb] = []

    with path.open("r", encoding="utf-8-sig", newline="") as f:
        reader = csv.reader(f)

        for row_no, row in enumerate(reader, start=1):
            if not row:
                continue

            if len(row) != 1:
                raise ValueError(
                    f"{path.name}:{row_no}: expected one column, got {len(row)}"
                )

            try:
                vals.append(arb_from_decimal_token(row[0]))
            except Exception as exc:
                raise ValueError(
                    f"bad decimal at {path.name}:{row_no}, value={row[0]!r}"
                ) from exc

    if expected_len is not None and len(vals) != expected_len:
        raise ValueError(
            f"{path.name}: expected {expected_len} rows, got {len(vals)}"
        )

    return vals

def load_U_coeffs_exact() -> Tuple[List[Fraction], List[fmpq], List[arb]]:
    """
    Load the rational profile coefficients U_j as Fraction, fmpq, and Arb data.

    Fraction and fmpq retain the exact rational inputs. The Arb values are rigorous enclosures used
    in interval calculations.
    """
    U_coeffs_fmpq = load_U_coeffs_fmpq()
    U_coeffs_arb = load_U_coeffs()

    if len(U_coeffs_fmpq) != J + 1:
        raise RuntimeError(
            f"bad U_coeffs fmpq length: got {len(U_coeffs_fmpq)}, expected {J + 1}"
        )

    if len(U_coeffs_arb) != J + 1:
        raise RuntimeError(
            f"bad U_coeffs Arb length: got {len(U_coeffs_arb)}, expected {J + 1}"
        )

    U_coeffs_fraction = [fmpq_to_fraction(coefficient) for coefficient in U_coeffs_fmpq]
    return U_coeffs_fraction, U_coeffs_fmpq, U_coeffs_arb

# ==================================================================================================
# COMPUTATION 01. PROFILE, RESIDUAL, AND DERIVATIVE BOUNDS FOR g
# ==================================================================================================
@dataclass
class ProfileGConfig:
    """
    Parameters for the g-side profile, residual, pointwise, and source-norm bounds.

    No Q-dependent transfer quantity is computed in this stage.
    """
    J: int = J
    prec_bits: int = G_PROFILE_PREC_BITS

    # Residual bounds.
    max_H: int = 2
    max_Lambda_res: int = 2

    # Pointwise certificates.
    point_tol: str = "1e-2"
    max_splits_g: int = 20000
    max_splits_deriv: int = 50000
    sqrt_digits: int = 40

    # Direct interval integration.
    theta_N: int = 50000
    omega_tail_delta: str = "1e-8"

    # Qualitative certificates.
    pos_N0: int = 256
    pos_Nmax: int = 16384
    mono_N_left: int = 256
    mono_N_right: int = 256
    mono_N_mid: int = 32
    delta_left: str = "0.177"
    delta_right: str = "0.161"

# Exact polynomial and Bernstein bounds for the compactified profile
def trim_polynomial(p: List[Fraction]) -> List[Fraction]:
    """
    Trim trailing zeros from a power-basis polynomial.
    """
    trimmed = list(p)

    while len(trimmed) > 1 and trimmed[-1] == 0:
        trimmed.pop()

    return trimmed

def evaluate_polynomial_fraction(p: List[Fraction], x: Fraction) -> Fraction:
    """
    Evaluate a power-basis polynomial exactly by Horner's rule.
    """
    acc = Fraction(0)

    for a in reversed(p):
        acc = acc * x + a

    return acc

def convert_power_to_bernstein(p: List[Fraction]) -> List[Fraction]:
    """
    Convert a power-basis polynomial on [0,1]

        p(t) = sum_{i=0}^n a_i t^i

    into Bernstein coefficients b_k of degree n:

        p(t) = sum_{k=0}^n b_k binom(n,k) t^k (1-t)^{n-k}.

    Formula:
        b_k = sum_{i=0}^k a_i * binom(k,i) / binom(n,i).
    """
    p = trim_polynomial(p)
    n = len(p) - 1

    b = [Fraction(0) for _ in range(n + 1)]

    for k in range(n + 1):
        s = Fraction(0)

        for i in range(k + 1):
            s += p[i] * Fraction(comb(k, i), comb(n, i))

        b[k] = s

    return b

def split_bernstein_half(b: List[Fraction]) -> Tuple[List[Fraction], List[Fraction]]:
    """
    Split Bernstein coefficients on [0,1] into coefficients on [0,1/2]
    and [1/2,1], using exact De Casteljau subdivision at t=1/2.
    """
    n = len(b) - 1
    work = list(b)

    left = [Fraction(0) for _ in range(n + 1)]
    right = [Fraction(0) for _ in range(n + 1)]

    left[0] = work[0]
    right[n] = work[n]

    for r in range(1, n + 1):
        for i in range(n - r + 1):
            work[i] = (work[i] + work[i + 1]) / 2

        left[r] = work[0]
        right[n - r] = work[n - r]

    return left, right

def bernstein_range(b: List[Fraction]) -> Tuple[Fraction, Fraction]:
    """
    Bernstein convex-hull range enclosure.
    """
    return min(b), max(b)

def bernstein_abs_upper(b: List[Fraction]) -> Fraction:
    """
    Certified upper bound for sup |p| on the Bernstein patch.
    """
    lo, hi = bernstein_range(b)
    return max(abs(lo), abs(hi))

def bernstein_abs_lower_from_endpoints(b: List[Fraction]) -> Fraction:
    """
    Return an endpoint sample lower bound for the patch supremum.

    This value controls adaptive refinement only and is not used as a theorem bound.
    """
    return max(abs(b[0]), abs(b[-1]))

def certify_bernstein_sup_abs(
    p_power: List[Fraction],
    *,
    tol: str,
    max_splits: int,
) -> Dict[str, Any]:
    """
    Certified upper bound for sup_{t in [0,1]} |p(t)|.

    The upper bound is certified by Bernstein convex hulls.
    The adaptive loop only improves sharpness.
    """
    b0 = convert_power_to_bernstein(p_power)
    tolerance_fmpq = decimal_to_fraction(tol)

    counter = 0
    heap: List[Tuple[Fraction, int, Fraction, Fraction, List[Fraction]]] = []

    def push_patch(b: List[Fraction]) -> None:
        nonlocal counter

        upper = bernstein_abs_upper(b)
        lower = bernstein_abs_lower_from_endpoints(b)
        gap = upper - lower

        heapq.heappush(heap, (-gap, counter, upper, lower, b))
        counter += 1

    push_patch(b0)

    splits = 0

    while heap and splits < max_splits:
        neg_gap, _, upper, lower, b = heapq.heappop(heap)
        gap = -neg_gap

        if gap <= tolerance_fmpq:
            heapq.heappush(heap, (neg_gap, counter, upper, lower, b))
            counter += 1
            break

        b_left, b_right = split_bernstein_half(b)
        push_patch(b_left)
        push_patch(b_right)
        splits += 1

    final_upper = Fraction(0)
    final_lower = Fraction(0)
    max_gap = Fraction(0)

    for neg_gap, _, upper, lower, _ in heap:
        final_upper = max(final_upper, upper)
        final_lower = max(final_lower, lower)
        max_gap = max(max_gap, -neg_gap)

    return {
        "upper_fraction": final_upper,
        "lower_sample_fraction": final_lower,
        "max_gap_fraction": max_gap,
        "splits": splits,
        "leaf_count": len(heap),
        "hit_max_splits": splits >= max_splits,
    }

def add_polynomials(a: List[Fraction], b: List[Fraction]) -> List[Fraction]:
    n = max(len(a), len(b))
    out = [Fraction(0) for _ in range(n)]

    for i in range(len(a)):
        out[i] += a[i]

    for i in range(len(b)):
        out[i] += b[i]

    return trim_polynomial(out)

def subtract_polynomials(a: List[Fraction], b: List[Fraction]) -> List[Fraction]:
    n = max(len(a), len(b))
    out = [Fraction(0) for _ in range(n)]

    for i in range(len(a)):
        out[i] += a[i]

    for i in range(len(b)):
        out[i] -= b[i]

    return trim_polynomial(out)

def scale_polynomial(a: List[Fraction], scalar: Fraction) -> List[Fraction]:
    return trim_polynomial([scalar * x for x in a])

def multiply_polynomials(a: List[Fraction], b: List[Fraction]) -> List[Fraction]:
    if not a or not b:
        return [Fraction(0)]

    out = [Fraction(0) for _ in range(len(a) + len(b) - 1)]

    for i, ai in enumerate(a):
        for j, bj in enumerate(b):
            out[i + j] += ai * bj

    return trim_polynomial(out)

def differentiate_polynomial(a: List[Fraction]) -> List[Fraction]:
    if len(a) <= 1:
        return [Fraction(0)]

    return trim_polynomial([
        Fraction(i) * a[i]
        for i in range(1, len(a))
    ])

def substitute_polynomial_affine(
    p: List[Fraction],
    affine_scale: Fraction,
    beta: Fraction,
) -> List[Fraction]:
    """
    Return coefficients of p(affine_scale*t + beta), where p is in power basis.
    """
    out = [Fraction(0)]

    pow_aff = [Fraction(1)]

    for i, ai in enumerate(p):
        if i == 0:
            out = add_polynomials(out, [ai])
        else:
            pow_aff = multiply_polynomials(pow_aff, [beta, affine_scale])
            out = add_polynomials(out, scale_polynomial(pow_aff, ai))

    return trim_polynomial(out)

def convert_chebyshev_T_to_power(coeffs: List[Fraction]) -> List[Fraction]:
    """
    Convert Chebyshev-T coefficients to ordinary power-basis coefficients.

        sum_j coeffs[j] T_j(x)  ->  sum_i a[i] x^i
    """
    if not coeffs:
        return [Fraction(0)]

    T0 = [Fraction(1)]

    out = scale_polynomial(T0, coeffs[0])

    if len(coeffs) == 1:
        return trim_polynomial(out)

    T1 = [Fraction(0), Fraction(1)]
    out = add_polynomials(out, scale_polynomial(T1, coeffs[1]))

    for n in range(1, len(coeffs) - 1):
        # Chebyshev recurrence T_{n+1}=2x T_n-T_{n-1}.
        two_x_T1 = [Fraction(0)] + [Fraction(2) * a for a in T1]
        T2 = subtract_polynomials(two_x_T1, T0)

        out = add_polynomials(out, scale_polynomial(T2, coeffs[n + 1]))

        T0, T1 = T1, T2

    return trim_polynomial(out)

def divide_by_one_minus_x_exact(
    p: List[Fraction],
) -> List[Fraction]:
    """
    Exact division by 1-x.

    The input polynomial must satisfy p(1)=0.
    Coefficients are in ascending power order.
    """
    p = trim_polynomial(p)

    if len(p) <= 1:
        if p[0] != 0:
            raise RuntimeError(
                "constant polynomial is not divisible by 1-x"
            )
        return [Fraction(0)]

    quotient: List[Fraction] = []
    running = Fraction(0)

    # If p=(1-x) quotient, then
    #   p_k=quotient_k-quotient_{k-1},
    # with quotient_{-1}=0.
    for k in range(len(p) - 1):
        running += p[k]
        quotient.append(running)

    remainder = p[-1] + running

    if remainder != 0:
        raise RuntimeError(
            "polynomial is not exactly divisible by 1-x: "
            f"remainder={remainder}"
        )

    return trim_polynomial(quotient)

def certify_polynomial_positive_on_unit_interval_exact(
    p_power_x: List[Fraction],
    *,
    label: str,
    max_splits: int = 1000,
    max_depth: int = 30,
) -> Dict[str, Any]:
    """
    Certify p(x)>0 on [-1,1] using exact Bernstein coefficients.

    The substitution x=2t-1 reduces the interval to t in [0,1].
    Each accepted Bernstein patch has all coefficients strictly
    positive.
    """
    p_t = substitute_polynomial_affine(
        p_power_x,
        Fraction(2),
        Fraction(-1),
    )

    b0 = convert_power_to_bernstein(p_t)

    stack: List[Tuple[List[Fraction], int]] = [
        (b0, 0)
    ]

    accepted_patches = 0
    splits = 0
    max_depth_reached = 0
    certified_lower: Optional[Fraction] = None

    while stack:
        b, depth = stack.pop()
        max_depth_reached = max(
            max_depth_reached,
            depth,
        )

        patch_lower = min(b)

        if patch_lower > 0:
            accepted_patches += 1

            if (
                certified_lower is None
                or patch_lower < certified_lower
            ):
                certified_lower = patch_lower

            continue

        if depth >= max_depth or splits >= max_splits:
            raise RuntimeError(
                f"{label}: positivity certification failed; "
                f"depth={depth}, splits={splits}, "
                f"patch_lower={patch_lower}"
            )

        b_left, b_right = (
            split_bernstein_half(b)
        )

        stack.append((b_left, depth + 1))
        stack.append((b_right, depth + 1))
        splits += 1

    if certified_lower is None:
        raise RuntimeError(
            f"{label}: no Bernstein patch was accepted"
        )

    return {
        "certified": True,
        "certified_lower_fraction": certified_lower,
        "accepted_patches": accepted_patches,
        "splits": splits,
        "max_depth_reached": max_depth_reached,
    }

def build_g_compactified_chebyshev_coeffs(
    U_coeffs: List[Fraction],
) -> List[Fraction]:
    """Build the Chebyshev coefficients of g(tan(theta))."""
    J_value = len(U_coeffs) - 1
    g_compactified_coeffs = [
        Fraction(0) for _ in range(J_value + 2)
    ]

    for j, U_j in enumerate(U_coeffs):
        g_compactified_coeffs[j] += U_j / 2

    if J_value >= 0:
        g_compactified_coeffs[1] += U_coeffs[0] / 2

    for j in range(1, J_value + 1):
        g_compactified_coeffs[j - 1] += U_coeffs[j] / 4
        g_compactified_coeffs[j + 1] += U_coeffs[j] / 4

    return trim_polynomial(g_compactified_coeffs)

def sqrt_fraction_upper(x: Fraction, ndigits: int) -> Fraction:
    """
    Decimal-grid upper bound for sqrt(x).

    The result is rational with denominator 10^ndigits.
    """
    if x < 0:
        raise ValueError("sqrt of negative Fraction")

    scale = 10 ** ndigits
    y = x * scale * scale

    a = isqrt(y.numerator // y.denominator)

    while Fraction(a, scale) * Fraction(a, scale) < x:
        a += 1

    return Fraction(a, scale)

def sqrt_fraction_lower(x: Fraction, ndigits: int) -> Fraction:
    """
    Decimal-grid lower bound for sqrt(x).

    The result is rational with denominator 10^ndigits.
    """
    if x < 0:
        raise ValueError("sqrt of negative Fraction")

    scale = 10 ** ndigits
    y = x * scale * scale

    a = isqrt(y.numerator // y.denominator)

    while Fraction(a + 1, scale) * Fraction(a + 1, scale) <= x:
        a += 1

    while Fraction(a, scale) * Fraction(a, scale) > x:
        a -= 1

    return Fraction(a, scale)

def certify_bernstein_sup_x_polynomial(
    p_pow_x: List[Fraction],
    *,
    tol: str,
    max_splits: int,
) -> Dict[str, Any]:
    """
    Certified upper bound for sup_{x in [-1,1]} |p(x)|.

    Internally substitutes x=2t-1, t in [0,1], and uses Bernstein patches.
    """
    p_t = substitute_polynomial_affine(
        p_pow_x,
        Fraction(2),
        Fraction(-1),
    )

    info = certify_bernstein_sup_abs(
        p_t,
        tol=tol,
        max_splits=max_splits,
    )

    return {
        "U": info["upper_fraction"],
        "L": info["lower_sample_fraction"],
        "gap": info["max_gap_fraction"],
        "splits": info["splits"],
        "leaf_count": info["leaf_count"],
        "hit_max_splits": info["hit_max_splits"],
    }

def maximize_weighted_y_derivative_on_t_interval(
    l: Fraction,
    r: Fraction,
    ndigits: int,
) -> Fraction:
    """
    Upper bound for sqrt((1+x)^3(1-x)) on x in [2l-1, 2r-1].

    This is the weight appearing in |g_y|.
    """
    x0 = 2 * l - 1
    other_endpoint = 2 * r - 1
    a = min(x0, other_endpoint)
    b = max(x0, other_endpoint)

    def w2(z: Fraction) -> Fraction:
        return (1 + z) ** 3 * (1 - z)

    if a <= Fraction(1, 2) <= b:
        x = Fraction(1, 2)
    else:
        x = a if w2(a) >= w2(b) else b

    return sqrt_fraction_upper(max(w2(x), Fraction(0)), ndigits)

def evaluate_weighted_y_derivative_at_x_lower(x: Fraction, ndigits: int) -> Fraction:
    """
    Lower sample for sqrt((1+x)^3(1-x)).
    """
    return sqrt_fraction_lower(
        max((1 + x) ** 3 * (1 - x), Fraction(0)),
        ndigits,
    )

def certify_weighted_polynomial_sup(
    bpoly0: List[Fraction],
    poly_pow_x: List[Fraction],
    *,
    tol: str,
    max_splits: int,
    sqrt_digits: int,
    weight_upper: Callable[[Fraction, Fraction, int], Fraction],
    weight_at_lower: Callable[[Fraction, int], Fraction],
) -> Dict[str, Any]:
    """
    Certified upper bound for weighted sup on x in [-1,1].

    The polynomial part is bounded by Bernstein convex hulls.
    The weight is bounded separately on each t-interval.
    """
    tolerance_fmpq = decimal_to_fraction(tol)

    l0 = Fraction(0)
    r0 = Fraction(1)

    upper_bound = bernstein_abs_upper(bpoly0) * weight_upper(l0, r0, sqrt_digits)

    mid = Fraction(1, 2)
    xmid = 2 * mid - 1

    lower_bound = weight_at_lower(xmid, sqrt_digits) * abs(
        evaluate_polynomial_fraction(poly_pow_x, xmid)
    )

    heap: List[Tuple[Fraction, Fraction, Fraction, List[Fraction]]] = [
        (-upper_bound, l0, r0, bpoly0)
    ]

    splits = 0

    while upper_bound - lower_bound > tolerance_fmpq and splits < max_splits:
        _, l, r, b = heapq.heappop(heap)

        b_left, b_right = split_bernstein_half(b)
        m = (l + r) / 2

        xmid = 2 * m - 1
        lower_bound = max(
            lower_bound,
            weight_at_lower(xmid, sqrt_digits)
            * abs(evaluate_polynomial_fraction(poly_pow_x, xmid)),
        )

        ub_left = bernstein_abs_upper(b_left) * weight_upper(
            l,
            m,
            sqrt_digits,
        )
        ub_right = bernstein_abs_upper(b_right) * weight_upper(
            m,
            r,
            sqrt_digits,
        )

        heapq.heappush(heap, (-ub_left, l, m, b_left))
        heapq.heappush(heap, (-ub_right, m, r, b_right))

        upper_bound = -heap[0][0]
        splits += 1

    if upper_bound - lower_bound > tolerance_fmpq:
        raise RuntimeError(
            f"weighted Bernstein sup did not reach tolerance: "
            f"gap={float(upper_bound - lower_bound)}, tol={float(tolerance_fmpq)}, splits={splits}"
        )

    return {
        "U": upper_bound,
        "L": lower_bound,
        "gap": upper_bound - lower_bound,
        "splits": splits,
        "leaf_count": len(heap),
    }

# Pointwise bounds for g and its derivatives
def certify_g_pointwise_bounds(
    config: ProfileGConfig,
    U_coeffs_fraction: List[Fraction],
) -> Dict[str, Any]:
    """
    Compute certified pointwise bounds for the explicit profile g.

    The local polynomial variable x=cos(2 theta) is not the physical spatial variable. With g(tan
    theta)=((1+x)/2)U(x), the routine bounds g, g_y, <y>^2 g, <y>^2 y g_y, and <y>^2 y^2 g_yy.
    """
    # U(x) in power basis.
    U_power = convert_chebyshev_T_to_power(U_coeffs_fraction)

    # g_at_tan_theta(x) = ((1+x)/2) U(x).
    g_compactified_chebyshev_coeffs = build_g_compactified_chebyshev_coeffs(U_coeffs_fraction)
    g_compactified_power_coeffs = convert_chebyshev_T_to_power(g_compactified_chebyshev_coeffs)

    q_prime = differentiate_polynomial(g_compactified_power_coeffs)
    q_double = differentiate_polynomial(q_prime)

    # ||g||_infty = sup |g(tan(theta))|.
    g_sup = certify_bernstein_sup_x_polynomial(
        g_compactified_power_coeffs,
        tol=config.point_tol,
        max_splits=config.max_splits_g,
    )

    # ||<y>^2 g||_infty = sup |U(x)|.
    weighted_g_sup = certify_bernstein_sup_x_polynomial(
        U_power,
        tol=config.point_tol,
        max_splits=config.max_splits_g,
    )

    # |g_y| = sqrt((1+x)^3(1-x)) |d_x g(tan(theta))|.
    q_prime_t = substitute_polynomial_affine(
        q_prime,
        Fraction(2),
        Fraction(-1),
    )
    q_prime_bern = convert_power_to_bernstein(q_prime_t)

    gy_sup = certify_weighted_polynomial_sup(
        q_prime_bern,
        q_prime,
        tol=config.point_tol,
        max_splits=config.max_splits_deriv,
        sqrt_digits=config.sqrt_digits,
        weight_upper=maximize_weighted_y_derivative_on_t_interval,
        weight_at_lower=evaluate_weighted_y_derivative_at_x_lower,
    )

    # <y>^2 y g_y = -2(1-x) d_x g(tan(theta)).
    one_minus_x = [Fraction(1), Fraction(-1)]

    weighted_y_gprime_poly = scale_polynomial(
        multiply_polynomials(one_minus_x, q_prime),
        Fraction(2),
    )

    weighted_y_gprime_sup = certify_bernstein_sup_x_polynomial(
        weighted_y_gprime_poly,
        tol=config.point_tol,
        max_splits=config.max_splits_deriv,
    )

    # <y>^2 y^2 g_yy = 2(1-x)(1-2x)d_x g(tan(theta))
    # + 2(1-x)^2(1+x)d_x^2 g(tan(theta)).
    one_plus_x = [Fraction(1), Fraction(1)]
    one_minus_2x = [Fraction(1), Fraction(-2)]

    term1 = scale_polynomial(
        multiply_polynomials(
            multiply_polynomials(one_minus_x, one_minus_2x),
            q_prime,
        ),
        Fraction(2),
    )

    term2 = scale_polynomial(
        multiply_polynomials(
            multiply_polynomials(
                multiply_polynomials(one_minus_x, one_minus_x),
                one_plus_x,
            ),
            q_double,
        ),
        Fraction(2),
    )

    weighted_y2_gpp_poly = add_polynomials(term1, term2)

    weighted_y2_gpp_sup = certify_bernstein_sup_x_polynomial(
        weighted_y2_gpp_poly,
        tol=config.point_tol,
        max_splits=config.max_splits_deriv,
    )

    return {
        "g_Linf": fraction_to_arb(g_sup["U"]),
        "g_Linf_diagnostics": {
            "lower_sample": str(g_sup["L"]),
            "gap": str(g_sup["gap"]),
            "splits": g_sup["splits"],
            "leaf_count": g_sup["leaf_count"],
            "hit_max_splits": g_sup["hit_max_splits"],
        },

        "gy_Linf": fraction_to_arb(gy_sup["U"]),
        "gy_Linf_diagnostics": {
            "lower_sample": str(gy_sup["L"]),
            "gap": str(gy_sup["gap"]),
            "splits": gy_sup["splits"],
            "leaf_count": gy_sup["leaf_count"],
        },

        "weighted_g_Linf": fraction_to_arb(weighted_g_sup["U"]),
        "weighted_g_Linf_diagnostics": {
            "lower_sample": str(weighted_g_sup["L"]),
            "gap": str(weighted_g_sup["gap"]),
            "splits": weighted_g_sup["splits"],
            "leaf_count": weighted_g_sup["leaf_count"],
            "hit_max_splits": weighted_g_sup["hit_max_splits"],
        },

        "weighted_y_gprime_Linf": fraction_to_arb(
            weighted_y_gprime_sup["U"]
        ),
        "weighted_y_gprime_Linf_diagnostics": {
            "lower_sample": str(weighted_y_gprime_sup["L"]),
            "gap": str(weighted_y_gprime_sup["gap"]),
            "splits": weighted_y_gprime_sup["splits"],
            "leaf_count": weighted_y_gprime_sup["leaf_count"],
            "hit_max_splits": weighted_y_gprime_sup["hit_max_splits"],
        },

        "weighted_y2_gpp_Linf": fraction_to_arb(
            weighted_y2_gpp_sup["U"]
        ),
        "weighted_y2_gpp_Linf_diagnostics": {
            "lower_sample": str(weighted_y2_gpp_sup["L"]),
            "gap": str(weighted_y2_gpp_sup["gap"]),
            "splits": weighted_y2_gpp_sup["splits"],
            "leaf_count": weighted_y2_gpp_sup["leaf_count"],
            "hit_max_splits": weighted_y2_gpp_sup["hit_max_splits"],
        },
    }

def certify_sign_on_theta_grid(
    f: Callable[[arb], arb],
    *,
    a: arb,
    b: arb,
    N: int,
    sign: str,
    label: str,
) -> arb:
    """
    Certify f>0 or f<0 on [a,b] by interval subdivision.

    sign='positive':
        verifies lower(f(I_k)) > 0 and returns min lower endpoint.

    sign='negative':
        verifies upper(f(I_k)) < 0 and returns max upper endpoint.
    """
    if sign not in {"positive", "negative"}:
        raise ValueError(f"bad sign request: {sign!r}")

    best: Optional[arb] = None

    for k in range(N):
        interval_left = a + (b - a) * fmpq(k, N)
        interval_right = a + (b - a) * fmpq(k + 1, N)

        mid = (interval_left + interval_right) / 2
        rad = (interval_right - interval_left) / 2
        I = interval_pm(mid, arb_abs_upper(rad))

        y = f(I)

        if sign == "positive":
            lo = arb_lower(y)

            if not (lo > arb(0)):
                raise RuntimeError(
                    f"{label}: positivity failed on subinterval {k}/{N}, got {y}"
                )

            if best is None or lo < best:
                best = lo

        else:
            hi = arb_upper(y)

            if not (hi < arb(0)):
                raise RuntimeError(
                    f"{label}: negativity failed on subinterval {k}/{N}, got {y}"
                )

            if best is None or hi > best:
                best = hi

    if best is None:
        raise RuntimeError(f"{label}: no intervals checked")

    return best

# Positivity and monotonicity of g
def certify_g_positivity_and_monotonicity(
    config: ProfileGConfig,
    U_coeffs_arb: List[arb],
) -> Dict[str, Any]:
    """
    Certify the qualitative g-side facts:

        U(theta)>0 on [0,pi/2],
        d_theta[g(tan theta)]<0 on (0,pi/2).
    """

    def U_value(theta: arb) -> arb:
        U, _, _ = evaluate_U_and_theta_derivatives(theta, U_coeffs_arb, config.J)
        return U

    def dtheta_g_at_tan_theta_value(theta: arb) -> arb:
        U, U_theta, _ = evaluate_U_and_theta_derivatives(theta, U_coeffs_arb, config.J)

        cos_theta = theta.cos()
        return (
            -((arb(2) * theta).sin()) * U
            + cos_theta * cos_theta * U_theta
        )

    def dtheta2_g_at_tan_theta_value(theta: arb) -> arb:
        U, U_theta, U_theta_theta = evaluate_U_and_theta_derivatives(
            theta, U_coeffs_arb, config.J
        )

        cos_theta = theta.cos()
        sin_theta = theta.sin()

        return (
            -arb(2) * ((arb(2) * theta).cos()) * U
            - arb(4) * cos_theta * sin_theta * U_theta
            + cos_theta * cos_theta * U_theta_theta
        )

    zero = arb(0)
    half_pi = arb.pi() / arb(2)

    # Positivity of U on the full compact interval.
    N = config.pos_N0

    while True:
        try:
            U_min_lower = certify_sign_on_theta_grid(
                U_value,
                a=zero,
                b=half_pi,
                N=N,
                sign="positive",
                label="U(theta)>0",
            )
            break
        except RuntimeError:
            if N >= config.pos_Nmax:
                raise
            N *= 2

    delta_left = arb_from_decimal_token(config.delta_left)
    delta_right = arb_from_decimal_token(config.delta_right)

    # Left endpoint: the first theta derivative vanishes at zero and the second is negative.
    left_dtheta2_max_upper = certify_sign_on_theta_grid(
        dtheta2_g_at_tan_theta_value,
        a=zero,
        b=delta_left,
        N=config.mono_N_left,
        sign="negative",
        label="left second theta derivative < 0",
    )

    # Middle: the first theta derivative is negative.
    middle_dtheta_max_upper = certify_sign_on_theta_grid(
        dtheta_g_at_tan_theta_value,
        a=delta_left,
        b=half_pi - delta_right,
        N=config.mono_N_mid,
        sign="negative",
        label="middle first theta derivative < 0",
    )

    # Right endpoint: the first theta derivative vanishes and the second is positive.
    right_dtheta2_min_lower = certify_sign_on_theta_grid(
        dtheta2_g_at_tan_theta_value,
        a=half_pi - delta_right,
        b=half_pi,
        N=config.mono_N_right,
        sign="positive",
        label="right second theta derivative > 0",
    )

    return {
        "positivity_N": N,
        "U_min_lower": U_min_lower,
        "left_dtheta2_max_upper": left_dtheta2_max_upper,
        "middle_dtheta_max_upper": middle_dtheta_max_upper,
        "right_dtheta2_min_lower": right_dtheta2_min_lower,
    }

# Residual and Sobolev bounds
def coefficient_at(v: List[arb], n: int) -> arb:
    """Return coefficient n, with exact zero outside the stored range."""
    return v[n] if 0 <= n < len(v) else arb(0)

def sqrt_arb_upper(x: arb) -> arb:
    """
    Certified upper bound for sqrt(x), using the upper endpoint of x.
    """
    upper = arb_upper(x)

    if upper < arb(0):
        raise RuntimeError(f"cannot take sqrt upper of interval with negative upper: {x}")

    return upper.sqrt()

# Series in this subsection use ordinary coefficients of cos(2n theta)
# or sin(2n theta); no orthonormal-basis scaling is included.
def differentiate_cosine_series_to_sine(a: List[arb]) -> List[arb]:
    """
    If A(theta)=sum_n a_n cos(2n theta), return sine coefficients of A_theta.
    """
    N = len(a) - 1
    b = [arb(0) for _ in range(N + 1)]

    for n in range(1, N + 1):
        b[n] = -arb(2 * n) * a[n]

    return b

def differentiate_sine_series_to_cosine(b: List[arb]) -> List[arb]:
    """
    If B(theta)=sum_n b_n sin(2n theta), return cosine coefficients of B_theta.
    """
    N = len(b) - 1
    a = [arb(0) for _ in range(N + 1)]

    for n in range(1, N + 1):
        a[n] = arb(2 * n) * b[n]

    return a

def square_sine_series_to_cosine(b: List[arb]) -> List[arb]:
    """
    If B(theta)=sum_n b_n sin(2n theta), return cosine coefficients of B^2.
    """
    N = len(b) - 1
    coeffs = [arb(0) for _ in range(2 * N + 1)]
    half = arb(fmpq(1, 2))

    for m in range(1, N + 1):
        bm = b[m]

        for n in range(1, N + 1):
            bn = b[n]
            term = half * bm * bn

            coeffs[abs(m - n)] += term
            coeffs[m + n] -= term

    return coeffs

def multiply_sine_by_cos2_series(b: List[arb]) -> List[arb]:
    """
    Multiply a sine series by cos^2(theta).

    cos^2(theta) sin(2n theta)
      = 1/2 sin(2n theta)
        + 1/4 sin(2(n+1)theta)
        + 1/4 sin(2(n-1)theta),
    with the n=1 lower mode dropped because sin(0)=0.
    """
    N = len(b) - 1
    out = [arb(0) for _ in range(N + 2)]

    for n in range(1, N + 1):
        bn = b[n]

        out[n] += bn / arb(2)
        out[n + 1] += bn / arb(4)

        if n >= 2:
            out[n - 1] += bn / arb(4)

    return out

def differentiate_cosine_series(
    series: Tuple[str, List[arb]],
) -> Tuple[str, List[arb]]:
    """
    Differentiate a cosine/sine series.
    """
    kind, coeff = series

    if kind == "cos":
        return "sin", differentiate_cosine_series_to_sine(coeff)

    if kind == "sin":
        return "cos", differentiate_sine_series_to_cosine(coeff)

    raise ValueError(f"unknown series kind: {kind!r}")

def multiply_cosine_series_by_cos2(
    series: Tuple[str, List[arb]],
) -> Tuple[str, List[arb]]:
    """
    Multiply a cosine/sine series by cos^2(theta).
    """
    kind, coeff = series

    if kind == "cos":
        return "cos", multiply_cosine_series_arb(
            coeff,
            [arb(fmpq(1, 2)), arb(fmpq(1, 2))],
        )

    if kind == "sin":
        return "sin", multiply_sine_by_cos2_series(coeff)

    raise ValueError(f"unknown series kind: {kind!r}")

def square_cosine_series(
    series: Tuple[str, List[arb]],
) -> List[arb]:
    """
    Square a cosine/sine series and return ordinary cosine coefficients.
    """
    kind, coeff = series

    if kind == "cos":
        return multiply_cosine_series_arb(coeff, coeff)

    if kind == "sin":
        return square_sine_series_to_cosine(coeff)

    raise ValueError(f"unknown series kind: {kind!r}")

def density_L2_sq_from_cosine(D: List[arb]) -> arb:
    """
    If D(theta)=f(tan theta) sec^2(theta), then

        ||f||_L2(R)^2 = int_I |D(theta)|^2 cos^2(theta) dtheta.

    Input D is an even cosine series on I.
    """
    cos2 = [arb(fmpq(1, 2)), arb(fmpq(1, 2))]

    D2 = multiply_cosine_series_arb(D, D)
    weighted = multiply_cosine_series_arb(D2, cos2)

    return arb.pi() * weighted[0]

def derivative_L2_squares_from_value_series(
    F0: List[arb],
    max_order: int,
) -> List[arb]:
    """
    F0(theta)=f(tan theta).

    Returns:
        ||partial_y^k f||_L2(R)^2, k=1,...,max_order.

    Uses:
        partial_y = cos^2(theta) partial_theta.
    """
    current: Tuple[str, List[arb]] = ("cos", F0)
    out: List[arb] = []

    cos2 = [arb(fmpq(1, 2)), arb(fmpq(1, 2))]

    for _ in range(1, max_order + 1):
        dtheta = differentiate_cosine_series(current)
        sq = square_cosine_series(dtheta)
        weighted = multiply_cosine_series_arb(sq, cos2)

        out.append(arb.pi() * weighted[0])

        current = multiply_cosine_series_by_cos2(dtheta)

    return out

def apply_Lambda_density_step(D: List[arb]) -> List[arb]:
    """
    If D(theta)=f(tan theta) sec^2(theta), return

        D_next(theta)=(Lambda f)(tan theta) sec^2(theta).

    Identity:
        D_next
        =
        (cos(2theta)-1/2)D
        +
        (1/2)sin(2theta) D_theta.
    """
    cos2D = multiply_cosine_series_by_cos_mode(D, 1)

    Dtheta = differentiate_cosine_series_to_sine(D)
    sin2_Dtheta = multiply_sine_series_by_sine_mode(Dtheta, 1)

    deg = max(len(cos2D), len(D), len(sin2_Dtheta))
    out = [arb(0) for _ in range(deg)]

    for k in range(deg):
        out[k] = (
            coefficient_at(cos2D, k)
            - coefficient_at(D, k) / arb(2)
            + coefficient_at(sin2_Dtheta, k) / arb(2)
        )

    return out

def build_Lambda_density_chain(
    D0: List[arb],
    max_order: int,
) -> List[List[arb]]:
    """
    Build D_j(theta)=(Lambda^j f)(tan theta)sec^2(theta), j=0..max_order.
    """
    out = [D0]

    for _ in range(max_order):
        out.append(apply_Lambda_density_step(out[-1]))

    return out

def build_residual_B_series(U_coeffs: List[arb]) -> List[arb]:
    """
    Build B(theta)=r_g(tan theta) sec^2(theta), where

        r_g = |D|g + g - g^3.

    With g(tan theta)=U(theta)cos^2(theta),

        B = |partial_theta|(U cos^2) + U - cos^4 U^3.
    """
    cos2 = [arb(fmpq(1, 2)), arb(fmpq(1, 2))]
    cos4 = [
        arb(fmpq(3, 8)),
        arb(fmpq(1, 2)),
        arb(fmpq(1, 8)),
    ]

    Ucos2 = multiply_cosine_series_arb(U_coeffs, cos2)

    absD_Ucos2 = [arb(0) for _ in range(len(Ucos2))]
    for n in range(1, len(Ucos2)):
        absD_Ucos2[n] = arb(2 * n) * Ucos2[n]

    U_sq = multiply_cosine_series_arb(U_coeffs, U_coeffs)
    U_cubed = multiply_cosine_series_arb(U_sq, U_coeffs)
    cos4_u3 = multiply_cosine_series_arb(U_cubed, cos4)

    N = max(len(absD_Ucos2), len(U_coeffs), len(cos4_u3)) - 1

    return [
        coefficient_at(absD_Ucos2, n)
        + coefficient_at(U_coeffs, n)
        - coefficient_at(cos4_u3, n)
        for n in range(N + 1)
    ]

def compute_g_residual_bounds(
    config: ProfileGConfig,
    U_coeffs_arb: List[arb],
) -> Dict[str, Any]:
    """
    Compute bounds for

        r_g = |D|g + g - g^3.

    Outputs squared quantities:
        r_L2_sq
        deriv_sq[k-1] = ||partial_y^k r_g||_2^2
        H_sq[k]       = ||r_g||_{H^k}^2
        Lambda_sq[j]  = ||Lambda^j r_g||_2^2
    """
    B = build_residual_B_series(U_coeffs_arb)

    r_L2_sq = density_L2_sq_from_cosine(B)

    cos2 = [arb(fmpq(1, 2)), arb(fmpq(1, 2))]

    # r_g(tan theta) = B(theta) cos^2(theta).
    r_value = multiply_cosine_series_arb(B, cos2)

    deriv_sq = derivative_L2_squares_from_value_series(
        r_value,
        config.max_H,
    )

    H_sq: List[arb] = [r_L2_sq]
    running = r_L2_sq

    for m in range(1, config.max_H + 1):
        running += deriv_sq[m - 1]
        H_sq.append(running)

    Ds = build_Lambda_density_chain(B, config.max_Lambda_res)
    Lambda_sq = [
        density_L2_sq_from_cosine(D)
        for D in Ds
    ]

    return {
        "B_degree": len(B) - 1,
        "r_L2_sq": r_L2_sq,
        "deriv_sq": deriv_sq,
        "H_sq": H_sq,
        "Lambda_sq": Lambda_sq,
        "H_norm_upper": [
            sqrt_arb_upper(x)
            for x in H_sq
        ],
        "Lambda_norm_upper": [
            sqrt_arb_upper(x)
            for x in Lambda_sq
        ],
    }

def compute_g_sobolev_bounds(
    config: ProfileGConfig,
    U_coeffs_arb: List[arb],
) -> Dict[str, Any]:
    """
    Ordinary real-line Sobolev norms of g up to H^{config.max_H}.

    Computes:
        ||g||_{H^m(R)}, m=0,...,max_H.

    This is separate from the source-density norms
        ||Lambda^k g||_2.
    """
    cos2 = [arb(fmpq(1, 2)), arb(fmpq(1, 2))]

    # D_g(theta)=g(tan theta)sec^2(theta)=U(theta).
    g_L2_sq = density_L2_sq_from_cosine(U_coeffs_arb)

    # g(tan theta)=U(theta)cos^2(theta).
    g_value = multiply_cosine_series_arb(U_coeffs_arb, cos2)

    deriv_sq = derivative_L2_squares_from_value_series(
        g_value,
        config.max_H,
    )

    H_sq: List[arb] = [g_L2_sq]
    running = g_L2_sq

    for m in range(1, config.max_H + 1):
        running += deriv_sq[m - 1]
        H_sq.append(running)

    return {
        "g_L2_sq": g_L2_sq,
        "deriv_sq": deriv_sq,
        "H_sq": H_sq,
        "H_norm_upper": [
            sqrt_arb_upper(x)
            for x in H_sq
        ],
    }

# Scaling derivatives and source norms
def sum_interval_uppers(
    f: Callable[[arb], arb],
    a: arb,
    b: arb,
    N: int,
    *,
    abs_value: bool = False,
    nonnegative: bool = False,
) -> arb:
    """
    Return an interval-subdivision upper bound for an integral.

    With abs_value, each cell contributes an upper bound for |f|. With nonnegative, a negative upper
    endpoint is replaced by zero.
    """
    if N <= 0:
        raise ValueError("N must be positive")

    h = (b - a) / arb(N)
    total = arb(0)

    for k in range(N):
        interval_left = a + h * arb(k)
        interval_right = a + h * arb(k + 1)

        mid = (interval_left + interval_right) / arb(2)
        rad = (interval_right - interval_left) / arb(2)
        I = interval_pm(mid, arb_abs_upper(rad))

        val = f(I)

        if abs_value:
            interval_upper = arb_abs_upper(val)
        elif nonnegative:
            interval_upper = arb_upper(val)
            if interval_upper < arb(0):
                interval_upper = arb(0)
        else:
            interval_upper = arb_upper(val)

        total += h * interval_upper

    return total

def evaluate_tail_log_integral(delta: arb, power: int) -> arb:
    """
    Upper bound for

        int_0^delta log(2/x)^power dx.

    Near theta=pi/2, with x=pi/2-theta,

        log(1+tan theta) <= log(2/x).
    """
    if power < 0:
        raise ValueError("power must be nonnegative")

    if power == 0:
        return delta

    L = (arb(2) / delta).log()
    s = arb(0)

    for k in range(power + 1):
        s += (L ** k) / arb(factorial(k))

    return delta * arb(factorial(power)) * s

def integrate_even_direct(
    f_half: Callable[[arb], arb],
    config: ProfileGConfig,
    *,
    abs_value: bool = False,
    nonnegative: bool = False,
) -> arb:
    """
    Certified upper bound for

        2 int_0^{pi/2} f_half(theta)dtheta.

    Used for even functions on I=(-pi/2,pi/2).
    """
    a = arb(0)
    b = arb.pi() / arb(2)

    return arb(2) * sum_interval_uppers(
        f_half,
        a,
        b,
        config.theta_N,
        abs_value=abs_value,
        nonnegative=nonnegative,
    )

def integrate_even_log_weighted_direct(
    f_half: Callable[[arb], arb],
    config: ProfileGConfig,
    *,
    omega_power: int,
    abs_value: bool = False,
    nonnegative: bool = False,
) -> arb:
    """
    Certified upper bound for

        2 int_0^{pi/2} omega(tan theta)^omega_power f_half(theta)dtheta,

    where omega(y)=log(1+|y|).

    The endpoint tail is bounded analytically.
    """
    if omega_power == 0:
        return integrate_even_direct(
            f_half,
            config,
            abs_value=abs_value,
            nonnegative=nonnegative,
        )

    if omega_power < 0:
        raise ValueError("omega_power must be nonnegative")

    a = arb(0)
    half_pi = arb.pi() / arb(2)
    delta = arb_from_decimal_token(config.omega_tail_delta)

    if not (delta > arb(0) and delta < arb(1)):
        raise RuntimeError("omega_tail_delta must lie in (0,1)")

    b_core = half_pi - delta

    def core_fun(theta: arb) -> arb:
        omega = (arb(1) + theta.tan()).log()
        return (omega ** omega_power) * f_half(theta)

    core = arb(2) * sum_interval_uppers(
        core_fun,
        a,
        b_core,
        config.theta_N,
        abs_value=abs_value,
        nonnegative=nonnegative,
    )

    mid = (b_core + half_pi) / arb(2)
    rad = (half_pi - b_core) / arb(2)
    I_tail = interval_pm(mid, arb_abs_upper(rad))

    val_tail = f_half(I_tail)

    if abs_value:
        M_tail = arb_abs_upper(val_tail)
    elif nonnegative:
        M_tail = arb_upper(val_tail)
        if M_tail < arb(0):
            M_tail = arb(0)
    else:
        M_tail = arb_abs_upper(val_tail)

    tail = arb(2) * M_tail * evaluate_tail_log_integral(
        delta,
        omega_power,
    )

    return core + tail

def enclose_cosine_series(coeffs: List[arb], theta: arb) -> arb:
    """
    Interval evaluation of an even cosine series

        sum_n coeffs[n] cos(2n theta).
    """
    s = arb(0)

    for n, cn in enumerate(coeffs):
        s += cn * (arb(2 * n) * theta).cos()

    return s

def compute_source_L2_from_density_coeffs(D: List[arb]) -> arb:
    """
    If D(theta)=F(tan theta)sec^2(theta), compute ||F||_L2(R).
    """
    return sqrt_arb_upper(
        density_L2_sq_from_cosine(D)
    )

def compute_source_L1_from_density_coeffs(
    D: List[arb],
    config: ProfileGConfig,
) -> arb:
    """
    Certified upper bound for ||F||_L1(R).
    """
    def f(theta: arb) -> arb:
        return enclose_cosine_series(D, theta)

    return integrate_even_direct(
        f,
        config,
        abs_value=True,
    )

def compute_source_omega_L1_from_density_coeffs(
    D: List[arb],
    config: ProfileGConfig,
) -> arb:
    """
    Certified upper bound for ||omega F||_L1(R), omega(y)=log(1+|y|).
    """
    def f(theta: arb) -> arb:
        return enclose_cosine_series(D, theta)

    return integrate_even_log_weighted_direct(
        f,
        config,
        omega_power=1,
        abs_value=True,
    )

def build_source_norm_record(
    D: List[arb],
    config: ProfileGConfig,
) -> Dict[str, arb]:
    """
    Return the standard source-profile norm triple:
        L1, L2, omega_L1.
    """
    return {
        "L1": compute_source_L1_from_density_coeffs(D, config),
        "L2": compute_source_L2_from_density_coeffs(D),
        "omega_L1": compute_source_omega_L1_from_density_coeffs(D, config),
    }

def combine_cosine_series(
    basis: List[List[arb]],
    coeffs: List[int],
) -> List[arb]:
    """
    Linear combination of cosine coefficient arrays.

        sum_k coeffs[k] basis[k].
    """
    if len(coeffs) > len(basis):
        raise ValueError("not enough basis arrays for linear combination")

    deg = 0

    for k, ck in enumerate(coeffs):
        if ck != 0:
            deg = max(deg, len(basis[k]) - 1)

    out = [arb(0) for _ in range(deg + 1)]

    for k, ck in enumerate(coeffs):
        if ck == 0:
            continue

        scalar_coeff = arb(ck)

        for j, val in enumerate(basis[k]):
            out[j] += scalar_coeff * val

    return out

def compute_B_g_bounds(
    config: ProfileGConfig,
    U_coeffs_arb: List[arb],
) -> Dict[str, Dict[str, arb]]:
    """
    Certified source basis norms for Lambda^k g, k=0,1,2.

    Each Lambda^k g is represented by its compactified density

        D_k(theta) = (Lambda^k g)(tan theta) sec^2(theta).
    """
    Ds = build_Lambda_density_chain(U_coeffs_arb, 2)

    out: Dict[str, Dict[str, arb]] = {}

    for k in range(3):
        out[f"Lambda^{k} g"] = build_source_norm_record(
            Ds[k],
            config,
        )

    return out

def compute_C_g_bounds(
    config: ProfileGConfig,
    U_coeffs_arb: List[arb],
) -> Dict[str, Dict[str, arb]]:
    """
    Profile norm bounds used for the C_log difference estimate.

    This is not the constraint-matrix C_log pairing.
    It records L1/L2/omega_L1 norms for the profile-side functions:
        (Lambda+1)g,
        (Lambda+1)Lambda g,
        (Lambda+1)Lambda^2 g,
        (Lambda+1)^2 Lambda g,
        (Lambda+1)^2 Lambda^2 g.
    """
    Ds = build_Lambda_density_chain(U_coeffs_arb, 4)

    combos: Dict[str, List[int]] = {
        "(Lambda+1)g": [1, 1],
        "(Lambda+1)Lambda g": [0, 1, 1],
        "(Lambda+1)Lambda^2 g": [0, 0, 1, 1],
        "(Lambda+1)^2 Lambda g": [0, 1, 2, 1],
        "(Lambda+1)^2 Lambda^2 g": [0, 0, 1, 2, 1],
    }

    out: Dict[str, Dict[str, arb]] = {}

    for name, coeffs in combos.items():
        D = combine_cosine_series(Ds, coeffs)
        out[name] = build_source_norm_record(D, config)

    return out

# Bounds for V_g and the weighted moments
def evaluate_g_at_tan_theta(
    theta: arb,
    U_coeffs_arb: List[arb],
    J: int,
) -> Dict[str, arb]:
    """
    Pointwise quantities associated with g at y=tan(theta).

    g_at_tan_theta = U(theta) cos(theta)^2,
    dtheta_g_at_tan_theta = d/dtheta[g(tan(theta))],
    g_prime_at_tan_theta = cos(theta)^2 dtheta_g_at_tan_theta.
    """
    U, U_theta, _ = evaluate_U_and_theta_derivatives(theta, U_coeffs_arb, J)

    cos_theta = theta.cos()
    sin_theta = theta.sin()
    cos2_theta = cos_theta * cos_theta
    sin2_theta = sin_theta * sin_theta

    dtheta_g_at_tan_theta = -((arb(2) * theta).sin()) * U + cos2_theta * U_theta
    g_at_tan_theta = U * cos2_theta
    g_prime_at_tan_theta = cos2_theta * dtheta_g_at_tan_theta

    # V_g(y) = y g_y(y) g(y), y=tan(theta).
    #
    # Pointwise:
    #   V_g = sin(theta) cos^3(theta) U dtheta_g_at_tan_theta.
    #
    # Density for dy integration:
    #   V_g dy = sin(theta) cos(theta) U dtheta_g_at_tan_theta dtheta.
    V_g_at_tan_theta = sin_theta * cos_theta * cos2_theta * U * dtheta_g_at_tan_theta
    V_g_compactified = sin_theta * cos_theta * U * dtheta_g_at_tan_theta

    return {
        "U": U,
        "cos_theta": cos_theta,
        "sin_theta": sin_theta,
        "cos2_theta": cos2_theta,
        "sin2_theta": sin2_theta,
        "g_at_tan_theta": g_at_tan_theta,
        "dtheta_g_at_tan_theta": dtheta_g_at_tan_theta,
        "g_prime_at_tan_theta": g_prime_at_tan_theta,
        "V_g_at_tan_theta": V_g_at_tan_theta,
        "V_g_compactified": V_g_compactified,
    }

def compute_interval_sup_abs(
    f: Callable[[arb], arb],
    config: ProfileGConfig,
    *,
    a: Optional[arb] = None,
    b: Optional[arb] = None,
    N: Optional[int] = None,
) -> arb:
    """
    Certified upper bound for sup |f(theta)| on [a,b]
    by interval subdivision.
    """
    if a is None:
        a = arb(0)

    if b is None:
        b = arb.pi() / arb(2)

    if N is None:
        N = config.theta_N

    if N <= 0:
        raise ValueError("N must be positive")

    h = (b - a) / arb(N)
    best = arb(0)

    for k in range(N):
        interval_left = a + h * arb(k)
        interval_right = a + h * arb(k + 1)

        mid = (interval_left + interval_right) / arb(2)
        rad = (interval_right - interval_left) / arb(2)
        I = interval_pm(mid, arb_abs_upper(rad))

        val = f(I)
        best = update_max_upper(best, arb_abs_upper(val))

    return best

def compute_g_potential_and_moment_bounds(
    config: ProfileGConfig,
    U_coeffs_arb: List[arb],
) -> Dict[str, arb]:
    """
    Potential and moment bounds for g.

    Computes certified upper bounds for:
        ||V_g||_1
        ||V_g||_infty
        ||omega^2 V_g||_1
        ||omega |V_g|^{1/2}||_2
        int g^3
        int y^2 g^3
        ||y g||_2
        ||y g_y||_2
        ||omega^2 y g||_2
        ||omega^2 y g_y||_2

    Here omega(y)=log(1+|y|).
    """
    def basic(theta: arb) -> Dict[str, arb]:
        return evaluate_g_at_tan_theta(theta, U_coeffs_arb, config.J)

    def V_density(theta: arb) -> arb:
        return basic(theta)["V_g_compactified"]

    def V_value(theta: arb) -> arb:
        return basic(theta)["V_g_at_tan_theta"]

    def g3_density(theta: arb) -> arb:
        b = basic(theta)
        U = b["U"]
        c_2 = b["cos2_theta"]

        # g^3 dy = U^3 cos^4(theta) dtheta.
        return U * U * U * c_2 * c_2

    def y2_g3_density(theta: arb) -> arb:
        b = basic(theta)
        U = b["U"]

        # y^2 g^3 dy = U^3 sin^2(theta) cos^2(theta) dtheta.
        return U * U * U * b["sin2_theta"] * b["cos2_theta"]

    def y_g_L2_density(theta: arb) -> arb:
        b = basic(theta)
        U = b["U"]

        # y^2 g^2 dy = U^2 sin^2(theta) dtheta.
        return U * U * b["sin2_theta"]

    def y_g_prime_L2_density(theta: arb) -> arb:
        b = basic(theta)
        qt = b["dtheta_g_at_tan_theta"]

        # y^2 g_y^2 dy = sin^2(theta) dtheta_g_at_tan_theta^2 dtheta.
        return b["sin2_theta"] * qt * qt

    V_g_L1 = integrate_even_direct(
        V_density,
        config,
        abs_value=True,
    )

    V_g_Linf = compute_interval_sup_abs(
        V_value,
        config,
    )

    omega2_V_g_L1 = integrate_even_log_weighted_direct(
        V_density,
        config,
        omega_power=2,
        abs_value=True,
    )

    omega_sqrt_V_g_L2 = sqrt_arb_upper(omega2_V_g_L1)

    int_g3 = integrate_even_direct(
        g3_density,
        config,
        nonnegative=True,
    )

    int_y2_g3 = integrate_even_direct(
        y2_g3_density,
        config,
        nonnegative=True,
    )

    y_g_L2_sq = integrate_even_direct(
        y_g_L2_density,
        config,
        nonnegative=True,
    )

    y_g_prime_L2_sq = integrate_even_direct(
        y_g_prime_L2_density,
        config,
        nonnegative=True,
    )

    # ||omega^2 y g||_2^2 = int omega^4 y^2 g^2 dy.
    omega2_y_g_L2_sq = integrate_even_log_weighted_direct(
        y_g_L2_density,
        config,
        omega_power=4,
        nonnegative=True,
    )

    # ||omega^2 y g_y||_2^2 = int omega^4 y^2 g_y^2 dy.
    omega2_y_g_prime_L2_sq = integrate_even_log_weighted_direct(
        y_g_prime_L2_density,
        config,
        omega_power=4,
        nonnegative=True,
    )

    return {
        "V_g_L1": V_g_L1,
        "V_g_Linf": V_g_Linf,
        "omega2_V_g_L1": omega2_V_g_L1,
        "omega_sqrt_V_g_L2": omega_sqrt_V_g_L2,

        "int_g3": int_g3,
        "int_y2_g3": int_y2_g3,

        "y_g_L2_sq": y_g_L2_sq,
        "y_g_L2": sqrt_arb_upper(y_g_L2_sq),

        "y_g_prime_L2_sq": y_g_prime_L2_sq,
        "y_g_prime_L2": sqrt_arb_upper(y_g_prime_L2_sq),

        "omega2_y_g_L2_sq": omega2_y_g_L2_sq,
        "omega2_y_g_L2": sqrt_arb_upper(omega2_y_g_L2_sq),

        "omega2_y_g_prime_L2_sq": omega2_y_g_prime_L2_sq,
        "omega2_y_g_prime_L2": sqrt_arb_upper(omega2_y_g_prime_L2_sq),
    }

def jsonable_g_data(obj: Any) -> Any:
    return encode_json_tree(obj)

def build_g_profile_output(
    *,
    elapsed: str,
    config: ProfileGConfig,
    sections: Dict[str, Any],
) -> Dict[str, Any]:
    """Build the Computation 01 checkpoint payload."""
    return {
        "description": "Bounds for g, its residual, and its derivatives. No e_Q or Q-g comparison quantities.",
        "elapsed": elapsed,
        "parameters": {
            "J": config.J,
            "PREC_BITS": config.prec_bits,
            "max_H": config.max_H,
            "max_Lambda_res": config.max_Lambda_res,
            "theta_N": config.theta_N,
            "omega_tail_delta": config.omega_tail_delta,
            "point_tol": config.point_tol,
            "U_coeffs": str(input_path("U_coeffs")),
        },
        "scope": {
            "g_side_only": True,
            "no_Newton_Kantorovich": True,
            "no_Q_minus_g_data": True,
            "no_Q_weighted_bounds": True,
            "no_potential_difference": True,
            "no_T_difference_bounds": True,
        },
        "sections": jsonable_g_data(sections),
    }

def is_g_profile_interval_record(obj: Any) -> bool:
    return is_arb_interval_record(obj)




def check_g_profile_output(
    sections: Dict[str, Any],
) -> Dict[str, Any]:
    """
    Check the required output sections and qualitative inequalities.

    This checks only structural/sign conditions.
    The numerical estimates themselves are certified by the routines that
    produced them.
    """
    required = [
        "input_check",
        "qualitative",
        "residual",
        "sobolev_bounds",
        "pointwise_bounds",
        "B_g",
        "C_g",
        "potential_and_moment_bounds",
    ]

    missing = [key for key in required if key not in sections]
    if missing:
        raise RuntimeError(f"Stage01 missing required sections: {missing}")

    qualitative = sections["qualitative"]
    input_check = sections["input_check"]

    checks = {
        "g_at_zero_gt_half": (arb_lower(input_check["g_at_zero_arb"])> arb(fmpq(1, 2))),
        "U_positive": arb_lower(qualitative["U_min_lower"]) > arb(0),
        "left_dtheta2_negative": arb_upper(qualitative["left_dtheta2_max_upper"]) < arb(0),
        "middle_dtheta_negative": arb_upper(qualitative["middle_dtheta_max_upper"]) < arb(0),
        "right_dtheta2_positive": arb_lower(qualitative["right_dtheta2_min_lower"]) > arb(0),
    }

    bad = [key for key, ok in checks.items() if not ok]
    if bad:
        raise RuntimeError(f"Computation 01 consistency checks failed: {bad}")

    direct_required = [
        "V_g_L1",
        "V_g_Linf",
        "omega2_V_g_L1",
        "omega_sqrt_V_g_L2",
        "int_g3",
        "int_y2_g3",
        "y_g_L2",
        "y_g_prime_L2",
        "omega2_y_g_L2",
        "omega2_y_g_prime_L2",
    ]

    direct_missing = [
        key for key in direct_required
        if key not in sections["potential_and_moment_bounds"]
    ]
    if direct_missing:
        raise RuntimeError(f"Stage01 direct section missing keys: {direct_missing}")

    return {
        "status": "OK",
        "required_sections": required,
        "qualitative_checks": checks,
        "direct_keys_checked": direct_required,
        "bound_convention": "All listed norm/integral quantities are certified upper bounds unless explicitly labelled as a lower/sign certificate.",
    }



def save_g_profile_outputs(payload: Dict[str, Any]) -> None:
    save_stage_checkpoint(
        '01_g_profile_bounds',
        payload,
        state="complete",
        completed_substages=[],
    )

def run_stage_01_g_profile_bounds() -> None:
    """Run Computation 01 and write a complete profile checkpoint."""
    ctx.prec = G_PROFILE_PREC_BITS
    flint.ctx.prec = G_PROFILE_PREC_BITS

    t0 = current_time()

    print("[01_g_profile_bounds]")
    print(f"  precision bits: {G_PROFILE_PREC_BITS}")
    print(f"  file: {input_path("U_coeffs")}")
    print(f"  output dir: {G_PROFILE_OUT_DIR}")

    config = ProfileGConfig(
        J=J,
        prec_bits=G_PROFILE_PREC_BITS,
    )

    U_coeffs_fraction, U_coeffs_fmpq, U_coeffs_arb = load_U_coeffs_exact()

    print(f"  len(U_coeffs_fraction): {len(U_coeffs_fraction)}")
    print(f"  len(U_coeffs_fmpq):    {len(U_coeffs_fmpq)}")
    print(f"  len(U_coeffs_arb):  {len(U_coeffs_arb)}")
    print(f"  expected:    {J + 1}")

    if len(U_coeffs_fraction) != J + 1:
        raise RuntimeError(f"bad U coefficient Fraction length: {len(U_coeffs_fraction)}")
    if len(U_coeffs_fmpq) != J + 1:
        raise RuntimeError(f"bad U_coeffs_fmpq length: {len(U_coeffs_fmpq)}")
    if len(U_coeffs_arb) != J + 1:
        raise RuntimeError(f"bad U_coeffs_arb length: {len(U_coeffs_arb)}")

    # g(0)=U(0)=sum_j U_j.
    g_at_zero_fmpq = fmpq(0)

    for uj in U_coeffs_fmpq:
        g_at_zero_fmpq += uj

    if not (
        g_at_zero_fmpq > fmpq(1, 2)
    ):
        raise RuntimeError(
            "g(0)>1/2 certificate failed: "
            f"g(0)={g_at_zero_fmpq}"
        )

    g_at_zero = arb(g_at_zero_fmpq)

    print(f"  g(0)   = {g_at_zero}")

    print("[1] Qualitative certificates...")
    qualitative = certify_g_positivity_and_monotonicity(config, U_coeffs_arb)

    print("  qualitative:")
    print(f"    positivity_N          = {qualitative['positivity_N']}")
    print(f"    U_min_lower           = {qualitative['U_min_lower']}")
    print(f"    left_dtheta2_max_upper    = {qualitative['left_dtheta2_max_upper']}")
    print(f"    middle_dtheta_max_upper   = {qualitative['middle_dtheta_max_upper']}")
    print(f"    right_dtheta2_min_lower   = {qualitative['right_dtheta2_min_lower']}")

    print("[2] Residual H^k and Lambda^j bounds...")
    residual = compute_g_residual_bounds(config, U_coeffs_arb)

    print("  residual:")
    print(f"    B_degree              = {residual['B_degree']}")

    for m in range(config.max_H + 1):
        print(
            f"    ||r_g||_H{m:<1} upper      = "
            f"{residual['H_norm_upper'][m]}"
        )

    for j in range(config.max_Lambda_res + 1):
        print(
            f"    ||Lambda^{j} r_g||_L2 upper = "
            f"{residual['Lambda_norm_upper'][j]}"
        )

    print("[2b] Sobolev bounds for g...")
    g_sobolev = compute_g_sobolev_bounds(config, U_coeffs_arb)

    print("  g_sobolev:")
    for m in range(config.max_H + 1):
        print(
            f"    ||g||_H{m:<1} upper        = "
            f"{g_sobolev['H_norm_upper'][m]}"
        )

    print("[3] Pointwise sup certificates...")
    pointwise = certify_g_pointwise_bounds(config, U_coeffs_fraction)

    print("  pointwise:")
    for key in [
        "g_Linf",
        "gy_Linf",
        "weighted_g_Linf",
        "weighted_y_gprime_Linf",
        "weighted_y2_gpp_Linf",
    ]:
        print(f"    {key:<28} = {pointwise[key]}")

    print("[4] Bounds defining B_g Lambda^k g, k=0..2...")
    source_basis = compute_B_g_bounds(config, U_coeffs_arb)

    print("  source_basis:")
    for k in range(3):
        name = f"Lambda^{k} g"
        vals = source_basis[name]
        print(f"    {name}:")
        print(f"      L1        = {vals['L1']}")
        print(f"      L2        = {vals['L2']}")
        print(f"      omega_L1  = {vals['omega_L1']}")

    print("[4b] Bounds defining C_g...")
    C_g_bounds = compute_C_g_bounds(config, U_coeffs_arb)

    print("  C_g bounds:")
    for name, vals in C_g_bounds.items():
        print(f"    {name}:")
        print(f"      L1        = {vals['L1']}")
        print(f"      L2        = {vals['L2']}")
        print(f"      omega_L1  = {vals['omega_L1']}")

    print("[5] Potential, moment, and weighted-y bounds...")
    direct = compute_g_potential_and_moment_bounds(config, U_coeffs_arb)

    print("  direct:")
    for key in [
        "V_g_L1",
        "V_g_Linf",
        "omega2_V_g_L1",
        "omega_sqrt_V_g_L2",
        "int_g3",
        "int_y2_g3",
        "y_g_L2",
        "y_g_prime_L2",
        "omega2_y_g_L2",
        "omega2_y_g_prime_L2",
    ]:
        print(f"    {key:<20} = {direct[key]}")

    sections = {
        "input_check": {
            "g_at_zero_fmpq": g_at_zero_fmpq,
            "g_at_zero_arb": g_at_zero,
            "U_coeffs_fmpq": {
                "0": U_coeffs_fmpq[0],
                "1": U_coeffs_fmpq[1],
                "2": U_coeffs_fmpq[2],
                str(J): U_coeffs_fmpq[-1],
            },
            "U_coeffs_arb": {
                "0": U_coeffs_arb[0],
                "1": U_coeffs_arb[1],
                "2": U_coeffs_arb[2],
                str(J): U_coeffs_arb[-1],
            },
        },
        "qualitative": qualitative,
        "residual": residual,
        "sobolev_bounds": g_sobolev,
        "pointwise_bounds": pointwise,
        "B_g": source_basis,
        "C_g": C_g_bounds,
        "potential_and_moment_bounds": direct,
    }

    consistency_checks = check_g_profile_output(sections)
    sections["consistency_checks"] = consistency_checks

    print("[consistency checks]")
    print(f"  status: {consistency_checks['status']}")
    print("  required sections:")
    for key in consistency_checks["required_sections"]:
        print(f"    - {key}")

    payload = build_g_profile_output(
        elapsed=format_elapsed_time(current_time() - t0),
        config=config,
        sections=sections,
    )

    save_g_profile_outputs(payload)

    print(f"  wrote JSON: {G_PROFILE_JSON_PATH}")
    print("  status: OK")

# ==================================================================================================
# COMPUTATION 02. ENDPOINT BIRMAN--SCHWINGER EIGENVALUE BOUNDS FOR F'(g)
# ==================================================================================================
@dataclass
class EndpointConfig:
    v_1: str
    v_2: str
    v_tilde: str
    w_CW: str
    U_coeffs: str

    Y: str = Y_end
    J: int = J
    n_GL: int = n_GL
    m: int = m_end
    progress_every: int = 200
    cw_target: str = ENDPOINT_CW_TARGET

def load_endpoint_profile_pointwise_bounds() -> Dict[str, arb]:
    if not G_PROFILE_JSON_PATH.exists():
        raise RuntimeError(
            "Stage 01 profile certificate is missing. "
            "Run --stage 01_g_profile_bounds before Stage 02."
        )
    data = load_stage_payload('01_g_profile_bounds', require_complete=True)
    try:
        pointwise = data["sections"]["pointwise_bounds"]
        U_Linf = arb_interval_record_upper(pointwise["weighted_g_Linf"])
        g_Linf = arb_interval_record_upper(pointwise["g_Linf"])
        g_prime_Linf = arb_interval_record_upper(pointwise["gy_Linf"])
    except KeyError as exc:
        raise RuntimeError(
            "Stage 01 JSON exists, but required pointwise fields are missing."
        ) from exc
    return {"U_Linf": U_Linf, "g_Linf": g_Linf, "g_prime_Linf": g_prime_Linf}

# Gauss--Legendre evaluation for the endpoint matrices
def gauss_legendre_nodes_weights_arb(n_GL: int,) -> Tuple[List[arb], List[arb]]:
    """
    Construct the n_GL-point Gauss--Legendre rule on [-1,1].

    The manuscript indices p=1,...,n_GL correspond to Python indices k=0,...,n_GL-1. Each node is
    certified inside (-1,1) and each weight is certified positive.
    """
    GL_nodes: List[arb] = []
    GL_weights: List[arb] = []

    for k in range(n_GL):
        xk, wk = arb.legendre_p_root(
            n_GL,
            k,
            weight=True,
        )

        if not (
            arb_lower(xk) > arb(-1)
            and arb_upper(xk) < arb(1)
        ):
            raise RuntimeError(
                f"Gauss--Legendre node {k} is not "
                f"certified inside (-1,1): {xk}"
            )

        if not (arb_lower(wk) > arb(0)):
            raise RuntimeError(
                f"Gauss--Legendre weight {k} is not "
                f"certified positive: {wk}"
            )

        GL_nodes.append(xk)
        GL_weights.append(wk)

    return GL_nodes, GL_weights

def evaluate_g(y: arb, U_coeffs: List[arb]) -> arb:
    J = len(U_coeffs) - 1

    theta = y.atan()
    cos_theta = theta.cos()
    cos2_theta = cos_theta * cos_theta

    two_theta = arb(2) * theta
    cos_2theta = two_theta.cos()

    U_value = U_coeffs[0]

    if J >= 1:
        U_value += U_coeffs[1] * cos_2theta

        cos_prev = arb(1)
        cos_curr = cos_2theta

        for j in range(2, J + 1):
            cos_next = (arb(2) * cos_2theta) * cos_curr - cos_prev
            U_value += U_coeffs[j] * cos_next
            cos_prev, cos_curr = cos_curr, cos_next

    return cos2_theta * U_value

def build_g_midpoint_and_GL_values(
    Y: arb,
    N: int,
    U_coeffs: List[arb],
    GL_nodes: List[arb],
) -> Tuple[List[arb], List[List[arb]], arb]:
    h = Y / arb(N)
    half = arb(1) / arb(2)
    n_GL = len(GL_nodes)

    g_midpoint_values: List[arb] = [arb(0) for _ in range(N)]
    g_GL_values: List[List[arb]] = [[arb(0) for _ in range(n_GL)] for __ in range(N)]

    for i in range(N):
        midpoint = h * (arb(i) + half)
        g_midpoint_values[i] = evaluate_g(midpoint, U_coeffs)

        for k in range(n_GL):
            y = midpoint + half * h * GL_nodes[k]
            g_GL_values[i][k] = evaluate_g(y, U_coeffs)

    return g_midpoint_values, g_GL_values, h

def evaluate_log_primitive_positive(positive_value: arb) -> arb:
    if positive_value == 0:
        return arb(0)

    value_sq = positive_value * positive_value
    return (arb(1) / arb(2)) * value_sq * positive_value.log() - (arb(3) / arb(4)) * value_sq

def build_L_minus(m: int, h: arb) -> List[arb]:
    L = [arb(0) for _ in range(m + 1)]

    L[0] = (h * h) * (h.log() - arb(3) / arb(2))
    assert_finite("Ldiff[0]", L[0])

    for d in range(1, m + 1):
        distance_left = arb(d - 1) * h
        distance_center = arb(d) * h
        distance_right = arb(d + 1) * h

        L[d] = (
            evaluate_log_primitive_positive(distance_left)
            - arb(2) * evaluate_log_primitive_positive(distance_center)
            + evaluate_log_primitive_positive(distance_right)
        )

        assert_finite(f"Ldiff[{d}]", L[d])

    return L

def build_L_plus(N: int, h: arb) -> List[arb]:
    L = [arb(0) for _ in range(2 * N - 1)]

    for s in range(0, 2 * N - 1):
        distance_left = arb(s) * h
        distance_center = arb(s + 1) * h
        distance_right = arb(s + 2) * h

        L[s] = (
            evaluate_log_primitive_positive(distance_right)
            - arb(2) * evaluate_log_primitive_positive(distance_center)
            + evaluate_log_primitive_positive(distance_left)
        )

        assert_finite(f"Lsum[{s}]", L[s])

    return L

def compute_G_delta_off(U_coeffs: List[arb], delta: arb) -> arb:
    if not (delta < arb(1)):
        raise RuntimeError(f"delta_off must be < 1, got {arb_to_str(delta, 30)}")

    ratio = (arb(1) + delta) / (arb(1) - delta)

    s = arb(0)
    pow_ratio = arb(1)

    for ell, Uell in enumerate(U_coeffs):
        if ell == 0:
            pow_ratio = arb(1)
        else:
            pow_ratio *= ratio

        s += arb_abs_upper(Uell) * pow_ratio

    return s / ((arb(1) - delta) ** 2)

# Resolvent kernels at the endpoint parameters
def evaluate_G_mu(s: arb) -> arb:
    """
    Evaluate the rescaled kernel G(s)=G^(1)(s) for s>0.

    The formula is the Ci--Si representation used in the manuscript. Intervals containing zero are
    excluded because Ci(s) and log(s) are singular there.
    """
    if arb_lower(s) <= arb(0):
        raise RuntimeError(f"evaluate_G_mu requires s>0, got {s}")

    pi = arb.pi()

    Ci = arb.ci(s)
    Si = arb.si(s)

    val = (-Ci * s.cos() + (pi / arb(2) - Si) * s.sin()) / pi

    assert_finite("evaluate_G_mu", val)
    return val

def evaluate_R_mu_small(s: arb) -> arb:
    """
    Evaluate J(s)=G(s)+log(s)/pi without subtractive cancellation near s=0.

    For a zero-containing interval, the continuous endpoint value and the logarithmic correction are
    enclosed analytically. The branch requires |s|<=1/2.
    """
    pi = arb.pi()
    halfpi = pi / arb(2)

    if s.abs_lower() > 0:
        Ctilde = s.ci() - s.log()
        Si = s.si()
        cs = s.cos()
        sn = s.sin()

        val = (
            -Ctilde * cs
            + (halfpi - Si) * sn
            + s.log() * (arb(1) - cs)
        ) / pi

        assert_finite("evaluate_R_mu_small", val)
        return val

    gamma = arb.const_euler()
    su = s.abs_upper()

    # On 0<=s<=su<=1/2, s^2 log(1/s) is increasing, so its
    # value at su bounds the entire zero-containing interval.
    if not (su <= arb(fmpq(1, 2))):
        raise RuntimeError(
            "zero-containing R_mu enclosure requires "
            f"|s| <= 1/2, got |s| upper={su}, s={s}"
        )

    # Ci(s) - log(s) = gamma + O(s^2).
    Ctilde = gamma + arb(0,(su * su) / arb(2),)

    Si = s.si()
    cs = s.cos()
    sn = s.sin()

    # Since 1-cos(s)<=s^2/2, the endpoint monotonicity above gives
    # |log(s)|(1-cos(s)) <= (su^2/2) log(1/su).
    if su == 0:
        logcorr = arb(0)
    else:
        B = ((su * su / arb(2))* (arb(1) / su).log())
        logcorr = arb(0, B)

    val = ( -Ctilde * cs + (halfpi - Si) * sn + logcorr) / pi

    assert_finite("evaluate_R_mu_small", val)
    return val

def evaluate_R_mu(r: arb, mu: arb) -> arb:
    """
    Evaluate the regular remainder R_mu(r) in

    G^(mu)(r)=-(1/pi)log(r)+R_mu(r), with s=mu*r.

    Strictly positive small intervals use the log-free formula to avoid cancellation.
    Zero-containing intervals use the continuous extension of J at s=0.
    """
    pi = arb.pi()
    logmu = mu.log()
    s = mu * r

    if r == 0:
        return -(arb.const_euler() + logmu) / pi

    small_s = arb_from_decimal_token(R_MU_SMALL_S_THRESHOLD)
    s_abs_upper = s.abs_upper()

    # Strictly positive small intervals use the log-free expression
    # to avoid cancellation between G(s) and log(s)/pi.
    if s_abs_upper <= small_s:
        return (evaluate_R_mu_small(s)- logmu / pi)

    # A zero-containing interval cannot be passed to log(s) or Ci(s);
    # evaluate_R_mu_small supplies the continuous endpoint enclosure.
    if s.abs_lower() == 0:
        return (evaluate_R_mu_small(s)- logmu / pi)

    J = evaluate_G_mu(s) + s.log() / pi
    val = J - logmu / pi

    assert_finite("evaluate_R_mu", val)
    return val

def precompute_endpoint_kernel_tables(
    GL_nodes: List[arb],
    h: arb,
    N: int,
    mu: arb,
    m: int,
):
    """
    Precompute the near and far kernel values in the endpoint matrix formula.

    Python p,r=0,...,n_GL-1 correspond to p_TeX=p+1 and r_TeX=r+1. 
    
    Near pairs use R_mu after analytic integration of the logarithmic part. Separated pairs use the full kernel G^(mu).
    """
    n_GL_current = len(GL_nodes)
    table_length = 2 * N - 1
    lags = list(range(-(N - 1), N))
    sums = list(range(0, 2 * N - 1))

    R_mu_diff_near_table = [
        [
            [arb(0) for _ in range(2 * m + 1)]
            for _ in range(n_GL_current)
        ]
        for _ in range(n_GL_current)
    ]
    G_mu_diff_far_table = [
        [
            [arb(0) for _ in range(table_length)]
            for _ in range(n_GL_current)
        ]
        for _ in range(n_GL_current)
    ]
    R_mu_sum_near_table = [
        [
            [arb(0) for _ in range(table_length)]
            for _ in range(n_GL_current)
        ]
        for _ in range(n_GL_current)
    ]
    G_mu_sum_far_table = [
        [
            [arb(0) for _ in range(table_length)]
            for _ in range(n_GL_current)
        ]
        for _ in range(n_GL_current)
    ]

    half = arb(1) / arb(2)
    for p in range(n_GL_current):
        for r in range(n_GL_current):
            node_difference = half * (GL_nodes[p] - GL_nodes[r])
            node_sum = half * (GL_nodes[p] + GL_nodes[r])

            for lag in range(-m, m + 1):
                distance = h * abs(arb(lag) + node_difference)
                R_mu_diff_near_table[p][r][lag + m] = evaluate_R_mu(
                    distance, mu
                )

            for index, lag in enumerate(lags):
                if abs(lag) <= m:
                    continue
                distance = h * abs(arb(lag) + node_difference)
                G_mu_diff_far_table[p][r][index] = evaluate_G_mu(
                    mu * distance
                )

            for index, sum_index in enumerate(sums):
                distance = h * (arb(sum_index + 1) + node_sum)
                R_mu_sum_near_table[p][r][index] = evaluate_R_mu(
                    distance, mu
                )
                G_mu_sum_far_table[p][r][index] = evaluate_G_mu(
                    mu * distance
                )

    return (
        R_mu_diff_near_table,
        G_mu_diff_far_table,
        R_mu_sum_near_table,
        G_mu_sum_far_table,
    )

# Endpoint Birman--Schwinger matrices
def evaluate_A_mu_entry(
    i: int,
    j: int,
    N: int,
    h: arb,
    m: int,
    g_midpoint_values: List[arb],
    g_GL_values: List[List[arb]],
    GL_weights_h: List[arb],
    L_minus: List[arb],
    L_plus: List[arb],
    R_mu_diff_near_table,
    G_mu_diff_far_table,
    R_mu_sum_near_table,
    G_mu_sum_far_table,
) -> arb:
    """
    Evaluate one entry of the endpoint Birman--Schwinger matrix.

    Python i,j=0,...,N-1 correspond to i_TeX=i+1 and j_TeX=j+1. Hence sum_separation=i+j+1 equals
    i_TeX+j_TeX-1, while L_plus[i+j] stores L^+_{i_TeX+j_TeX-2}.
    """
    pi = arb.pi()
    log_coefficient = -(arb(3) / (pi * h))
    regular_coefficient = arb(3) / h
    lag = i - j
    absolute_lag = abs(lag)
    midpoint_product = g_midpoint_values[i] * g_midpoint_values[j]
    entry_value = arb(0)

    if absolute_lag <= m:
        entry_value += log_coefficient * L_minus[absolute_lag] * midpoint_product

    sum_separation = i + j + 1
    if sum_separation <= m:
        entry_value += log_coefficient * L_plus[i + j] * midpoint_product

    n_GL_current = len(GL_weights_h)
    regular_sum = arb(0)

    if absolute_lag <= m:
        table_index = lag + m
        for p in range(n_GL_current):
            g_i_p = g_GL_values[i][p]
            weight_p = GL_weights_h[p]
            for r in range(n_GL_current):
                regular_sum += (
                    weight_p
                    * GL_weights_h[r]
                    * g_i_p
                    * g_GL_values[j][r]
                    * R_mu_diff_near_table[p][r][table_index]
                )
    else:
        table_index = lag + (N - 1)
        for p in range(n_GL_current):
            g_i_p = g_GL_values[i][p]
            weight_p = GL_weights_h[p]
            for r in range(n_GL_current):
                regular_sum += (
                    weight_p
                    * GL_weights_h[r]
                    * g_i_p
                    * g_GL_values[j][r]
                    * G_mu_diff_far_table[p][r][table_index]
                )

    table_index = i + j
    if sum_separation <= m:
        for p in range(n_GL_current):
            g_i_p = g_GL_values[i][p]
            weight_p = GL_weights_h[p]
            for r in range(n_GL_current):
                regular_sum += (
                    weight_p
                    * GL_weights_h[r]
                    * g_i_p
                    * g_GL_values[j][r]
                    * R_mu_sum_near_table[p][r][table_index]
                )
    else:
        for p in range(n_GL_current):
            g_i_p = g_GL_values[i][p]
            weight_p = GL_weights_h[p]
            for r in range(n_GL_current):
                regular_sum += (
                    weight_p
                    * GL_weights_h[r]
                    * g_i_p
                    * g_GL_values[j][r]
                    * G_mu_sum_far_table[p][r][table_index]
                )

    entry_value += regular_coefficient * regular_sum
    assert_finite(f"A_mu[{i},{j}]", entry_value)
    return entry_value

# Ritz and Kato--Temple bounds
def axpy(y: List[arb], a: arb, x: List[arb]) -> None:
    """
    In-place y <- y + a x.
    """
    if len(y) != len(x):
        raise ValueError(f"axpy length mismatch: {len(y)} vs {len(x)}")

    for i in range(len(y)):
        y[i] += a * x[i]

def orthonormalize_Ritz_vectors(
    v_1: List[arb],
    v_2: List[arb],
) -> Tuple[List[arb], List[arb], Dict[str, arb]]:
    """Certified Gram--Schmidt orthonormalization of v_1 and v_2."""
    if len(v_1) != len(v_2):
        raise ValueError(
            f"Ritz vector length mismatch: {len(v_1)} vs {len(v_2)}"
        )

    v_1_norm_sq = norm2_sq_arb(v_1)
    v_1_norm = v_1_norm_sq.sqrt()
    if arb_lower(v_1_norm) <= arb(0):
        raise RuntimeError(f"v_1 norm is not positive: {v_1_norm}")
    ritz_basis_1 = [value / v_1_norm for value in v_1]

    v_2_projection_coeff = dot_arb(ritz_basis_1, v_2)
    v_2_orthogonal = list(v_2)
    axpy(v_2_orthogonal, -v_2_projection_coeff, ritz_basis_1)
    v_2_orthogonal_norm_sq = norm2_sq_arb(v_2_orthogonal)
    v_2_orthogonal_norm = v_2_orthogonal_norm_sq.sqrt()
    if arb_lower(v_2_orthogonal_norm) <= arb(0):
        raise RuntimeError(
            f"orthogonalized v_2 norm is not positive: {v_2_orthogonal_norm}"
        )
    ritz_basis_2 = [
        value / v_2_orthogonal_norm for value in v_2_orthogonal
    ]

    return ritz_basis_1, ritz_basis_2, {
        "v_1_norm": v_1_norm,
        "v_1_norm_sq": v_1_norm_sq,
        "v_2_projection_coeff": v_2_projection_coeff,
        "v_2_orthogonal_norm": v_2_orthogonal_norm,
        "v_2_orthogonal_norm_sq": v_2_orthogonal_norm_sq,
    }

def solve_generalized_Ritz_2x2(
    B_Ritz_11: arb,
    B_Ritz_12: arb,
    B_Ritz_22: arb,
    G_Ritz_11: arb,
    G_Ritz_12: arb,
    G_Ritz_22: arb,
) -> Tuple[arb, arb, arb, arb]:
    """Solve det(B_Ritz-lambda G_Ritz)=0 for the two Ritz values."""
    char_coeff_2 = G_Ritz_11 * G_Ritz_22 - G_Ritz_12 * G_Ritz_12
    char_coeff_1 = -(
        B_Ritz_11 * G_Ritz_22
        + B_Ritz_22 * G_Ritz_11
        - arb(2) * B_Ritz_12 * G_Ritz_12
    )
    char_coeff_0 = B_Ritz_11 * B_Ritz_22 - B_Ritz_12 * B_Ritz_12

    assert_finite("Ritz characteristic coefficient 2", char_coeff_2)
    assert_finite("Ritz characteristic coefficient 1", char_coeff_1)
    assert_finite("Ritz characteristic coefficient 0", char_coeff_0)
    if arb_lower(char_coeff_2) <= arb(0):
        raise RuntimeError(
            f"Ritz Gram determinant is not positive: {char_coeff_2}"
        )

    discriminant = (
        char_coeff_1 * char_coeff_1
        - arb(4) * char_coeff_2 * char_coeff_0
    )
    discriminant_sqrt = acb(discriminant).sqrt()
    denominator = acb(2) * acb(char_coeff_2)
    lambda_plus = (-acb(char_coeff_1) + discriminant_sqrt) / denominator
    lambda_minus = (-acb(char_coeff_1) - discriminant_sqrt) / denominator
    return (
        lambda_plus.real,
        lambda_minus.real,
        lambda_plus.imag,
        lambda_minus.imag,
    )

def apply_A_mu_to_vectors(
    vectors: List[List[arb]],
    N: int,
    h: arb,
    m: int,
    g_midpoint_values,
    g_GL_values,
    GL_weights_h,
    L_minus,
    L_plus,
    R_mu_diff_near_table,
    G_mu_diff_far_table,
    R_mu_sum_near_table,
    G_mu_sum_far_table,
    progress_every: int = 200,
) -> List[List[arb]]:
    """Apply A_mu to several vectors in one symmetric matrix sweep."""
    vector_count = len(vectors)
    for index, vector in enumerate(vectors):
        if len(vector) != N:
            raise ValueError(
                f"vectors[{index}] length mismatch: {len(vector)} vs {N}"
            )
    outputs = [[arb(0) for _ in range(N)] for _ in range(vector_count)]
    start = current_time()

    for i in range(N):
        diagonal_entry = evaluate_A_mu_entry(
            i, i, N, h, m,
            g_midpoint_values, g_GL_values, GL_weights_h,
            L_minus, L_plus,
            R_mu_diff_near_table, G_mu_diff_far_table,
            R_mu_sum_near_table, G_mu_sum_far_table,
        )
        for vector_index in range(vector_count):
            outputs[vector_index][i] += (
                diagonal_entry * vectors[vector_index][i]
            )

        for j in range(i + 1, N):
            entry = evaluate_A_mu_entry(
                i, j, N, h, m,
                g_midpoint_values, g_GL_values, GL_weights_h,
                L_minus, L_plus,
                R_mu_diff_near_table, G_mu_diff_far_table,
                R_mu_sum_near_table, G_mu_sum_far_table,
            )
            for vector_index in range(vector_count):
                value_i = vectors[vector_index][i]
                value_j = vectors[vector_index][j]
                outputs[vector_index][i] += entry * value_j
                outputs[vector_index][j] += entry * value_i

        if progress_every > 0 and i > 0 and i % progress_every == 0:
            print(
                f"  [A_mu sweep] i={i}/{N}, "
                f"elapsed={format_elapsed_time(current_time() - start)}"
            )
    return outputs

def compute_Gamma_CW(
    w_CW: List[arb],
    ritz_basis_1: List[arb],
    ritz_basis_2: List[arb],
    A_mu_ritz_basis_1: List[arb],
    A_mu_ritz_basis_2: List[arb],
    N: int,
    h: arb,
    m: int,
    g_midpoint_values,
    g_GL_values,
    GL_weights_h,
    L_minus,
    L_plus,
    R_mu_diff_near_table,
    G_mu_diff_far_table,
    R_mu_sum_near_table,
    G_mu_sum_far_table,
    progress_every: int = 200,
):
    """Compute Gamma_CW for the complement Q_R A_mu Q_R."""
    named_vectors = [
        ("w_CW", w_CW),
        ("ritz_basis_1", ritz_basis_1),
        ("ritz_basis_2", ritz_basis_2),
        ("A_mu_ritz_basis_1", A_mu_ritz_basis_1),
        ("A_mu_ritz_basis_2", A_mu_ritz_basis_2),
    ]
    for name, vector in named_vectors:
        if len(vector) != N:
            raise ValueError(
                f"{name} length mismatch: {len(vector)} vs {N}"
            )

    B_Ritz_orth_11 = dot_arb(ritz_basis_1, A_mu_ritz_basis_1)
    B_Ritz_orth_12 = dot_arb(ritz_basis_1, A_mu_ritz_basis_2)
    B_Ritz_orth_22 = dot_arb(ritz_basis_2, A_mu_ritz_basis_2)
    projected_correction_1 = [
        B_Ritz_orth_11 * ritz_basis_1[i]
        + B_Ritz_orth_12 * ritz_basis_2[i]
        for i in range(N)
    ]
    projected_correction_2 = [
        B_Ritz_orth_12 * ritz_basis_1[i]
        + B_Ritz_orth_22 * ritz_basis_2[i]
        for i in range(N)
    ]
    C_CW_w = [arb(0) for _ in range(N)]
    start = current_time()

    for i in range(N):
        diagonal_entry = evaluate_A_mu_entry(
            i, i, N, h, m,
            g_midpoint_values, g_GL_values, GL_weights_h,
            L_minus, L_plus,
            R_mu_diff_near_table, G_mu_diff_far_table,
            R_mu_sum_near_table, G_mu_sum_far_table,
        )
        complement_diagonal = (
            diagonal_entry
            - arb(2) * ritz_basis_1[i] * A_mu_ritz_basis_1[i]
            - arb(2) * ritz_basis_2[i] * A_mu_ritz_basis_2[i]
            + ritz_basis_1[i] * projected_correction_1[i]
            + ritz_basis_2[i] * projected_correction_2[i]
        )
        C_CW_w[i] += arb_abs_upper(complement_diagonal) * w_CW[i]

        basis_1_i = ritz_basis_1[i]
        basis_2_i = ritz_basis_2[i]
        A_basis_1_i = A_mu_ritz_basis_1[i]
        A_basis_2_i = A_mu_ritz_basis_2[i]
        for j in range(i + 1, N):
            entry = evaluate_A_mu_entry(
                i, j, N, h, m,
                g_midpoint_values, g_GL_values, GL_weights_h,
                L_minus, L_plus,
                R_mu_diff_near_table, G_mu_diff_far_table,
                R_mu_sum_near_table, G_mu_sum_far_table,
            )
            complement_entry = (
                entry
                - basis_1_i * A_mu_ritz_basis_1[j]
                - basis_2_i * A_mu_ritz_basis_2[j]
                - A_basis_1_i * ritz_basis_1[j]
                - A_basis_2_i * ritz_basis_2[j]
                + basis_1_i * projected_correction_1[j]
                + basis_2_i * projected_correction_2[j]
            )
            entry_abs_upper = arb_abs_upper(complement_entry)
            C_CW_w[i] += entry_abs_upper * w_CW[j]
            C_CW_w[j] += entry_abs_upper * w_CW[i]

        if progress_every > 0 and i > 0 and i % progress_every == 0:
            print(
                f"  [CW sweep] i={i}/{N}, "
                f"elapsed={format_elapsed_time(current_time() - start)}"
            )

    Gamma_CW = arb(0)
    Gamma_CW_argmax = 0
    for i in range(N):
        ratio_upper = arb_upper(C_CW_w[i] / w_CW[i])
        if ratio_upper > Gamma_CW:
            Gamma_CW = ratio_upper
            Gamma_CW_argmax = i

    return C_CW_w, Gamma_CW, Gamma_CW_argmax, {
        (1, 1): B_Ritz_orth_11,
        (1, 2): B_Ritz_orth_12,
        (2, 2): B_Ritz_orth_22,
    }

# Endpoint input vectors
def prepare_A_mu_data(
    args: EndpointConfig,
    mu_token: str,
) -> Tuple[arb, arb, List[arb], List[arb], List[arb]]:
    """Prepare Y, mu, U_coeffs, and the Gauss--Legendre rule."""
    Y = arb_from_decimal_token(args.Y)
    mu = arb_from_decimal_token(mu_token)
    print(
        f"Preparing A_mu data: mu={mu_token}, Y={args.Y}, "
        f"n_GL={args.n_GL}, m={args.m}, prec_bits={ctx.prec}"
    )
    U_coeffs = load_U_coeffs()
    if len(U_coeffs) != args.J + 1:
        raise RuntimeError(
            f"bad U coefficient length: {len(U_coeffs)} vs {args.J + 1}"
        )
    GL_nodes, GL_weights = gauss_legendre_nodes_weights_arb(args.n_GL)
    if len(GL_nodes) != args.n_GL or len(GL_weights) != args.n_GL:
        raise RuntimeError(
            f"bad GL lengths: nodes={len(GL_nodes)}, "
            f"weights={len(GL_weights)}, n_GL={args.n_GL}"
        )
    return Y, mu, U_coeffs, GL_nodes, GL_weights

def build_A_mu_arrays(
    Y: arb,
    N: int,
    U_coeffs: List[arb],
    GL_nodes: List[arb],
    GL_weights: List[arb],
    args: EndpointConfig,
    mu: arb,
):
    """Build the arrays required to apply the evaluated matrix A_mu."""
    if N <= 0:
        raise ValueError(f"N must be positive, got {N}")
    if len(GL_nodes) != args.n_GL or len(GL_weights) != args.n_GL:
        raise RuntimeError("Gauss--Legendre array length mismatch")

    Y_exact = decimal_token_to_fmpq(args.Y)
    h_exact = decimal_token_to_fmpq(h_end)
    if Y_exact != fmpq(N, 1) * h_exact:
        raise RuntimeError(
            f"endpoint parameter mismatch: Y={args.Y}, N={N}, h={h_end}"
        )

    h = Y / arb(N)
    GL_weights_h = [
        (h / arb(2)) * GL_weights[k] for k in range(args.n_GL)
    ]
    print("  Building g values at midpoints and GL nodes ...")
    g_midpoint_values, g_GL_values, h_check = (
        build_g_midpoint_and_GL_values(Y, N, U_coeffs, GL_nodes)
    )
    if not arb_leq_certified(
        abs(h - h_check), arb_from_decimal_token("1e-100")
    ):
        raise RuntimeError(f"h mismatch: {h} vs {h_check}")

    print("  Building exact logarithmic integral tables ...")
    L_minus = build_L_minus(args.m, h)
    L_plus = build_L_plus(N, h)
    if len(L_minus) != args.m + 1:
        raise RuntimeError(f"bad L_minus length: {len(L_minus)}")
    if len(L_plus) != 2 * N - 1:
        raise RuntimeError(f"bad L_plus length: {len(L_plus)}")

    print("  Precomputing endpoint kernel tables ...")
    kernel_tables = precompute_endpoint_kernel_tables(
        GL_nodes, h, N, mu, args.m
    )
    return (
        h,
        GL_weights_h,
        g_midpoint_values,
        g_GL_values,
        L_minus,
        L_plus,
        *kernel_tables,
    )

def compute_endpoint_Ritz_and_KT_data(
    args: EndpointConfig,
    results: Dict[str, Any],
) -> Dict[str, Any]:
    """Compute the Ritz and raw Kato--Temple data at mu=1/2."""
    start = current_time()
    v_1 = load_value_only_arb_csv(Path(args.v_1), expected_len=N_end)
    v_2 = load_value_only_arb_csv(Path(args.v_2), expected_len=N_end)
    if len(v_1) != len(v_2):
        raise RuntimeError(
            f"Ritz vector length mismatch: {len(v_1)} vs {len(v_2)}"
        )
    N = len(v_1)
    print("\n[mu=1/2 Ritz and Kato--Temple data]")
    Y, mu, U_coeffs, GL_nodes, GL_weights = prepare_A_mu_data(args, "0.5")
    (
        h, GL_weights_h, g_midpoint_values, g_GL_values,
        L_minus, L_plus,
        R_mu_diff_near_table, G_mu_diff_far_table,
        R_mu_sum_near_table, G_mu_sum_far_table,
    ) = build_A_mu_arrays(
        Y, N, U_coeffs, GL_nodes, GL_weights, args, mu
    )

    print("Computing A_mu v_1 and A_mu v_2 ...")
    A_mu_v_1, A_mu_v_2 = apply_A_mu_to_vectors(
        [v_1, v_2], N, h, args.m,
        g_midpoint_values, g_GL_values, GL_weights_h,
        L_minus, L_plus,
        R_mu_diff_near_table, G_mu_diff_far_table,
        R_mu_sum_near_table, G_mu_sum_far_table,
        progress_every=args.progress_every,
    )

    G_Ritz = {
        (1, 1): dot_arb(v_1, v_1),
        (1, 2): dot_arb(v_1, v_2),
        (2, 2): dot_arb(v_2, v_2),
    }
    B_Ritz = {
        (1, 1): dot_arb(v_1, A_mu_v_1),
        (1, 2): dot_arb(v_1, A_mu_v_2),
        (2, 2): dot_arb(v_2, A_mu_v_2),
    }
    (
        lambda_Ritz_plus,
        lambda_Ritz_minus,
        lambda_Ritz_plus_imag,
        lambda_Ritz_minus_imag,
    ) = solve_generalized_Ritz_2x2(
        B_Ritz[1, 1], B_Ritz[1, 2], B_Ritz[2, 2],
        G_Ritz[1, 1], G_Ritz[1, 2], G_Ritz[2, 2],
    )

    vartheta_KT = B_Ritz[2, 2] / G_Ritz[2, 2]
    residual_KT = [
        A_mu_v_2[i] - vartheta_KT * v_2[i] for i in range(N)
    ]
    residual_KT_norm_sq = norm2_sq_arb(residual_KT)
    residual_KT_norm = residual_KT_norm_sq.sqrt()
    u_KT_norm = G_Ritz[2, 2].sqrt()

    ritz_basis_1, ritz_basis_2, orth_data = (
        orthonormalize_Ritz_vectors(v_1, v_2)
    )
    A_mu_ritz_basis_1 = [
        A_mu_v_1[i] / orth_data["v_1_norm"] for i in range(N)
    ]
    A_mu_ritz_basis_2 = [
        (
            A_mu_v_2[i]
            - orth_data["v_2_projection_coeff"] * A_mu_ritz_basis_1[i]
        ) / orth_data["v_2_orthogonal_norm"]
        for i in range(N)
    ]

    mu_half = fmpq(1, 2)
    endpoint_half = results.setdefault("endpoint_data", {}).setdefault(
        mu_half, {}
    )
    endpoint_half["_arrays"] = {
        "N": N,
        "h": h,
        "m": args.m,
        "g_midpoint_values": g_midpoint_values,
        "g_GL_values": g_GL_values,
        "GL_weights_h": GL_weights_h,
        "L_minus": L_minus,
        "L_plus": L_plus,
        "R_mu_diff_near_table": R_mu_diff_near_table,
        "G_mu_diff_far_table": G_mu_diff_far_table,
        "R_mu_sum_near_table": R_mu_sum_near_table,
        "G_mu_sum_far_table": G_mu_sum_far_table,
        "ritz_basis_1": ritz_basis_1,
        "ritz_basis_2": ritz_basis_2,
        "A_mu_ritz_basis_1": A_mu_ritz_basis_1,
        "A_mu_ritz_basis_2": A_mu_ritz_basis_2,
        "vartheta_KT": vartheta_KT,
        "residual_KT_norm": residual_KT_norm,
        "u_KT_norm": u_KT_norm,
        "lambda_Ritz_plus": lambda_Ritz_plus,
        "lambda_Ritz_minus": lambda_Ritz_minus,
    }
    endpoint_half["Ritz_and_Kato_Temple"] = {
        "parameters": {
            "mu": "1/2", "N_end": N, "Y": args.Y,
            "h": arb_interval_record_from_arb(h),
            "n_GL": args.n_GL, "m": args.m,
        },
        "files": {
            "v_1": args.v_1,
            "v_2": args.v_2,
            "U_coeffs": args.U_coeffs,
        },
        "G_Ritz": encode_indexed_arb_family(G_Ritz, arity=2),
        "B_Ritz": encode_indexed_arb_family(B_Ritz, arity=2),
        "Ritz_values": {
            "lambda_Ritz_plus": arb_interval_record_from_arb(lambda_Ritz_plus),
            "lambda_Ritz_minus": arb_interval_record_from_arb(lambda_Ritz_minus),
            "lambda_Ritz_plus_imag": arb_interval_record_from_arb(
                lambda_Ritz_plus_imag
            ),
            "lambda_Ritz_minus_imag": arb_interval_record_from_arb(
                lambda_Ritz_minus_imag
            ),
        },
        "Kato_Temple_raw": {
            "vartheta_KT": arb_interval_record_from_arb(vartheta_KT),
            "residual_KT_norm": arb_interval_record_from_arb(residual_KT_norm),
            "residual_KT_norm_sq": arb_interval_record_from_arb(
                residual_KT_norm_sq
            ),
            "u_KT_norm": arb_interval_record_from_arb(u_KT_norm),
        },
        "orthonormalization": {
            key: arb_interval_record_from_arb(value)
            for key, value in orth_data.items()
        },
        "timing_seconds": current_time() - start,
    }
    print(
        f"  lambda_Ritz_plus lower >= "
        f"{arb_to_str(arb_lower(lambda_Ritz_plus), 25)}"
    )
    print(f"  vartheta_KT = {arb_to_str(vartheta_KT, 25)}")
    print(
        f"  residual_KT_norm upper <= "
        f"{arb_to_str(arb_upper(residual_KT_norm), 20)}"
    )
    return results

def compute_endpoint_Rayleigh_data(
    args: EndpointConfig,
    results: Dict[str, Any],
) -> Dict[str, Any]:
    """Compute the Rayleigh quotient vartheta_R at mu=3/2."""
    start = current_time()
    v_tilde = load_value_only_arb_csv(Path(args.v_tilde), expected_len=N_end)
    N = len(v_tilde)
    print("\n[mu=3/2 Rayleigh data]")
    Y, mu, U_coeffs, GL_nodes, GL_weights = prepare_A_mu_data(args, "1.5")
    arrays = build_A_mu_arrays(
        Y, N, U_coeffs, GL_nodes, GL_weights, args, mu
    )
    (
        h, GL_weights_h, g_midpoint_values, g_GL_values,
        L_minus, L_plus,
        R_mu_diff_near_table, G_mu_diff_far_table,
        R_mu_sum_near_table, G_mu_sum_far_table,
    ) = arrays
    print("Computing A_mu v_tilde ...")
    (A_mu_v_tilde,) = apply_A_mu_to_vectors(
        [v_tilde], N, h, args.m,
        g_midpoint_values, g_GL_values, GL_weights_h,
        L_minus, L_plus,
        R_mu_diff_near_table, G_mu_diff_far_table,
        R_mu_sum_near_table, G_mu_sum_far_table,
        progress_every=args.progress_every,
    )
    numerator = dot_arb(v_tilde, A_mu_v_tilde)
    denominator = dot_arb(v_tilde, v_tilde)
    if arb_lower(denominator) <= arb(0):
        raise RuntimeError(f"Rayleigh denominator is not positive: {denominator}")
    vartheta_R = numerator / denominator
    endpoint_three_halves = results.setdefault("endpoint_data", {}).setdefault(
        fmpq(3, 2), {}
    )
    endpoint_three_halves["_vartheta_R"] = vartheta_R
    endpoint_three_halves["Rayleigh"] = {
        "parameters": {
            "mu": "3/2", "N_end": N, "Y": args.Y,
            "h": arb_interval_record_from_arb(h),
            "n_GL": args.n_GL, "m": args.m,
        },
        "files": {
            "v_tilde": args.v_tilde,
            "U_coeffs": args.U_coeffs,
        },
        "numerator": arb_interval_record_from_arb(numerator),
        "denominator": arb_interval_record_from_arb(denominator),
        "vartheta_R": arb_interval_record_from_arb(vartheta_R),
        "timing_seconds": current_time() - start,
    }
    print(
        f"  vartheta_R lower >= {arb_to_str(arb_lower(vartheta_R), 25)}"
    )
    return results

# Collatz--Wielandt bound
def compute_endpoint_CW_data(
    args: EndpointConfig,
    results: Dict[str, Any],
) -> Dict[str, Any]:
    """Compute the Collatz--Wielandt bound Gamma_CW at mu=1/2."""
    start = current_time()
    endpoint_half = results.get("endpoint_data", {}).get(fmpq(1, 2), {})
    if "_arrays" not in endpoint_half:
        results = compute_endpoint_Ritz_and_KT_data(args, results)
        endpoint_half = results["endpoint_data"][fmpq(1, 2)]
    arrays = endpoint_half["_arrays"]
    N = arrays["N"]
    w_CW = load_value_only_arb_csv(Path(args.w_CW), expected_len=N)
    if len(w_CW) != N:
        raise RuntimeError(f"w_CW length mismatch: {len(w_CW)} vs {N}")

    w_CW_min_lower: Optional[arb] = None
    w_CW_min_index = -1
    for i, value in enumerate(w_CW):
        if arb_lower(value) <= arb(0):
            raise RuntimeError(f"w_CW[{i}] is not positive: {value}")
        lower = arb_lower(value)
        if w_CW_min_lower is None or lower < w_CW_min_lower:
            w_CW_min_lower = lower
            w_CW_min_index = i

    print("\n[mu=1/2 Collatz--Wielandt complement]")
    C_CW_w, Gamma_CW, Gamma_CW_argmax, B_Ritz_orth = compute_Gamma_CW(
        w_CW,
        arrays["ritz_basis_1"],
        arrays["ritz_basis_2"],
        arrays["A_mu_ritz_basis_1"],
        arrays["A_mu_ritz_basis_2"],
        N, arrays["h"], arrays["m"],
        arrays["g_midpoint_values"], arrays["g_GL_values"],
        arrays["GL_weights_h"], arrays["L_minus"], arrays["L_plus"],
        arrays["R_mu_diff_near_table"],
        arrays["G_mu_diff_far_table"],
        arrays["R_mu_sum_near_table"],
        arrays["G_mu_sum_far_table"],
        progress_every=args.progress_every,
    )
    del C_CW_w
    target = arb_from_decimal_token(args.cw_target)
    passed_target = bool(arb_upper(Gamma_CW) <= target)
    endpoint_half["_Gamma_CW"] = Gamma_CW
    endpoint_half["Collatz_Wielandt"] = {
        "purpose": "Collatz--Wielandt upper bound for Q_R A_mu Q_R.",
        "parameters": {
            "mu": "1/2", "N_end": N,
            "h": arb_interval_record_from_arb(arrays["h"]),
            "target": args.cw_target,
        },
        "files": {
            "w_CW": args.w_CW,
            "v_1": args.v_1,
            "v_2": args.v_2,
            "U_coeffs": args.U_coeffs,
        },
        "checks": {
            "w_CW_min_lower": arb_interval_record_from_arb(
                w_CW_min_lower if w_CW_min_lower is not None else arb(0)
            ),
            "w_CW_min_index": w_CW_min_index,
        },
        "B_Ritz_orth": encode_indexed_arb_family(B_Ritz_orth, arity=2),
        "Gamma_CW": arb_interval_record_from_arb(Gamma_CW),
        "Gamma_CW_argmax": Gamma_CW_argmax,
        "passed_target": passed_target,
        "timing_seconds": current_time() - start,
    }
    print(f"  Gamma_CW upper = {arb_to_str(arb_upper(Gamma_CW), 25)}")
    print(f"  target pass = {passed_target}")
    return results

def compute_epsilon_BS(
    args: EndpointConfig,
    mu_token: str,
    N: int,
) -> Dict[str, arb]:
    """Compute delta_an, delta_eval, and epsilon_BS for one endpoint."""
    pi = arb.pi()
    gamma_E = arb.const_euler()
    Y = arb_from_decimal_token(args.Y)
    mu = arb_from_decimal_token(mu_token)
    h = Y / arb(N)
    m = int(args.m)
    n_GL_current = int(args.n_GL)
    U_coeffs = load_U_coeffs()
    pointwise = load_endpoint_profile_pointwise_bounds()
    U_Linf = pointwise["U_Linf"]
    g_Linf = pointwise["g_Linf"]
    g_prime_Linf = pointwise["g_prime_Linf"]

    C_0 = (
        arb(47) / (arb(36) * pi)
        + arb(1) / arb(12)
        + arb(1) / (arb(6) * pi)
    )
    C_1 = (
        arb(1) / arb(4)
        + arb(1) / (arb(18) * pi)
        + arb(1) / (arb(4) * pi)
    )
    varrho_m = arb(2 * m) + arb(4 * m * m + 1).sqrt()
    r_near = arb(m + 1) * h
    delta_off = arb(m) * h
    G_delta_off = compute_G_delta_off(U_coeffs, delta_off)
    a_off_mu = mu * h * (
        arb(m) + arb(1) / arb(2)
        - (arb(m * m) + arb(1) / arb(4)).sqrt()
    )
    if arb_lower(a_off_mu) <= arb(0):
        raise RuntimeError(f"a_off_mu is not positive: {a_off_mu}")

    C_HS_mu = U_Linf * U_Linf * (
        arb(128) / (pi * pi * mu ** 4)
        + arb(16) / (arb(5) * pi * mu)
    ).sqrt()
    delta_an_truncation = C_HS_mu / Y ** 3
    delta_an_projection = (arb(2) * h / pi) * (
        (arb(3) / mu) * g_Linf * g_prime_Linf
        + arb(3) * g_Linf * g_Linf
    )
    delta_an = delta_an_truncation + delta_an_projection

    log_error_coefficient = (
        arb(2 * m + 1) * (arb(3) / pi) * g_Linf * g_prime_Linf
    )
    delta_eval_log = log_error_coefficient * h * h * (
        arb(1) + arb_abs_upper(h.log()) + arb(m + 1).log()
    )

    R_0_term = arb_abs_upper(gamma_E + mu.log()) / pi
    R_1_term = mu * r_near / arb(2)
    R_2_term = (mu * r_near) ** 2 * (
        arb_abs_upper(gamma_E + (mu * r_near).log()) / (arb(2) * pi)
        + C_0
    )
    R_mu_loc = R_0_term + R_1_term + R_2_term
    R_1_prime_term = mu * mu * r_near * (
        (arb(1) + gamma_E + arb_abs_upper((mu * r_near).log())) / pi
        + C_1
    )
    L_mu_loc = mu / arb(2) + R_1_prime_term
    L_reg_mu = (
        g_Linf * g_prime_Linf * R_mu_loc
        + g_Linf * g_Linf * L_mu_loc
    )
    regular_error_coefficient = (
        arb(9) / arb(2) * arb(2 * m + 1) * L_reg_mu
    )
    delta_eval_regular = regular_error_coefficient * h * h

    off_error_coefficient = (
        arb(128) * Y / (arb(5) * (varrho_m ** 2 - arb(1)))
        * (g_Linf * G_delta_off)
        / (pi * a_off_mu)
    )
    delta_eval_off = off_error_coefficient / (
        varrho_m ** (2 * n_GL_current - 2)
    )
    delta_eval = delta_eval_log + delta_eval_regular + delta_eval_off
    epsilon_BS = delta_an + delta_eval

    return {
        "mu": mu,
        "Y": Y,
        "h": h,
        "m": arb(m),
        "n_GL": arb(n_GL_current),
        "U_Linf": U_Linf,
        "g_Linf": g_Linf,
        "g_prime_Linf": g_prime_Linf,
        "regular_kernel_C_0": C_0,
        "regular_kernel_C_1": C_1,
        "varrho_m": varrho_m,
        "r_near": r_near,
        "delta_off": delta_off,
        "G_delta_off": G_delta_off,
        "a_off_mu": a_off_mu,
        "C_HS_mu": C_HS_mu,
        "delta_an_truncation": delta_an_truncation,
        "delta_an_projection": delta_an_projection,
        "delta_an": delta_an,
        "delta_eval_log": delta_eval_log,
        "R_mu_loc": R_mu_loc,
        "L_mu_loc": L_mu_loc,
        "L_reg_mu": L_reg_mu,
        "delta_eval_regular": delta_eval_regular,
        "delta_eval_off": delta_eval_off,
        "delta_eval": delta_eval,
        "epsilon_BS": epsilon_BS,
    }

def endpoint_serialize_arb_dict(d: Dict[str, arb]) -> Dict[str, Dict[str, Any]]:
    return {
        key: arb_interval_record_from_arb(value)
        for key, value in d.items()
    }

def compute_endpoint_Kato_Temple_and_eigenvalue_bounds(
    args: EndpointConfig,
    results: Dict[str, Any],
) -> Dict[str, Any]:
    """Complete the Kato--Temple and endpoint eigenvalue bounds."""
    endpoint_half = results.get("endpoint_data", {}).get(fmpq(1, 2), {})
    if "Ritz_and_Kato_Temple" not in endpoint_half:
        raise RuntimeError("the mu=1/2 Ritz and Kato--Temple data are missing")
    arrays = endpoint_half.get("_arrays", {})
    required = [
        "N", "vartheta_KT", "residual_KT_norm", "u_KT_norm",
        "lambda_Ritz_plus",
    ]
    missing = [key for key in required if key not in arrays]
    if missing:
        raise RuntimeError(f"mu=1/2 internal data missing keys: {missing}")

    vartheta_KT = arrays["vartheta_KT"]
    residual_KT_norm = arrays["residual_KT_norm"]
    u_KT_norm = arrays["u_KT_norm"]
    if arb_lower(u_KT_norm) <= arb(0):
        raise RuntimeError(f"u_KT norm is not positive: {u_KT_norm}")
    Gamma_CW = endpoint_half.get(
        "_Gamma_CW", arb_from_decimal_token(args.cw_target)
    )
    vartheta_KT_lower = arb_lower(vartheta_KT)
    vartheta_KT_upper = arb_upper(vartheta_KT)
    delta_res_KT = arb_upper(residual_KT_norm / u_KT_norm)
    Gamma_CW_upper = arb_upper(Gamma_CW)
    gamma_KT = vartheta_KT_lower - Gamma_CW_upper
    if gamma_KT <= arb(0):
        raise RuntimeError(
            f"gamma_KT is not positive: {gamma_KT}"
        )
    Theta_KT = (
        vartheta_KT_upper
        + delta_res_KT * delta_res_KT / gamma_KT
    )
    Theta_KT_upper = arb_upper(Theta_KT)
    endpoint_half["Kato_Temple"] = {
        "Gamma_CW": arb_interval_record_from_arb(Gamma_CW),
        "Gamma_CW_upper": arb_interval_record_from_arb(Gamma_CW_upper),
        "vartheta_KT": arb_interval_record_from_arb(vartheta_KT),
        "delta_res_KT": arb_interval_record_from_arb(delta_res_KT),
        "gamma_KT": arb_interval_record_from_arb(gamma_KT),
        "Theta_KT": arb_interval_record_from_arb(Theta_KT),
        "Theta_KT_upper": arb_interval_record_from_arb(Theta_KT_upper),
        "passed_Theta_KT_lt_0p8": bool(
            Theta_KT_upper < arb_from_decimal_token("0.8")
        ),
    }

    N = arrays["N"]
    errors_half = compute_epsilon_BS(args, "0.5", N)
    errors_three_halves = compute_epsilon_BS(args, "1.5", N)
    endpoint_half["errors"] = endpoint_serialize_arb_dict(errors_half)
    endpoint_three_halves = results.setdefault("endpoint_data", {}).setdefault(
        fmpq(3, 2), {}
    )
    endpoint_three_halves["errors"] = endpoint_serialize_arb_dict(
        errors_three_halves
    )

    for label, errors in (
        ("mu=1/2", errors_half),
        ("mu=3/2", errors_three_halves),
    ):
        print(f"\n  {label}")
        for key in (
            "delta_an_truncation", "delta_an_projection", "delta_an",
            "delta_eval_log", "delta_eval_regular", "delta_eval_off",
            "delta_eval", "epsilon_BS",
        ):
            print(f"    {key} = {arb_to_str(errors[key], 18)}")

    lambda_1_eval_lower_half = arb_lower(arrays["lambda_Ritz_plus"])
    lambda_2_eval_upper_half = Theta_KT_upper
    epsilon_BS_upper_half = arb_upper(errors_half["epsilon_BS"])
    lambda_1_K_NK_lower_half = (
        lambda_1_eval_lower_half - epsilon_BS_upper_half
    )
    lambda_2_K_NK_upper_half = (
        lambda_2_eval_upper_half + epsilon_BS_upper_half
    )
    endpoint_half["eigenvalue_bounds"] = {
        "lambda_1_eval_lower": arb_interval_record_from_arb(
            lambda_1_eval_lower_half
        ),
        "lambda_2_eval_upper": arb_interval_record_from_arb(
            lambda_2_eval_upper_half
        ),
        "epsilon_BS_upper": arb_interval_record_from_arb(
            epsilon_BS_upper_half
        ),
        "lambda_1_K_NK_lower": arb_interval_record_from_arb(
            lambda_1_K_NK_lower_half
        ),
        "lambda_2_K_NK_upper": arb_interval_record_from_arb(
            lambda_2_K_NK_upper_half
        ),
        "passed_lambda1_gt_1": bool(lambda_1_K_NK_lower_half > arb(1)),
        "passed_lambda2_lt_1": bool(lambda_2_K_NK_upper_half < arb(1)),
    }

    if "_vartheta_R" not in endpoint_three_halves:
        raise RuntimeError("the mu=3/2 Rayleigh quotient is missing")
    lambda_1_eval_lower_three_halves = arb_lower(
        endpoint_three_halves["_vartheta_R"]
    )
    epsilon_BS_upper_three_halves = arb_upper(
        errors_three_halves["epsilon_BS"]
    )
    lambda_1_K_NK_lower_three_halves = (
        lambda_1_eval_lower_three_halves
        - epsilon_BS_upper_three_halves
    )
    endpoint_three_halves["eigenvalue_bounds"] = {
        "lambda_1_eval_lower": arb_interval_record_from_arb(
            lambda_1_eval_lower_three_halves
        ),
        "epsilon_BS_upper": arb_interval_record_from_arb(
            epsilon_BS_upper_three_halves
        ),
        "lambda_1_K_NK_lower": arb_interval_record_from_arb(
            lambda_1_K_NK_lower_three_halves
        ),
        "passed_lambda1_gt_1": bool(
            lambda_1_K_NK_lower_three_halves > arb(1)
        ),
    }
    return results

# Inverse bound for F'(g)
def derive_endpoint_inverse_bound(results: Dict[str, Any]) -> Dict[str, Any]:
    endpoint_data = results.get("endpoint_data")
    if not isinstance(endpoint_data, dict):
        raise RuntimeError("missing endpoint_data")
    mu_half = fmpq(1, 2)
    mu_three_halves = fmpq(3, 2)
    try:
        bounds_half = endpoint_data[mu_half]["eigenvalue_bounds"]
        bounds_three_halves = endpoint_data[mu_three_halves]["eigenvalue_bounds"]
    except KeyError as exc:
        raise RuntimeError("endpoint eigenvalue data are incomplete") from exc

    pass_half_lambda1 = bool(bounds_half.get("passed_lambda1_gt_1"))
    pass_half_lambda2 = bool(bounds_half.get("passed_lambda2_lt_1"))
    pass_three_halves_lambda1 = bool(bounds_three_halves.get("passed_lambda1_gt_1"))
    passed = pass_half_lambda1 and pass_half_lambda2 and pass_three_halves_lambda1
    if not passed:
        raise RuntimeError(
            "endpoint Birman--Schwinger eigenvalue checks failed: "
            f"mu=1/2 lambda1={pass_half_lambda1}, "
            f"mu=1/2 lambda2={pass_half_lambda2}, "
            f"mu=3/2 lambda1={pass_three_halves_lambda1}"
        )
    return {
        "passed_inverse_norm_le_2": True,
        "inverse_norm_bound": ENDPOINT_INVERSE_BOUND_TARGET,
        "spectral_gap_lower": "0.5",
        "endpoint_data": {
            mu_half: {
                "lambda_1_K_NK_lower": bounds_half["lambda_1_K_NK_lower"],
                "lambda_2_K_NK_upper": bounds_half["lambda_2_K_NK_upper"],
                "passed_lambda1_gt_1": pass_half_lambda1,
                "passed_lambda2_lt_1": pass_half_lambda2,
            },
            mu_three_halves: {
                "lambda_1_K_NK_lower": bounds_three_halves["lambda_1_K_NK_lower"],
                "passed_lambda1_gt_1": pass_three_halves_lambda1,
            },
        },
    }

def strip_endpoint_internal_arrays(obj: Any) -> Any:
    """Recursively omit internal endpoint arrays before checkpoint serialization."""
    if isinstance(obj, dict):
        return {
            key: strip_endpoint_internal_arrays(value)
            for key, value in obj.items()
            if not str(key).startswith("_")
        }
    if isinstance(obj, list):
        return [strip_endpoint_internal_arrays(value) for value in obj]
    return obj

def save_endpoint_outputs(payload: Dict[str, Any]) -> None:
    save_stage_checkpoint(
        "02_endpoint_BS_bounds",
        payload,
        state="complete",
        completed_substages=[],
    )

def print_endpoint_summary(results: Dict[str, Any]) -> None:
    print("")
    print("=" * 72)
    print("STAGE 02 ENDPOINT BIRMAN--SCHWINGER SUMMARY")
    print("=" * 72)
    endpoint_data = results.get("endpoint_data", {})
    for mu in (fmpq(1, 2), fmpq(3, 2)):
        data = endpoint_data.get(mu, {})
        print(f"\nmu = {mu}")
        if "errors" in data:
            print("  epsilon_BS = " + interval_record_display(data["errors"]["epsilon_BS"]))
        if "eigenvalue_bounds" in data:
            for key, value in data["eigenvalue_bounds"].items():
                if is_arb_interval_record(value):
                    print(f"  {key} = {interval_record_display(value)}")

def run_stage_02_endpoint_BS_bounds() -> None:
    """
    Run the endpoint Birman--Schwinger certification.

    The computation combines the mu=1/2 Ritz, Kato--Temple, and complement bounds with the mu=3/2
    Rayleigh bound, adds the analytic and quadrature errors, and writes a complete Computation 02
    checkpoint.
    """
    ctx.dps = ENDPOINT_DPS
    flint.ctx.dps = ENDPOINT_DPS

    t0 = current_time()

    print("[02_endpoint_BS_bounds]")
    print("  mode: endpoint Birman--Schwinger eigenvalue bounds")
    print("  convention: TeX entry formula, lag=i-j, delta=(xi_p-xi_r)/2")
    print(f"  dps: {ENDPOINT_DPS}")
    print(f"  Y:   {Y_end}")
    print(f"  n_GL: {n_GL}")
    print(f"  m:   {m_end}")
    print(f"  out: {ENDPOINT_OUT_DIR}")

    if not G_PROFILE_JSON_PATH.exists():
        raise RuntimeError(
            "Stage 01 profile JSON is missing. "
            "Run --stage 01_g_profile_bounds first, or copy "
            f"{G_PROFILE_JSON_PATH} into place."
        )

    args = EndpointConfig(
        v_1=str(input_path(endpoint_vector_input_key("v_1"))),
        v_2=str(input_path(endpoint_vector_input_key("v_2"))),
        v_tilde=str(input_path(endpoint_vector_input_key("v_tilde"))),
        w_CW=str(input_path(endpoint_vector_input_key("w_CW"))),
        U_coeffs=str(input_path("U_coeffs")),
        Y=Y_end,
        J=J,
        n_GL=n_GL,
        m=m_end,
        progress_every=200,
        cw_target=ENDPOINT_CW_TARGET,
    )

    results: Dict[str, Any] = {
        "script_convention": (
            "TeX full-entry restriction: diff near/off by |i-j|, "
            "sum near/off by i+j+1."
        ),
        "parameters": {
            "Y": Y_end,
            "n_GL": n_GL,
            "m": m_end,
            "dps": ENDPOINT_DPS,
            "cw_target": ENDPOINT_CW_TARGET,
            "inverse_bound_target": ENDPOINT_INVERSE_BOUND_TARGET,
            "R_mu_small_s_internal": R_MU_SMALL_S_THRESHOLD,
        },
    }

    results = compute_endpoint_Ritz_and_KT_data(args, results)
    results = compute_endpoint_Rayleigh_data(args, results)
    results = compute_endpoint_CW_data(args, results)
    results = compute_endpoint_Kato_Temple_and_eigenvalue_bounds(args, results)

    results["total_timing_seconds"] = current_time() - t0

    values = derive_endpoint_inverse_bound(results)

    json_results = strip_endpoint_internal_arrays(results)

    payload = {
        "description": "Inverse bound obtained from the endpoint Birman--Schwinger eigenvalue bounds.",
        "elapsed": format_elapsed_time(current_time() - t0),
        "parameters": {
            "Y": Y_end,
            "n_GL": n_GL,
            "m": m_end,
            "dps": ENDPOINT_DPS,
            "cw_target": ENDPOINT_CW_TARGET,
            "inverse_bound_target": ENDPOINT_INVERSE_BOUND_TARGET,
            "R_mu_small_s_internal": R_MU_SMALL_S_THRESHOLD,
        },
        "inputs": {
            "U_coeffs": str(input_path("U_coeffs")),
            "v_1": str(input_path(endpoint_vector_input_key("v_1"))),
            "v_2": str(input_path(endpoint_vector_input_key("v_2"))),
            "v_tilde": str(input_path(endpoint_vector_input_key("v_tilde"))),
            "w_CW": str(input_path(endpoint_vector_input_key("w_CW"))),
            "stage01_json": str(G_PROFILE_JSON_PATH),
        },
        "values": values,
        "details": json_results,
    }

    save_endpoint_outputs(payload)

    print_endpoint_summary(results)

    print("")
    print(f"  wrote JSON: {ENDPOINT_JSON_PATH}")
    print("  status: OK")

# ==================================================================================================
# COMPUTATION 03. TRANSFER BOUNDS FROM g TO Q
# ==================================================================================================
def load_Q_minus_g_results() -> Dict[str, Any]:
    if Q_MINUS_G_JSON_PATH.exists():
        return load_stage_payload(
            '03_Q_minus_g_transfer_bounds',
            require_complete=False,
        )

    return {
        "metadata": {
            "stage": '03_Q_minus_g_transfer_bounds',
            "scope": 'Q_minus_g_transfer_bounds',
            "J": J,
            "profile_source": str(G_PROFILE_JSON_PATH),
            "endpoint_inverse_source": str(ENDPOINT_JSON_PATH),
            "R_E": R_E,
            "R_omega": R_omega,
            "q_core_R": R_Q,
            "q_moment_R": R_M,
        },
        "stages": {},
    }

def save_Q_minus_g_results(data: Dict[str, Any]) -> None:
    completed = list(data.get("stages", {}).keys())
    state = (
        "complete"
        if 'Q_minus_g_transfer_bounds' in completed
        else "partial"
    )
    save_stage_checkpoint(
        '03_Q_minus_g_transfer_bounds',
        data,
        state=state,
        completed_substages=completed,
    )

def save_Q_minus_g_substage(stage: str, payload: Dict[str, Any]) -> None:
    data = load_Q_minus_g_results()
    data.setdefault("stages", {})[stage] = payload
    save_Q_minus_g_results(data)

def get_Q_minus_g_substage(stage: str) -> Dict[str, Any]:
    data = load_stage_payload(
        '03_Q_minus_g_transfer_bounds',
        require_complete=True,
    )
    stages = data.get("stages", {})
    if stage not in stages:
        raise RuntimeError(
            f"Computation 03 subcomputation {stage!r} is missing in "
            f"{Q_MINUS_G_JSON_PATH}"
        )
    item = stages[stage]
    if not isinstance(item, dict):
        raise TypeError(f"Computation 03 subcomputation {stage!r} is not a dictionary")
    return item

def Q_minus_g_substage_exists(stage: str) -> bool:
    if not Q_MINUS_G_JSON_PATH.exists():
        return False
    data = load_stage_payload(
        '03_Q_minus_g_transfer_bounds',
        require_complete=True,
    )
    return stage in data.get("stages", {})

def load_Q_minus_g_transfer_substage(stage: str) -> Dict[str, Any]:
    if not Q_minus_g_substage_exists(stage):
        raise RuntimeError(
            f"Stage03 item {stage!r} is missing. "
            "Run --stage 03_Q_minus_g_transfer_bounds first."
        )
    return get_Q_minus_g_substage(stage)

def load_profile_bounds_json() -> Dict[str, Any]:
    if not G_PROFILE_JSON_PATH.exists():
        raise RuntimeError(
            "Stage01 profile JSON is missing. Run --stage 01_g_profile_bounds first."
        )
    return load_stage_payload('01_g_profile_bounds', require_complete=True)

def profile_bounds_section(section: str) -> Dict[str, Any]:
    data = load_profile_bounds_json()
    try:
        return data["sections"][section]
    except KeyError as exc:
        raise RuntimeError(f"Stage01 profile JSON missing section {section!r}") from exc

def profile_upper_bound(section: str, key: str) -> arb:
    sec = profile_bounds_section(section)
    try:
        return arb_interval_record_upper(sec[key])
    except KeyError as exc:
        raise RuntimeError(
            f"Stage01 section {section!r} missing key {key!r}"
        ) from exc

def profile_indexed_upper_bound(section: str, key: str, idx: int) -> arb:
    sec = profile_bounds_section(section)
    try:
        return arb_interval_record_upper(sec[key][idx])
    except KeyError as exc:
        raise RuntimeError(
            f"Stage01 section {section!r} missing key {key!r}"
        ) from exc
    except IndexError as exc:
        raise RuntimeError(
            f"Stage01 section {section!r} key {key!r} missing index {idx}"
        ) from exc

def profile_nested_upper_bound(section: str, *keys: str) -> arb:
    obj: Any = profile_bounds_section(section)
    try:
        for key in keys:
            obj = obj[key]
    except KeyError as exc:
        raise RuntimeError(
            f"Stage01 section {section!r} missing nested key path {keys!r}"
        ) from exc
    return arb_interval_record_upper(obj)

def endpoint_inverse_bound() -> arb:
    if not ENDPOINT_JSON_PATH.exists():
        raise RuntimeError(
            "Stage02 endpoint inverse JSON is missing. "
            "Run --stage 02_endpoint_BS_bounds first."
        )

    data = load_stage_payload(
        '02_endpoint_BS_bounds',
        require_complete=True,
    )
    values = data.get("values", {})
    if not bool(values.get("passed_inverse_norm_le_2")):
        raise RuntimeError(
            "Stage02 endpoint inverse JSON exists, but "
            "passed_inverse_norm_le_2 is not true."
        )
    try:
        return arb(decimal_token_to_fmpq(str(values["inverse_norm_bound"])))
    except KeyError as exc:
        raise RuntimeError(
            "Stage02 endpoint inverse JSON missing values.inverse_norm_bound."
        ) from exc

# Newton--Kantorovich error bound
def compute_newton_kantorovich_bounds() -> Dict[str, arb]:
    """Compute the Newton--Kantorovich constants for e_Q=Q-g."""
    K_inv = endpoint_inverse_bound()
    R_g = profile_indexed_upper_bound("residual", "H_norm_upper", 0)
    M_infty = profile_upper_bound("pointwise_bounds", "g_Linf")

    B_NK = arb(1) + arb(3) * K_inv * M_infty * M_infty
    A_NK = B_NK * R_g
    C_NK = (
        arb(3) * M_infty
        + (arb(9) * M_infty * M_infty + arb(6) / B_NK).sqrt()
    )
    NK_smallness_product = A_NK * B_NK * C_NK

    if not (arb_upper(NK_smallness_product) < arb(fmpq(1, 2))):
        raise RuntimeError(
            "Newton--Kantorovich smallness failed: "
            f"A_NK B_NK C_NK={NK_smallness_product}"
        )

    r_NK = (
        arb(1) - (arb(1) - arb(2) * NK_smallness_product).sqrt()
    ) / (B_NK * C_NK)

    return {
        "K_inv": K_inv,
        "M_infty": M_infty,
        "R_g": R_g,
        "A_NK": A_NK,
        "B_NK": B_NK,
        "C_NK": C_NK,
        "NK_smallness_product": NK_smallness_product,
        "r_NK": r_NK,
    }

# Higher-order bounds for Q - g
def compute_higher_order_Q_minus_g_bounds(
    nk: Dict[str, arb],
) -> Dict[str, Any]:
    """Compute the manuscript bounds for e_Q=Q-g in higher Sobolev norms."""
    r_NK = nk["r_NK"]

    residual_W1_2 = profile_indexed_upper_bound("residual", "H_norm_upper", 1)
    residual_W2_2 = profile_indexed_upper_bound("residual", "H_norm_upper", 2)
    g_W1_2 = profile_indexed_upper_bound("sobolev_bounds", "H_norm_upper", 1)
    g_W2_2 = profile_indexed_upper_bound("sobolev_bounds", "H_norm_upper", 2)
    g_second_L2 = sqrt_arb_upper(
        profile_indexed_upper_bound("sobolev_bounds", "deriv_sq", 1)
    )
    g_Linf = profile_upper_bound("pointwise_bounds", "g_Linf")
    g_prime_Linf = profile_upper_bound("pointwise_bounds", "gy_Linf")

    Q_W1_2 = g_W1_2 + r_NK
    Delta_cub_W1_2 = arb(fmpq(5, 2)) * r_NK * (
        Q_W1_2 * Q_W1_2 + Q_W1_2 * g_W1_2 + g_W1_2 * g_W1_2
    )
    Delta_absD_Q_W1_2 = r_NK + Delta_cub_W1_2 + residual_W1_2
    Delta_Q_W2_2 = sqrt_arb_upper(
        r_NK * r_NK + Delta_absD_Q_W1_2 * Delta_absD_Q_W1_2
    )

    inv_sqrt2 = arb(1) / arb(2).sqrt()
    Delta_Q_Linf: Dict[int, arb] = {
        0: inv_sqrt2 * r_NK,
        1: inv_sqrt2 * sqrt_arb_upper(
            r_NK * r_NK + Delta_absD_Q_W1_2 * Delta_absD_Q_W1_2
        ),
    }

    e_Q_L2 = r_NK
    e_Q_prime_L2 = r_NK

    C_cub_L2: Dict[int, arb] = {}
    C_cub_L2[0] = (
        arb(3) * g_Linf**2 * e_Q_L2
        + arb(3) * g_Linf * Delta_Q_Linf[0] * e_Q_L2
        + Delta_Q_Linf[0] ** 2 * e_Q_L2
    )
    C_cub_L2[1] = (
        arb(6) * g_Linf * g_prime_Linf * e_Q_L2
        + arb(3) * g_Linf**2 * e_Q_prime_L2
        + arb(3) * g_prime_Linf * Delta_Q_Linf[0] * e_Q_L2
        + arb(6) * g_Linf * Delta_Q_Linf[0] * e_Q_prime_L2
        + arb(3) * Delta_Q_Linf[0] ** 2 * e_Q_prime_L2
    )
    C_cub_L2[2] = (
        arb(6) * g_prime_Linf**2 * e_Q_L2
        + arb(6) * g_Linf * g_second_L2 * Delta_Q_Linf[0]
        + arb(12) * g_Linf * g_prime_Linf * e_Q_prime_L2
        + arb(3) * g_Linf**2 * Delta_absD_Q_W1_2
        + arb(3) * g_second_L2 * Delta_Q_Linf[0] ** 2
        + arb(12) * g_prime_Linf * Delta_Q_Linf[0] * e_Q_prime_L2
        + arb(6) * g_Linf * Delta_Q_Linf[1] * e_Q_prime_L2
        + arb(6) * g_Linf * Delta_Q_Linf[0] * Delta_absD_Q_W1_2
        + arb(6) * Delta_Q_Linf[0] * Delta_Q_Linf[1] * e_Q_prime_L2
        + arb(3) * Delta_Q_Linf[0] ** 2 * Delta_absD_Q_W1_2
    )

    Delta_cub_W2_2 = sqrt_arb_upper(
        sum(C_cub_L2[a] * C_cub_L2[a] for a in range(3))
    )
    Delta_absD_Q_W2_2 = Delta_Q_W2_2 + Delta_cub_W2_2 + residual_W2_2
    Delta_Q_W3_2 = sqrt_arb_upper(
        Delta_Q_W2_2 * Delta_Q_W2_2
        + Delta_absD_Q_W2_2 * Delta_absD_Q_W2_2
    )
    Delta_Q_Linf[2] = inv_sqrt2 * sqrt_arb_upper(
        Delta_absD_Q_W1_2 * Delta_absD_Q_W1_2
        + Delta_absD_Q_W2_2 * Delta_absD_Q_W2_2
    )

    return {
        "r_NK": r_NK,
        "Delta_cub_W1_2": Delta_cub_W1_2,
        "Delta_absD_Q_W1_2": Delta_absD_Q_W1_2,
        "Delta_Q_W2_2": Delta_Q_W2_2,
        "C_cub_L2": C_cub_L2,
        "Delta_cub_W2_2": Delta_cub_W2_2,
        "Delta_absD_Q_W2_2": Delta_absD_Q_W2_2,
        "Delta_Q_W3_2": Delta_Q_W3_2,
        "Delta_Q_Linf": Delta_Q_Linf,
        "residual_W1_2_used": residual_W1_2,
        "residual_W2_2_used": residual_W2_2,
        "g_W1_2_used": g_W1_2,
        "g_W2_2_used": g_W2_2,
        "g_second_L2_used": g_second_L2,
    }

# Weighted bounds for Q
def compute_weighted_Q_bounds(
    e_Q_bounds: Dict[str, Any],
) -> Dict[str, Any]:
    """Compute the weighted bounds for Q, Q^3, and V_Q."""
    pi = arb.pi()
    R_Q_arb = arb_from_decimal_token(R_Q)
    R_M_arb = arb_from_decimal_token(R_M)

    if not (R_M_arb >= arb(2)):
        raise RuntimeError("R_M must be at least 2")

    if not (R_Q_arb >= arb(2) * R_M_arb):
        raise RuntimeError("R_Q must be at least 2 * R_M")

    r_NK = e_Q_bounds["r_NK"]
    Delta_Q_Linf: Dict[int, arb] = e_Q_bounds["Delta_Q_Linf"]

    g_Linf = profile_upper_bound("pointwise_bounds", "g_Linf")
    weighted_g = profile_upper_bound("pointwise_bounds", "weighted_g_Linf")
    weighted_y_gprime = profile_upper_bound(
        "pointwise_bounds", "weighted_y_gprime_Linf"
    )
    weighted_y2_gsecond = profile_upper_bound(
        "pointwise_bounds", "weighted_y2_gpp_Linf"
    )
    g_L2 = profile_indexed_upper_bound("sobolev_bounds", "H_norm_upper", 0)
    int_g3 = profile_upper_bound("potential_and_moment_bounds", "int_g3")
    int_y2_g3 = profile_upper_bound("potential_and_moment_bounds", "int_y2_g3")

    C_Q_int: Dict[int, arb] = {
        0: weighted_g + (arb(1) + R_Q_arb**2) * Delta_Q_Linf[0],
        1: weighted_y_gprime + R_Q_arb * (arb(1) + R_Q_arb**2) * Delta_Q_Linf[1],
        2: weighted_y2_gsecond + R_Q_arb**2 * (arb(1) + R_Q_arb**2) * Delta_Q_Linf[2],
    }

    C_Q_Linf = g_Linf + Delta_Q_Linf[0]
    Q_L2 = g_L2 + r_NK
    Delta_cub_L1 = r_NK * (
        C_Q_Linf * Q_L2
        + C_Q_Linf * g_L2
        + g_Linf * g_L2
    )

    C_Q3: Dict[int, arb] = {0: int_g3 + Delta_cub_L1}
    C_Q_lead_tail = arb(4) * C_Q3[0] / pi
    C_Q_rem_tail = C_Q3[0] ** 3
    C_Q3_tail_moment = arb(2) * (
        C_Q_lead_tail**3 / (arb(3) * R_M_arb**3)
        + arb(3) * C_Q_lead_tail**2 * C_Q_rem_tail / (arb(4) * R_M_arb**4)
        + arb(3) * C_Q_lead_tail * C_Q_rem_tail**2 / (arb(5) * R_M_arb**5)
        + C_Q_rem_tail**3 / (arb(6) * R_M_arb**6)
    )
    C_Q3[2] = int_y2_g3 + R_M_arb**2 * Delta_cub_L1 + C_Q3_tail_moment

    C_Q_tail = (
        arb(4) * C_Q_lead_tail / R_Q_arb**2
        + arb(8) * C_Q_rem_tail / R_Q_arb**3
    )
    Q3_tail = C_Q_tail**3

    C_Q_ext: Dict[int, arb] = {}
    C_Q_ext[0] = (arb(1) + R_Q_arb**2) * (
        C_Q3[0] / (pi * R_Q_arb**2)
        + arb(5) * C_Q3[2] / (pi * R_Q_arb**4)
        + Q3_tail
    )

    central_Qprime = (
        arb(2) * C_Q3[0] / (pi * R_Q_arb**3)
        + arb(26) * C_Q3[2] / (pi * R_Q_arb**5)
    )
    Q_prime_local_bound = (
        arb(8) * weighted_y_gprime / R_Q_arb**3 + Delta_Q_Linf[1]
    )
    F_loc_prime = arb(3) * C_Q_tail**2 * Q_prime_local_bound
    C_Q_ext[1] = (arb(1) + R_Q_arb**2) * R_Q_arb * (
        central_Qprime + arb(4) * F_loc_prime + arb(4) * Q3_tail / pi
    )

    C_Q: Dict[int, arb] = {
        0: update_max_upper(C_Q_int[0], C_Q_ext[0]),
        1: update_max_upper(C_Q_int[1], C_Q_ext[1]),
    }

    central_Qsecond = (
        arb(6) * C_Q3[0] / (pi * R_Q_arb**4)
        + arb(3840) * C_Q3[2] / (pi * R_Q_arb**6)
    )
    X_Q = R_Q_arb - arb(1)
    Q_X = C_Q[0] / (arb(1) + X_Q**2)
    Q_X_prime = C_Q[1] / ((arb(1) + X_Q**2) * X_Q)
    Q_X_second = (
        weighted_y2_gsecond / ((arb(1) + X_Q**2) * X_Q**2)
        + Delta_Q_Linf[2]
    )
    F_X = Q_X**3
    F_X_second = (
        arb(6) * Q_X * Q_X_prime**2
        + arb(3) * Q_X**2 * Q_X_second
    )
    local_Qsecond = arb(4) * F_X / pi + arb(16) * F_X_second / pi
    weight_R = (arb(1) + R_Q_arb**2) * R_Q_arb**2
    weight_local = (
        (arb(1) + arb(1) / R_Q_arb**2)
        * (R_Q_arb / (R_Q_arb - arb(1)))**4
        * X_Q**4
    )
    C_Q_ext[2] = (
        weight_R * (central_Qsecond + arb(4) * Q3_tail / pi)
        + weight_local * local_Qsecond
    )
    C_Q[2] = update_max_upper(C_Q_int[2], C_Q_ext[2])

    V_bound_Linf = C_Q[0] * C_Q[1]

    return {
        "R_Q": R_Q_arb,
        "R_M": R_M_arb,
        "C_Q_int": C_Q_int,
        "C_Q_ext": C_Q_ext,
        "C_Q": C_Q,
        "C_Q_Linf": C_Q_Linf,
        "Delta_cub_L1": Delta_cub_L1,
        "C_Q3": C_Q3,
        "C_Q3_tail_moment": C_Q3_tail_moment,
        "C_Q_lead_tail": C_Q_lead_tail,
        "C_Q_rem_tail": C_Q_rem_tail,
        "C_Q_tail": C_Q_tail,
        "V_bound_Linf": V_bound_Linf,
        "central_Qsecond": central_Qsecond,
        "local_Qsecond": local_Qsecond,
    }

# Bounds for Lambda(Q - g) and Lambda^2(Q - g)
def compute_scaling_Q_minus_g_bounds(
    e_Q_bounds: Dict[str, Any],
    q_weighted: Dict[str, Any],
) -> Dict[str, arb]:
    """Compute the L2 bounds for Lambda e_Q and Lambda^2 e_Q."""
    K_inv = endpoint_inverse_bound()
    residual_L2 = profile_indexed_upper_bound("residual", "Lambda_norm_upper", 0)
    Lambda_residual_L2 = profile_indexed_upper_bound("residual", "Lambda_norm_upper", 1)
    Lambda2_residual_L2 = profile_indexed_upper_bound("residual", "Lambda_norm_upper", 2)

    Delta_Q_L2 = e_Q_bounds["r_NK"]
    Delta_Q_Linf: Dict[int, arb] = e_Q_bounds["Delta_Q_Linf"]
    g_Linf = profile_upper_bound("pointwise_bounds", "g_Linf")
    weighted_y_gprime = profile_upper_bound(
        "pointwise_bounds", "weighted_y_gprime_Linf"
    )
    Lambda_g_L2 = profile_nested_upper_bound("B_g", "Lambda^1 g", "L2")
    Lambda2_g_L2 = profile_nested_upper_bound("B_g", "Lambda^2 g", "L2")

    Q_Linf = g_Linf + Delta_Q_Linf[0]
    Delta_Q2_Linf = Delta_Q_Linf[0] * (Q_Linf + g_Linf)
    kappa_Lambda = arb(1) - arb(3) * K_inv * Delta_Q2_Linf
    if not (arb_lower(kappa_Lambda) > arb(0)):
        raise RuntimeError(f"Scaling absorption failed: kappa_Lambda={kappa_Lambda}")

    Delta_Lambda_Q_L2_rhs = K_inv * (
        Delta_Q_L2
        + Lambda_residual_L2
        + residual_L2
        + arb(3) * Delta_Q2_Linf * Lambda_g_L2
    )
    Delta_Lambda_Q_L2 = Delta_Lambda_Q_L2_rhs / kappa_Lambda
    C_Lambda_Q_L2 = Lambda_g_L2 + Delta_Lambda_Q_L2
    C_Lambda_Q_Linf = arb(fmpq(1, 2)) * q_weighted["C_Q"][0] + q_weighted["C_Q"][1]
    C_Lambda_g_Linf = arb(fmpq(1, 2)) * g_Linf + weighted_y_gprime

    Delta_Lambda_cub_L2 = (
        Delta_Q_Linf[0] * C_Lambda_Q_Linf * C_Lambda_Q_L2
        + g_Linf * (C_Lambda_Q_Linf + C_Lambda_g_Linf) * Delta_Lambda_Q_L2
    )
    Delta_Lambda2_Q_L2_rhs = K_inv * (
        Delta_Q_L2
        + arb(2) * Delta_Lambda_Q_L2
        + Lambda2_residual_L2
        + arb(2) * Lambda_residual_L2
        + residual_L2
        + arb(6) * Delta_Lambda_cub_L2
        + arb(3) * Delta_Q2_Linf * Lambda2_g_L2
    )
    Delta_Lambda2_Q_L2 = Delta_Lambda2_Q_L2_rhs / kappa_Lambda

    return {
        "K_inv": K_inv,
        "Delta_Q_L2": Delta_Q_L2,
        "Delta_Q2_Linf": Delta_Q2_Linf,
        "kappa_Lambda": kappa_Lambda,
        "Delta_Lambda_Q_L2": Delta_Lambda_Q_L2,
        "C_Lambda_Q_L2": C_Lambda_Q_L2,
        "C_Lambda_Q_Linf": C_Lambda_Q_Linf,
        "C_Lambda_g_Linf": C_Lambda_g_Linf,
        "Delta_Lambda_cub_L2": Delta_Lambda_cub_L2,
        "Delta_Lambda2_Q_L2": Delta_Lambda2_Q_L2,
        "Delta_Lambda_Q_L2_rhs": Delta_Lambda_Q_L2_rhs,
        "Delta_Lambda2_Q_L2_rhs": Delta_Lambda2_Q_L2_rhs,
        "residual_L2_used": residual_L2,
        "Lambda_residual_L2_used": Lambda_residual_L2,
        "Lambda2_residual_L2_used": Lambda2_residual_L2,
        "Lambda_g_L2_used": Lambda_g_L2,
        "Lambda2_g_L2_used": Lambda2_g_L2,
    }

def build_Q_minus_g_integration_config() -> ProfileGConfig:
    """Return the integration parameters used by the Computation 03 weighted bounds."""
    return ProfileGConfig(
        J=J,
        prec_bits=Q_MINUS_G_PREC_BITS,
    )

def evaluate_omega2_tail_langle_minus4(R: arb) -> arb:
    """
    Upper bound for int_{|y|>R} log(1+|y|)^2 <y>^{-4} dy.

    For R>=1:
        <y>^{-4} <= y^{-4},
        log(1+y) <= log(2y).
    """
    if not (R >= arb(1)):
        raise RuntimeError("tail omega^2 <y>^-4 bound requires R >= 1.")

    log_2R = (arb(2) * R).log()
    one_sided = (R ** (-3)) * (
        log_2R * log_2R / arb(3)
        + arb(2) * log_2R / arb(9)
        + arb(2) / arb(27)
    )
    return arb(2) * one_sided

def evaluate_T_0(C_bound: arb, R: arb) -> arb:
    """
    If |F(y)| <= C <y>^{-2}, then
        int_{|y|>R} |F(y)| dy <= 2C/R.
    """
    return arb(2) * C_bound / R

def evaluate_T_omega(C_bound: arb, R: arb) -> arb:
    """
    If |F(y)| <= C <y>^{-2}, then

        int_{|y|>R} omega(y)|F(y)| dy
        <= 2C[log(1+R)/R + log(1+1/R)].
    """
    return arb(2) * C_bound * (
        ((arb(1) + R).log() / R)
        +
        (arb(1) + arb(1) / R).log()
    )

# Logarithmically weighted bounds
def compute_log_weighted_Q_minus_g_bound(
    e_Q_bounds: Dict[str, Any],
    q_weighted: Dict[str, Any],
) -> Dict[str, arb]:
    """Compute the bound Delta_{omega Q}^{L2}."""
    R = arb_from_decimal_token(R_omega)
    if not (R >= arb(1)):
        raise RuntimeError("R_omega must be at least 1")

    Delta_Q_L2 = e_Q_bounds["r_NK"]
    C_e_tail_0 = q_weighted["C_Q"][0] + profile_upper_bound(
        "pointwise_bounds", "weighted_g_Linf"
    )
    local_part = (arb(1) + R).log() * Delta_Q_L2
    I_omega_tail = evaluate_omega2_tail_langle_minus4(R)
    tail_part = C_e_tail_0 * sqrt_arb_upper(I_omega_tail)
    Delta_omega_Q_L2 = local_part + tail_part

    return {
        "R_omega": R,
        "C_e_tail_0": C_e_tail_0,
        "local_part": local_part,
        "I_omega_tail": I_omega_tail,
        "tail_part": tail_part,
        "Delta_omega_Q_L2": Delta_omega_Q_L2,
    }

# L1 bounds for the scaling derivatives
def compute_scaling_L1_bounds(
    e_Q_bounds: Dict[str, Any],
    q_weighted: Dict[str, Any],
    scaling_bounds: Dict[str, arb],
    omega_bound: Dict[str, arb],
) -> Dict[str, Any]:
    """Compute the L1 and omega-weighted L1 bounds for Lambda^a e_Q."""
    R = arb_from_decimal_token(R_E)
    if not (R >= arb(1)):
        raise RuntimeError("R_E must be at least 1")

    sqrt_2R = (arb(2) * R).sqrt()
    log_1p_R = (arb(1) + R).log()
    Delta_Lambda_Q_L2: Dict[int, arb] = {
        0: e_Q_bounds["r_NK"],
        1: scaling_bounds["Delta_Lambda_Q_L2"],
        2: scaling_bounds["Delta_Lambda2_Q_L2"],
    }

    C_Lambda_Q_tail: Dict[int, arb] = {
        0: q_weighted["C_Q"][0],
        1: arb(fmpq(1, 2)) * q_weighted["C_Q"][0] + q_weighted["C_Q"][1],
        2: (
            arb(fmpq(1, 4)) * q_weighted["C_Q"][0]
            + arb(2) * q_weighted["C_Q"][1]
            + q_weighted["C_Q"][2]
        ),
    }
    weighted_g = profile_upper_bound("pointwise_bounds", "weighted_g_Linf")
    weighted_y_gprime = profile_upper_bound(
        "pointwise_bounds", "weighted_y_gprime_Linf"
    )
    weighted_y2_gsecond = profile_upper_bound(
        "pointwise_bounds", "weighted_y2_gpp_Linf"
    )
    C_Lambda_g_tail: Dict[int, arb] = {
        0: weighted_g,
        1: arb(fmpq(1, 2)) * weighted_g + weighted_y_gprime,
        2: (
            arb(fmpq(1, 4)) * weighted_g
            + arb(2) * weighted_y_gprime
            + weighted_y2_gsecond
        ),
    }
    C_e_tail: Dict[int, arb] = {
        a: C_Lambda_Q_tail[a] + C_Lambda_g_tail[a] for a in range(3)
    }
    T_0 = {a: evaluate_T_0(C_e_tail[a], R) for a in range(3)}
    T_omega = {a: evaluate_T_omega(C_e_tail[a], R) for a in range(3)}

    Delta_Q_L1 = sqrt_2R * Delta_Lambda_Q_L2[0] + T_0[0]
    Delta_Lambda_Q_L1 = sqrt_2R * Delta_Lambda_Q_L2[1] + T_0[1]
    Delta_Lambda2_Q_L1 = sqrt_2R * Delta_Lambda_Q_L2[2] + T_0[2]

    Delta_omega_Q_L1 = (
        sqrt_2R * omega_bound["Delta_omega_Q_L2"] + T_omega[0]
    )
    Delta_omega_Lambda_Q_L1 = (
        sqrt_2R * log_1p_R * Delta_Lambda_Q_L2[1] + T_omega[1]
    )
    Delta_omega_Lambda2_Q_L1 = (
        sqrt_2R * log_1p_R * Delta_Lambda_Q_L2[2] + T_omega[2]
    )

    return {
        "R_E": R,
        "sqrt_2R": sqrt_2R,
        "log_1p_R": log_1p_R,
        "C_e_tail": C_e_tail,
        "T_0": T_0,
        "T_omega": T_omega,
        "Delta_Q_L1": Delta_Q_L1,
        "Delta_Lambda_Q_L1": Delta_Lambda_Q_L1,
        "Delta_Lambda2_Q_L1": Delta_Lambda2_Q_L1,
        "Delta_omega_Q_L1": Delta_omega_Q_L1,
        "Delta_omega_Lambda_Q_L1": Delta_omega_Lambda_Q_L1,
        "Delta_omega_Lambda2_Q_L1": Delta_omega_Lambda2_Q_L1,
    }

# Bounds for V_Q and the square-root potentials
def compute_V_Q_bounds(q_weighted: Dict[str, Any]) -> Dict[str, arb]:
    """Compute the displayed global bounds for V_Q and |V_Q|^{1/2}."""
    config = build_Q_minus_g_integration_config()
    pi = arb.pi()
    V_bound_Linf = q_weighted["V_bound_Linf"]
    I_langle4 = pi / arb(2)

    def omega2_langle4_density(theta: arb) -> arb:
        cos_theta = theta.cos()
        return cos_theta * cos_theta

    I_omega2_langle4 = integrate_even_log_weighted_direct(
        omega2_langle4_density,
        config,
        omega_power=2,
        nonnegative=True,
    )
    sqrt_V_bound = sqrt_arb_upper(V_bound_Linf)
    V_bound_L1 = V_bound_Linf * I_langle4
    V_omega2_bound_L1 = V_bound_Linf * I_omega2_langle4

    return {
        "V_bound_Linf": V_bound_Linf,
        "V_bound_L1": V_bound_L1,
        "V_omega2_bound_L1": V_omega2_bound_L1,
        "sqrt_V_Q_L2": sqrt_arb_upper(V_bound_L1),
        "omega_sqrt_V_Q_L2": sqrt_arb_upper(V_omega2_bound_L1),
        "y_sqrt_V_Q_Linf": sqrt_V_bound / arb(2),
        "y2_sqrt_V_Q_Linf": sqrt_V_bound,
        "I_langle4": I_langle4,
        "I_omega2_langle4": I_omega2_langle4,
    }

def compute_sqrt_V_difference_bounds(
    e_Q_bounds: Dict[str, Any],
    q_weighted: Dict[str, Any],
) -> Dict[str, arb]:
    """Compute Delta_{sqrt V}^{L2} and Delta_{omega sqrt V}^{L2}."""
    config = build_Q_minus_g_integration_config()
    pi = arb.pi()
    r_NK = e_Q_bounds["r_NK"]

    I_y2_langle4 = pi / arb(2)
    y_Q_L2 = q_weighted["C_Q"][0] * sqrt_arb_upper(I_y2_langle4)

    def omega4_y2_langle4_density(theta: arb) -> arb:
        sin_theta = theta.sin()
        return sin_theta * sin_theta

    I_omega4_y2_langle4 = integrate_even_log_weighted_direct(
        omega4_y2_langle4_density,
        config,
        omega_power=4,
        nonnegative=True,
    )
    omega2_y_Q_L2 = q_weighted["C_Q"][0] * sqrt_arb_upper(
        I_omega4_y2_langle4
    )
    y_g_prime_L2 = profile_upper_bound("potential_and_moment_bounds", "y_g_prime_L2")
    omega2_y_g_prime_L2 = profile_upper_bound(
        "potential_and_moment_bounds", "omega2_y_g_prime_L2"
    )

    Delta_sqrt_V_L2_sq = y_Q_L2 * r_NK + y_g_prime_L2 * r_NK
    Delta_omega_sqrt_V_L2_sq = (
        omega2_y_Q_L2 * r_NK + omega2_y_g_prime_L2 * r_NK
    )

    return {
        "Delta_sqrt_V_L2_sq": Delta_sqrt_V_L2_sq,
        "Delta_omega_sqrt_V_L2_sq": Delta_omega_sqrt_V_L2_sq,
        "Delta_sqrt_V_L2": sqrt_arb_upper(Delta_sqrt_V_L2_sq),
        "Delta_omega_sqrt_V_L2": sqrt_arb_upper(Delta_omega_sqrt_V_L2_sq),
        "I_y2_langle4": I_y2_langle4,
        "I_omega4_y2_langle4": I_omega4_y2_langle4,
        "y_Q_L2_used": y_Q_L2,
        "omega2_y_Q_L2_used": omega2_y_Q_L2,
        "y_g_prime_L2_used": y_g_prime_L2,
        "omega2_y_g_prime_L2_used": omega2_y_g_prime_L2,
    }

# Bounds for T_Q - T_g and the projected difference
def compute_T_Q_minus_T_g_and_projected_bounds(
    V_Q_bounds: Dict[str, arb],
    potential_difference: Dict[str, arb],
) -> Dict[str, arb]:
    """Compute Delta_T and the projected-operator transfer bound Delta_proj."""
    pi = arb.pi()
    Delta_sqrt_V_L2 = potential_difference["Delta_sqrt_V_L2"]
    Delta_omega_sqrt_V_L2 = potential_difference["Delta_omega_sqrt_V_L2"]

    V_bound_Linf = V_Q_bounds["V_bound_Linf"]
    V_bound_L1 = V_Q_bounds["V_bound_L1"]
    V_omega2_bound_L1 = V_Q_bounds["V_omega2_bound_L1"]
    V_g_Linf = profile_upper_bound("potential_and_moment_bounds", "V_g_Linf")
    V_g_L1 = profile_upper_bound("potential_and_moment_bounds", "V_g_L1")
    V_g_omega2_L1 = profile_upper_bound(
        "potential_and_moment_bounds", "omega2_V_g_L1"
    )

    Delta_T_Q_part = sqrt_arb_upper(
        (arb(4) * V_bound_Linf + arb(2) * V_omega2_bound_L1)
        * Delta_sqrt_V_L2**2
        + arb(2) * V_bound_L1 * Delta_omega_sqrt_V_L2**2
    ) / pi
    Delta_T_g_part = sqrt_arb_upper(
        (arb(4) * V_g_Linf + arb(2) * V_g_omega2_L1)
        * Delta_sqrt_V_L2**2
        + arb(2) * V_g_L1 * Delta_omega_sqrt_V_L2**2
    ) / pi
    Delta_T = Delta_T_Q_part + Delta_T_g_part
    Delta_proj_correction = (
        arb(8)
        * sqrt_arb_upper(V_g_Linf + V_g_omega2_L1)
        * Delta_sqrt_V_L2
        / pi
    )
    Delta_proj = Delta_T + Delta_proj_correction

    return {
        "Delta_T_Q_part": Delta_T_Q_part,
        "Delta_T_g_part": Delta_T_g_part,
        "Delta_T": Delta_T,
        "Delta_proj_correction": Delta_proj_correction,
        "Delta_proj": Delta_proj,
    }



def run_stage_03_Q_minus_g_transfer_bounds() -> None:
    """Compute the g-to-Q transfer bounds and write the complete Computation 03 checkpoint."""
    ctx.prec = Q_MINUS_G_PREC_BITS
    flint.ctx.prec = Q_MINUS_G_PREC_BITS
    start_time = current_time()

    print("[03_Q_minus_g_transfer_bounds]")
    print("  Bounds for Q-g and T_Q-T_g")
    print(f"  precision bits: {Q_MINUS_G_PREC_BITS}")
    print(f"  profile source:  {G_PROFILE_JSON_PATH}")
    print(f"  endpoint source: {ENDPOINT_JSON_PATH}")
    print(f"  output dir:      {Q_MINUS_G_OUT_DIR}")

    nk = compute_newton_kantorovich_bounds()
    print("  [newton_kantorovich]")
    for key in (
        "K_inv", "M_infty", "R_g", "A_NK", "B_NK", "C_NK",
        "NK_smallness_product", "r_NK",
    ):
        print(f"    {key:<26} = {nk[key]}")
    save_Q_minus_g_substage(
        "newton_kantorovich",
        {
            "description": "Newton--Kantorovich constants and the H1 radius r_NK for e_Q=Q-g.",
            "elapsed": format_elapsed_time(current_time() - start_time),
            "parameters": {"PREC_BITS": Q_MINUS_G_PREC_BITS},
            "inputs": {
                "K_inv": "Stage02 values.inverse_norm_bound",
                "M_infty": "Stage01 sections.pointwise_bounds.g_Linf",
                "R_g": "Stage01 sections.residual.H_norm_upper[0]",
                "profile_source": str(G_PROFILE_JSON_PATH),
                "endpoint_source": str(ENDPOINT_JSON_PATH),
            },
            "values": jsonable_g_data(nk),
            "status": {
                "NK_smallness_product_lt_half": (
                    arb_upper(nk["NK_smallness_product"]) < arb(fmpq(1, 2))
                ),
                "status": "OK",
            },
        },
    )

    e_Q_bounds = compute_higher_order_Q_minus_g_bounds(nk)
    print("  [higher_order_Q_minus_g_bounds]")
    for key in (
        "Delta_cub_W1_2", "Delta_absD_Q_W1_2", "Delta_Q_W2_2",
        "Delta_cub_W2_2", "Delta_absD_Q_W2_2", "Delta_Q_W3_2",
    ):
        print(f"    {key:<26} = {e_Q_bounds[key]}")
    for a in range(3):
        print(f"    Delta_Q_Linf[{a}]          = {e_Q_bounds['Delta_Q_Linf'][a]}")
    save_Q_minus_g_substage(
        "higher_order_Q_minus_g_bounds",
        {
            "description": "Higher-order and pointwise bounds for e_Q=Q-g.",
            "elapsed": format_elapsed_time(current_time() - start_time),
            "parameters": {"PREC_BITS": Q_MINUS_G_PREC_BITS},
            "inputs": {
                "r_NK": "Stage03 newton_kantorovich.r_NK",
                "residual": "Stage01 residual bounds",
                "g_bounds": "Stage01 Sobolev and pointwise bounds",
            },
            "values": jsonable_g_data(e_Q_bounds),
            "status": {"status": "OK"},
        },
    )

    q_weighted = compute_weighted_Q_bounds(e_Q_bounds)
    print("  [weighted_Q_bounds]")
    for a in range(3):
        print(f"    C_Q_int[{a}]               = {q_weighted['C_Q_int'][a]}")
        print(f"    C_Q_ext[{a}]               = {q_weighted['C_Q_ext'][a]}")
        print(f"    C_Q[{a}]                   = {q_weighted['C_Q'][a]}")
    for key in (
        "C_Q_Linf", "Delta_cub_L1", "C_Q_lead_tail",
        "C_Q_rem_tail", "C_Q_tail", "V_bound_Linf",
    ):
        print(f"    {key:<26} = {q_weighted[key]}")
    save_Q_minus_g_substage(
        "weighted_Q_bounds",
        {
            "description": "Weighted pointwise bounds for Q and V_Q.",
            "elapsed": format_elapsed_time(current_time() - start_time),
            "parameters": {
                "PREC_BITS": Q_MINUS_G_PREC_BITS,
                "R_Q": R_Q,
                "R_M": R_M,
            },
            "inputs": {
                "higher_order_Q_minus_g_bounds": "Stage03 higher_order_Q_minus_g_bounds",
                "profile_bounds": "Stage01 pointwise, moment, and Sobolev bounds",
            },
            "values": jsonable_g_data(q_weighted),
            "status": {"status": "OK"},
        },
    )

    scaling_bounds = compute_scaling_Q_minus_g_bounds(e_Q_bounds, q_weighted)
    print("  [scaling_Q_minus_g_bounds]")
    for key in (
        "Delta_Q_L2", "Delta_Q2_Linf", "kappa_Lambda",
        "Delta_Lambda_Q_L2", "C_Lambda_Q_L2", "C_Lambda_Q_Linf",
        "C_Lambda_g_Linf", "Delta_Lambda_cub_L2", "Delta_Lambda2_Q_L2",
    ):
        print(f"    {key:<28} = {scaling_bounds[key]}")
    save_Q_minus_g_substage(
        "scaling_Q_minus_g_bounds",
        {
            "description": "L2 bounds for Lambda e_Q and Lambda^2 e_Q.",
            "elapsed": format_elapsed_time(current_time() - start_time),
            "parameters": {"PREC_BITS": Q_MINUS_G_PREC_BITS},
            "inputs": {
                "K_inv": "Stage02 values.inverse_norm_bound",
                "residual_scaling_bounds": "Stage01 residual.Lambda_norm_upper[0..2]",
                "higher_order_Q_minus_g_bounds": "Stage03 higher_order_Q_minus_g_bounds",
                "weighted_Q_bounds": "Stage03 weighted_Q_bounds",
            },
            "values": jsonable_g_data(scaling_bounds),
            "status": {
                "kappa_Lambda_positive": arb_lower(scaling_bounds["kappa_Lambda"]) > arb(0),
                "status": "OK",
            },
        },
    )

    core_values = {
        "Delta_Q_L2": scaling_bounds["Delta_Q_L2"],
        "Delta_Lambda_Q_L2": scaling_bounds["Delta_Lambda_Q_L2"],
        "Delta_Lambda2_Q_L2": scaling_bounds["Delta_Lambda2_Q_L2"],
        "Delta_Q_W2_2": e_Q_bounds["Delta_Q_W2_2"],
        "Delta_Q_W3_2": e_Q_bounds["Delta_Q_W3_2"],
        "Delta_Q_Linf": e_Q_bounds["Delta_Q_Linf"],
        "C_Q": q_weighted["C_Q"],
        "V_bound_Linf": q_weighted["V_bound_Linf"],
    }
    save_Q_minus_g_substage(
        "core_Q_minus_g_bounds",
        {
            "description": "Core Q-g bounds used by later stages.",
            "elapsed": format_elapsed_time(current_time() - start_time),
            "values": jsonable_g_data(core_values),
            "status": {"status": "OK"},
        },
    )

    omega_bound = compute_log_weighted_Q_minus_g_bound(e_Q_bounds, q_weighted)
    print("  [log_weighted_Q_minus_g_bound]")
    for key in ("R_omega", "C_e_tail_0", "local_part", "tail_part", "Delta_omega_Q_L2"):
        print(f"    {key:<26} = {omega_bound[key]}")
    save_Q_minus_g_substage(
        "log_weighted_Q_minus_g_bound",
        {
            "description": "The logarithmically weighted L2 bound Delta_omega_Q_L2.",
            "elapsed": format_elapsed_time(current_time() - start_time),
            "parameters": {"PREC_BITS": Q_MINUS_G_PREC_BITS, "R_omega": R_omega},
            "inputs": {
                "higher_order_Q_minus_g_bounds": "Stage03 higher_order_Q_minus_g_bounds",
                "weighted_Q_bounds": "Stage03 weighted_Q_bounds",
            },
            "values": jsonable_g_data(omega_bound),
            "status": {"status": "OK"},
        },
    )

    scaling_L1 = compute_scaling_L1_bounds(
        e_Q_bounds,
        q_weighted,
        scaling_bounds,
        omega_bound,
    )
    print("  [scaling_L1_bounds]")
    for key in (
        "Delta_Q_L1", "Delta_Lambda_Q_L1", "Delta_Lambda2_Q_L1",
        "Delta_omega_Q_L1", "Delta_omega_Lambda_Q_L1",
        "Delta_omega_Lambda2_Q_L1",
    ):
        print(f"    {key:<32} = {scaling_L1[key]}")
    save_Q_minus_g_substage(
        "scaling_L1_bounds",
        {
            "description": "L1 and logarithmically weighted L1 bounds for Lambda^a e_Q.",
            "elapsed": format_elapsed_time(current_time() - start_time),
            "parameters": {"PREC_BITS": Q_MINUS_G_PREC_BITS, "R_E": R_E},
            "inputs": {
                "higher_order_Q_minus_g_bounds": "Stage03 higher_order_Q_minus_g_bounds",
                "weighted_Q_bounds": "Stage03 weighted_Q_bounds",
                "scaling_Q_minus_g_bounds": "Stage03 scaling_Q_minus_g_bounds",
                "log_weighted_Q_minus_g_bound": "Stage03 log_weighted_Q_minus_g_bound",
            },
            "values": jsonable_g_data(scaling_L1),
            "status": {"status": "OK"},
        },
    )

    V_Q_bounds = compute_V_Q_bounds(q_weighted)
    print("  [V_Q_bounds]")
    for key in (
        "V_bound_Linf", "V_bound_L1", "V_omega2_bound_L1",
        "sqrt_V_Q_L2", "omega_sqrt_V_Q_L2",
        "y_sqrt_V_Q_Linf", "y2_sqrt_V_Q_Linf",
    ):
        print(f"    {key:<28} = {V_Q_bounds[key]}")
    save_Q_minus_g_substage(
        "V_Q_bounds",
        {
            "description": "Bounds for V_Q and |V_Q|^(1/2).",
            "elapsed": format_elapsed_time(current_time() - start_time),
            "parameters": {"PREC_BITS": Q_MINUS_G_PREC_BITS},
            "inputs": {"weighted_Q_bounds": "Stage03 weighted_Q_bounds"},
            "values": jsonable_g_data(V_Q_bounds),
            "status": {"status": "OK"},
        },
    )

    potential_difference = compute_sqrt_V_difference_bounds(
        e_Q_bounds,
        q_weighted,
    )
    print("  [sqrt_V_difference_bounds]")
    for key in ("Delta_sqrt_V_L2", "Delta_omega_sqrt_V_L2"):
        print(f"    {key:<28} = {potential_difference[key]}")
    save_Q_minus_g_substage(
        "sqrt_V_difference_bounds",
        {
            "description": "Bounds for delta_V=|V_Q|^(1/2)-|V_g|^(1/2).",
            "elapsed": format_elapsed_time(current_time() - start_time),
            "parameters": {"PREC_BITS": Q_MINUS_G_PREC_BITS},
            "inputs": {
                "higher_order_Q_minus_g_bounds": "Stage03 higher_order_Q_minus_g_bounds",
                "weighted_Q_bounds": "Stage03 weighted_Q_bounds",
            },
            "values": jsonable_g_data(potential_difference),
            "status": {"status": "OK"},
        },
    )

    T_transfer = compute_T_Q_minus_T_g_and_projected_bounds(
        V_Q_bounds,
        potential_difference,
    )
    print("  [T_Q_minus_T_g_and_projected_bounds]")
    for key in ("Delta_T_Q_part", "Delta_T_g_part", "Delta_T", "Delta_proj_correction", "Delta_proj"):
        print(f"    {key:<28} = {T_transfer[key]}")
    save_Q_minus_g_substage(
        "T_Q_minus_T_g_and_projected_bounds",
        {
            "description": "The operator difference Delta_T and projected difference Delta_proj.",
            "elapsed": format_elapsed_time(current_time() - start_time),
            "parameters": {"PREC_BITS": Q_MINUS_G_PREC_BITS},
            "inputs": {
                "V_Q_bounds": "Stage03 V_Q_bounds",
                "V_g_bounds": "Stage01 potential_and_moment_bounds",
                "sqrt_V_difference_bounds": "Stage03 sqrt_V_difference_bounds",
            },
            "values": jsonable_g_data(T_transfer),
            "status": {"status": "OK"},
        },
    )

    final_values = {
        "Delta_Q_L2": scaling_bounds["Delta_Q_L2"],
        "Delta_Lambda_Q_L2": scaling_bounds["Delta_Lambda_Q_L2"],
        "Delta_Lambda2_Q_L2": scaling_bounds["Delta_Lambda2_Q_L2"],
        "Delta_Q_L1": scaling_L1["Delta_Q_L1"],
        "Delta_Lambda_Q_L1": scaling_L1["Delta_Lambda_Q_L1"],
        "Delta_Lambda2_Q_L1": scaling_L1["Delta_Lambda2_Q_L1"],
        "Delta_omega_Q_L1": scaling_L1["Delta_omega_Q_L1"],
        "Delta_omega_Lambda_Q_L1": scaling_L1["Delta_omega_Lambda_Q_L1"],
        "Delta_omega_Lambda2_Q_L1": scaling_L1["Delta_omega_Lambda2_Q_L1"],
        "Delta_omega_Q_L2": omega_bound["Delta_omega_Q_L2"],
        "C_Q": q_weighted["C_Q"],
        "V_bound_Linf": V_Q_bounds["V_bound_Linf"],
        "V_bound_L1": V_Q_bounds["V_bound_L1"],
        "V_omega2_bound_L1": V_Q_bounds["V_omega2_bound_L1"],
        "sqrt_V_Q_L2": V_Q_bounds["sqrt_V_Q_L2"],
        "omega_sqrt_V_Q_L2": V_Q_bounds["omega_sqrt_V_Q_L2"],
        "y_sqrt_V_Q_Linf": V_Q_bounds["y_sqrt_V_Q_Linf"],
        "y2_sqrt_V_Q_Linf": V_Q_bounds["y2_sqrt_V_Q_Linf"],
        "Delta_sqrt_V_L2": potential_difference["Delta_sqrt_V_L2"],
        "Delta_omega_sqrt_V_L2": potential_difference["Delta_omega_sqrt_V_L2"],
        "Delta_T": T_transfer["Delta_T"],
        "Delta_proj": T_transfer["Delta_proj"],
    }
    save_Q_minus_g_substage(
        "Q_minus_g_transfer_bounds",
        {
            "description": "Q-g and operator-transfer bounds used in Stages 05b and 08.",
            "elapsed": format_elapsed_time(current_time() - start_time),
            "values": jsonable_g_data(final_values),
            "status": {"status": "OK"},
        },
    )

    print(f"  wrote JSON:    {Q_MINUS_G_JSON_PATH}")
    print("  status: OK")

# ==================================================================================================
# COMPUTATION 04. DCT-I COEFFICIENT COMPARISON FOR a_g^(L)
# ==================================================================================================
# DCT-I coefficient enclosure
def compute_unscaled_DCT_I_coeffs(samples: List[arb], N: int) -> List[arb]:
    """
    Compute the unscaled DCT-I transform from N+1 endpoint samples.

    The samples use theta_q=pi*q/(2N), q=0,...,N, as in the manuscript. The even extension has
    length 2N and returns FFT modes k=0,...,N.
    """
    if len(samples) != N + 1:
        raise ValueError(f"expected {N + 1} samples, got {len(samples)}")

    fft_length = 2 * N
    even_extension = [acb(0) for _ in range(fft_length)]

    for q in range(N + 1):
        even_extension[q] = acb(samples[q])

    for q in range(N + 1, fft_length):
        even_extension[q] = acb(samples[2 * N - q])

    # The even 2N-periodic extension converts the DCT-I sum to this FFT.
    acb_fft_inplace(even_extension)

    return [even_extension[k].real for k in range(N + 1)]

def compute_DCT_I_coeffs(samples: List[arb], N: int) -> List[arb]:
    """
    Return the N reconstruction coefficients D_{N,k}, k=0,...,N-1.

    The input has N+1 samples q=0,...,N. The Nyquist coefficient k=N from the unscaled transform is
    not part of the manuscript reconstruction operator.
    """
    fft_coeffs = compute_unscaled_DCT_I_coeffs(samples, N)

    out = [arb(0) for _ in range(N)]
    out[0] = fft_coeffs[0] / arb(2 * N)

    for k in range(1, N):
        out[k] = fft_coeffs[k] / arb(N)

    return out

# Rational coefficient discrepancy bounds
def write_a_g_comparison_outputs(payload: Dict[str, Any]) -> None:
    save_stage_checkpoint(
        '04_a_g_coefficient_comparison',
        payload,
        state="complete",
        completed_substages=[],
    )


def assert_a_g_coefficient_comparison() -> None:
    if not A_G_COMPARISON_JSON_PATH.exists():
        raise RuntimeError(
            "Stage04 coefficient comparison for a_g^(L) JSON is missing. "
            "Run --stage 04_a_g_coefficient_comparison first."
        )
    data = load_stage_payload(
        '04_a_g_coefficient_comparison',
        require_complete=True,
    )
    status = data.get("status", {})
    if not bool(status.get("passed_all_coefficients_within_eps_rat")):
        raise RuntimeError("Stage04 coefficient comparison for a_g^(L) did not pass.")
    if status.get("status") != "OK":
        raise RuntimeError(f"Stage04 bad status: {status}")

def run_stage_04_a_g_coefficient_comparison() -> None:
    """
    Certify the stored rational coefficients of a_g^(L).

    For k=0,...,L, the routine checks |c_k-D_{N,k}[a_g]|<=eps_rat using N+1 certified grid samples
    and the N coefficients k=0,...,N-1 of the DCT-I reconstruction.
    """
    ctx.prec = A_G_COMPARISON_PREC_BITS
    flint.ctx.prec = A_G_COMPARISON_PREC_BITS

    t0 = current_time()

    print("[04_a_g_coefficient_comparison]")
    print("  mode: coefficient comparison for a_g^(L) against the DCT-I coefficients")
    print(f"  precision bits: {A_G_COMPARISON_PREC_BITS}")
    print(f"  U coefficient file: {input_path("U_coeffs")}")
    print(f"  a_g coefficient file: {input_path("a_g_coeffs")}")
    print(f"  L: {L}")
    print(f"  N: {N_DCT}")

    a_g_path = input_path("a_g_coeffs")
    u_path = input_path("U_coeffs")

    header = read_csv_header(a_g_path)
    row_count = count_csv_data_rows(a_g_path)

    if header != EXPECTED_HEADERS["a_g_coeffs"]:
        raise RuntimeError(
            f"bad a_g_coeffs header: expected {EXPECTED_HEADERS["a_g_coeffs"]}, got {header}"
        )

    if row_count != L + 1:
        raise RuntimeError(f"bad a_g_coeffs row count: expected {L + 1}, got {row_count}")

    # Stored decimal coefficients are parsed exactly before the comparison.
    a_g_coeffs = load_a_g_coeffs()
    if len(a_g_coeffs) != L + 1:
        raise RuntimeError(f"bad a_g coefficient length: {len(a_g_coeffs)}")

    # D_{N,k}[a_g] is recomputed from interval evaluations of the profile.
    U_coeffs = load_U_coeffs()

    print("  sampling certified a_g grid ...")
    a_g_samples, _ = sample_a_g_and_a_g_log(N_DCT, U_coeffs)

    print("  computing DCT-I coefficients ...")
    dct_coeffs = compute_DCT_I_coeffs(a_g_samples, N_DCT)

    eps_rat = arb_from_decimal_token(delta_rat)

    max_abs_error = arb(0)
    argmax = 0
    failures: List[Dict[str, str]] = []


    print("  comparing c_k with DCT-I coefficients ...")
    for k in range(L + 1):
        err = arb_abs_upper(a_g_coeffs[k] - dct_coeffs[k])

        if arb_upper(err) > arb_upper(max_abs_error):
            max_abs_error = err
            argmax = k

        passed_k = arb_leq_certified(err, eps_rat)
        if not passed_k and len(failures) < 20:
            failures.append({
                "k": str(k),
                "c_k": arb_ball_str(a_g_coeffs[k], 50),
                "dct_k": arb_ball_str(dct_coeffs[k], 50),
                "abs_error_upper": arb_ball_str(err, 50),
            })


    passed_all = len(failures) == 0

    if not passed_all:
        raise RuntimeError(
            "coefficient comparison for a_g^(L) failed: some coefficients exceed eps_rat. "
            f"first failures: {failures[:3]}"
        )

    payload = {
        "description": (
            "Compare the rational coefficients c_k "
            "satisfying |c_k - D_{N,k}[a_g]| <= eps_rat for k=0,...,L."
        ),
        "elapsed": format_elapsed_time(current_time() - t0),
        "parameters": {
            "L": L,
            "N": N_DCT,
            "J": J,
            "PREC_BITS": A_G_COMPARISON_PREC_BITS,
            "EPS_RAT": delta_rat,
            "coefficient_definition": "c_k approximates DCT-I coefficient D_{N,k}[a_g]",
        },
        "inputs": {
            "U_coeffs": str(u_path),
            "a_g_coeffs": str(a_g_path),
            "a_g_coeffs_header": header,
            "a_g_coeffs_data_rows": row_count,
        },
        "values": {
            "eps_rat": arb_interval_record_from_arb(eps_rat),
            "max_abs_error_upper": arb_interval_record_from_arb(max_abs_error),
            "argmax_abs_error": argmax,
            "num_checked": L + 1,
            "num_failures": len(failures),
            "passed_all_coefficients_within_eps_rat": passed_all,
        },
        "status": {
            "header_ok": header == EXPECTED_HEADERS["a_g_coeffs"],
            "row_count_ok": row_count == L + 1,
            "passed_all_coefficients_within_eps_rat": passed_all,
            "status": "OK",
        },
    }

    write_a_g_comparison_outputs(payload)

    print(f"  max |c_k - D_N,k[a_g]| upper: {max_abs_error}")
    print(f"  argmax: {argmax}")
    print(f"  wrote JSON:    {A_G_COMPARISON_JSON_PATH}")
    print("  status: OK")

# ==================================================================================================
# COMPUTATION 05. PROJECTED BIRMAN--SCHWINGER BOUND FOR g
# ==================================================================================================
def load_projected_T_g_results() -> Dict[str, Any]:
    if PROJECTED_T_G_JSON_PATH.exists():
        return load_stage_payload(
            '05_projected_T_g_bound',
            require_complete=False,
        )

    return {
        "metadata": {
            "L": L,
            "M": M,
            "N": N_DCT,
            "J": J,
            "a_g_coeffs": str(input_path("a_g_coeffs")),
            "T_g_s_high": str(input_path(T_g_witness_input_key("s_high"))),
            "T_g_t_off": str(input_path(T_g_witness_input_key("t_off"))),
            "T_g_v_low": str(input_path(T_g_witness_input_key("v_low"))),
            "T_g_w_low": str(input_path(T_g_witness_input_key("w_low"))),
        },
        "stages": {},
    }

def save_projected_T_g_results(data: Dict[str, Any]) -> None:
    completed = list(data.get("stages", {}).keys())
    state = "complete" if 'projected_T_g_bound' in completed else "partial"
    save_stage_checkpoint(
        '05_projected_T_g_bound',
        data,
        state=state,
        completed_substages=completed,
    )

def save_projected_T_g_substage(stage: str, payload: Dict[str, Any]) -> None:
    data = load_projected_T_g_results()
    data.setdefault("stages", {})[stage] = payload
    save_projected_T_g_results(data)

def get_complete_projected_T_g_substage(stage: str) -> Dict[str, Any]:
    data = load_stage_payload(
        '05_projected_T_g_bound',
        require_complete=True,
    )
    stages = data.get("stages", {})
    if stage not in stages:
        raise RuntimeError(
            f"T_g subcomputation {stage!r} is missing in {PROJECTED_T_G_JSON_PATH}"
        )
    item = stages[stage]
    if not isinstance(item, dict):
        raise TypeError(f"T_g subcomputation {stage!r} is not a dictionary")
    return item

def get_projected_T_g_substage(stage: str) -> Dict[str, Any]:
    data = load_projected_T_g_results()
    stages = data.get("stages", {})
    if stage not in stages:
        raise RuntimeError(
            f"T_g subcomputation {stage!r} is missing in {PROJECTED_T_G_JSON_PATH}"
        )
    block = stages[stage]
    if not isinstance(block, dict):
        raise TypeError(f"T_g subcomputation {stage!r} is not a dictionary")
    return block

def projected_T_g_substage_exists(stage: str) -> bool:
    if not PROJECTED_T_G_JSON_PATH.exists():
        return False
    stage_checkpoint_exists(
        '05_projected_T_g_bound',
        require_complete=False,
    )
    data = load_projected_T_g_results()
    return stage in data.get("stages", {})

def print_projected_T_g_substage_summary(stage: str, payload: Dict[str, Any]) -> None:
    print("")
    print(f"=== T_g subcomputation {stage}: summary interval bounds ===")
    for key, value in payload.get("values", {}).items():
        if is_arb_interval_record(value):
            print(f"{key:<42} {interval_record_upper_display(value)}")
    print("")

def compute_a_g_L_Linf(a_g_coeffs_arb: List[arb]) -> arb:
    """Return the smaller of the coefficient-l1 and Cauchy upper bounds for ||a_g^(L)||_infty."""
    coeff_l1_bound = arb(0)
    for ck in a_g_coeffs_arb:
        coeff_l1_bound += abs(ck)

    coeff_l2_sq = arb(0)
    for ck in a_g_coeffs_arb:
        coeff_l2_sq += ck * ck

    cauchy_bound = (arb(len(a_g_coeffs_arb)) * coeff_l2_sq).sqrt()

    return coeff_l1_bound if arb_upper(coeff_l1_bound) <= arb_upper(cauchy_bound) else cauchy_bound

def ball_contains_zero(x: arb) -> bool:
    return arb_lower(x) <= arb(0) <= arb_upper(x)

def is_nonfinite_arb(x: arb) -> bool:
    s = str(x).lower()
    return ("nan" in s) or ("inf" in s)

def update_max_upper(current: arb, candidate: arb) -> arb:
    return candidate if arb_upper(candidate) > arb_upper(current) else current

def geometric_tail_bound(term_next_abs: arb, ratio: arb) -> arb:
    qU = arb_upper(ratio)
    if qU >= 1:
        raise RuntimeError("Tail ratio >= 1; split interval or increase SERIES_N.")

    denom = arb(1) - qU
    if ball_contains_zero(denom):
        raise RuntimeError("1-ratio contains 0; split interval.")

    return term_next_abs / denom

def sinc0_series_ball_safe(x: arb, Nterms: int) -> arb:
    axu = arb_upper(abs(x))
    ax2 = axu * axu

    x_sq = x * x
    pow_x2 = arb(1)
    s = arb(0)
    fact = 1

    for n in range(0, Nterms + 1):
        if n == 0:
            fact = 1
        else:
            fact *= (2 * n)
            fact *= (2 * n + 1)

        term = pow_x2 * arb(fmpq(1, fact))
        if n % 2 == 1:
            term = -term
        s += term
        pow_x2 *= x_sq

    n_next = Nterms + 1
    fact_next = fact * (2 * n_next) * (2 * n_next + 1)
    term_next_abs = (axu ** (2 * n_next)) * arb(fmpq(1, fact_next))
    ratio = ax2 / arb((2 * n_next + 3) * (2 * n_next + 2))
    tail = geometric_tail_bound(term_next_abs, ratio)
    return s + arb(0, arb_upper(tail))

def sinc1_series_ball_safe(x: arb, Nterms: int) -> arb:
    axu = arb_upper(abs(x))
    ax2 = axu * axu

    x_sq = x * x
    pow_x2 = arb(1)
    s = arb(0)
    fact = 1
    fact *= 2
    fact *= 3

    for n in range(1, Nterms + 1):
        coef = arb(fmpq(2 * n, fact))
        term = pow_x2 * x * coef
        if n % 2 == 1:
            term = -term
        s += term

        pow_x2 *= x_sq
        if n != Nterms:
            fact *= (2 * n + 2)
            fact *= (2 * n + 3)

    n_next = Nterms + 1
    fact_next = fact * (2 * Nterms + 2) * (2 * Nterms + 3)
    term_next_abs = arb(2 * n_next) * (axu ** (2 * n_next - 1)) * arb(fmpq(1, fact_next))
    ratio = ax2 / arb(2 * n_next * (2 * n_next + 3))
    tail = geometric_tail_bound(term_next_abs, ratio)
    return s + arb(0, arb_upper(tail))

def sinc2_series_ball_safe(x: arb, Nterms: int) -> arb:
    axu = arb_upper(abs(x))
    ax2 = axu * axu

    x_sq = x * x
    pow_x2 = arb(1)
    s = arb(0)
    fact = 1
    fact *= 2
    fact *= 3

    for n in range(1, Nterms + 1):
        coef_num = (2 * n) * (2 * n - 1)
        term = pow_x2 * arb(fmpq(coef_num, fact))
        if n % 2 == 1:
            term = -term
        s += term

        pow_x2 *= x_sq
        if n != Nterms:
            fact *= (2 * n + 2)
            fact *= (2 * n + 3)

    n_next = Nterms + 1
    fact_next = fact * (2 * Nterms + 2) * (2 * Nterms + 3)
    coef_num_next = (2 * n_next) * (2 * n_next - 1)
    term_next_abs = arb(coef_num_next) * (axu ** (2 * n_next - 2)) * arb(fmpq(1, fact_next))
    ratio = (ax2 * arb(2 * n_next + 1)) / arb(
        (2 * n_next) * (2 * n_next - 1) * (2 * n_next + 3)
    )
    tail = geometric_tail_bound(term_next_abs, ratio)
    return s + arb(0, arb_upper(tail))

def sinc0_ball_safe(x: arb, series_N: int, small_thresh: arb) -> arb:
    if ball_contains_zero(x) or arb_upper(abs(x)) <= small_thresh:
        return sinc0_series_ball_safe(x, series_N)
    return arb.sin(x) / x

def sinc1_ball_safe(x: arb, series_N: int, small_thresh: arb) -> arb:
    if ball_contains_zero(x) or arb_upper(abs(x)) <= small_thresh:
        return sinc1_series_ball_safe(x, series_N)
    return (x * arb.cos(x) - arb.sin(x)) / (x * x)

def sinc2_ball_safe(x: arb, series_N: int, small_thresh: arb) -> arb:
    if ball_contains_zero(x) or arb_upper(abs(x)) <= small_thresh:
        return sinc2_series_ball_safe(x, series_N)
    return (-(x * x) * arb.sin(x) - 2 * x * arb.cos(x) + 2 * arb.sin(x)) / (x * x * x)

def requires_split_near_zero(theta_ball: arb, J: int, small_thresh: arb) -> bool:
    if not T_G_USE_NEAR_ZERO_GATE:
        return False
    if not ball_contains_zero(theta_ball):
        return False

    worst = arb(2 * J) * theta_ball
    return arb_upper(abs(worst)) > small_thresh

def evaluate_U_and_theta_derivatives(theta_ball: arb, U_coeffs_arb: list[arb], J: int) -> tuple[arb, arb, arb]:
    U = arb(0)
    U_theta = arb(0)
    U_theta_theta = arb(0)

    for j in range(0, J + 1):
        x = arb(2 * j) * theta_ball
        cx = arb.cos(x)
        U += U_coeffs_arb[j] * cx

        if j >= 1:
            sx = arb.sin(x)
            U_theta += U_coeffs_arb[j] * arb(-2 * j) * sx
            U_theta_theta += U_coeffs_arb[j] * arb(-4 * j * j) * cx

    return U, U_theta, U_theta_theta

def evaluate_U_theta_over_theta_and_derivatives(theta_ball: arb, U_coeffs_arb: list[arb], J: int, series_N: int, small_thresh: arb) -> tuple[arb, arb, arb]:
    # V(theta) = U'(theta)/theta.
    V_value = arb(0)
    V_theta = arb(0)
    V_theta_theta = arb(0)

    for j in range(1, J + 1):
        x = arb(2 * j) * theta_ball
        sinc_0 = sinc0_ball_safe(x, series_N, small_thresh)
        s1 = sinc1_ball_safe(x, series_N, small_thresh)
        s2 = sinc2_ball_safe(x, series_N, small_thresh)

        uj = U_coeffs_arb[j]
        V_value += uj * arb(-4 * j * j) * sinc_0
        V_theta += uj * arb(-8 * j * j * j) * s1
        V_theta_theta += uj * arb(-16 * j * j * j * j) * s2

    return V_value, V_theta, V_theta_theta

def evaluate_H_and_theta_derivatives(theta_ball: arb, U_coeffs_arb: list[arb], J: int, series_N: int, small_thresh: arb) -> tuple[arb, arb, arb]:
    # S = sinc(theta), V = U'(theta)/theta,
    # T = -2 S U + cos(theta) V, H = -S U T.
    sinc_0 = sinc0_ball_safe(theta_ball, series_N, small_thresh)
    sinc_1 = sinc1_ball_safe(theta_ball, series_N, small_thresh)
    sinc_2 = sinc2_ball_safe(theta_ball, series_N, small_thresh)

    U_value, U_theta, U_theta_theta = evaluate_U_and_theta_derivatives(theta_ball, U_coeffs_arb, J)
    V_value, V_theta, V_theta_theta = evaluate_U_theta_over_theta_and_derivatives(theta_ball, U_coeffs_arb, J, series_N, small_thresh)

    cos_theta = arb.cos(theta_ball)
    sin_theta = arb.sin(theta_ball)

    T0 = -2 * sinc_0 * U_value + cos_theta * V_value
    T1 = -2 * sinc_1 * U_value - 2 * sinc_0 * U_theta - sin_theta * V_value + cos_theta * V_theta
    T2 = -2 * sinc_2 * U_value - 4 * sinc_1 * U_theta - 2 * sinc_0 * U_theta_theta - cos_theta * V_value - 2 * sin_theta * V_theta + cos_theta * V_theta_theta

    P0 = sinc_0 * U_value * T0
    P1 = sinc_1 * U_value * T0 + sinc_0 * U_theta * T0 + sinc_0 * U_value * T1
    P2 = (
        sinc_2 * U_value * T0
        + 2 * sinc_1 * U_theta * T0
        + 2 * sinc_1 * U_value * T1
        + sinc_0 * U_theta_theta * T0
        + 2 * sinc_0 * U_theta * T1
        + sinc_0 * U_value * T2
    )

    H = -P0
    H_theta = -P1
    H_theta_theta = -P2

    if is_nonfinite_arb(H) or is_nonfinite_arb(H_theta) or is_nonfinite_arb(H_theta_theta):
        raise RuntimeError("NaN/Inf in H/H'/H''; split interval.")

    return H, H_theta, H_theta_theta

def evaluate_H(theta_ball: arb, U_coeffs_arb: list[arb], J: int, series_N: int, small_thresh: arb) -> arb:
    return evaluate_H_and_theta_derivatives(theta_ball, U_coeffs_arb, J, series_N, small_thresh)[0]

def compute_H0_exact(U_coeffs_fmpq: list[fmpq]) -> fmpq:
    U_at_zero = fmpq(0)
    U_theta_theta_at_zero = fmpq(0)

    for j, uj in enumerate(U_coeffs_fmpq):
        U_at_zero += uj
        if j >= 1:
            U_theta_theta_at_zero += fmpq(-4 * j * j, 1) * uj

    return U_at_zero * (fmpq(2, 1) * U_at_zero - U_theta_theta_at_zero)

def certify_H_leafwise(U_coeffs_arb: list[arb], J: int, series_N: int, small_thresh: arb) -> dict[str, Any]:
    half_pi = arb.pi() / 2
    target_rad = arb_from_decimal_token(T_G_TARGET_H_RADIUS)

    heap = []

    def push_interval(interval_left: fmpq, interval_right: fmpq) -> None:
        mid = (interval_left + interval_right) / 2
        rad = (interval_right - interval_left) / 2
        theta_rad = arb(rad) * half_pi
        priority = float(arb_upper(theta_rad))
        heapq.heappush(heap, (-priority, interval_left, interval_right))

    push_interval(fmpq(0, 1), fmpq(1, 1))

    leaves = []
    splits = 0
    processed = 0

    while heap:
        _, interval_left, interval_right = heapq.heappop(heap)
        processed += 1

        mid = (interval_left + interval_right) / 2
        rad = (interval_right - interval_left) / 2
        theta_mid = arb(mid) * half_pi
        theta_rad = arb(rad) * half_pi
        theta_ball = arb(theta_mid, arb_upper(theta_rad))

        must_split = False
        Hball = None

        if requires_split_near_zero(theta_ball, J, small_thresh):
            must_split = True
        else:
            try:
                Hball = evaluate_H(theta_ball, U_coeffs_arb, J, series_N, small_thresh)
            except RuntimeError:
                must_split = True

        if not must_split:
            if arb_lower(Hball) <= 0:
                must_split = True

        if not must_split and target_rad != 0:
            if arb_upper(Hball.rad()) > target_rad:
                must_split = True

        force_refine = splits < T_G_MIN_H_SPLITS

        if must_split or force_refine:
            if splits >= T_G_MAX_H_SPLITS:
                if Hball is None:
                    Hball = evaluate_H(theta_ball, U_coeffs_arb, J, series_N, small_thresh)
                leaves.append((interval_left, interval_right, Hball))
            else:
                xm = (interval_left + interval_right) / 2
                push_interval(interval_left, xm)
                push_interval(xm, interval_right)
                splits += 1
        else:
            leaves.append((interval_left, interval_right, Hball))

    min_leaf_lower = None
    for _, _, Hball in leaves:
        lo = arb_lower(Hball)
        if min_leaf_lower is None or lo < min_leaf_lower:
            min_leaf_lower = lo

    return {
        "success": len(heap) == 0,
        "splits": splits,
        "processed": processed,
        "leaf_count": len(leaves),
        "certified_positive": min_leaf_lower is not None and arb_lower(min_leaf_lower) > 0,
        "leaves": leaves,
    }

# Endpoint derivative bounds for a_g
def certify_a_g_prime_endpoint_max_exact(
    U_coeffs_fmpq: List[fmpq],
) -> Dict[str, Any]:
    """
    Certify

        ||a_g'||_{Linf(I)}
        =
        |a_g'(0+)|

    and

        |a_g'(0+)|>7.

    All polynomial operations use the exact rational profile
    coefficients stored in the input CSV.
    """
    U_coeffs_fraction = [
        fmpq_to_fraction(coefficient)
        for coefficient in U_coeffs_fmpq
    ]

    # U(x)=sum_j U_j T_j(x).
    U = convert_chebyshev_T_to_power(U_coeffs_fraction)
    U_x = differentiate_polynomial(U)

    one_plus_x = [
        Fraction(1),
        Fraction(1),
    ]

    # P=U^2+(1+x)UU_x.
    P_poly = add_polynomials(
        multiply_polynomials(U, U),
        multiply_polynomials(
            one_plus_x,
            multiply_polynomials(U, U_x),
        ),
    )

    P_at_one = evaluate_polynomial_fraction(
        P_poly,
        Fraction(1),
    )

    if P_at_one <= 0:
        raise RuntimeError(
            f"P(1) is not positive: {P_at_one}"
        )

    endpoint_prime_sq = Fraction(2) * P_at_one

    # Exact separation |a_g'(0+)|>7.
    if not (endpoint_prime_sq > Fraction(49)):
        raise RuntimeError(
            "Endpoint derivative separation failed: "
            f"|a_g'(0+)|^2={endpoint_prime_sq}"
        )

    # A=(1-x^2)P/2.
    A_poly = multiply_polynomials(
        [
            Fraction(1, 2),
            Fraction(0),
            Fraction(-1, 2),
        ],
        P_poly,
    )

    A_x = differentiate_polynomial(A_poly)

    # D=P(1)P-A_x^2=(1-x)R.
    D_poly = subtract_polynomials(
        scale_polynomial(
            P_poly,
            P_at_one,
        ),
        multiply_polynomials(A_x, A_x),
    )

    R_poly = divide_by_one_minus_x_exact(
        D_poly
    )

    P_cert = (
        certify_polynomial_positive_on_unit_interval_exact(
            P_poly,
            label="P(x)>0",
        )
    )

    R_cert = (
        certify_polynomial_positive_on_unit_interval_exact(
            R_poly,
            label="R(x)>0",
        )
    )

    return {
        "certified": True,
        "P_degree": len(P_poly) - 1,
        "R_degree": len(R_poly) - 1,
        "P_at_one_fraction": P_at_one,
        "endpoint_prime_sq_fraction":
            endpoint_prime_sq,
        "endpoint_prime_gt_7": True,
        "P_cert": P_cert,
        "R_cert": R_cert,
    }

# Bounds for a_g and a_g^(L)
def evaluate_a_g_and_second_derivative(theta_ball: arb, U_coeffs_arb: list[arb], J: int, series_N: int, small_thresh: arb) -> tuple[arb, arb]:
    H_value, H_theta, H_theta_theta = evaluate_H_and_theta_derivatives(theta_ball, U_coeffs_arb, J, series_N, small_thresh)

    if arb_lower(H_value) <= 0:
        raise RuntimeError("H is not positive on the interval; split.")

    r = arb.sqrt(H_value)
    if ball_contains_zero(r):
        raise RuntimeError("sqrt(H) contains zero; split.")

    inv_r = arb(1) / r
    inv_r3 = inv_r * inv_r * inv_r

    r1 = H_theta * (arb(fmpq(1, 2)) * inv_r)
    r2 = H_theta_theta * (arb(fmpq(1, 2)) * inv_r) - (H_theta * H_theta) * (arb(fmpq(1, 4)) * inv_r3)

    cos_theta = arb.cos(theta_ball)
    sin_theta = arb.sin(theta_ball)
    theta = theta_ball

    a_g = cos_theta * theta * r
    a_g_double_prime = (-(cos_theta * theta) - 2 * sin_theta) * r + 2 * (-(sin_theta * theta) + cos_theta) * r1 + (cos_theta * theta) * r2

    if is_nonfinite_arb(a_g) or is_nonfinite_arb(a_g_double_prime):
        raise RuntimeError("NaN/Inf in a_g or a_g_double_prime; split.")

    return a_g, a_g_double_prime

def bound_a_g_Linf_and_L1_a_g_double_prime(leaves: list[Any], U_coeffs_arb: list[arb], J: int, series_N: int, small_thresh: arb) -> tuple[arb, arb, int]:
    half_pi = arb.pi() / 2
    stack = [(interval_left, interval_right, 0) for interval_left, interval_right, _ in leaves]

    a_g_Linf = arb(0)
    L1_a_g_double_prime_I_plus = arb(0)
    extra_splits = 0

    while stack:
        interval_left, interval_right, depth = stack.pop()

        mid = (interval_left + interval_right) / 2
        rad = (interval_right - interval_left) / 2

        theta_mid = arb(mid) * half_pi
        theta_rad = arb(rad) * half_pi
        theta_ball = arb(theta_mid, arb_upper(theta_rad))

        try:
            a_g, a_g_double_prime = evaluate_a_g_and_second_derivative(
                theta_ball, U_coeffs_arb, J, series_N, small_thresh
            )
        except RuntimeError:
            if depth >= T_G_POST_MAX_DEPTH or extra_splits >= T_G_POST_MAX_EXTRA_SPLITS:
                raise
            xm = (interval_left + interval_right) / 2
            stack.append((interval_left, xm, depth + 1))
            stack.append((xm, interval_right, depth + 1))
            extra_splits += 1
            continue

        length = arb(interval_right - interval_left) * half_pi

        a_g_Linf = update_max_upper(a_g_Linf, arb_upper(abs(a_g)))
        L1_a_g_double_prime_I_plus += length * arb_upper(abs(a_g_double_prime))

    return a_g_Linf, L1_a_g_double_prime_I_plus, extra_splits

def compute_a_g_L_L2(a_g_coeffs_arb: list[arb]) -> tuple[arb, arb]:
    pi = arb.pi()

    L2_sq = pi * a_g_coeffs_arb[0] * a_g_coeffs_arb[0]
    for ck in a_g_coeffs_arb[1:]:
        L2_sq += (pi / 2) * ck * ck

    return arb.sqrt(L2_sq), L2_sq

def compute_delta_a_g_to_a_g_L_L2(C_a_g_coef_tail: arb, L_value: int, N_value: int, eps_rat: arb) -> tuple[arb, arb, arb, arb]:
    """
    Bound ||a_g-a_g^(L)||_2 by three separate errors.

    The returned terms are the continuous coefficient tail, DCT-I aliasing, and rational coefficient
    discrepancy; their upper bounds are added only after each term is enclosed.
    """
    pi = arb.pi()

    E_tail_sq = (pi / 6) * C_a_g_coef_tail * C_a_g_coef_tail / arb(L_value ** 3)
    E_alias_sq = (
        pi
        * (arb(1) + arb(fmpq(L_value, 2)))
        * (pi ** 4 / arb(36))
        * C_a_g_coef_tail
        * C_a_g_coef_tail
        / arb(N_value ** 4)
    )
    E_rat_sq = pi * (arb(1) + arb(fmpq(L_value, 2))) * eps_rat * eps_rat

    delta_a_g_tail_L2 = arb.sqrt(E_tail_sq)
    delta_a_g_DCT_alias_L2 = arb.sqrt(E_alias_sq)
    delta_a_g_rational_L2 = arb.sqrt(E_rat_sq)
    delta_a_g_to_a_g_L_L2 = delta_a_g_tail_L2 + delta_a_g_DCT_alias_L2 + delta_a_g_rational_L2

    return delta_a_g_tail_L2, delta_a_g_DCT_alias_L2, delta_a_g_rational_L2, delta_a_g_to_a_g_L_L2

def compute_C_log_sin_L2() -> arb:
    pi = arb.pi()
    log2 = arb(2).log()
    return arb.sqrt(pi * log2 * log2 + (pi ** 3) / arb(12))

def compute_a_g_approximation_bounds() -> Dict[str, Any]:
    """
    Certify the scalar data for a_g and its rational cosine approximation.

    The routine bounds the endpoint derivatives, coefficient tail, DCT-I aliasing, rational
    coefficient error, and the resulting Birman--Schwinger operator error.
    """
    ctx.prec = T_G_SCALAR_PREC_BITS
    flint.ctx.prec = T_G_SCALAR_PREC_BITS

    t0 = current_time()

    print("=== cosine-polynomial approximation of a_g ===")
    print(f"U_CSV_PATH = {input_path("U_coeffs")}")
    print(f"C_CSV_PATH = {input_path("a_g_coeffs")}")
    print(f"PREC_BITS = {T_G_SCALAR_PREC_BITS}")

    U_coeffs_fmpq = load_U_coeffs_fmpq()
    U_coeffs_arb = [arb(coeff) for coeff in U_coeffs_fmpq]

    a_g_prime_certificate = (certify_a_g_prime_endpoint_max_exact(U_coeffs_fmpq))

    print("a_g prime exact certificate:")
    print(
        "  endpoint |a_g'(0+)|^2 = "
        f"{a_g_prime_certificate['endpoint_prime_sq_fraction']}"
    )
    print(
        "  endpoint |a_g'(0+)|>7 = "
        f"{a_g_prime_certificate['endpoint_prime_gt_7']}"
    )
    print(
        "  P positivity splits    = "
        f"{a_g_prime_certificate['P_cert']['splits']}"
    )
    print(
        "  R positivity splits    = "
        f"{a_g_prime_certificate['R_cert']['splits']}"
    )


    a_g_coeffs_fmpq = load_a_g_coeffs_fmpq()
    a_g_coeffs_arb = [arb(coeff) for coeff in a_g_coeffs_fmpq]

    small_thresh = arb_from_decimal_token(T_G_SMALL_SINC_THRESHOLD)

    H_res = certify_H_leafwise(
        U_coeffs_arb,
        J,
        T_G_SERIES_TERMS,
        small_thresh,
    )

    print(f"H success:            {H_res['success']}")
    print(f"H certified positive: {H_res['certified_positive']}")
    print(f"H splits:             {H_res['splits']}")
    print(f"H leaf_count:         {H_res['leaf_count']}")

    if not H_res["success"] or not H_res["certified_positive"]:
        raise RuntimeError("H positivity certification failed.")

    a_g_Linf, L1_a_g_double_prime_I_plus, post_extra_splits = (
        bound_a_g_Linf_and_L1_a_g_double_prime(
            H_res["leaves"],
            U_coeffs_arb,
            J,
            T_G_SERIES_TERMS,
            small_thresh,
        )
    )

    print(f"post_extra_splits: {post_extra_splits}")

    H0_exact = compute_H0_exact(U_coeffs_fmpq)
    H0_arb = arb(H0_exact)

    if arb_lower(H0_arb) <= arb(0):
        raise RuntimeError("H(0) is not positive.")

    half_pi = arb.pi() / arb(2)
    H_end = evaluate_H(
        half_pi,
        U_coeffs_arb,
        J,
        T_G_SERIES_TERMS,
        small_thresh,
    )

    if arb_lower(H_end) <= arb(0):
        raise RuntimeError("H(pi/2) is not positive.")

    abs_a_g_prime_0_plus = H0_arb.sqrt()
    abs_a_g_prime_pi_over_2_minus = (
        half_pi * H_end.sqrt()
    )

    endpoint_prime_sq_exact = fraction_to_arb(
        a_g_prime_certificate["endpoint_prime_sq_fraction"]
    )

    endpoint_prime_sq_from_H = (
        abs_a_g_prime_0_plus
        * abs_a_g_prime_0_plus
    )

    if not ball_contains_zero(
        endpoint_prime_sq_from_H
        - endpoint_prime_sq_exact
    ):
        raise RuntimeError(
            "Endpoint derivative formulas do not agree: "
            f"H formula={endpoint_prime_sq_from_H}, "
            f"polynomial formula={endpoint_prime_sq_exact}"
        )

    C_a_g_coef_tail = (
        abs_a_g_prime_0_plus
        +
        abs_a_g_prime_pi_over_2_minus
        +
        L1_a_g_double_prime_I_plus
    ) / arb.pi()

    a_g_L_Linf = compute_a_g_L_Linf(a_g_coeffs_arb)
    a_g_L_L2, a_g_L_L2_sq = compute_a_g_L_L2(a_g_coeffs_arb)

    delta_a_g_tail_L2, delta_a_g_DCT_alias_L2, delta_a_g_rational_L2, delta_a_g_to_a_g_L_L2 = compute_delta_a_g_to_a_g_L_L2(
        C_a_g_coef_tail,
        L,
        N_DCT,
        arb_from_decimal_token(delta_rat),
    )

    C_log_sin_L2 = compute_C_log_sin_L2()

    operator_error_singular_part = (C_log_sin_L2 / arb.pi()) * delta_a_g_to_a_g_L_L2 * (a_g_Linf + a_g_L_Linf)
    delta_a_g_to_a_g_L_BS = (C_log_sin_L2 / arb.pi()) * delta_a_g_to_a_g_L_L2 * (arb(5) * a_g_Linf + a_g_L_Linf)

    values = {
        "abs_a_g_prime_0_plus": arb_interval_record_from_arb(abs_a_g_prime_0_plus),
        "a_g_Linf_prime": arb_interval_record_from_arb(abs_a_g_prime_0_plus),
        "a_g_prime_endpoint_sq_exact": arb_interval_record_from_arb(endpoint_prime_sq_exact),
        "a_g_prime_P_lower_exact": str(a_g_prime_certificate["P_cert"]["certified_lower_fraction"]),
        "a_g_prime_R_lower_exact": str(a_g_prime_certificate["R_cert"]["certified_lower_fraction"]),
        "abs_a_g_prime_pi_over_2_minus": arb_interval_record_from_arb(abs_a_g_prime_pi_over_2_minus),
        "L1_a_g_double_prime_I_plus": arb_interval_record_from_arb(L1_a_g_double_prime_I_plus),
        "C_a_g_coef_tail": arb_interval_record_from_arb(C_a_g_coef_tail),
        "a_g_Linf": arb_interval_record_from_arb(a_g_Linf),
        "a_g_L_Linf": arb_interval_record_from_arb(a_g_L_Linf),
        "a_g_L_L2_sq": arb_interval_record_from_arb(a_g_L_L2_sq),
        "a_g_L_L2": arb_interval_record_from_arb(a_g_L_L2),
        "delta_a_g_to_a_g_L_L2": arb_interval_record_from_arb(delta_a_g_to_a_g_L_L2),
        "C_log_sin_L2": arb_interval_record_from_arb(C_log_sin_L2),
        "delta_a_g_to_a_g_L_sing": arb_interval_record_from_arb(operator_error_singular_part),
        "delta_a_g_to_a_g_L_BS": arb_interval_record_from_arb(delta_a_g_to_a_g_L_BS),
    }

    payload = {
        "description": "Bounds for a_g, a_g^(L), and the Birman--Schwinger approximation error.",
        "elapsed": format_elapsed_time(current_time() - t0),
        "parameters": {
            "L": L,
            "N": N_DCT,
            "J": J,
            "PREC_BITS": T_G_SCALAR_PREC_BITS,
            "EPS_RAT": delta_rat,
            "SERIES_N": T_G_SERIES_TERMS,
            "SMALL_SINC_THRESHOLD": T_G_SMALL_SINC_THRESHOLD,
        },
        "diagnostics": {
            "H_splits": H_res["splits"],
            "H_leaf_count": H_res["leaf_count"],
            "post_extra_splits": post_extra_splits,
            "a_g_prime_P_degree": a_g_prime_certificate["P_degree"],
            "a_g_prime_R_degree": a_g_prime_certificate["R_degree"],
            "a_g_prime_P_splits": a_g_prime_certificate["P_cert"]["splits"],
            "a_g_prime_R_splits": a_g_prime_certificate["R_cert"]["splits"],
            "a_g_prime_P_accepted_patches": a_g_prime_certificate["P_cert"]["accepted_patches"],
            "a_g_prime_R_accepted_patches": a_g_prime_certificate["R_cert"]["accepted_patches"],
        },
        "values": values,
        "status": {
            "a_g_prime_endpoint_gt_7": a_g_prime_certificate["endpoint_prime_gt_7"],
            "a_g_prime_global_max_at_zero": a_g_prime_certificate["certified"],
            "status": "OK",
        },
    }

    save_projected_T_g_substage('a_g_approximation', payload)
    print_projected_T_g_substage_summary('a_g_approximation', payload)
    return payload

# High-mode bound
def compute_high_mode_bound() -> Dict[str, Any]:
    """Compute the high-mode Collatz--Wielandt bound using exact rational arithmetic."""
    ctx.prec = T_G_MATRIX_PREC_BITS
    flint.ctx.prec = T_G_MATRIX_PREC_BITS

    t0 = current_time()

    print("=== high-block bound ===")
    print(f"L={L}, M={M}, PREC_BITS={T_G_MATRIX_PREC_BITS}")
    print(f"C_CSV_PATH = {input_path("a_g_coeffs")}")
    print(f"S_CSV_PATH = {input_path(T_g_witness_input_key("s_high"))}")

    a_g_coeffs_fmpq = load_a_g_coeffs_fmpq()
    s_high_fmpq = load_T_g_witness_vector_fmpq("s_high")

    y = [fmpq(0) for _ in range(L + 1)]
    quarter = fmpq(1, 4)

    for d in range(0, L):
        if T_G_HIGH_PROGRESS_EVERY_D and (d % T_G_HIGH_PROGRESS_EVERY_D == 0):
            print(f"[diag] d={d}/{L - 1}")

        maxp = L - d
        suffix = [fmpq(0) for _ in range(maxp + 2)]
        running = fmpq(0)

        for p in range(maxp, 0, -1):
            running += a_g_coeffs_fmpq[p] * a_g_coeffs_fmpq[p + d]
            suffix[p] = running

        suffix[maxp + 1] = fmpq(0)

        for i in range(d + 1, L + 1):
            j = i - d

            a = L + 1 - i
            if a < 1:
                a = 1

            b_up = maxp
            if a > b_up:
                continue

            sij = quarter * (suffix[a] - suffix[b_up + 1])
            if sij < 0:
                sij = -sij

            y[i] += sij * s_high_fmpq[j]
            if d != 0:
                y[j] += sij * s_high_fmpq[i]

    Gamma_high_L = fmpq(0)
    argmax = 0

    for i in range(1, L + 1):
        if s_high_fmpq[i] <= 0:
            raise RuntimeError(f"s[{i}] is nonpositive; CW requires strictly positive.")

        ratio = y[i] / s_high_fmpq[i]
        if ratio > Gamma_high_L:
            Gamma_high_L = ratio
            argmax = i

    a_g_coeffs_arb = [arb(coeff) for coeff in a_g_coeffs_fmpq]
    a_g_L_Linf = compute_a_g_L_Linf(a_g_coeffs_arb)

    gamma_sq_arb = arb(Gamma_high_L)
    gamma = gamma_sq_arb.sqrt()

    beta_high_L = (
        arb(2).log() * gamma_sq_arb
        +
        (a_g_L_Linf * a_g_L_Linf) / (arb(2) * arb(L + 1))
    )

    payload = {
        "description": "Collatz--Wielandt bound Gamma_high for the high block.",
        "elapsed": format_elapsed_time(current_time() - t0),
        "parameters": {
            "L": L,
            "M": M,
            "PREC_BITS": T_G_MATRIX_PREC_BITS,
            "C_CSV_PATH": str(input_path("a_g_coeffs")),
            "S_CSV_PATH": str(input_path(T_g_witness_input_key("s_high"))),
        },
        "diagnostics": {
            "argmax": argmax,
            "gamma_L_sq_rational": str(Gamma_high_L),
        },
        "values": {
            "Gamma_high": arb_interval_record_from_fmpq(Gamma_high_L),
            "gamma_L": arb_interval_record_from_arb(gamma),
            "a_g_L_Linf_used": arb_interval_record_from_arb(a_g_L_Linf),
            "beta_high": arb_interval_record_from_arb(beta_high_L),
        },
    }

    save_projected_T_g_substage('high_modes', payload)
    print_projected_T_g_substage_summary('high_modes', payload)
    return payload

# Finite cosine model and projection onto Phi_g^perp
def normalize_arb(x: List[arb]) -> Tuple[List[arb], arb]:
    nrm = norm2_arb(x)
    if arb_lower(nrm) <= arb(0):
        raise RuntimeError("Cannot normalize: norm interval contains zero or is not positive.")
    inv = arb(1) / nrm
    return [a * inv for a in x], nrm

def build_K_sin_diagonal(M_value: int) -> List[arb]:
    """
    Diagonal entries of K_sin in the orthonormal cosine basis:
        lambda_0 = pi log 2
        lambda_n = pi/(2n), n>=1.
    """
    pi = arb.pi()
    log2 = arb(2).log()

    K_sin_diagonal = [arb(0) for _ in range(M_value + 1)]
    K_sin_diagonal[0] = pi * log2

    for n in range(1, M_value + 1):
        K_sin_diagonal[n] = pi / (arb(2) * arb(n))

    return K_sin_diagonal

def build_Phi_g_L_coeffs_on_S_M(a_g_coeffs_fmpq: List[fmpq], L_value: int, M_value: int) -> List[arb]:
    """
    Return the unit vector for Phi_g^(L)=a_g^(L)/||a_g^(L)||_2 in the orthonormal cosine basis.

    The vector is padded to modes 0,...,M and defines P=I-w(w,.)_2.
    """
    pi = arb.pi()
    half = arb(fmpq(1, 2))

    c0 = arb(a_g_coeffs_fmpq[0])
    a_g_L_L2_sq = pi * c0 * c0

    for k in range(1, L_value + 1):
        ck = arb(a_g_coeffs_fmpq[k])
        a_g_L_L2_sq += (pi * half) * ck * ck

    a_g_L_L2 = a_g_L_L2_sq.sqrt()
    if arb_lower(a_g_L_L2) <= arb(0):
        raise RuntimeError("bad Phi_g_L normalization: a_g_L_L2 is not positive")

    sqrtpi = pi.sqrt()
    sqrtpi_over2 = (pi * half).sqrt()

    Phi_g_L_coeffs = [arb(0) for _ in range(M_value + 1)]
    Phi_g_L_coeffs[0] = sqrtpi * c0 / a_g_L_L2

    for k in range(1, L_value + 1):
        Phi_g_L_coeffs[k] = sqrtpi_over2 * arb(a_g_coeffs_fmpq[k]) / a_g_L_L2

    return Phi_g_L_coeffs

def poly_mullow(a: List[arb], b: List[arb], nout: int) -> List[arb]:
    if arb_poly is None:
        raise RuntimeError("arb_poly is not available in this python-flint install.")

    pa = arb_poly(a)
    pb = arb_poly(b)

    if hasattr(pa, "mullow"):
        pc = pa.mullow(pb, nout)
    else:
        pc = pa * pb

    out = [arb(0) for _ in range(nout)]

    for i in range(nout):
        try:
            out[i] = pc[i]
        except Exception:
            out[i] = pc.coeff(i)

    return out

def apply_a_g_L_multiplication_direct(
    x: List[arb],
    *,
    a_g_coeffs_fmpq: List[fmpq],
    L_value: int,
    Kout: int,
) -> List[arb]:
    """
    Apply the truncated multiplication operator Pi_{<=Kout} a_g^(L) in the orthonormal cosine basis.

    This version evaluates the product-to-sum coefficient formula directly.
    """
    Kin = len(x) - 1
    y = [arb(0) for _ in range(Kout + 1)]

    c0 = arb(a_g_coeffs_fmpq[0])
    half = arb(fmpq(1, 2))
    inv_sqrt2 = arb(1) / arb(2).sqrt()
    corr0 = inv_sqrt2 - half

    x0 = x[0]
    y[0] += c0 * x0

    for k in range(1, min(L_value, Kout) + 1):
        y[k] += inv_sqrt2 * arb(a_g_coeffs_fmpq[k]) * x0

    for j in range(1, Kin + 1):
        xj = x[j]

        if j <= Kout:
            y[j] += c0 * xj

        if j <= L_value:
            y[0] += corr0 * arb(a_g_coeffs_fmpq[j]) * xj

        for k in range(1, L_value + 1):
            ck_half = half * arb(a_g_coeffs_fmpq[k])

            i1 = j + k
            if i1 <= Kout:
                y[i1] += ck_half * xj

            i2 = j - k
            if i2 < 0:
                i2 = -i2
            if i2 <= Kout:
                y[i2] += ck_half * xj

    return y

def build_a_g_L_multiplication_cache(
    a_g_coeffs_fmpq: List[fmpq],
    L_value: int,
) -> Dict[str, Any]:
    """Precompute the Toeplitz and reflected coefficient arrays for multiplication by a_g^(L)."""
    half = arb(fmpq(1, 2))
    inv_sqrt2 = arb(1) / arb(2).sqrt()

    c0 = arb(a_g_coeffs_fmpq[0])

    a_g_coeffs_arb = [arb(0)] * (L_value + 1)
    for k in range(1, L_value + 1):
        a_g_coeffs_arb[k] = arb(a_g_coeffs_fmpq[k])

    t = [arb(0)] * (L_value + 1)
    for d in range(1, L_value + 1):
        t[d] = half * a_g_coeffs_arb[d]

    if L_value >= 2:
        h = [arb(0)] * (L_value - 1)
        for s in range(0, L_value - 1):
            h[s] = half * a_g_coeffs_arb[s + 2]
    else:
        h = []

    return {
        "half": half,
        "inv_sqrt2": inv_sqrt2,
        "c0": c0,
        "a_g_coeffs_arb": a_g_coeffs_arb,
        "t": t,
        "h": h,
    }

def apply_a_g_L_multiplication_convolution(
    x: List[arb],
    *,
    a_g_coeffs_fmpq: List[fmpq],
    L_value: int,
    Kout: int,
    conv_cache: Optional[Dict[str, Any]] = None,
) -> List[arb]:
    """
    Apply Pi_{<=Kout} a_g^(L) in the orthonormal cosine basis.

    The same product-to-sum coefficients are evaluated through Toeplitz and reflected convolutions.
    """
    if conv_cache is None:
        conv_cache = build_a_g_L_multiplication_cache(a_g_coeffs_fmpq, L_value)

    Kin = len(x) - 1
    y = [arb(0) for _ in range(Kout + 1)]

    half = conv_cache["half"]
    inv_sqrt2 = conv_cache["inv_sqrt2"]
    c0 = conv_cache["c0"]
    a_g_coeffs_arb = conv_cache["a_g_coeffs_arb"]
    t = conv_cache["t"]
    h = conv_cache["h"]

    x0 = x[0]

    y[0] = c0 * x0

    jmax0 = min(L_value, Kin)
    for j in range(1, jmax0 + 1):
        y[0] += inv_sqrt2 * a_g_coeffs_arb[j] * x[j]

    n1 = max(0, Kin)

    if n1 == 0:
        for i in range(1, min(L_value, Kout) + 1):
            y[i] += inv_sqrt2 * a_g_coeffs_arb[i] * x0
        return y

    positive_mode_input = x[1:Kin + 1]

    for i in range(1, min(L_value, Kout) + 1):
        y[i] += inv_sqrt2 * a_g_coeffs_arb[i] * x0

    for i in range(1, min(Kin, Kout) + 1):
        y[i] += c0 * x[i]

    nout_left = min(n1 + L_value, Kout)
    left = poly_mullow(positive_mode_input, t, nout_left)

    reversed_positive_mode_input = list(reversed(positive_mode_input))
    nout_rev = min(n1 + L_value, n1)
    conv_rev = poly_mullow(reversed_positive_mode_input, t, nout_rev)

    if h:
        nout_h = min(
            len(h) + n1 - 1,
            (Kout - 1) + (n1 - 1) + 1,
        )
        conv_h = poly_mullow(h, reversed_positive_mode_input, nout_h)
    else:
        conv_h = []

    for i in range(1, Kout + 1):
        p = i - 1
        toe = arb(0)

        if p < len(left):
            toe += left[p]

        idx = n1 - 1 - p
        if 0 <= idx < len(conv_rev):
            toe += conv_rev[idx]

        han = arb(0)
        if conv_h:
            idxh = p + (n1 - 1)
            if 0 <= idxh < len(conv_h):
                han = conv_h[idxh]

        y[i] += toe + han

    return y

def project_onto_Phi_g_L_perp(x: List[arb], w: List[arb]) -> List[arb]:
    wx = dot_arb(w, x)
    return [x[i] - w[i] * wx for i in range(len(x))]

def apply_projected_T_g_L_delta(
    x: List[arb],
    *,
    a_g_coeffs_fmpq: List[fmpq],
    Phi_g_L_coeffs: List[arb],
    K_sin_diagonal: List[arb],
    L_value: int,
    M_value: int,
) -> List[arb]:
    """
    Apply the finite operator (1/pi) P M_a K_sin M_a P on S_M.

    Here a=a_g^(L), P projects orthogonally to Phi_g^(L), and all vectors use the manuscript
    orthonormal cosine basis.
    """
    inv_pi = arb(1) / arb.pi()

    projected_x = project_onto_Phi_g_L_perp(x, Phi_g_L_coeffs)

    y = apply_a_g_L_multiplication_direct(
        projected_x,
        a_g_coeffs_fmpq=a_g_coeffs_fmpq,
        L_value=L_value,
        Kout=M_value,
    )

    for i in range(M_value + 1):
        y[i] *= K_sin_diagonal[i]

    z = apply_a_g_L_multiplication_direct(
        y,
        a_g_coeffs_fmpq=a_g_coeffs_fmpq,
        L_value=L_value,
        Kout=M_value,
    )

    z = project_onto_Phi_g_L_perp(z, Phi_g_L_coeffs)

    for i in range(M_value + 1):
        z[i] *= inv_pi

    return z

def apply_projected_T_g_L_conv(
    x: List[arb],
    *,
    a_g_coeffs_fmpq: List[fmpq],
    Phi_g_L_coeffs: List[arb],
    K_sin_diagonal: List[arb],
    L_value: int,
    M_value: int,
) -> List[arb]:
    """
    Apply (1/pi) P M_a K_sin M_a P on S_M using convolution multiplication.

    The normalization and projection are identical to apply_projected_T_g_L_delta.
    """
    inv_pi = arb(1) / arb.pi()

    projected_x = project_onto_Phi_g_L_perp(x, Phi_g_L_coeffs)

    y = apply_a_g_L_multiplication_convolution(
        projected_x,
        a_g_coeffs_fmpq=a_g_coeffs_fmpq,
        L_value=L_value,
        Kout=M_value,
    )

    for i in range(M_value + 1):
        y[i] *= K_sin_diagonal[i]

    z = apply_a_g_L_multiplication_convolution(
        y,
        a_g_coeffs_fmpq=a_g_coeffs_fmpq,
        L_value=L_value,
        Kout=M_value,
    )

    z = project_onto_Phi_g_L_perp(z, Phi_g_L_coeffs)

    for i in range(M_value + 1):
        z[i] *= inv_pi

    return z

def apply_low_block_delta(
    x_low: List[arb],
    *,
    a_g_coeffs_fmpq: List[fmpq],
    Phi_g_L_coeffs: List[arb],
    K_sin_diagonal: List[arb],
    L_value: int,
    M_value: int,
) -> List[arb]:
    """
    Apply Pi_{<=L} A_proj Pi_{<=L} by the direct coefficient formula.

    The input and output contain modes 0,...,L; the intermediate vector is represented on S_M.
    """
    x = [arb(0) for _ in range(M_value + 1)]

    for i in range(L_value + 1):
        x[i] = x_low[i]

    yM = apply_projected_T_g_L_delta(
        x,
        a_g_coeffs_fmpq=a_g_coeffs_fmpq,
        Phi_g_L_coeffs=Phi_g_L_coeffs,
        K_sin_diagonal=K_sin_diagonal,
        L_value=L_value,
        M_value=M_value,
    )

    return yM[: L_value + 1]

def apply_low_block_conv(
    x_low: List[arb],
    *,
    a_g_coeffs_fmpq: List[fmpq],
    Phi_g_L_coeffs: List[arb],
    K_sin_diagonal: List[arb],
    L_value: int,
    M_value: int,
    conv_cache: Optional[Dict[str, Any]] = None,
) -> List[arb]:
    """
    Apply Pi_{<=L} A_proj Pi_{<=L} by convolution.

    The input and Phi_g^(L) are supported on modes 0,...,L. After the first multiplication by
    a_g^(L), the support is contained in 0,...,2L, so trimming before the second multiplication is
    exact.
    """
    if conv_cache is None:
        conv_cache = build_a_g_L_multiplication_cache(a_g_coeffs_fmpq, L_value)

    inv_pi = arb(1) / arb.pi()

    # The input and Phi_g^(L) vanish above L, so the input projection is computed on 0,...,L.
    wx = arb(0)
    for i in range(L_value + 1):
        wx += Phi_g_L_coeffs[i] * x_low[i]

    uL = [x_low[i] - Phi_g_L_coeffs[i] * wx for i in range(L_value + 1)]

    # Multiplication by a degree-L cosine polynomial gives support at most 2L.
    yM = apply_a_g_L_multiplication_convolution(
        uL,
        a_g_coeffs_fmpq=a_g_coeffs_fmpq,
        L_value=L_value,
        Kout=M_value,
        conv_cache=conv_cache,
    )

    for i in range(M_value + 1):
        yM[i] *= K_sin_diagonal[i]

    # Modes above 2L are exactly zero and may be omitted before the second multiplication.
    y_support = min(2 * L_value, M_value)

    zM = apply_a_g_L_multiplication_convolution(
        yM[: y_support + 1],
        a_g_coeffs_fmpq=a_g_coeffs_fmpq,
        L_value=L_value,
        Kout=M_value,
        conv_cache=conv_cache,
    )

    # Only the projected modes 0,...,L belong to the low-mode restriction.
    wz = arb(0)
    for i in range(L_value + 1):
        wz += Phi_g_L_coeffs[i] * zM[i]

    out = [arb(0) for _ in range(L_value + 1)]
    for i in range(L_value + 1):
        out[i] = (zM[i] - Phi_g_L_coeffs[i] * wz) * inv_pi

    return out

# Low-mode Rayleigh and residual bound
def compute_low_mode_rayleigh_bound() -> Dict[str, Any]:
    """
    Compute the low-mode Rayleigh value and residual.

    For A_00=Pi_{<=L} A_proj Pi_{<=L}, the routine encloses <A_00 v,v> and ||A_00 v-vartheta_low
    v||_2 using the direct multiplication formula.
    """
    ctx.prec = T_G_RAYLEIGH_PREC_BITS
    flint.ctx.prec = T_G_RAYLEIGH_PREC_BITS

    t0 = current_time()

    print("=== low-block Rayleigh quotient and residual ===")
    print(f"L={L}, M={M}, PREC_BITS={T_G_RAYLEIGH_PREC_BITS}")
    print(f"C_CSV_PATH = {input_path("a_g_coeffs")}")
    print(f"V00_CSV_PATH = {input_path(T_g_witness_input_key("v_low"))}")

    a_g_coeffs_fmpq = load_a_g_coeffs_fmpq()
    v_low_fmpq = load_T_g_witness_vector_fmpq("v_low")

    vL_raw = [arb(coeff) for coeff in v_low_fmpq]
    vL, v_norm_before = normalize_arb(vL_raw)
    v_norm_after = norm2_arb(vL)

    print(f"||v||_2 before normalization = {v_norm_before}")
    print(f"||v||_2 after normalization  = {v_norm_after}")

    K_sin_diagonal = build_K_sin_diagonal(M)
    Phi_g_L_coeffs = build_Phi_g_L_coeffs_on_S_M(a_g_coeffs_fmpq, L, M)

    print("[compute] Av = A00 v using definition-level delta multiplication ...")
    Av = apply_low_block_delta(
        vL,
        a_g_coeffs_fmpq=a_g_coeffs_fmpq,
        Phi_g_L_coeffs=Phi_g_L_coeffs,
        K_sin_diagonal=K_sin_diagonal,
        L_value=L,
        M_value=M,
    )

    print("[compute] vartheta_low = <Av, v> ...")
    vartheta_low_L = dot_arb(Av, vL)

    print("[compute] r = Av - vartheta_low v ...")
    r = [Av[i] - vartheta_low_L * vL[i] for i in range(L + 1)]
    delta_res_low_L = norm2_arb(r)

    payload = {
        "description": "Rayleigh quotient vartheta_low and residual delta_res_low for the low block.",
        "elapsed": format_elapsed_time(current_time() - t0),
        "parameters": {
            "L": L,
            "M": M,
            "PREC_BITS": T_G_RAYLEIGH_PREC_BITS,
            "C_CSV_PATH": str(input_path("a_g_coeffs")),
            "V00_CSV_PATH": str(input_path(T_g_witness_input_key("v_low"))),
        },
        "values": {
            "v_norm_before": arb_interval_record_from_arb(v_norm_before),
            "v_norm_after": arb_interval_record_from_arb(v_norm_after),
            "vartheta_low": arb_interval_record_from_arb(vartheta_low_L),
            "delta_res_low": arb_interval_record_from_arb(delta_res_low_L),
        },
    }

    save_projected_T_g_substage('low_rayleigh', payload)
    print_projected_T_g_substage_summary('low_rayleigh', payload)
    return payload

# Low-mode complement estimate
def compute_low_mode_complement_bound() -> Dict[str, Any]:
    """Compute the Collatz--Wielandt bound for P_{v^perp} A_00 P_{v^perp}."""
    if arb_poly is None:
        raise RuntimeError("compute_low_mode_complement_bound requires flint.arb_poly.")

    ctx.prec = T_G_MATRIX_PREC_BITS
    flint.ctx.prec = T_G_MATRIX_PREC_BITS

    t0 = current_time()

    print("=== low-block complement bound ===")
    print(f"L={L}, M={M}, PREC_BITS={T_G_MATRIX_PREC_BITS}")
    print(f"C_CSV_PATH = {input_path("a_g_coeffs")}")
    print(f"V00_CSV_PATH = {input_path(T_g_witness_input_key("v_low"))}")
    print(f"W00_CSV_PATH = {input_path(T_g_witness_input_key("w_low"))}")

    a_g_coeffs_fmpq = load_a_g_coeffs_fmpq()
    v_low_fmpq = load_T_g_witness_vector_fmpq("v_low")
    w_low_fmpq = load_T_g_witness_vector_fmpq("w_low")

    v_raw = [arb(coeff) for coeff in v_low_fmpq]
    v, v_norm_before = normalize_arb(v_raw)
    v_norm_after = norm2_arb(v)

    print(f"||v||_2 before normalization = {v_norm_before}")
    print(f"||v||_2 after normalization  = {v_norm_after}")

    for i, w_i_fmpq in enumerate(w_low_fmpq):
        if w_i_fmpq <= 0:
            raise RuntimeError(
                f"w[{i}] is not strictly positive: "
                f"{w_i_fmpq}"
            )

    w = [arb(coeff) for coeff in w_low_fmpq]

    min_w_lower = None
    min_w_index = -1

    for i, wi in enumerate(w):
        lb = arb_lower(wi)
        if min_w_lower is None or lb < min_w_lower:
            min_w_lower = lb
            min_w_index = i

    print(
        "[check] w>0 certified. "
        f"min lower(w_i) at i={min_w_index}: {arb(min_w_lower).str(18)}"
    )

    K_sin_diagonal = build_K_sin_diagonal(M)
    Phi_g_L_coeffs = build_Phi_g_L_coeffs_on_S_M(a_g_coeffs_fmpq, L, M)

    conv_cache = build_a_g_L_multiplication_cache(a_g_coeffs_fmpq, L)

    n = L + 1
    y = [arb(0) for _ in range(n)]

    print("[compute] y = |B00| w via column sweep using conv MAL ...")
    p = current_time()

    for j in range(n):
        if T_G_LOW_COMPLEMENT_PROGRESS_EVERY_J and (j % T_G_LOW_COMPLEMENT_PROGRESS_EVERY_J == 0):
            print(f"  [col] j={j}/{L}, elapsed={format_elapsed_time(current_time() - p)}")

        vj = v[j]

        x = [arb(0) for _ in range(n)]
        x[j] = arb(1)

        for i in range(n):
            x[i] -= v[i] * vj

        projected_column = apply_low_block_conv(
            x,
            a_g_coeffs_fmpq=a_g_coeffs_fmpq,
            Phi_g_L_coeffs=Phi_g_L_coeffs,
            K_sin_diagonal=K_sin_diagonal,
            L_value=L,
            M_value=M,
            conv_cache=conv_cache,
        )

        projection_coeff = dot_arb(v, projected_column)

        for i in range(n):
            col_i = projected_column[i] - v[i] * projection_coeff
            y[i] += abs(col_i) * w[j]

    mu_idx = 0
    mu_ratio = y[0] / w[0]
    mu_ub = arb_upper(mu_ratio)

    for i in range(1, n):
        ratio = y[i] / w[i]
        ratio_upper = arb_upper(ratio)

        if ratio_upper > mu_ub:
            mu_ub = ratio_upper
            mu_idx = i
            mu_ratio = ratio

    Gamma_low_perp = mu_ratio

    payload = {
        "description": "Collatz--Wielandt bound Gamma_low_perp for the orthogonal complement of the low block.",
        "elapsed": format_elapsed_time(current_time() - t0),
        "parameters": {
            "L": L,
            "M": M,
            "PREC_BITS": T_G_MATRIX_PREC_BITS,
            "C_CSV_PATH": str(input_path("a_g_coeffs")),
            "V00_CSV_PATH": str(input_path(T_g_witness_input_key("v_low"))),
            "W00_CSV_PATH": str(input_path(T_g_witness_input_key("w_low"))),
        },
        "diagnostics": {
            "argmax": mu_idx,
            "min_w_index": min_w_index,
            "min_w_lower": arb_interval_record_from_arb(arb(min_w_lower)),
        },
        "values": {
            "v_norm_before": arb_interval_record_from_arb(v_norm_before),
            "v_norm_after": arb_interval_record_from_arb(v_norm_after),
            "Gamma_low_perp": arb_interval_record_from_arb(Gamma_low_perp),
        },
    }

    save_projected_T_g_substage('low_complement', payload)
    print_projected_T_g_substage_summary('low_complement', payload)
    return payload

# Off-diagonal estimate
def build_off_diagonal_cache(
    a_g_coeffs_arb: List[arb],
    L_value: int,
) -> Dict[str, Any]:
    """Precompute the cosine coefficients independent of the low-mode row index."""
    c_tail = [arb(0)] + a_g_coeffs_arb[1:L_value + 1]

    return {
        "c_tail": c_tail,
        "c0": a_g_coeffs_arb[0],
    }

def compute_off_diagonal_row(
    i: int,
    a_g_coeffs_arb: List[arb],
    lam: List[arb],
    L_value: int,
    M_value: int,
    inv_sqrt2: arb,
    half: arb,
    off_diagonal_cache: Optional[Dict[str, Any]] = None,
) -> List[arb]:
    """
    Compute one row of the low-to-high finite operator.

    For i=0,...,L, multiplication by a degree-L cosine polynomial gives support only through i+L.
    The two convolutions evaluate the direct and reflected positive-mode contributions.
    """
    m = 2 * L_value

    if off_diagonal_cache is None:
        off_diagonal_cache = build_off_diagonal_cache(
            a_g_coeffs_arb,
            L_value,
        )

    c_tail = off_diagonal_cache["c_tail"]
    c0 = off_diagonal_cache["c0"]

    # For i=0,...,L, the multiplication coefficient vanishes for
    # j>i+L; the intermediate vector has no higher modes.
    a_len = min(M_value, i + L_value) + 1


    a = [arb(0)] * a_len

    if i == 0:
        a[0] = c0 * lam[0]
        for j in range(1, a_len):
            a[j] = inv_sqrt2 * a_g_coeffs_arb[j] * lam[j]
    else:
        a[0] = inv_sqrt2 * a_g_coeffs_arb[i] * lam[0]

        for j in range(1, a_len):
            val = arb(0)

            if j == i:
                val += c0
            else:
                val += half * a_g_coeffs_arb[abs(i - j)]

            if i + j <= L_value:
                val += half * a_g_coeffs_arb[i + j]

            a[j] = val * lam[j]

    # Positive-mode Toeplitz contribution.
    nout_left = min(M_value + 1, a_len + L_value)
    left = poly_mullow(a, c_tail, nout_left)

    # Reflected positive-mode contribution.
    a_rev = list(reversed(a))
    conv_rev = poly_mullow(a_rev, c_tail, a_len)

    G_tail = [arb(0) for _ in range(m)]

    for r in range(m):
        k = (L_value + 1) + r

        direct = c0 * a[k] if k < a_len else arb(0)
        left_k = left[k] if k < len(left) else arb(0)

        idx = a_len - 1 - k
        right_k = conv_rev[idx] if 0 <= idx < len(conv_rev) else arb(0)

        G_tail[r] = direct + half * (left_k + right_k)

    return G_tail

def compute_off_diagonal_bound() -> Dict[str, Any]:
    """Bound beta_off^2 by the Collatz--Wielandt value of |C||C|^T."""
    if arb_poly is None:
        raise RuntimeError("compute_off_diagonal_bound requires flint.arb_poly.")

    ctx.prec = T_G_MATRIX_PREC_BITS
    flint.ctx.prec = T_G_MATRIX_PREC_BITS

    t0 = current_time()

    print("=== off-diagonal block bound ===")
    print(
        f"L={L}, n={L + 1}, m=2L={2 * L}, "
        f"M=3L={M}, PREC_BITS={T_G_MATRIX_PREC_BITS}"
    )
    print(f"C_CSV_PATH = {input_path("a_g_coeffs")}")
    print(f"T_CSV_PATH = {input_path(T_g_witness_input_key("t_off"))}")

    a_g_coeffs_fmpq = load_a_g_coeffs_fmpq()
    a_g_coeffs_arb = [arb(coeff) for coeff in a_g_coeffs_fmpq]

    t_off_fmpq = load_T_g_witness_vector_fmpq("t_off")
    t_off = [arb(coeff) for coeff in t_off_fmpq]

    tmin = None
    tmin_i = -1

    for i, t_i_fmpq in enumerate(t_off_fmpq):
        if t_i_fmpq <= 0:
            raise RuntimeError(
                f"t[{i}] is not strictly positive: "
                f"{t_i_fmpq}"
            )

    for i, ti in enumerate(t_off):
        lb = arb_lower(ti)
        if tmin is None or lb < tmin:
            tmin = lb
            tmin_i = i

    print(
        "[check] t>0 certified. "
        f"min lower(t_i) at i={tmin_i}: {arb(tmin).str(18)}"
    )

    n = L + 1
    m = 2 * L

    K_sin_diagonal = build_K_sin_diagonal(M)
    Phi_g_L_coeffs = build_Phi_g_L_coeffs_on_S_M(a_g_coeffs_fmpq, L, M)

    inv_pi = arb(1) / arb.pi()
    inv_sqrt2 = arb(1) / arb(2).sqrt()
    half = arb(fmpq(1, 2))

    off_diagonal_cache = build_off_diagonal_cache(
        a_g_coeffs_arb,
        L,
    )

    print("[pass1] build g_tail via convolutions ...")
    g_tail = [arb(0) for _ in range(m)]
    p1 = current_time()

    for i in range(n):
        if T_G_OFF_DIAGONAL_PROGRESS_EVERY_I and (i % T_G_OFF_DIAGONAL_PROGRESS_EVERY_I == 0):
            print(f"  [pass1] i={i}/{n - 1} elapsed={format_elapsed_time(current_time() - p1)}")

        G_tail = compute_off_diagonal_row(
            i,
            a_g_coeffs_arb,
            K_sin_diagonal,
            L,
            M,
            inv_sqrt2,
            half,
            off_diagonal_cache=off_diagonal_cache,
        )

        Phi_i = Phi_g_L_coeffs[i]
        if Phi_i != 0:
            for r in range(m):
                g_tail[r] += Phi_i * G_tail[r]

    print(f"[pass1] done: {format_elapsed_time(current_time() - p1)}")

    print("[pass2] build s_tail = |C|^T t ...")
    s_tail = [arb(0) for _ in range(m)]
    p2 = current_time()

    for i in range(n):
        if T_G_OFF_DIAGONAL_PROGRESS_EVERY_I and (i % T_G_OFF_DIAGONAL_PROGRESS_EVERY_I == 0):
            print(f"  [pass2] i={i}/{n - 1} elapsed={format_elapsed_time(current_time() - p2)}")

        G_tail = compute_off_diagonal_row(
            i,
            a_g_coeffs_arb,
            K_sin_diagonal,
            L,
            M,
            inv_sqrt2,
            half,
            off_diagonal_cache=off_diagonal_cache,
        )

        Phi_i = Phi_g_L_coeffs[i]
        ti = t_off[i]

        for r in range(m):
            cij = (G_tail[r] - Phi_i * g_tail[r]) * inv_pi
            a = cij.abs_upper()
            s_tail[r] += a * ti

    print(f"[pass2] done: {format_elapsed_time(current_time() - p2)}")

    print("[pass3] build y = |C| s ...")
    y = [arb(0) for _ in range(n)]
    p3 = current_time()

    for i in range(n):
        if T_G_OFF_DIAGONAL_PROGRESS_EVERY_I and (i % T_G_OFF_DIAGONAL_PROGRESS_EVERY_I == 0):
            print(f"  [pass3] i={i}/{n - 1} elapsed={format_elapsed_time(current_time() - p3)}")

        G_tail = compute_off_diagonal_row(
            i,
            a_g_coeffs_arb,
            K_sin_diagonal,
            L,
            M,
            inv_sqrt2,
            half,
            off_diagonal_cache=off_diagonal_cache,
        )

        Phi_i = Phi_g_L_coeffs[i]
        acc = arb(0)

        for r in range(m):
            cij = (G_tail[r] - Phi_i * g_tail[r]) * inv_pi
            a = cij.abs_upper()
            acc += a * s_tail[r]

        y[i] = acc

    print(f"[pass3] done: {format_elapsed_time(current_time() - p3)}")

    Gamma_off_candidate = arb(0)
    arg = 0

    for i in range(n):
        ratio = y[i] / t_off[i]
        if ratio.upper() > Gamma_off_candidate.upper():
            Gamma_off_candidate = ratio
            arg = i

    Gamma_off = Gamma_off_candidate
    beta_off = Gamma_off.sqrt()

    payload = {
        "description": "Collatz--Wielandt bound Gamma_off for the off-diagonal block.",
        "elapsed": format_elapsed_time(current_time() - t0),
        "parameters": {
            "L": L,
            "M": M,
            "PREC_BITS": T_G_MATRIX_PREC_BITS,
            "C_CSV_PATH": str(input_path("a_g_coeffs")),
            "T_CSV_PATH": str(input_path(T_g_witness_input_key("t_off"))),
        },
        "diagnostics": {
            "argmax": arg,
            "min_t_index": tmin_i,
            "min_t_lower": arb_interval_record_from_arb(arb(tmin)),
        },
        "values": {
            "Gamma_off": arb_interval_record_from_arb(Gamma_off),
            "beta_off": arb_interval_record_from_arb(beta_off),
        },
    }

    save_projected_T_g_substage('off_diagonal', payload)
    print_projected_T_g_substage_summary('off_diagonal', payload)
    return payload

# Final projected Birman--Schwinger bound for g
def get_projected_T_g_upper(stage_payload: Dict[str, Any], key: str) -> arb:
    try:
        return arb_interval_record_upper(stage_payload["values"][key])
    except KeyError as exc:
        raise RuntimeError(f"T_g value {key!r} is missing") from exc

def get_projected_T_g_bound_upper() -> arb:
    data = load_stage_payload(
        '05_projected_T_g_bound',
        require_complete=True,
    )
    try:
        final = data["stages"]['projected_T_g_bound']
        return arb_interval_record_upper(final["values"]["projected_T_g_bound"])
    except KeyError as exc:
        raise RuntimeError("projected_T_g_bound interval record is missing") from exc

def assert_projected_T_g_bound_below_target() -> arb:
    if not projected_T_g_substage_exists('projected_T_g_bound'):
        raise RuntimeError(
            "projected-bound subcomputation is missing. "
            "Run --stage 05_projected_T_g_bound before the dependent stage."
        )
    projected_T_g_bound = get_projected_T_g_bound_upper()
    target = arb(decimal_token_to_fmpq(PROJECTED_BS_BOUND_TARGET))
    print("[projected Birman--Schwinger bound for g]")
    print(f"  projected_T_g_bound upper = {projected_T_g_bound}")
    print(f"  target = {target}")
    if not (projected_T_g_bound < target):
        raise RuntimeError(
            "projected Birman--Schwinger bound for g is not below target: "
            f"projected_T_g_bound={projected_T_g_bound} >= {target}"
        )
    print("  status: OK, projected_T_g_bound < 0.1571")
    return projected_T_g_bound

def get_a_g_approximation_upper(key: str) -> arb:
    data = load_stage_payload(
        '05_projected_T_g_bound',
        require_complete=True,
    )
    try:
        scalar = data["stages"]['a_g_approximation']
        return arb_interval_record_upper(scalar["values"][key])
    except KeyError as exc:
        raise RuntimeError(
            f"T_g approximation checkpoint is missing {key!r}."
        ) from exc

def load_g_S0_approximation_bounds() -> Dict[str, arb]:
    """Read the T_g approximation bounds required in computation 06."""
    if not projected_T_g_substage_exists('a_g_approximation'):
        raise RuntimeError(
            "The T_g approximation subcomputation is missing. "
            "Run --stage 05_projected_T_g_bound before computation 06."
        )

    return {
        "delta_a_g_to_a_g_L_L2": get_a_g_approximation_upper("delta_a_g_to_a_g_L_L2"),
        "C_a_g_coef_tail": get_a_g_approximation_upper("C_a_g_coef_tail"),
        "a_g_Linf": get_a_g_approximation_upper("a_g_Linf"),
        "a_g_L_Linf": get_a_g_approximation_upper("a_g_L_Linf"),
        "a_g_L_L2": get_a_g_approximation_upper("a_g_L_L2"),
        "a_g_L_L2_sq": get_a_g_approximation_upper("a_g_L_L2_sq"),
        "C_log_sin_L2": get_a_g_approximation_upper("C_log_sin_L2"),
        "delta_a_g_to_a_g_L_sing": get_a_g_approximation_upper("delta_a_g_to_a_g_L_sing"),
        "delta_a_g_to_a_g_L_BS": get_a_g_approximation_upper("delta_a_g_to_a_g_L_BS"),
    }

def compute_final_projected_T_g_bound() -> Dict[str, Any]:
    ctx.prec = T_G_RAYLEIGH_PREC_BITS
    flint.ctx.prec = T_G_RAYLEIGH_PREC_BITS
    t0 = current_time()
    print("=== projected Birman--Schwinger bound for g ===")

    a_g_approximation = get_projected_T_g_substage('a_g_approximation')
    high_block_data = get_projected_T_g_substage('high_modes')
    off_diagonal_data = get_projected_T_g_substage('off_diagonal')
    low_block_rayleigh_data = get_projected_T_g_substage('low_rayleigh')
    low_block_complement_data = get_projected_T_g_substage('low_complement')

    delta_a_g_to_a_g_L_BS = get_projected_T_g_upper(a_g_approximation, "delta_a_g_to_a_g_L_BS")
    beta_high = get_projected_T_g_upper(high_block_data, "beta_high")
    Gamma_off = get_projected_T_g_upper(off_diagonal_data, "Gamma_off")
    vartheta_low = get_projected_T_g_upper(low_block_rayleigh_data, "vartheta_low")
    delta_res_low = get_projected_T_g_upper(low_block_rayleigh_data, "delta_res_low")
    Gamma_low_perp = get_projected_T_g_upper(low_block_complement_data, "Gamma_low_perp")

    half = arb(fmpq(1, 2))
    beta_off = Gamma_off.sqrt()
    beta_low = (
        half * (vartheta_low + Gamma_low_perp)
        + (
            (half * (vartheta_low - Gamma_low_perp)) ** 2
            + delta_res_low ** 2
        ).sqrt()
    )
    finite_projected_bound = (
        half * (beta_low + beta_high)
        + (
            (half * (beta_low - beta_high)) ** 2
            + beta_off ** 2
        ).sqrt()
    )
    projected_T_g_bound = finite_projected_bound + delta_a_g_to_a_g_L_BS

    values = {
        "beta_low": arb_interval_record_from_arb(beta_low),
        "beta_high": arb_interval_record_from_arb(beta_high),
        "beta_off": arb_interval_record_from_arb(beta_off),
        "Gamma_off": arb_interval_record_from_arb(Gamma_off),
        "finite_projected_bound": arb_interval_record_from_arb(finite_projected_bound),
        "delta_a_g_to_a_g_L_BS": arb_interval_record_from_arb(delta_a_g_to_a_g_L_BS),
        "projected_T_g_bound": arb_interval_record_from_arb(projected_T_g_bound),
    }
    payload = {
        "description": "Projected Birman--Schwinger bound for g.",
        "elapsed": format_elapsed_time(current_time() - t0),
        "values": values,
        "value_metadata": {
            "beta_low": {
                "formula": "((vartheta_low+Gamma_low_perp)/2)+sqrt(((vartheta_low-Gamma_low_perp)/2)^2+delta_res_low^2)"
            },
            "beta_high": {"source": "high_block.values.beta_high"},
            "beta_off": {"source": "sqrt(off_diagonal_block.values.Gamma_off)"},
            "Gamma_off": {"source": "off_diagonal_block.values.Gamma_off"},
            "finite_projected_bound": {
                "formula": "two-by-two estimate from beta_low, beta_off, and beta_high"
            },
            "delta_a_g_to_a_g_L_BS": {"source": "a_g_approximation.values.delta_a_g_to_a_g_L_BS"},
            "projected_T_g_bound": {
                "formula": "finite_projected_bound + delta_a_g_to_a_g_L_BS"
            },
        },
    }
    save_projected_T_g_substage('projected_T_g_bound', payload)
    print_projected_T_g_substage_summary('projected_T_g_bound', payload)

    return payload

def run_stage_05_projected_T_g_bound() -> None:
    """
    Certify the projected Birman--Schwinger bound for g and write the Computation 05 checkpoint.
    """
    print("[05_projected_T_g_bound]")

    assert_a_g_coefficient_comparison()

    substages = [
        ('a_g_approximation', compute_a_g_approximation_bounds),
        ('high_modes', compute_high_mode_bound),
        ('low_rayleigh', compute_low_mode_rayleigh_bound),
        ('low_complement', compute_low_mode_complement_bound),
        ('off_diagonal', compute_off_diagonal_bound),
    ]

    for stage_name, runner in substages:
        if not projected_T_g_substage_exists(stage_name):
            runner()
        else:
            print(
                f"  {stage_name} already exists in JSON; "
                "skipping recomputation."
            )
            print_projected_T_g_substage_summary(
                stage_name,
                get_projected_T_g_substage(stage_name),
            )

    # The final value is reconstructed from the validated substage checkpoints.
    compute_final_projected_T_g_bound()

    assert_projected_T_g_bound_below_target()

# ==================================================================================================
# COMPUTATION 05b. TRANSFER OF THE PROJECTED BIRMAN--SCHWINGER BOUND TO Q
# ==================================================================================================
def get_Q_minus_g_transfer_bound(key: str) -> arb:
    if not Q_minus_g_substage_exists('Q_minus_g_transfer_bounds'):
        raise RuntimeError(
            "Stage03 final bounds for Q-g and T_Q-T_g are missing. "
            "Run --stage 03_Q_minus_g_transfer_bounds first."
        )
    final = get_Q_minus_g_substage('Q_minus_g_transfer_bounds')
    values = final.get("values", {})
    try:
        return arb_interval_record_upper(values[key])
    except KeyError as exc:
        raise RuntimeError(
            f"Computation 03 final output is missing values.{key}."
        ) from exc

def get_projected_T_g_bound() -> arb:
    if not PROJECTED_T_G_JSON_PATH.exists():
        raise RuntimeError(
            "Stage05 projected-bound checkpoint is missing. "
            "Run --stage 05_projected_T_g_bound first."
        )
    data = load_stage_payload(
        '05_projected_T_g_bound',
        require_complete=True,
    )
    try:
        return arb_interval_record_upper(
            data["stages"]['projected_T_g_bound']["values"]["projected_T_g_bound"]
        )
    except KeyError as exc:
        raise RuntimeError(
            "Computation 05 output is missing projected_T_g_bound."
        ) from exc

def compute_projected_T_Q_bound() -> Dict[str, arb | bool]:
    """
    Transfer the projected Birman--Schwinger bound from g to Q.

    The routine adds the Computation 05 g-side bound and the Computation 03 projection error, then
    certifies that the upper endpoint is below 0.1571.
    """
    projected_T_g_bound = get_projected_T_g_bound()
    Delta_T = get_Q_minus_g_transfer_bound("Delta_T")
    Delta_proj = get_Q_minus_g_transfer_bound("Delta_proj")

    target = arb_from_decimal_token(PROJECTED_BS_BOUND_TARGET)

    projected_T_Q_bound = projected_T_g_bound + Delta_proj
    margin = target - projected_T_Q_bound

    passed = bool(arb_lower(margin) > arb(0))

    if not passed:
        raise RuntimeError(
            "projected Birman--Schwinger perturbation bound for Q failed: "
            f"projected_T_g_bound + Delta_proj = {projected_T_Q_bound}, "
            f"target = {target}, margin = {margin}"
        )

    return {
        "projected_T_g_bound": projected_T_g_bound,
        "Delta_T": Delta_T,
        "Delta_proj": Delta_proj,
        "projected_T_Q_bound": projected_T_Q_bound,
        "target": target,
        "margin_to_target": margin,
        "passed_projected_T_Q_bound": passed,
    }

def write_projected_T_Q_outputs(payload: Dict[str, Any]) -> None:
    save_stage_checkpoint(
        '05b_projected_T_Q_bound',
        payload,
        state="complete",
        completed_substages=[],
    )



def run_stage_05b_projected_T_Q_bound() -> None:
    """Run the projected g-to-Q transfer and write a complete Computation 05b checkpoint."""
    ctx.prec = PROJECTED_T_Q_PREC_BITS
    flint.ctx.prec = PROJECTED_T_Q_PREC_BITS

    t0 = current_time()

    print("[05b_projected_T_Q_bound]")
    print("  Projected Birman--Schwinger perturbation bound for Q")
    print(f"  precision bits: {PROJECTED_T_Q_PREC_BITS}")
    print(f"  Stage03 source: {Q_MINUS_G_JSON_PATH}")
    print(f"  Stage05 source: {PROJECTED_T_G_JSON_PATH}")
    print(f"  output dir:     {PROJECTED_T_Q_OUT_DIR}")

    result = compute_projected_T_Q_bound()

    print("  values:")
    for key in [
        "projected_T_g_bound",
        "Delta_T",
        "Delta_proj",
        "projected_T_Q_bound",
        "target",
        "margin_to_target",
    ]:
        print(f"    {key:<22} = {result[key]}")

    print(f"  passed_projected_T_Q_bound = {result['passed_projected_T_Q_bound']}")

    payload = {
        "description": "Projected Birman--Schwinger perturbation bound for Q.",
        "elapsed": format_elapsed_time(current_time() - t0),
        "parameters": {
            "PREC_BITS": PROJECTED_T_Q_PREC_BITS,
            "target": PROJECTED_BS_BOUND_TARGET,
        },
        "inputs": {
            "projected_T_g_bound": "Computation 05 projected_bound.values.projected_T_g_bound interval",
            "Delta_T": "Computation 03 Q_minus_g_and_T_difference_bounds.values.Delta_T interval",
            "Delta_proj": "Computation 03 Q_minus_g_and_T_difference_bounds.values.Delta_proj interval",
            "stage03_json": str(Q_MINUS_G_JSON_PATH),
            "stage05_json": str(PROJECTED_T_G_JSON_PATH),
        },
        "values": {
            "projected_T_g_bound": arb_interval_record_from_arb(result["projected_T_g_bound"]),       
            "Delta_T": arb_interval_record_from_arb(result["Delta_T"]), 
            "Delta_proj": arb_interval_record_from_arb(result["Delta_proj"]),
            "projected_T_Q_bound": arb_interval_record_from_arb(result["projected_T_Q_bound"]),      
            "target": arb_interval_record_from_arb(result["target"]),                        
            "margin_to_target": arb_interval_record_from_arb(result["margin_to_target"]),    
            "passed_projected_T_Q_bound": result["passed_projected_T_Q_bound"],
        },
        "status": {
            "passed_projected_T_Q_bound": result["passed_projected_T_Q_bound"],
            "status": "OK",
        },
    }

    write_projected_T_Q_outputs(payload)

    print(f"  wrote JSON:    {PROJECTED_T_Q_JSON_PATH}")
    print("  status: OK")

# ==================================================================================================
# COMPUTATION 06. SCHUR-COMPLEMENT SIGNS AND INVERSE BOUNDS FOR S_0^(g,j)
# ==================================================================================================
def load_g_S0_schur_results() -> Dict[str, Any]:
    if G_SCHUR_JSON_PATH.exists():
        return load_stage_payload(
            '06_g_S0_schur_bounds',
            require_complete=False,
        )

    return {
        "metadata": {
            "L": L,
            "M": M,
            "a_g_coeffs": str(input_path("a_g_coeffs")),
            "Z_Sch_1": str(input_path(Z_Sch_input_key(1))),
            "Z_Sch_2": str(input_path(Z_Sch_input_key(2))),
            "projected_bound_source": (
                "computation 05 projected Birman--Schwinger bound for g"
            ),
            "T_g_approximation_source": "stage 05 T_g approximation JSON",
            "projected_bound_target": PROJECTED_BS_BOUND_TARGET,
        },
        "stages": {},
    }

def save_g_S0_schur_results(data: Dict[str, Any]) -> None:
    completed = list(data.get("stages", {}).keys())
    state = (
        "complete"
        if 'g_S0_schur_bounds' in completed
        else "partial"
    )
    save_stage_checkpoint(
        '06_g_S0_schur_bounds',
        data,
        state=state,
        completed_substages=completed,
    )

def save_g_S0_schur_substage(stage: str, payload: Dict[str, Any]) -> None:
    data = load_g_S0_schur_results()
    data.setdefault("stages", {})[stage] = payload
    save_g_S0_schur_results(data)

def get_g_S0_schur_substage(stage: str) -> Dict[str, Any]:
    data = load_stage_payload(
        '06_g_S0_schur_bounds',
        require_complete=True,
    )
    stages = data.get("stages", {})
    if stage not in stages:
        raise RuntimeError(f"S0 stage {stage!r} is missing in {G_SCHUR_JSON_PATH}")
    item = stages[stage]
    if not isinstance(item, dict):
        raise TypeError(f"S0 stage {stage!r} is not a dictionary")
    return item

def load_C_S_inv_g_bounds() -> Dict[str, Dict[int, arb]]:
    """Load the families C_S_inv_g[j] and C_D_inv[j] from Stage 06."""
    final = get_g_S0_schur_substage("g_S0_schur_bounds")
    values = final.get("values", {})
    try:
        C_S_inv_g = {
            j: arb_interval_record_upper(values["C_S_inv_g"][str(j)])
            for j in (1, 2)
        }
        C_D_inv = {
            j: arb_interval_record_upper(values["C_D_inv"][str(j)])
            for j in (1, 2)
        }
    except KeyError as exc:
        raise RuntimeError(
            "Stage 06 output is missing C_S_inv_g[j] or C_D_inv[j]."
        ) from exc
    return {"C_S_inv_g": C_S_inv_g, "C_D_inv": C_D_inv}

def print_g_S0_schur_substage_summary(stage: str, payload: Dict[str, Any]) -> None:
    print("")
    print(f"=== S0 stage {stage}: summary interval bounds ===")
    for key, value in payload.get("values", {}).items():
        if is_arb_interval_record(value):
            print(f"{key:<42} {interval_record_upper_display(value)}")
    print("")




def build_g_S0_schur_output(
    *,
    elapsed: str,
    a_g_L_L2: arb,
    a_g_L_L2_sq: arb,
    Phi_g_L_norm: arb,
    Phi_g_L_log_proj_norm: arb,
    projected_k_core_norm: arb,
    model: Dict[str, Any],
    diagonal: Dict[str, arb],
    per_j: Dict[int, Dict[str, Any]],
) -> Dict[str, Any]:
    C_S_inv_g_max = update_max_upper(
        per_j[1]["C_S_inv_g"],
        per_j[2]["C_S_inv_g"],
    )
    return {
        "description": "Schur-complement signs and inverse bounds for S_0^(g,j).",
        "elapsed": elapsed,
        "parameters": {
            "L": L,
            "M": M,
            "N_DCT": N_DCT,
            "PREC_BITS": G_SCHUR_PREC_BITS,
            "projected_T_g_bound": PROJECTED_BS_BOUND_TARGET,
            "EPS_SPLIT_POWER": G_SCHUR_EPS_SPLIT_POWER,
        },
        "values": {
            "C_S_inv_g_max": arb_interval_record_from_arb(C_S_inv_g_max),
            "C_S_inv_g": {
                str(j): arb_interval_record_from_arb(per_j[j]["C_S_inv_g"])
                for j in (1, 2)
            },
            "C_D_inv": {
                str(j): arb_interval_record_from_arb(per_j[j]["C_D_inv"])
                for j in (1, 2)
            },
        },
        "finite_model": {
            "a_g_L_L2": arb_interval_record_from_arb(a_g_L_L2),
            "a_g_L_L2_sq": arb_interval_record_from_arb(a_g_L_L2_sq),
            "Phi_g_L_norm": arb_interval_record_from_arb(Phi_g_L_norm),
            "Phi_g_L_log_proj_norm": arb_interval_record_from_arb(Phi_g_L_log_proj_norm),
            "projected_k_core_norm": arb_interval_record_from_arb(projected_k_core_norm),
        },
        "model": jsonable_g_data(model),
        "diagonal_schur_scalar": jsonable_g_data(diagonal),
        "per_j": {
            str(j): jsonable_g_data(per_j[j]) for j in (1, 2)
        },
    }

# Finite cosine representation of S_0^(g,j)
def next_power_of_two(m: int) -> int:
    p = 1
    while p < m:
        p <<= 1
    return p

def bit_reverse_permute(a: List[acb]) -> None:
    n = len(a)
    j = 0

    for i in range(1, n):
        bit = n >> 1

        while j & bit:
            j ^= bit
            bit >>= 1

        j ^= bit

        if i < j:
            a[i], a[j] = a[j], a[i]

def acb_fft_inplace(a: List[acb]) -> None:
    n = len(a)

    if n & (n - 1):
        raise ValueError("FFT length must be power of two.")

    bit_reverse_permute(a)

    pi = arb.pi()
    m = 2

    while m <= n:
        half_m = m >> 1
        ang = -2 * pi / arb(m)
        w_m = acb.exp(acb(arb(0), ang))

        for start in range(0, n, m):
            w = acb(1)

            for j in range(half_m):
                even_value = a[start + j]
                odd_value = a[start + j + half_m] * w

                a[start + j] = even_value + odd_value
                a[start + j + half_m] = even_value - odd_value

                w *= w_m

        m <<= 1

def acb_ifft_inplace(a: List[acb]) -> None:
    n = len(a)

    for i in range(n):
        a[i] = a[i].conjugate()

    acb_fft_inplace(a)

    inv_n = arb(fmpq(1, n))

    for i in range(n):
        a[i] = a[i].conjugate() * inv_n

def multiply_cosine_series_arb(a: List[arb], b: List[arb]) -> List[arb]:
    """
    Multiply two ordinary cosine series.

    Inputs and output use coefficients of cos(2n theta), not the orthonormal cosine coordinates used
    by the finite operator matrices.
    """
    Na = len(a) - 1
    Nb = len(b) - 1
    Nmax = Na + Nb

    P = next_power_of_two(2 * Nmax + 1)

    Fa = [acb(0) for _ in range(P)]
    Fb = [acb(0) for _ in range(P)]

    Fa[0] = acb(a[0])
    Fb[0] = acb(b[0])

    half = arb(fmpq(1, 2))

    for n in range(1, Na + 1):
        Fa[n] = acb(half * a[n])
        Fa[P - n] = acb(half * a[n])

    for n in range(1, Nb + 1):
        Fb[n] = acb(half * b[n])
        Fb[P - n] = acb(half * b[n])

    acb_fft_inplace(Fa)
    acb_fft_inplace(Fb)

    Fc = [Fa[i] * Fb[i] for i in range(P)]

    acb_ifft_inplace(Fc)

    product_coeffs = [arb(0) for _ in range(Nmax + 1)]
    product_coeffs[0] = Fc[0].real

    for n in range(1, Nmax + 1):
        product_coeffs[n] = arb(2) * Fc[n].real

    return product_coeffs

def convert_cosine_to_phi_coeffs(u_cos: List[arb]) -> List[arb]:
    """Convert ordinary cosine coefficients to coordinates in the orthonormal basis E_M."""
    D = len(u_cos) - 1

    pi = arb.pi()
    sqrt_pi = pi.sqrt()
    sqrt_pi_over2 = (pi / 2).sqrt()

    u_phi = [arb(0) for _ in range(D + 1)]
    u_phi[0] = sqrt_pi * u_cos[0]

    for n in range(1, D + 1):
        u_phi[n] = sqrt_pi_over2 * u_cos[n]

    return u_phi

def compute_a_g_L_L2_sq(a_g_coeffs_fmpq: List[fmpq]) -> arb:
    """
    Compute ||a_g^(L)||_2^2 from the cosine coefficients a_g_coeffs[k].
    """
    if len(a_g_coeffs_fmpq) != L + 1:
        raise ValueError(f"expected {L + 1} a_g coefficients, got {len(a_g_coeffs_fmpq)}")

    pi = arb.pi()

    s = pi * arb(a_g_coeffs_fmpq[0] * a_g_coeffs_fmpq[0])

    for k in range(1, L + 1):
        s += (pi / 2) * arb(a_g_coeffs_fmpq[k] * a_g_coeffs_fmpq[k])

    return s

def build_Phi_g_L_coeffs(a_g_coeffs_fmpq: List[fmpq]) -> Tuple[List[arb], arb, arb]:
    """
    Construct Phi_g^(L)=a_g^(L)/||a_g^(L)||_2 in orthonormal cosine coordinates.

    The returned norm and squared norm are also used in the finite-rank logarithmic terms of the
    Schur formula.
    """
    a_g_L_L2_sq = compute_a_g_L_L2_sq(a_g_coeffs_fmpq)
    a_g_L_L2 = a_g_L_L2_sq.sqrt()

    if arb_lower(a_g_L_L2) <= arb(0):
        raise RuntimeError("bad Phi_g_L normalization: a_g_L_L2 is not positive")

    Phi_g_L_coeffs = build_Phi_g_L_coeffs_on_S_M(a_g_coeffs_fmpq, L, M)

    return Phi_g_L_coeffs, a_g_L_L2, a_g_L_L2_sq

def build_K_sin_diagonal_on_S_M() -> List[arb]:
    """Diagonal entries of K_sin on the modes 0,...,M."""
    return build_K_sin_diagonal(M)

def apply_projected_T_g_L(
    xM: List[arb],
    *,
    a_g_coeffs_fmpq: List[fmpq],
    Phi_g_L_coeffs: List[arb],
    K_sin_diagonal: List[arb],
) -> List[arb]:
    """
    Apply

    (1/pi) P M_{a_g^(L)} K_sin M_{a_g^(L)} P

    on S_M without forming a dense matrix.
    """
    if len(xM) != M + 1:
        raise ValueError(f"expected vector length {M + 1}, got {len(xM)}")

    return apply_projected_T_g_L_conv(
        xM,
        a_g_coeffs_fmpq=a_g_coeffs_fmpq,
        Phi_g_L_coeffs=Phi_g_L_coeffs,
        K_sin_diagonal=K_sin_diagonal,
        L_value=L,
        M_value=M,
    )

def build_log_cos_coeffs(D: int) -> List[arb]:
    """
    Ordinary cosine coefficients of

        log|cos theta|
        =
        -log 2 - sum_{n>=1} (-1)^n cos(2n theta)/n.
    """
    log2 = arb(2).log()

    ell = [arb(0) for _ in range(D + 1)]
    ell[0] = -log2

    for n in range(1, D + 1):
        sign = arb(1) if (n % 2 == 0) else arb(-1)
        ell[n] = -sign / arb(n)

    return ell

def build_Phi_g_L_log_proj_coeffs(
    a_g_coeffs_arb: List[arb],
    a_g_L_L2: arb,
) -> List[arb]:
    """Build the coefficients of Pi_{<=3L}(Phi_g^(L) log|cos|)."""
    if len(a_g_coeffs_arb) != L + 1:
        raise ValueError(f"expected {L + 1} a_g coefficients, got {len(a_g_coeffs_arb)}")
    if arb_lower(a_g_L_L2) <= arb(0):
        raise RuntimeError("a_g_L_L2 is not positive")

    Phi_g_L_cos_coeffs = [
        a_g_coeffs_arb[k] / a_g_L_L2 for k in range(L + 1)
    ]
    log_cos_coeffs = build_log_cos_coeffs(M + L)
    product_coeffs = multiply_cosine_series_arb(
        Phi_g_L_cos_coeffs,
        log_cos_coeffs,
    )
    return convert_cosine_to_phi_coeffs(product_coeffs[: M + 1])

def compute_a_g_log_L_quantities(a_g_coeffs_arb: List[arb]) -> Tuple[arb, arb]:
    """
    Compute the finite pairings containing a_g^(L) log|cos(theta)|.

    The product (a_g^(L))^2 has degree 2L, so the required pairings use finite cosine sums.
    """
    if len(a_g_coeffs_arb) != L + 1:
        raise ValueError(f"expected {L + 1} a_g coefficients, got {len(a_g_coeffs_arb)}")

    pi = arb.pi()
    log2 = arb(2).log()

    c_sq = multiply_cosine_series_arb(a_g_coeffs_arb, a_g_coeffs_arb)

    # a_g_log_L_a_g_L_pairing = integral a_g_L^2 log|cos|.
    a_g_log_L_a_g_L_pairing = pi * c_sq[0] * (-log2)

    for m in range(1, len(c_sq)):
        sign = arb(1) if (m % 2 == 0) else arb(-1)
        ell_m = -sign / arb(m)
        a_g_log_L_a_g_L_pairing += (pi / 2) * c_sq[m] * ell_m

    # log^2|cos| coefficients:
    # d_0 = log(2)^2 + pi^2/12,
    # d_m = (-1)^m [ (2 log 2 + 2 H_{m-1})/m + 1/m^2 ], m>=1.
    d0 = log2 * log2 + (pi * pi) / arb(12)
    a_g_log_L_L2_sq = pi * c_sq[0] * d0

    H = arb(0)

    for m in range(1, len(c_sq)):
        if m >= 2:
            H += arb(1) / arb(m - 1)

        sign = arb(1) if (m % 2 == 0) else arb(-1)

        d_m = sign * (
            (arb(2) * log2 + arb(2) * H) / arb(m)
            +
            arb(1) / (arb(m) * arb(m))
        )

        a_g_log_L_L2_sq += (pi / 2) * c_sq[m] * d_m

    return a_g_log_L_a_g_L_pairing, a_g_log_L_L2_sq

def compute_delta_a_g_to_a_g_L_Linf(
    C_tail: arb,
    L_value: int,
    N_value: int,
    eps_rat: arb,
) -> arb:
    """
    Bound ||a_g - a_L||_Linf from the tail/alias/rounding estimate.
    """
    pi = arb.pi()

    term_tail = C_tail / arb(L_value)

    N2 = arb(N_value) * arb(N_value)
    Delta = (pi * pi / arb(6)) * C_tail / N2
    Delta0 = (pi * pi / arb(24)) * C_tail / N2

    term_alias = Delta0 + arb(L_value) * Delta
    term_round = arb(L_value + 1) * eps_rat

    return term_tail + term_alias + term_round

def compute_log_cos_tail_L2_sq_upper(eps: arb) -> arb:
    """
    Upper bound for endpoint tails of log^2|cos theta|.
    """
    pi = arb.pi()
    x = (arb(2) / pi) * eps
    Lg = x.log()

    return arb(4) * eps * (Lg * Lg - arb(2) * Lg + arb(2))

def compute_log_cos_product_L2_bound(f_L2: arb, f_Linf: arb, eps: arb) -> arb:
    """
    Bound ||f log|cos|||_2 from ||f||_2 and ||f||_infty.
    """
    logsin = eps.sin().log()

    interior = (f_L2 * f_L2) * (logsin * logsin)
    tails = (f_Linf * f_Linf) * compute_log_cos_tail_L2_sq_upper(eps)

    return (interior + tails).sqrt()

def compute_g_S0_approximation_bounds(
    *,
    scalar_inputs: Dict[str, arb],
    a_g_L_L2: arb,
    a_g_L_L2_sq: arb,
    Phi_g_L_log_proj_coeffs: List[arb],
    a_g_log_L_a_g_L_pairing: arb,
    a_g_log_L_L2_sq: arb,
) -> Dict[str, Any]:
    """Compute the common approximation bounds in the Schur calculation."""
    pi = arb.pi()
    inv_pi = arb(1) / pi
    log_2 = arb(2).log()

    delta_a_g_to_a_g_L_L2 = scalar_inputs["delta_a_g_to_a_g_L_L2"]
    C_a_g_coef_tail = scalar_inputs["C_a_g_coef_tail"]
    a_g_L_Linf = scalar_inputs["a_g_L_Linf"]
    delta_a_g_to_a_g_L_sing = scalar_inputs["delta_a_g_to_a_g_L_sing"]
    delta_a_g_to_a_g_L_BS = scalar_inputs["delta_a_g_to_a_g_L_BS"]

    scalar_stage = get_complete_projected_T_g_substage("a_g_approximation")
    try:
        delta_rat_token = scalar_stage["parameters"]["EPS_RAT"]
    except (KeyError, TypeError) as exc:
        raise RuntimeError("Stage 05 output is missing parameters.EPS_RAT.") from exc

    if not isinstance(delta_rat_token, str):
        raise TypeError("Stage 05 parameters.EPS_RAT must be a decimal string.")

    delta_rat_value = arb_from_decimal_token(delta_rat_token)
    eps_split = arb(1) / (arb(2) ** G_SCHUR_EPS_SPLIT_POWER)

    a_g_log_L_L2 = a_g_log_L_L2_sq.sqrt()
    delta_a_g_to_a_g_L_Linf = compute_delta_a_g_to_a_g_L_Linf(
        C_a_g_coef_tail,
        L,
        N_DCT,
        delta_rat_value,
    )
    a_g_L2_bound = a_g_L_L2 + delta_a_g_to_a_g_L_L2
    a_g_L_L2_lower = a_g_L_L2 - delta_a_g_to_a_g_L_L2
    if arb_lower(a_g_L_L2_lower) <= arb(0):
        raise RuntimeError(
            "a_g_L_L2 - delta_a_g_to_a_g_L_L2 is not positive"
        )

    Phi_g_difference_L2 = (
        arb(2) * delta_a_g_to_a_g_L_L2 / a_g_L_L2_lower
    )
    Phi_g_difference_Linf = (
        delta_a_g_to_a_g_L_Linf / a_g_L_L2_lower
        + a_g_L_Linf
        * delta_a_g_to_a_g_L_L2
        / (a_g_L_L2 * a_g_L_L2_lower)
    )
    Phi_g_log_difference_L2 = compute_log_cos_product_L2_bound(
        Phi_g_difference_L2,
        Phi_g_difference_Linf,
        eps_split,
    )
    a_g_log_difference_L2 = compute_log_cos_product_L2_bound(
        delta_a_g_to_a_g_L_L2,
        delta_a_g_to_a_g_L_Linf,
        eps_split,
    )

    Phi_g_L_log_L2_sq = a_g_log_L_L2_sq / a_g_L_L2_sq
    Phi_g_L_log_proj_3L_L2_sq = dot_arb(
        Phi_g_L_log_proj_coeffs,
        Phi_g_L_log_proj_coeffs,
    )
    Phi_g_L_log_proj_3L_L2 = Phi_g_L_log_proj_3L_L2_sq.sqrt()
    Phi_g_L_log_tail_3L_L2_sq_interval = (
        Phi_g_L_log_L2_sq - Phi_g_L_log_proj_3L_L2_sq
    )
    if arb_upper(Phi_g_L_log_tail_3L_L2_sq_interval) < arb(0):
        raise RuntimeError(
            "negative upper bound for the Phi_g^(L) logarithmic tail"
        )
    Phi_g_L_log_tail_3L_L2 = arb(
        arb_upper(Phi_g_L_log_tail_3L_L2_sq_interval)
    ).sqrt()
    Phi_g_L_log_L2 = Phi_g_L_log_L2_sq.sqrt()

    R_rhs_L: Dict[int, arb] = {
        1: a_g_L_L2_sq * inv_pi * Phi_g_L_log_tail_3L_L2,
        2: delta_a_g_to_a_g_L_sing,
        3: arb(2) * log_2 * a_g_L_Linf**2 * Phi_g_difference_L2,
        4: a_g_L2_bound**2 * inv_pi * Phi_g_log_difference_L2,
        5: (
            a_g_L2_bound**2
            * inv_pi
            * Phi_g_difference_L2
            * Phi_g_L_log_L2
        ),
        6: (
            inv_pi
            * delta_a_g_to_a_g_L_L2
            * (a_g_L2_bound + a_g_L_L2)
            * Phi_g_L_log_L2
        ),
    }
    delta_rhs_L = sum(R_rhs_L[ell] for ell in range(1, 7))

    Delta_proj_truncation_L = (
        a_g_L_Linf**2 / (arb(2) * arb(3 * L + 1))
        + a_g_L_Linf**2 / arb(2 * L + 1)
    )
    Delta_proj_L = delta_a_g_to_a_g_L_BS + Delta_proj_truncation_L
    C_T_op_L = (
        log_2 * a_g_L_Linf**2
        + arb(2) * inv_pi * a_g_log_L_L2 * a_g_L_L2
    )
    delta_T_L = (
        delta_a_g_to_a_g_L_sing
        + arb(2)
        * inv_pi
        * (
            a_g_log_difference_L2 * a_g_L2_bound
            + a_g_log_L_L2 * delta_a_g_to_a_g_L_L2
        )
    )
    delta_diag_L = delta_T_L + arb(2) * C_T_op_L * Phi_g_difference_L2

    return {
        "a_g_log_L_a_g_L_pairing": a_g_log_L_a_g_L_pairing,
        "a_g_log_L_L2_sq": a_g_log_L_L2_sq,
        "a_g_log_L_L2": a_g_log_L_L2,
        "delta_a_g_to_a_g_L_Linf": delta_a_g_to_a_g_L_Linf,
        "a_g_L2_bound": a_g_L2_bound,
        "Phi_g_difference_L2": Phi_g_difference_L2,
        "Phi_g_difference_Linf": Phi_g_difference_Linf,
        "Phi_g_log_difference_L2": Phi_g_log_difference_L2,
        "a_g_log_difference_L2": a_g_log_difference_L2,
        "Phi_g_L_log_tail_3L_L2": Phi_g_L_log_tail_3L_L2,
        "Phi_g_L_log_proj_3L_L2": Phi_g_L_log_proj_3L_L2,
        "Phi_g_L_log_L2": Phi_g_L_log_L2,
        "R_rhs_L": R_rhs_L,
        "delta_rhs_L": delta_rhs_L,
        "Delta_proj_truncation_L": Delta_proj_truncation_L,
        "Delta_proj_L": Delta_proj_L,
        "C_T_op_L": C_T_op_L,
        "delta_T_L": delta_T_L,
        "delta_diag_L": delta_diag_L,
    }

def compute_tau_g_L_and_tau_g(
    *,
    Phi_g_L_coeffs: List[arb],
    a_g_coeffs_fmpq: List[fmpq],
    K_sin_diagonal: List[arb],
    model: Dict[str, Any],
) -> Dict[str, arb]:
    """Compute tau_g^(L) and its enclosure tau_g."""
    inv_pi = arb(1) / arb.pi()
    multiplied = apply_a_g_L_multiplication_convolution(
        Phi_g_L_coeffs,
        a_g_coeffs_fmpq=a_g_coeffs_fmpq,
        L_value=L,
        Kout=M,
    )
    K_multiplied = [
        K_sin_diagonal[i] * multiplied[i] for i in range(M + 1)
    ]
    tau_g_L_sing = inv_pi * dot_arb(multiplied, K_multiplied)
    tau_g_L_log = (
        arb(2) * inv_pi * model["a_g_log_L_a_g_L_pairing"]
    )
    tau_g_L = tau_g_L_sing + tau_g_L_log
    tau_g = interval_pm(tau_g_L, model["delta_diag_L"])
    return {
        "tau_g_L_sing": tau_g_L_sing,
        "tau_g_L_log": tau_g_L_log,
        "tau_g_L": tau_g_L,
        "tau_g": tau_g,
    }

def apply_projected_a_g_L_K_sin_a_g_L(
    vector: List[arb],
    *,
    a_g_coeffs_fmpq: List[fmpq],
    Phi_g_L_coeffs: List[arb],
    K_sin_diagonal: List[arb],
) -> List[arb]:
    """Apply P M_{a_g^(L)} K_sin M_{a_g^(L)} without an input projection."""
    if len(vector) != M + 1:
        raise ValueError(f"expected vector length {M + 1}, got {len(vector)}")
    first_product = apply_a_g_L_multiplication_convolution(
        vector,
        a_g_coeffs_fmpq=a_g_coeffs_fmpq,
        L_value=L,
        Kout=M,
    )
    for i in range(M + 1):
        first_product[i] *= K_sin_diagonal[i]
    second_product = apply_a_g_L_multiplication_convolution(
        first_product,
        a_g_coeffs_fmpq=a_g_coeffs_fmpq,
        L_value=L,
        Kout=M,
    )
    return project_onto_Phi_g_L_perp(second_product, Phi_g_L_coeffs)

def build_k_g_L_projected_core(
    *,
    Phi_g_L_coeffs: List[arb],
    a_g_coeffs_fmpq: List[fmpq],
    K_sin_diagonal: List[arb],
    Phi_g_L_log_proj_coeffs: List[arb],
    a_g_L_L2_sq: arb,
) -> List[arb]:
    """Build the finite projected core common to k_{j,L}^g."""
    singular_core = apply_projected_a_g_L_K_sin_a_g_L(
        Phi_g_L_coeffs,
        a_g_coeffs_fmpq=a_g_coeffs_fmpq,
        Phi_g_L_coeffs=Phi_g_L_coeffs,
        K_sin_diagonal=K_sin_diagonal,
    )
    logarithmic_projection = project_onto_Phi_g_L_perp(
        Phi_g_L_log_proj_coeffs,
        Phi_g_L_coeffs,
    )
    return [
        singular_core[i] + a_g_L_L2_sq * logarithmic_projection[i]
        for i in range(M + 1)
    ]

def build_k_g_L_coeffs(
    c_value: arb,
    projected_k_core_M: List[arb],
) -> List[arb]:
    """
    Build

        kM_j = -(c_j/pi) G_M.

    This is the vector used in the finite residual

        (I_M - c_j T_proj_M) x_j - kM_j.
    """
    if len(projected_k_core_M) != M + 1:
        raise ValueError(
            f"expected projected_k_core_M length {M + 1}, "
            f"got {len(projected_k_core_M)}"
        )

    inv_pi = arb(1) / arb.pi()

    return [
        -(c_value * inv_pi) * projected_k_core_M[i]
        for i in range(M + 1)
    ]

# Schur-complement signs and inverse bounds
def compute_Z_Sch_residual_summary(
    *,
    j: int,
    c_j: arb,
    Z_Sch_coeffs: List[arb],
    k_g_L_coeffs: List[arb],
    a_g_coeffs_fmpq: List[fmpq],
    Phi_g_L_coeffs: List[arb],
    K_sin_diagonal: List[arb],
) -> Dict[str, Any]:
    """Compute the residual of the finite cosine approximation Z_Sch,j^(L)."""
    if len(Z_Sch_coeffs) != M + 1:
        raise ValueError(f"j={j}: bad Z_Sch coefficient length {len(Z_Sch_coeffs)}")
    if len(k_g_L_coeffs) != M + 1:
        raise ValueError(f"j={j}: bad k_g_L coefficient length {len(k_g_L_coeffs)}")

    T_g_L_Z_Sch = apply_projected_T_g_L(
        Z_Sch_coeffs,
        a_g_coeffs_fmpq=a_g_coeffs_fmpq,
        Phi_g_L_coeffs=Phi_g_L_coeffs,
        K_sin_diagonal=K_sin_diagonal,
    )
    residual = [
        Z_Sch_coeffs[i] - c_j * T_g_L_Z_Sch[i] - k_g_L_coeffs[i]
        for i in range(M + 1)
    ]
    return {
        "j": j,
        "c_j": c_j,
        "Z_Sch_L2": norm2_arb(Z_Sch_coeffs),
        "k_g_L_L2": norm2_arb(k_g_L_coeffs),
        "delta_res_Sch_L": norm2_abs_upper_arb(residual),
        "k_g_L_Z_Sch_pairing": dot_arb(k_g_L_coeffs, Z_Sch_coeffs),
    }

def abs_lower_excluding_zero(x: arb) -> arb:
    """
    Certified lower bound for |x|, assuming x does not contain zero.
    """
    lo = arb_lower(x)
    hi = arb_upper(x)

    if lo <= arb(0) and arb(0) <= hi:
        raise RuntimeError(f"interval contains zero, cannot lower-bound abs: {x}")

    if hi < arb(0):
        return -hi

    return lo

def compute_C_D_inv(c_value: arb) -> arb:
    """
    Bound the inverse of I-c_j P T_g P by a Neumann estimate.

    The denominator 1-c_j*PROJECTED_BS_BOUND_TARGET must have a positive lower endpoint.
    """
    c_abs = arb_abs_upper(c_value)
    projected_bound = arb_from_decimal_token(PROJECTED_BS_BOUND_TARGET)

    denom = arb(1) - c_abs * projected_bound

    if arb_lower(denom) <= arb(0):
        raise RuntimeError(
            f"D inverse denominator is not positive: "
            f"c={c_value}, projected_bound={projected_bound}, denom={denom}"
        )

    return arb_upper(arb(1) / denom)

def compute_g_S0_schur_bounds(
    *,
    j: int,
    c_j: arb,
    residual_summary: Dict[str, Any],
    model: Dict[str, Any],
    diagonal: Dict[str, arb],
) -> Dict[str, Any]:
    """
    Certify the Schur scalar and inverse bound for one j.

    A finite cosine approximation supplies the residual enclosure. The projected inverse bound
    controls its correction, and the resulting Schur scalar must exclude zero.
    """
    c_j_abs = arb_abs_upper(c_j)
    k_g_L_L2_j = arb_upper(residual_summary["k_g_L_L2"])
    Z_Sch_L2_j = arb_upper(residual_summary["Z_Sch_L2"])
    delta_res_Sch_L_j = arb_upper(residual_summary["delta_res_Sch_L"])
    k_g_L_Z_Sch_pairing_j = residual_summary["k_g_L_Z_Sch_pairing"]
    delta_rhs_L = arb_upper(model["delta_rhs_L"])
    Delta_proj_L = arb_upper(model["Delta_proj_L"])

    C_D_inv_j = compute_C_D_inv(c_j)
    epsilon_Sch_L_j = C_D_inv_j * (
        delta_res_Sch_L_j
        + c_j_abs * delta_rhs_L
        + c_j_abs * Delta_proj_L * Z_Sch_L2_j
    )
    D_inv_k_g_L2_j = Z_Sch_L2_j + epsilon_Sch_L_j
    delta_Sch_pairing_L_j = (
        k_g_L_L2_j * epsilon_Sch_L_j
        + c_j_abs * delta_rhs_L * D_inv_k_g_L2_j
    )
    k_D_inv_k_g_pairing_j = interval_pm(
        k_g_L_Z_Sch_pairing_j,
        delta_Sch_pairing_L_j,
    )
    h_g_j = arb(1) - c_j * diagonal["tau_g"]
    F_g_j = h_g_j - k_D_inv_k_g_pairing_j
    F_g_abs_lower_j = abs_lower_excluding_zero(F_g_j)
    C_S_inv_g_j = (
        C_D_inv_j
        + (arb(1) + D_inv_k_g_L2_j**2) / F_g_abs_lower_j
    )

    return {
        "j": j,
        "c_j": c_j,
        "k_g_L_L2": k_g_L_L2_j,
        "Z_Sch_L2": Z_Sch_L2_j,
        "delta_res_Sch_L": delta_res_Sch_L_j,
        "k_g_L_Z_Sch_pairing": k_g_L_Z_Sch_pairing_j,
        "epsilon_Sch_L": epsilon_Sch_L_j,
        "D_inv_k_g_L2": D_inv_k_g_L2_j,
        "delta_Sch_pairing_L": delta_Sch_pairing_L_j,
        "k_D_inv_k_g_pairing": k_D_inv_k_g_pairing_j,
        "h_g": h_g_j,
        "F_g": F_g_j,
        "F_g_abs_lower": F_g_abs_lower_j,
        "C_D_inv": C_D_inv_j,
        "C_S_inv_g": C_S_inv_g_j,
    }

def run_stage_06_g_S0_schur_bounds() -> None:
    """Certify S_0^(g,j) for j=1,2 and write the complete Computation 06 checkpoint."""
    ctx.prec = G_SCHUR_PREC_BITS
    flint.ctx.prec = G_SCHUR_PREC_BITS
    start_time = current_time()

    print("[06_g_S0_schur_bounds]")
    assert_a_g_coefficient_comparison()
    assert_projected_T_g_bound_below_target()
    print(f"  PREC_BITS = {G_SCHUR_PREC_BITS}")

    projected_T_g_inputs = load_g_S0_approximation_bounds()
    a_g_coeffs_fmpq = load_a_g_coeffs_fmpq()
    a_g_coeffs_arb = [arb(value) for value in a_g_coeffs_fmpq]
    Z_Sch_coeffs = load_Z_Sch_coeffs()

    for j in (1, 2):
        if len(Z_Sch_coeffs[j]) != M + 1:
            raise RuntimeError(
                f"bad Z_Sch_coeffs[{j}] length: {len(Z_Sch_coeffs[j])}"
            )

    Phi_g_L_coeffs, a_g_L_L2, a_g_L_L2_sq = build_Phi_g_L_coeffs(
        a_g_coeffs_fmpq
    )
    K_sin_diagonal = build_K_sin_diagonal_on_S_M()
    Phi_g_L_log_proj_coeffs = build_Phi_g_L_log_proj_coeffs(
        a_g_coeffs_arb,
        a_g_L_L2,
    )
    (
        a_g_log_L_a_g_L_pairing,
        a_g_log_L_L2_sq,
    ) = compute_a_g_log_L_quantities(a_g_coeffs_arb)

    model = compute_g_S0_approximation_bounds(
        scalar_inputs=projected_T_g_inputs,
        a_g_L_L2=a_g_L_L2,
        a_g_L_L2_sq=a_g_L_L2_sq,
        Phi_g_L_log_proj_coeffs=Phi_g_L_log_proj_coeffs,
        a_g_log_L_a_g_L_pairing=a_g_log_L_a_g_L_pairing,
        a_g_log_L_L2_sq=a_g_log_L_L2_sq,
    )
    diagonal = compute_tau_g_L_and_tau_g(
        Phi_g_L_coeffs=Phi_g_L_coeffs,
        a_g_coeffs_fmpq=a_g_coeffs_fmpq,
        K_sin_diagonal=K_sin_diagonal,
        model=model,
    )
    projected_k_core = build_k_g_L_projected_core(
        Phi_g_L_coeffs=Phi_g_L_coeffs,
        a_g_coeffs_fmpq=a_g_coeffs_fmpq,
        K_sin_diagonal=K_sin_diagonal,
        Phi_g_L_log_proj_coeffs=Phi_g_L_log_proj_coeffs,
        a_g_L_L2_sq=a_g_L_L2_sq,
    )

    c_values = {
        1: arb_from_decimal_token(c_1),
        2: arb_from_decimal_token(c_2),
    }
    k_g_L_coeffs = {
        j: build_k_g_L_coeffs(c_values[j], projected_k_core)
        for j in (1, 2)
    }
    residual_summary = {
        j: compute_Z_Sch_residual_summary(
            j=j,
            c_j=c_values[j],
            Z_Sch_coeffs=Z_Sch_coeffs[j],
            k_g_L_coeffs=k_g_L_coeffs[j],
            a_g_coeffs_fmpq=a_g_coeffs_fmpq,
            Phi_g_L_coeffs=Phi_g_L_coeffs,
            K_sin_diagonal=K_sin_diagonal,
        )
        for j in (1, 2)
    }
    per_j = {
    j: compute_g_S0_schur_bounds(
        j=j,
        c_j=c_values[j],
        residual_summary=residual_summary[j],
        model=model,
        diagonal=diagonal,
    )
    for j in (1, 2)
        }

    Phi_g_L_norm = norm2_arb(Phi_g_L_coeffs)
    Phi_g_L_log_proj_norm = norm2_arb(Phi_g_L_log_proj_coeffs)
    projected_k_core_norm = norm2_arb(projected_k_core)

    print("finite-dimensional Schur data:")
    print(f"  a_g_L_L2                = {a_g_L_L2}")
    print(f"  a_g_L_L2_sq             = {a_g_L_L2_sq}")
    print(f"  Phi_g_L_norm            = {Phi_g_L_norm}")
    print(f"  Phi_g_L_log_proj_norm   = {Phi_g_L_log_proj_norm}")
    for key in (
        "delta_a_g_to_a_g_L_Linf", "Phi_g_difference_L2",
        "Phi_g_difference_Linf", "Phi_g_log_difference_L2",
        "a_g_log_difference_L2", "Phi_g_L_log_tail_3L_L2",
        "Phi_g_L_log_proj_3L_L2", "Phi_g_L_log_L2",
        "delta_rhs_L", "Delta_proj_L", "C_T_op_L", "delta_T_L",
        "delta_diag_L",
    ):
        print(f"  {key:<32} = {model[key]}")
    for key in ("tau_g_L_sing", "tau_g_L_log", "tau_g_L", "tau_g"):
        print(f"  {key:<32} = {diagonal[key]}")
    for j in (1, 2):
        print(f"  [j={j}]")
        for key in (
            "delta_res_Sch_L", "epsilon_Sch_L", "h_g", "F_g",
            "F_g_abs_lower", "C_D_inv", "C_S_inv_g",
        ):
            print(f"    {key:<28} = {per_j[j][key]}")

    final_payload = build_g_S0_schur_output(
        elapsed=format_elapsed_time(current_time() - start_time),
        a_g_L_L2=a_g_L_L2,
        a_g_L_L2_sq=a_g_L_L2_sq,
        Phi_g_L_norm=Phi_g_L_norm,
        Phi_g_L_log_proj_norm=Phi_g_L_log_proj_norm,
        projected_k_core_norm=projected_k_core_norm,
        model=model,
        diagonal=diagonal,
        per_j=per_j,
    )
    C_S_inv_g_max = update_max_upper(
        per_j[1]["C_S_inv_g"],
        per_j[2]["C_S_inv_g"],
    )
    save_g_S0_schur_substage("g_S0_schur_bounds", final_payload)
    print_g_S0_schur_substage_summary("g_S0_schur_bounds", final_payload)

    print(f"  wrote JSON:      {G_SCHUR_JSON_PATH}")
    print("  status: OK")

# ==================================================================================================
# COMPUTATION 07. LIMITING DATA FOR g
# ==================================================================================================
def load_g_limiting_data_results() -> Dict[str, Any]:
    if G_LIMITING_DATA_JSON_PATH.exists():
        return load_stage_payload(
            '07_g_limiting_data',
            require_complete=False,
        )

    return {
        "metadata": {
            "stage": '07_g_limiting_data',
            "scope": "limiting_matrix_entries_g_only",
            "L": L,
            "N": N_DCT,
            "J": J,
            "c1": c_1,
            "c2": c_2,
            "U_coeffs": str(input_path("U_coeffs")),
            "a_g_coeffs": str(input_path("a_g_coeffs")),
            "uses_stage05_T_g_approximation_bounds": True,
            "uses_stage06_S0_inverse_bounds": True,
            "M0_not_formed": True,
            "no_Q_side_comparison": True,
        },
        "stages": {},
    }

def save_g_limiting_data_results(data: Dict[str, Any]) -> None:
    completed = list(data.get("stages", {}).keys())
    state = (
        "complete"
        if 'g_limiting_data' in completed
        else "partial"
    )
    save_stage_checkpoint(
        '07_g_limiting_data',
        data,
        state=state,
        completed_substages=completed,
    )

def save_g_limiting_data_substage(stage: str, payload: Dict[str, Any]) -> None:
    data = load_g_limiting_data_results()
    data.setdefault("stages", {})[stage] = payload
    save_g_limiting_data_results(data)

def get_g_limiting_data_substage(stage: str) -> Dict[str, Any]:
    data = load_stage_payload(
        '07_g_limiting_data',
        require_complete=True,
    )
    stages = data.get("stages", {})
    if stage not in stages:
        raise RuntimeError(f"CM stage {stage!r} is missing in {G_LIMITING_DATA_JSON_PATH}")
    item = stages[stage]
    if not isinstance(item, dict):
        raise TypeError(f"CM stage {stage!r} is not a dictionary")
    return item

def g_limiting_data_substage_exists(stage: str) -> bool:
    if not G_LIMITING_DATA_JSON_PATH.exists():
        return False
    data = load_stage_payload(
        '07_g_limiting_data',
        require_complete=True,
    )
    return stage in data.get("stages", {})

def get_g_limiting_indexed_interval(
    section: str,
    *indices: int,
) -> arb:
    values = load_g_limiting_values()
    try:
        return arb_interval_record_to_arb(
            values[section][str(indices[0])]
            if len(indices) == 1
            else _get_nested_indexed_record(values[section], indices)
        )
    except (KeyError, TypeError) as exc:
        raise RuntimeError(
            f"Stage07 values.{section} is missing index {indices}."
        ) from exc

def _get_nested_indexed_record(data: Dict[str, Any], indices: Tuple[int, ...]) -> Any:
    node: Any = data
    for index in indices:
        node = node[str(index)]
    return node

def get_g_limiting_indexed_upper(
    section: str,
    *indices: int,
) -> arb:
    values = load_g_limiting_values()
    try:
        record = _get_nested_indexed_record(values[section], tuple(indices))
    except (KeyError, TypeError) as exc:
        raise RuntimeError(
            f"Stage07 values.{section} is missing index {indices}."
        ) from exc
    return arb_interval_record_upper(record)

# Universal constants and Euler--Maclaurin bounds
def compute_bernoulli_number(n: int) -> fmpq:
    """
    Exact Bernoulli number B_n as fmpq.

    Only even Bernoulli numbers are used below. The Akiyama--Tanigawa
    algorithm used here returns the standard even Bernoulli numbers.
    """
    if n < 0:
        raise ValueError("Bernoulli index must be nonnegative")

    bernoulli_table = [Fraction(0) for _ in range(n + 1)]

    for m in range(n + 1):
        bernoulli_table[m] = Fraction(1, m + 1)

        for j in range(m, 0, -1):
            bernoulli_table[j - 1] = j * (bernoulli_table[j - 1] - bernoulli_table[j])

    return fmpq(bernoulli_table[0].numerator, bernoulli_table[0].denominator)

def compute_harmonic_number_arb(n: int) -> arb:
    """
    H_n = sum_{k=1}^n 1/k as Arb.
    """
    if n < 0:
        raise ValueError("harmonic index must be nonnegative")

    s = arb(0)

    for k in range(1, n + 1):
        s += arb(fmpq(1, k))

    return s

def evaluate_log_over_x2_derivative(k: int, x: arb) -> arb:
    """
    Derivative of

        f(x) = log(x) / x^2

    at a positive Arb point x.

    Formula:
        f^{(k)}(x)
        =
        (-1)^k (k+1)! x^{-k-2}
        [log x - H_{k+1} + 1].
    """
    if k < 0:
        raise ValueError("derivative order must be nonnegative")

    if arb_lower(x) <= arb(0):
        raise ValueError(f"x must be certified positive, got {x}")

    H = compute_harmonic_number_arb(k + 1)
    bracket = x.log() - H + arb(1)

    val = arb(factorial(k + 1)) * bracket / (x ** (k + 2))

    if k & 1:
        val = -val

    return val

def compute_zeta_integer_upper(s: int, K: int = 64) -> arb:
    """
    Certified upper bound for zeta(s), s>1.

    Uses
        zeta(s) = sum_{n=1}^K n^{-s} + tail,
        tail <= integral_K^infty x^{-s} dx = K^{1-s}/(s-1).

    This is used only in the Euler--Maclaurin remainder constant.
    """
    if s <= 1:
        raise ValueError("s must be > 1")
    if K < 1:
        raise ValueError("K must be positive")

    z = arb(0)

    for n in range(1, K + 1):
        z += arb(1) / (arb(n) ** s)

    tail = arb(1) / (arb(s - 1) * (arb(K) ** (s - 1)))

    return arb_upper(z + tail)

def compute_log_over_x2_even_derivative_integral_bound(
    m: int,
    p: int,
) -> arb:
    """
    Return an upper bound for

    integral_m^infty |f^(2p)(x)| dx, where f(x)=log(x)/x^2.

    If the derivative sign is certified on [m,infinity), the bound is -f^(2p-1)(m). Otherwise the
    routine integrates an absolute upper bound termwise.
    """
    if m < 2:
        raise ValueError("m must be at least 2")
    if p < 1:
        raise ValueError("p must be positive")

    k = 2 * p
    x = arb(m)

    # f^{(k)}(x) has bracket log(x)-H_{k+1}+1.
    # If this is positive at x=m, it stays positive for all x>=m.
    threshold = compute_harmonic_number_arb(k + 1) - arb(1)

    if arb_lower(x.log() - threshold) > arb(0):
        bound = -evaluate_log_over_x2_derivative(k - 1, x)
        return arb_upper(bound)

    # If the derivative sign is not certified, integrate an absolute upper bound termwise:
    # |log x - H_{k+1}+1| <= log x + H_{k+1}-1.
    #
    # integral_m^infty x^{-k-2} log(x) dx
    # =
    # m^{-k-1} [ log(m)/(k+1) + 1/(k+1)^2 ].
    #
    # integral_m^infty x^{-k-2} dx
    # =
    # m^{-k-1}/(k+1).
    Hminus = compute_harmonic_number_arb(k + 1) - arb(1)

    power = x ** (k + 1)
    a = arb(k + 1)

    int_log = (x.log() / a + arb(1) / (a * a)) / power
    int_plain = arb(1) / (a * power)

    bound = arb(factorial(k + 1)) * (int_log + Hminus * int_plain)

    return arb_upper(bound)

def compute_Sigma_log_2_interval(
    *,
    m: int = 64,
    em_order: int = 12,
) -> arb:
    """
    Certified Arb interval for

        Sigma_log = sum_{n=1}^infty log(n)/n^2.

    Since the n=1 term is zero, we compute

        sum_{n=2}^{m-1} f(n) + sum_{n=m}^infty f(n),

    with f(x)=log(x)/x^2.

    The tail is evaluated by Euler--Maclaurin:

        sum_{n=m}^infty f(n)
        =
        integral_m^infty f(x) dx
        + f(m)/2
        - sum_{r=1}^P B_{2r}/(2r)! f^{(2r-1)}(m)
        + R_P.

    The remainder is enclosed using

        |R_P|
        <=
        2 zeta(2P)/(2pi)^{2P}
        integral_m^infty |f^{(2P)}(x)| dx.
    """
    if m < 2:
        raise ValueError("m must be at least 2")
    if em_order < 1:
        raise ValueError("em_order must be positive")

    series_sum = arb(0)

    # Direct finite part.
    for n in range(2, m):
        an = arb(n)
        series_sum += an.log() / (an * an)

    x = arb(m)

    # Integral tail:
    # integral_m^infty log(x)/x^2 dx = (log(m)+1)/m.
    tail = (x.log() + arb(1)) / x

    # Endpoint term f(m)/2.
    tail += (x.log() / (x * x)) / arb(2)

    # Euler--Maclaurin correction terms.
    for r in range(1, em_order + 1):
        B_2r = arb(compute_bernoulli_number(2 * r))
        coeff = B_2r / arb(factorial(2 * r))
        deriv = evaluate_log_over_x2_derivative(2 * r - 1, x)

        tail -= coeff * deriv

    # Certified remainder.
    zeta_ub = compute_zeta_integer_upper(2 * em_order, K=64)
    two_pi = arb(2) * arb.pi()

    deriv_abs_int = compute_log_over_x2_even_derivative_integral_bound(
        m,
        em_order,
    )

    rem = (
        arb(2)
        * zeta_ub
        / (two_pi ** (2 * em_order))
        * deriv_abs_int
    )

    return series_sum + tail + error_ball(rem)

def compute_Sigma_log_2_upper(
    *,
    m: int = 64,
    em_order: int = 12,
) -> arb:
    """Return the certified upper endpoint of sum_{n>=1} log(n)/n^2."""
    return arb_upper(
        compute_Sigma_log_2_interval(
            m=m,
            em_order=em_order,
        )
    )

# a_g samples
def build_negative_K_sin_multipliers(N: int) -> List[arb]:
    """Multipliers of -K_sin in the DCT-I residual convention."""
    pi = arb.pi()
    log2 = arb(2).log()

    negative_K_sin_multipliers = [arb(0) for _ in range(N)]
    negative_K_sin_multipliers[0] = -pi * log2

    for k in range(1, N):
        negative_K_sin_multipliers[k] = -pi / arb(2 * k)

    return negative_K_sin_multipliers

def sample_a_g_and_a_g_log(N: int, U_coeffs: List[arb]) -> Tuple[List[arb], List[arb]]:
    """
    Sample a_g and a_g log|cos(theta)| on the DCT-I grid theta_q=pi*q/(2N), q=0,...,N.

    The endpoint q=N is assigned the continuous value zero for both functions.
    """
    J_current = len(U_coeffs) - 1
    pi = arb.pi()

    a_g_samples = [arb(0) for _ in range(N + 1)]
    a_g_log_samples = [arb(0) for _ in range(N + 1)]

    t0 = current_time()

    for q in range(N + 1):
        if q == N:
            a_g_samples[q] = arb(0)
            a_g_log_samples[q] = arb(0)
            continue

        theta = pi * arb(q) / arb(2 * N)

        cos_theta = arb.cos(theta)
        two_theta = arb(2) * theta
        cos_2theta = arb.cos(two_theta)
        sin_2theta = arb.sin(two_theta)

        cos_m = arb(1)
        sin_m = arb(0)

        U = U_coeffs[0]
        U_theta = arb(0)

        for mode in range(1, J_current + 1):
            cos_next = cos_m * cos_2theta - sin_m * sin_2theta
            sin_next = sin_m * cos_2theta + cos_m * sin_2theta

            cos_m, sin_m = cos_next, sin_next

            U += U_coeffs[mode] * cos_m
            U_theta += arb(-2 * mode) * U_coeffs[mode] * sin_m

        cos_theta2 = cos_theta * cos_theta

        term = -sin_2theta * U * U + cos_theta2 * U * U_theta
        inside = abs_arb((sin_2theta * term) / arb(2))

        a_g_samples[q] = inside.sqrt()

        logcos = cos_theta.log()
        a_g_log_samples[q] = a_g_samples[q] * logcos

        if q and q % max(1, N // 8) == 0:
            print(f"    sample progress {q}/{N}, elapsed={format_elapsed_time(current_time() - t0)}")

    return a_g_samples, a_g_log_samples

def build_g_a_g_sample_payload(
    *,
    elapsed: str,
    N: int,
    a_g_samples: List[arb],
    a_g_log_samples: List[arb],
    D_a_g: List[arb],
    D_a_g_log: List[arb],
    negative_K_sin_multipliers: List[arb],
) -> Dict[str, Any]:
    sample_indices = {
        "0": 0,
        "N_over_8": N // 8,
        "N_over_4": N // 4,
        "N_over_2": N // 2,
        "3N_over_4": 3 * N // 4,
        "7N_over_8": 7 * N // 8,
        "N": N,
    }
    coefficient_indices = {
        "0": 0,
        "1": 1,
        "2": 2,
        "10": 10,
        "100": 100,
        "1000": 1000,
        "5000": 5000,
        "N_minus_1": N - 1,
    }

    def selected(values: List[arb], indices: Dict[str, int]) -> Dict[str, Any]:
        return {
            name: arb_interval_record_from_arb(values[index])
            for name, index in indices.items()
            if 0 <= index < len(values)
        }

    return {
        "description": "DCT-I samples and coefficient diagnostics for a_g.",
        "elapsed": elapsed,
        "parameters": {
            "N_DCT": N,
            "J": J,
            "PREC_BITS": G_LIMITING_DATA_PREC_BITS,
            "full_arrays_saved": False,
        },
        "diagnostics": {
            "len_a_g_samples": len(a_g_samples),
            "len_a_g_log_samples": len(a_g_log_samples),
            "len_D_a_g": len(D_a_g),
            "len_D_a_g_log": len(D_a_g_log),
            "len_negative_K_sin_multipliers": len(negative_K_sin_multipliers),
        },
        "samples": {
            "a_g": selected(a_g_samples, sample_indices),
            "a_g_log": selected(a_g_log_samples, sample_indices),
            "D_a_g": selected(D_a_g, coefficient_indices),
            "D_a_g_log": selected(D_a_g_log, coefficient_indices),
            "negative_K_sin_multipliers": selected(
                negative_K_sin_multipliers, coefficient_indices
            ),
        },
    }

# Omega_coeffs[j,m] and B_N_coeffs[j,m] store the manuscript families
# Omega_m^(j) and B_{m,N}^{(j)} with j,m in {1,2}.
# Source and logarithmic data for g
def multiply_cosine_series_by_cos_mode(
    cosine_coeffs: List[arb],
    mode: int,
) -> List[arb]:
    """Return the coefficients of f(theta) cos(2 mode theta)."""
    if mode == 0:
        return list(cosine_coeffs)

    max_mode = len(cosine_coeffs) - 1
    product_coeffs = [arb(0) for _ in range(max_mode + mode + 1)]

    for n in range(max_mode + 1):
        half_coefficient = cosine_coeffs[n] / arb(2)
        product_coeffs[n + mode] += half_coefficient
        product_coeffs[abs(n - mode)] += half_coefficient

    return product_coeffs

def multiply_sine_series_by_sine_mode(
    sine_coeffs: List[arb],
    mode: int,
) -> List[arb]:
    """Return the cosine coefficients of f(theta) sin(2 mode theta)."""
    max_mode = len(sine_coeffs) - 1
    product_coeffs = [arb(0) for _ in range(max_mode + mode + 1)]

    for n in range(1, max_mode + 1):
        half_coefficient = sine_coeffs[n] / arb(2)
        product_coeffs[abs(n - mode)] += half_coefficient
        product_coeffs[n + mode] -= half_coefficient

    return product_coeffs

def build_Omega_coeffs(
    U_coeffs: List[arb],
) -> Dict[Tuple[int, int], List[arb]]:
    """Construct the coefficient family Omega_coeffs[j,m], m=1,2."""
    J_value = len(U_coeffs) - 1
    Omega_g = list(U_coeffs)

    U_theta_sin = [arb(0) for _ in range(J_value + 1)]
    U_theta_theta = [arb(0) for _ in range(J_value + 1)]
    for n in range(1, J_value + 1):
        U_theta_sin[n] = arb(-2 * n) * U_coeffs[n]
        U_theta_theta[n] = arb(-4 * n * n) * U_coeffs[n]

    cos2_U = multiply_cosine_series_by_cos_mode(U_coeffs, 1)
    sin2_U_theta = multiply_sine_series_by_sine_mode(U_theta_sin, 1)
    degree_1 = max(len(U_coeffs), len(cos2_U), len(sin2_U_theta))
    Lambda_terms = [arb(0) for _ in range(degree_1)]
    for k in range(len(U_coeffs)):
        Lambda_terms[k] -= U_coeffs[k]
    for k in range(len(cos2_U)):
        Lambda_terms[k] += arb(2) * cos2_U[k]
    for k in range(len(sin2_U_theta)):
        Lambda_terms[k] += sin2_U_theta[k]
    Omega_Lambda_g = [value / arb(2) for value in Lambda_terms]

    cos4_U = multiply_cosine_series_by_cos_mode(U_coeffs, 2)
    sin4_U_theta = multiply_sine_series_by_sine_mode(U_theta_sin, 2)
    cos4_U_theta_theta = multiply_cosine_series_by_cos_mode(U_theta_theta, 2)
    degree_2 = max(
        len(U_coeffs),
        len(cos2_U),
        len(cos4_U),
        len(sin4_U_theta),
        len(sin2_U_theta),
        len(U_theta_theta),
        len(cos4_U_theta_theta),
    )
    Lambda2_terms = [arb(0) for _ in range(degree_2)]
    for k in range(len(U_coeffs)):
        Lambda2_terms[k] += U_coeffs[k]
    for k in range(len(cos2_U)):
        Lambda2_terms[k] -= arb(4) * cos2_U[k]
    for k in range(len(cos4_U)):
        Lambda2_terms[k] += arb(4) * cos4_U[k]
    for k in range(len(sin4_U_theta)):
        Lambda2_terms[k] += arb(3) * sin4_U_theta[k]
    for k in range(len(sin2_U_theta)):
        Lambda2_terms[k] -= arb(2) * sin2_U_theta[k]
    for k in range(len(U_theta_theta)):
        Lambda2_terms[k] += U_theta_theta[k] / arb(2)
    for k in range(len(cos4_U_theta_theta)):
        Lambda2_terms[k] -= cos4_U_theta_theta[k] / arb(2)
    Omega_Lambda2_g = [value / arb(4) for value in Lambda2_terms]

    return {
        (1, 1): Omega_g,
        (1, 2): Omega_Lambda_g,
        (2, 1): Omega_Lambda_g,
        (2, 2): Omega_Lambda2_g,
    }

def compute_I_0(F: List[arb]) -> arb:
    """
    Integral over I=(-pi/2,pi/2) of an even cosine series.
    """
    return arb.pi() * F[0]

def compute_I_cos(F: List[arb]) -> arb:
    """
    Integral over I of F(theta) log|cos theta| dtheta.
    """
    pi = arb.pi()
    log2 = arb(2).log()

    s = arb(2) * log2 * F[0]

    for k in range(1, len(F)):
        term = F[k] / arb(k)
        if k & 1:
            term = -term
        s += term

    return -(pi / arb(2)) * s

def compute_I_cos_inner_product(F: List[arb], G: List[arb]) -> arb:
    """
    L2(I) pairing of two even cosine series.
    """
    K = min(len(F), len(G)) - 1
    pi = arb.pi()

    s = pi * F[0] * G[0]

    for k in range(1, K + 1):
        s += (pi / arb(2)) * F[k] * G[k]

    return s

def apply_I_K(F: List[arb], G: List[arb]) -> arb:
    """
    Double pairing with log|sin(theta-phi)| in cosine coefficients.
    """
    K = min(len(F), len(G)) - 1
    pi = arb.pi()
    log2 = arb(2).log()

    s = -(pi * pi) * log2 * F[0] * G[0]

    for k in range(1, K + 1):
        s -= (pi * pi / arb(4 * k)) * F[k] * G[k]

    return s

def compute_psi_F_G_inner_product(F: List[arb], G: List[arb]) -> arb:
    """
    Compute

        (Psi_F^log, G)

    using the compactified identity

        log|tan theta - tan phi|
        = log|sin(theta-phi)| - log|cos theta| - log|cos phi|.
    """
    IK = apply_I_K(F, G)

    mF = compute_I_0(F)
    mG = compute_I_0(G)

    cF = compute_I_cos(F)
    cG = compute_I_cos(G)

    val = IK - mF * cG - cF * mG
    return -val / arb.pi()

# Coefficients of B_N
def convolve_cosine_coeffs_fft(a: List[arb], b: List[arb], label: str = "") -> List[arb]:
    """Ordinary cosine-series product."""
    if label:
        print(f"    convolution {label}: len(a)={len(a)}, len(b)={len(b)}")

    return multiply_cosine_series_arb(a, b)

def compute_coeff_l1_norm(v: List[arb]) -> arb:
    s = arb(0)

    for x in v:
        s += arb_abs_upper(x)

    return s

def apply_negative_K_sin_coeffs(F: List[arb]) -> List[arb]:
    """
    Apply -K_sin to ordinary cosine coefficients.

    The multipliers are -pi*log(2) for k=0 and -pi/(2k) for k>=1. The formulas constructing
    B_{m,N}^{(j)} and the DCT-I residual apply the corresponding final minus sign.
    """
    pi = arb.pi()
    log2 = arb(2).log()

    out = [arb(0) for _ in range(len(F))]
    out[0] = -pi * log2 * F[0]

    for k in range(1, len(F)):
        out[k] = -pi * F[k] / arb(2 * k)

    return out

def compute_L2_I_from_cosine_coeffs(F: List[arb]) -> arb:
    """
    Certified upper bound for the L2(I) norm of

        sum_k F[k] cos(2k theta).

    Uses abs_upper coefficients to avoid interval-dependency issues in
    squaring tiny balls.
    """
    pi = arb.pi()

    s = pi * arb_abs_upper(F[0]) * arb_abs_upper(F[0])

    for k in range(1, len(F)):
        ak = arb_abs_upper(F[k])
        s += (pi / arb(2)) * ak * ak

    return arb_upper(s).sqrt()

def compute_Linf_from_coeffs(F: List[arb]) -> arb:
    """
    Certified L-infinity bound by coefficient l1 norm.
    """
    return compute_coeff_l1_norm(F)

def compute_delta_rhs(
    delta_a_g_DCT: arb,
    delta_a_g_log_DCT: arb,
    negative_K_sin_Omega_Linf: arb,
    integral_Omega_abs: arb,
    integral_Omega_log_cos_abs: arb,
) -> arb:
    """Combine the DCT reconstruction errors in one logarithmic right-hand side and divide by pi."""
    return (
        delta_a_g_DCT * negative_K_sin_Omega_Linf
        + delta_a_g_log_DCT * integral_Omega_abs
        + delta_a_g_DCT * integral_Omega_log_cos_abs
    ) / arb.pi()

def compute_DCT_log_constants(
    a_g_prime_Linf: arb,
    a_g_second_L1: arb,
    Sigma_log_2: arb,
) -> Dict[str, arb]:
    """Compute the coefficient-decay and DCT-I aliasing constants for a_g and a_g log|cos|."""
    pi = arb.pi()
    log2 = arb(2).log()
    pi2 = pi * pi
    log_pi_over_2 = (pi / arb(2)).log()
    C_coef_end = arb(2) * a_g_prime_Linf / pi
    C_coef_log = arb(4) / pi * (
        (arb(7) / arb(4) + pi2 / arb(16)) * a_g_prime_Linf
        + a_g_second_L1 / arb(4)
    )
    C_coef_0 = C_coef_log * log_pi_over_2 + C_coef_end
    C_alias_log = pi2 * C_coef_log / arb(6)
    C_alias_0 = (
        C_coef_log
        * (
            pi2 * log_pi_over_2 / arb(6)
            + arb(5) * pi2 * log2 / arb(24)
            + arb(5) * Sigma_log_2 / arb(4)
        )
        + C_coef_end * pi2 / arb(6)
    )
    return {
        "C_coef_end": C_coef_end,
        "C_coef_log": C_coef_log,
        "C_coef_0": C_coef_0,
        "C_alias_log": C_alias_log,
        "C_alias_0": C_alias_0,
    }

def evaluate_P_log_tail(tau: arb, C_coef_log: arb, C_coef_0: arb) -> arb:
    return (
        (C_coef_log * C_coef_log / arb(3)) * tau * tau
        +
        (arb(2) * C_coef_log * C_coef_log / arb(9) + arb(2) * C_coef_log * C_coef_0 / arb(3)) * tau
        +
        (
            arb(2) * C_coef_log * C_coef_log / arb(27)
            +
            arb(2) * C_coef_log * C_coef_0 / arb(9)
            +
            C_coef_0 * C_coef_0 / arb(3)
        )
    )

def compute_delta_a_g_DCT(N: int, C_tail: arb) -> arb:
    """
    DCT-I reconstruction error for a_g in L2(I).
    """
    pi = arb.pi()
    Nf = arb(N)
    Nm1 = arb(N - 1)

    term1 = (pi ** 5) / arb(72) * (Nf + arb(1)) / (Nf ** 4)
    term2 = pi / arb(6) / (Nm1 ** 3)

    return (C_tail * C_tail * (term1 + term2)).sqrt()

def compute_delta_a_g_log_DCT(
    N: int,
    C_alias_log: arb,
    C_alias_0: arb,
    C_coef_log: arb,
    C_coef_0: arb,
) -> arb:
    """
    DCT-I reconstruction error for a_g log|cos| in L2(I).
    """
    pi = arb.pi()
    Nf = arb(N)
    Nm1 = arb(N - 1)

    logN = Nf.log()
    logNm1 = Nm1.log()

    term1 = (
        (pi / arb(2))
        * (Nf + arb(1))
        * ((C_alias_log * logN + C_alias_0) ** 2)
        / (Nf ** 4)
    )

    term2 = (
        (pi / arb(2))
        * evaluate_P_log_tail(logNm1, C_coef_log, C_coef_0)
        / (Nm1 ** 3)
    )

    return (term1 + term2).sqrt()

# Residual bounds for the limiting solves
def compute_J_0_from_DCT_coeffs(h_tilde: List[arb]) -> arb:
    """
    Integral over I of the DCT reconstruction h_N.
    """
    return arb.pi() * h_tilde[0]

def compute_I_ell_N_from_DCT_coeffs(h_tilde: List[arb], N: int) -> arb:
    """
    Integral over I of h_N(theta) log|cos theta| dtheta.
    """
    if len(h_tilde) < N:
        raise ValueError(f"bad h_tilde length: {len(h_tilde)} < {N}")

    pi = arb.pi()
    log2 = arb(2).log()

    s = arb(2) * log2 * h_tilde[0]

    for k in range(1, N):
        term = h_tilde[k] / arb(k)
        if k & 1:
            term = -term
        s += term

    return -(pi / arb(2)) * s

def compute_delta_K_sin_DCT(
    N: int,
    L_Z_value: int,
    C_a_g_coef_tail: arb,
    Z_coeff_l1: arb,
) -> arb:
    """Compute delta_K_sin_DCT for one Z_m^(j)."""
    pi = arb.pi()
    log2 = arb(2).log()
    if N <= L_Z_value:
        raise ValueError(f"need N>L_Z, got N={N}, L_Z={L_Z_value}")
    N_minus_L_Z = arb(N - L_Z_value)
    N_minus_1 = arb(N - 1)
    product_bound = C_a_g_coef_tail * Z_coeff_l1
    term_1 = (
        pi ** 7
        / arb(36)
        * (log2 ** 2 + pi ** 2 / arb(48))
        / N_minus_L_Z ** 4
    )
    term_2 = arb(2) * pi ** 3 / (arb(5) * N_minus_1 ** 5)
    return (product_bound ** 2 * (term_1 + term_2)).sqrt()

def compute_delta_I_0_DCT(
    N: int,
    L_Z_value: int,
    C_a_g_coef_tail: arb,
    Z_coeff_l1: arb,
) -> arb:
    """Compute delta_I_0_DCT for one Z_m^(j)."""
    if N <= L_Z_value:
        raise ValueError(f"need N>L_Z, got N={N}, L_Z={L_Z_value}")
    return (
        arb.pi() ** 3
        / arb(6)
        * C_a_g_coef_tail
        * Z_coeff_l1
        / arb(N - L_Z_value) ** 2
    )

def compute_delta_I_cos_DCT(
    N: int,
    L_Z_value: int,
    C_a_g_coef_tail: arb,
    Z_coeff_l1: arb,
) -> arb:
    """Compute delta_I_cos_DCT for one Z_m^(j)."""
    pi = arb.pi()
    log2 = arb(2).log()
    if N <= L_Z_value + 1:
        raise ValueError(f"need N>L_Z+1, got N={N}, L_Z={L_Z_value}")
    H = compute_harmonic_number_arb(N - 1)
    product_bound = C_a_g_coef_tail * Z_coeff_l1
    alias = (pi * log2 + pi * H / arb(2)) * (
        pi ** 2 / arb(6) * product_bound / arb(N - L_Z_value) ** 2
    )
    tail = (
        pi
        / arb(2)
        * product_bound
        / (arb(N) * arb(N - L_Z_value - 1))
    )
    return alias + tail

def sample_Z_from_coeffs(Z_coeffs: List[arb], N: int) -> List[arb]:
    """Sample Z(theta)=sum_k Z_coeffs[k] cos(2k theta) on the DCT-I grid."""
    L_Z_current = len(Z_coeffs) - 1
    fft_length = 2 * N
    if L_Z_current >= N:
        raise ValueError(
            f"need L_Z<N, got L_Z={L_Z_current}, N={N}"
        )
    fft_coeffs = [acb(0) for _ in range(fft_length)]
    fft_coeffs[0] = acb(Z_coeffs[0])
    for k in range(1, L_Z_current + 1):
        half = Z_coeffs[k] / arb(2)
        fft_coeffs[k] = acb(half)
        fft_coeffs[fft_length - k] = acb(half)
    start = current_time()
    acb_ifft_inplace(fft_coeffs)
    print(
        f"    sample Z inverse DFT length {fft_length}: "
        f"{format_elapsed_time(current_time() - start)}"
    )
    scale = arb(fft_length)
    return [scale * fft_coeffs[q].real for q in range(N + 1)]

# Pairing enclosures
def compute_pairing_interval(
    *,
    B_N_coeffs: List[arb],
    B_N_L2: arb,
    delta_rhs: arb,
    Z_coeffs: List[arb],
    Z_L2: arb,
    epsilon_solve: arb,
) -> Dict[str, arb]:
    """Enclose a pairing by adding the certified absolute error to its finite value."""
    finite_pairing_N = compute_I_cos_inner_product(B_N_coeffs, Z_coeffs)
    epsilon_pair = (
        B_N_L2 * epsilon_solve
        + delta_rhs * (Z_L2 + epsilon_solve)
    )
    exact_pairing = add_abs_error(finite_pairing_N, epsilon_pair)
    return {
        "finite_pairing_N": finite_pairing_N,
        "epsilon_pair": epsilon_pair,
        "exact_pairing": exact_pairing,
    }

# Limiting entries for g
def compute_g_source_and_log_data(
    U_coeffs: List[arb],
) -> Dict[str, Any]:
    """Compute m_g[j,m] and C_log_g[j,m,n]."""
    Omega_coeffs = build_Omega_coeffs(U_coeffs)
    m_g = {
        (j, m): compute_I_0(Omega_coeffs[j, m])
        for j in (1, 2)
        for m in (1, 2)
    }
    C_log_g = {
        (j, m, n): compute_psi_F_G_inner_product(
            Omega_coeffs[j, m], Omega_coeffs[j, n]
        )
        for j in (1, 2)
        for m in (1, 2)
        for n in (1, 2)
    }
    return {
        "Omega_coeffs": Omega_coeffs,
        "m_g": m_g,
        "C_log_g": C_log_g,
    }

def build_g_source_and_log_output(
    *,
    elapsed: str,
    source_entries_g: Dict[str, Any],
) -> Dict[str, Any]:
    Omega_coeffs = source_entries_g["Omega_coeffs"]
    return {
        "description": "The g-side families m_g[j,m] and C_log_g[j,m,n].",
        "elapsed": elapsed,
        "parameters": {
            "J": J,
            "PREC_BITS": G_LIMITING_DATA_PREC_BITS,
            "M_0_not_formed": True,
        },
        "diagnostics": {
            "Omega_degrees": encode_indexed_family(
                {
                    indices: len(coefficients) - 1
                    for indices, coefficients in Omega_coeffs.items()
                },
                arity=2,
            )
        },
        "values": {
            "m_g": encode_indexed_arb_family(
                source_entries_g["m_g"], arity=2
            ),
            "C_log_g": encode_indexed_arb_family(
                source_entries_g["C_log_g"], arity=3
            ),
        },
    }

def construct_B_N_coeffs(
    D_a_g: List[arb],
    D_a_g_log: List[arb],
    Omega_coeffs: List[arb],
    integral_Omega: arb,
    integral_Omega_log_cos: arb,
    source_label: str,
) -> List[arb]:
    """Construct the coefficients of B_{m,N}^{(j)} for m=1,2."""
    negative_K_sin_Omega = apply_negative_K_sin_coeffs(Omega_coeffs)
    a_g_negative_K_sin_Omega = convolve_cosine_coeffs_fft(
        D_a_g, negative_K_sin_Omega, label=f"a_g*(-K_sin)[{source_label}]"
    )
    degree = max(len(a_g_negative_K_sin_Omega), len(D_a_g), len(D_a_g_log))
    B_N_coeffs = [arb(0) for _ in range(degree)]
    for k in range(len(a_g_negative_K_sin_Omega)):
        B_N_coeffs[k] += a_g_negative_K_sin_Omega[k]
    for k in range(len(D_a_g_log)):
        B_N_coeffs[k] -= integral_Omega * D_a_g_log[k]
    for k in range(len(D_a_g)):
        B_N_coeffs[k] -= integral_Omega_log_cos * D_a_g[k]
    inv_pi = arb(1) / arb.pi()
    for k in range(len(B_N_coeffs)):
        B_N_coeffs[k] = -inv_pi * B_N_coeffs[k]
    return B_N_coeffs

def build_B_N_coefficient_output(
    *,
    elapsed: str,
    N: int,
    B_N_coeffs: Dict[Tuple[int, int], List[arb]],
    B_N_L2: Dict[Tuple[int, int], arb],
    delta_rhs: Dict[Tuple[int, int], arb],
    log_constants: Dict[str, arb],
    source_integrals: Dict[str, Dict[Tuple[int, int], arb]],
) -> Dict[str, Any]:
    coefficient_indices = {
        "0": 0,
        "1": 1,
        "2": 2,
        "10": 10,
        "100": 100,
        "1000": 1000,
        "5000": 5000,
        "N_minus_1": N - 1,
    }
    samples = {
        indices: {
            name: arb_interval_record_from_arb(coefficients[index])
            for name, index in coefficient_indices.items()
            if 0 <= index < len(coefficients)
        }
        for indices, coefficients in B_N_coeffs.items()
    }
    return {
        "description": "The families B_N_coeffs[j,m] and delta_rhs[j,m].",
        "elapsed": elapsed,
        "parameters": {
            "N_DCT": N,
            "PREC_BITS": G_LIMITING_DATA_PREC_BITS,
            "full_arrays_saved": False,
        },
        "diagnostics": {
            "B_N_lengths": encode_indexed_family(
                {indices: len(values) for indices, values in B_N_coeffs.items()},
                arity=2,
            )
        },
        "values": {
            "B_N_L2": encode_indexed_arb_family(B_N_L2, arity=2),
            "delta_rhs": encode_indexed_arb_family(delta_rhs, arity=2),
            "log_constants": {
                key: arb_interval_record_from_arb(value)
                for key, value in log_constants.items()
            },
            "integral_Omega": encode_indexed_arb_family(
                source_integrals["integral_Omega"], arity=2
            ),
            "integral_Omega_log_cos": encode_indexed_arb_family(
                source_integrals["integral_Omega_log_cos"], arity=2
            ),
        },
        "samples": {
            "B_N_coeffs": encode_indexed_family(samples, arity=2)
        },
    }

def bound_K_sin_DCT_Linf(
    D_h: List[arb],
    negative_K_sin_multipliers: List[arb],
) -> arb:
    """Bound ||K_sin h_N||_Linf by the coefficient l1 norm."""
    if len(D_h) > len(negative_K_sin_multipliers):
        raise ValueError(
            f"D_h longer than negative_K_sin_multipliers: "
            f"{len(D_h)}>{len(negative_K_sin_multipliers)}"
        )
    return sum(
        arb_abs_upper(negative_K_sin_multipliers[k] * D_h[k])
        for k in range(len(D_h))
    )

def compute_limiting_residual_bounds(
    *,
    j: int,
    m: int,
    Z_coeffs: List[arb],
    c_j: arb,
    B_N_coeffs: List[arb],
    delta_rhs_jm: arb,
    N: int,
    a_g_samples: List[arb],
    D_a_g: List[arb],
    D_a_g_log: List[arb],
    negative_K_sin_multipliers: List[arb],
    C_a_g_coef_tail: arb,
    C_coef_log: arb,
    C_coef_0: arb,
    C_alias_log: arb,
    C_alias_0: arb,
    a_g_Linf_bound: arb,
    a_g_L2_bound: arb,
    a_g_log_L2_bound: arb,
) -> Dict[str, Any]:
    """
    Compute the residual bounds for one pair (j,m).

    The stored coefficient array represents -Res_{m,N}^{(j)}. Its L2 norm equals the residual norm,
    so the global sign does not alter the bound.
    """
    L_Z_current = len(Z_coeffs) - 1
    case_label = f"j={j},m={m}"
    if N < 3 * L_Z_current:
        raise RuntimeError(
            f"{case_label}: need N>=3L_Z, got N={N}, L_Z={L_Z_current}"
        )
    if len(a_g_samples) != N + 1:
        raise RuntimeError(f"{case_label}: bad a_g_samples length")
    if len(D_a_g) != N or len(D_a_g_log) != N:
        raise RuntimeError(f"{case_label}: bad DCT coefficient length")
    if len(negative_K_sin_multipliers) != N:
        raise RuntimeError(f"{case_label}: bad negative-K_sin multiplier length")

    Z_samples = sample_Z_from_coeffs(Z_coeffs, N)
    a_g_Z_samples = [
        a_g_samples[q] * Z_samples[q] for q in range(N + 1)
    ]
    a_g_Z_samples[N] = arb(0)
    D_a_g_Z = compute_DCT_I_coeffs(a_g_Z_samples, N)
    negative_K_sin_a_g_Z_coeffs = [
        negative_K_sin_multipliers[k] * D_a_g_Z[k] for k in range(N)
    ]
    integral_a_g_Z = compute_J_0_from_DCT_coeffs(D_a_g_Z)
    integral_a_g_Z_log_cos = compute_I_ell_N_from_DCT_coeffs(D_a_g_Z, N)
    a_g_negative_K_sin_a_g_Z_coeffs = convolve_cosine_coeffs_fft(
        D_a_g, negative_K_sin_a_g_Z_coeffs, label=f"{case_label}: a_g*(-K_sin)[a_g Z]"
    )

    degree = max(
        L_Z_current,
        len(a_g_negative_K_sin_a_g_Z_coeffs) - 1,
        len(B_N_coeffs) - 1,
        N - 1,
    )
    negative_Res_N_coeffs = [arb(0) for _ in range(degree + 1)]
    for k in range(L_Z_current + 1):
        negative_Res_N_coeffs[k] += Z_coeffs[k]
    c_over_pi = c_j / arb.pi()
    for k in range(len(a_g_negative_K_sin_a_g_Z_coeffs)):
        negative_Res_N_coeffs[k] += c_over_pi * a_g_negative_K_sin_a_g_Z_coeffs[k]
    coefficient = -integral_a_g_Z * c_over_pi
    for k in range(N):
        negative_Res_N_coeffs[k] += coefficient * D_a_g_log[k]
    coefficient = -integral_a_g_Z_log_cos * c_over_pi
    for k in range(N):
        negative_Res_N_coeffs[k] += coefficient * D_a_g[k]
    for k in range(len(B_N_coeffs)):
        negative_Res_N_coeffs[k] -= B_N_coeffs[k]

    delta_res = compute_L2_I_from_cosine_coeffs(negative_Res_N_coeffs)
    Z_coeff_l1 = compute_coeff_l1_norm(Z_coeffs)
    delta_a_g_DCT = compute_delta_a_g_DCT(N, C_a_g_coef_tail)
    delta_a_g_log_DCT = compute_delta_a_g_log_DCT(
        N, C_alias_log, C_alias_0, C_coef_log, C_coef_0
    )
    delta_K_sin_DCT = compute_delta_K_sin_DCT(
        N, L_Z_current, C_a_g_coef_tail, Z_coeff_l1
    )
    delta_I_0_DCT = compute_delta_I_0_DCT(
        N, L_Z_current, C_a_g_coef_tail, Z_coeff_l1
    )
    delta_I_cos_DCT = compute_delta_I_cos_DCT(
        N, L_Z_current, C_a_g_coef_tail, Z_coeff_l1
    )
    K_N_Linf = bound_K_sin_DCT_Linf(D_a_g_Z, negative_K_sin_multipliers)
    residual_difference_terms = (
        delta_a_g_DCT * K_N_Linf
        + a_g_Linf_bound * delta_K_sin_DCT
        + delta_a_g_log_DCT * arb_abs_upper(integral_a_g_Z)
        + a_g_log_L2_bound * delta_I_0_DCT
        + delta_a_g_DCT * arb_abs_upper(integral_a_g_Z_log_cos)
        + a_g_L2_bound * delta_I_cos_DCT
    )
    delta_res_diff = (
        arb_abs_upper(c_j) / arb.pi() * residual_difference_terms
        + delta_rhs_jm
    )
    Res_g_L2 = delta_res + delta_res_diff
    Z_L2 = compute_L2_I_from_cosine_coeffs(Z_coeffs)
    return {
        "j": j,
        "m": m,
        "Z_coeffs": Z_coeffs,
        "Z_L2": Z_L2,
        "Z_coeff_l1": Z_coeff_l1,
        "integral_a_g_Z": integral_a_g_Z,
        "integral_a_g_Z_log_cos": integral_a_g_Z_log_cos,
        "delta_res": delta_res,
        "delta_res_diff": delta_res_diff,
        "Res_g_L2": Res_g_L2,
        "delta_K_sin_DCT": delta_K_sin_DCT,
        "delta_I_0_DCT": delta_I_0_DCT,
        "delta_I_cos_DCT": delta_I_cos_DCT,
    }

def build_limiting_residual_output(
    *,
    elapsed: str,
    residual_bounds: Dict[Tuple[int, int], Dict[str, Any]],
    epsilon_solve: Dict[Tuple[int, int], arb],
) -> Dict[str, Any]:
    quantities = {
        name: {
            indices: data[name] for indices, data in residual_bounds.items()
        }
        for name in (
            "Z_L2",
            "Z_coeff_l1",
            "integral_a_g_Z",
            "integral_a_g_Z_log_cos",
            "delta_res",
            "delta_res_diff",
            "Res_g_L2",
            "delta_K_sin_DCT",
            "delta_I_0_DCT",
            "delta_I_cos_DCT",
        )
    }
    values = {
        name: encode_indexed_arb_family(family, arity=2)
        for name, family in quantities.items()
    }
    values["epsilon_solve"] = encode_indexed_arb_family(
        epsilon_solve, arity=2
    )
    return {
        "description": "Residual and solve errors for Z_m^(j).",
        "elapsed": elapsed,
        "parameters": {
            "N_DCT": N_DCT,
            "L_Z": L_Z,
            "PREC_BITS": G_LIMITING_DATA_PREC_BITS,
        },
        "values": values,
    }

def build_limiting_pairing_output(
    *,
    elapsed: str,
    s_0_g: Dict[int, arb],
    a_lim_g: Dict[Tuple[int, int], arb],
    r_lim_g: Dict[Tuple[int, int, int], arb],
    X_g_L2: Dict[Tuple[int, int], arb],
    finite_pairing_N: Dict[Tuple[int, int, int], arb],
    epsilon_pair: Dict[Tuple[int, int, int], arb],
) -> Dict[str, Any]:
    return {
        "description": "The g-side inverse-dependent limiting entries.",
        "elapsed": elapsed,
        "parameters": {
            "N_DCT": N_DCT,
            "PREC_BITS": G_LIMITING_DATA_PREC_BITS,
        },
        "values": {
            "s_0_g": encode_indexed_arb_family(s_0_g, arity=1),
            "a_lim_g": encode_indexed_arb_family(a_lim_g, arity=2),
            "r_lim_g": encode_indexed_arb_family(r_lim_g, arity=3),
            "X_g_L2": encode_indexed_arb_family(X_g_L2, arity=2),
            "finite_pairing_N": encode_indexed_arb_family(
                finite_pairing_N, arity=3
            ),
            "epsilon_pair": encode_indexed_arb_family(
                epsilon_pair, arity=3
            ),
        },
    }

def build_g_limiting_data_output(
    *,
    elapsed: str,
    m_g: Dict[Tuple[int, int], arb],
    C_log_g: Dict[Tuple[int, int, int], arb],
    B_N_L2: Dict[Tuple[int, int], arb],
    delta_rhs: Dict[Tuple[int, int], arb],
    residual_bounds: Dict[Tuple[int, int], Dict[str, Any]],
    epsilon_solve: Dict[Tuple[int, int], arb],
    s_0_g: Dict[int, arb],
    a_lim_g: Dict[Tuple[int, int], arb],
    r_lim_g: Dict[Tuple[int, int, int], arb],
    X_g_L2: Dict[Tuple[int, int], arb],
) -> Dict[str, Any]:
    delta_res = {
        indices: data["delta_res"] for indices, data in residual_bounds.items()
    }
    delta_res_diff = {
        indices: data["delta_res_diff"]
        for indices, data in residual_bounds.items()
    }
    Res_g_L2 = {
        indices: data["Res_g_L2"] for indices, data in residual_bounds.items()
    }
    return {
        "description": "The complete g-side limiting data.",
        "elapsed": elapsed,
        "parameters": {
            "L": L,
            "L_Z": L_Z,
            "N_DCT": N_DCT,
            "J": J,
            "PREC_BITS": G_LIMITING_DATA_PREC_BITS,
            "c_1": c_1,
            "c_2": c_2,
            "M_0_not_formed": True,
        },
        "values": {
            "m_g": encode_indexed_arb_family(m_g, arity=2),
            "C_log_g": encode_indexed_arb_family(C_log_g, arity=3),
            "B_N_L2": encode_indexed_arb_family(B_N_L2, arity=2),
            "delta_rhs": encode_indexed_arb_family(delta_rhs, arity=2),
            "delta_res": encode_indexed_arb_family(delta_res, arity=2),
            "delta_res_diff": encode_indexed_arb_family(
                delta_res_diff, arity=2
            ),
            "Res_g_L2": encode_indexed_arb_family(Res_g_L2, arity=2),
            "epsilon_solve": encode_indexed_arb_family(
                epsilon_solve, arity=2
            ),
            "s_0_g": encode_indexed_arb_family(s_0_g, arity=1),
            "a_lim_g": encode_indexed_arb_family(a_lim_g, arity=2),
            "r_lim_g": encode_indexed_arb_family(r_lim_g, arity=3),
            "X_g_L2": encode_indexed_arb_family(X_g_L2, arity=2),
        },
    }



def run_stage_07_g_limiting_data() -> None:
    """Compute the g-side limiting families and write the complete Computation 07 checkpoint."""
    ctx.prec = G_LIMITING_DATA_PREC_BITS
    flint.ctx.prec = G_LIMITING_DATA_PREC_BITS
    stage_start = current_time()

    print("[07_g_limiting_data]")
    assert_a_g_coefficient_comparison()
    T_g_inputs = load_g_S0_approximation_bounds()
    inverse_bounds = load_C_S_inv_g_bounds()
    C_S_inv_g = inverse_bounds["C_S_inv_g"]

    U_coeffs = load_U_coeffs()
    a_g_coeffs_arb = load_a_g_coeffs()
    a_g_coeffs_fmpq = load_a_g_coeffs_fmpq()
    Z_coeffs = load_Z_coeffs()
    if len(U_coeffs) != J + 1:
        raise RuntimeError(f"bad U coefficient length: {len(U_coeffs)}")
    if len(a_g_coeffs_arb) != L + 1 or len(a_g_coeffs_fmpq) != L + 1:
        raise RuntimeError("bad a_g coefficient length")
    expected_Z_indices = {(j, m) for j in (1, 2) for m in (0, 1, 2)}
    if set(Z_coeffs) != expected_Z_indices:
        raise RuntimeError("Z_coeffs does not contain the six required cases")
    for indices, coefficients in Z_coeffs.items():
        if len(coefficients) != L_Z + 1:
            raise RuntimeError(
                f"bad Z coefficient length for {indices}: {len(coefficients)}"
            )

    source_start = current_time()
    source_data = compute_g_source_and_log_data(U_coeffs)
    save_g_limiting_data_substage(
        "g_source_and_log_data",
        build_g_source_and_log_output(
            elapsed=format_elapsed_time(current_time() - source_start),
            source_entries_g=source_data,
        ),
    )

    DCT_start = current_time()
    a_g_samples, a_g_log_samples = sample_a_g_and_a_g_log(
        N_DCT, U_coeffs
    )
    D_a_g = compute_DCT_I_coeffs(a_g_samples, N_DCT)
    D_a_g_log = compute_DCT_I_coeffs(a_g_log_samples, N_DCT)
    negative_K_sin_multipliers = build_negative_K_sin_multipliers(N_DCT)
    save_g_limiting_data_substage(
        "g_a_g_samples",
        build_g_a_g_sample_payload(
            elapsed=format_elapsed_time(current_time() - DCT_start),
            N=N_DCT,
            a_g_samples=a_g_samples,
            a_g_log_samples=a_g_log_samples,
            D_a_g=D_a_g,
            D_a_g_log=D_a_g_log,
            negative_K_sin_multipliers=negative_K_sin_multipliers,
        ),
    )

    rhs_start = current_time()
    Sigma_log_2 = compute_Sigma_log_2_upper()
    scalar_stage = get_complete_projected_T_g_substage("a_g_approximation")
    scalar_status = scalar_stage.get("status", {})
    if not bool(scalar_status.get("a_g_prime_global_max_at_zero")):
        raise RuntimeError("the global maximum of |a_g'| was not certified")
    if not bool(scalar_status.get("a_g_prime_endpoint_gt_7")):
        raise RuntimeError("the endpoint lower bound for |a_g'| was not certified")
    log_constants = compute_DCT_log_constants(
        get_a_g_approximation_upper("abs_a_g_prime_0_plus"),
        get_a_g_approximation_upper("L1_a_g_double_prime_I_plus"),
        Sigma_log_2,
    )
    log_constants["Sigma_log_2"] = Sigma_log_2
    delta_a_g_DCT = compute_delta_a_g_DCT(
        N_DCT, T_g_inputs["C_a_g_coef_tail"]
    )
    delta_a_g_log_DCT = compute_delta_a_g_log_DCT(
        N_DCT,
        log_constants["C_alias_log"],
        log_constants["C_alias_0"],
        log_constants["C_coef_log"],
        log_constants["C_coef_0"],
    )
    log_constants["delta_a_g_DCT"] = delta_a_g_DCT
    log_constants["delta_a_g_log_DCT"] = delta_a_g_log_DCT

    Omega_coeffs = source_data["Omega_coeffs"]
    integral_Omega = {
        indices: compute_I_0(coefficients)
        for indices, coefficients in Omega_coeffs.items()
    }
    integral_Omega_log_cos = {
        indices: compute_I_cos(coefficients)
        for indices, coefficients in Omega_coeffs.items()
    }
    B_N_coeffs: Dict[Tuple[int, int], List[arb]] = {}
    for j in (1, 2):
        B_N_coeffs[j, 0] = list(D_a_g)
        for m in (1, 2):
            B_N_coeffs[j, m] = construct_B_N_coeffs(
                D_a_g,
                D_a_g_log,
                Omega_coeffs[j, m],
                integral_Omega[j, m],
                integral_Omega_log_cos[j, m],
                f"Omega[{j},{m}]",
            )
    B_N_L2 = {
        indices: compute_L2_I_from_cosine_coeffs(coefficients)
        for indices, coefficients in B_N_coeffs.items()
    }
    delta_rhs: Dict[Tuple[int, int], arb] = {}
    for j in (1, 2):
        delta_rhs[j, 0] = delta_a_g_DCT
        for m in (1, 2):
            negative_K_sin_Omega = apply_negative_K_sin_coeffs(Omega_coeffs[j, m])
            delta_rhs[j, m] = compute_delta_rhs(
                delta_a_g_DCT,
                delta_a_g_log_DCT,
                compute_Linf_from_coeffs(negative_K_sin_Omega),
                arb_abs_upper(integral_Omega[j, m]),
                arb_abs_upper(integral_Omega_log_cos[j, m]),
            )
    save_g_limiting_data_substage(
        "B_N_coefficients",
        build_B_N_coefficient_output(
            elapsed=format_elapsed_time(current_time() - rhs_start),
            N=N_DCT,
            B_N_coeffs=B_N_coeffs,
            B_N_L2=B_N_L2,
            delta_rhs=delta_rhs,
            log_constants=log_constants,
            source_integrals={
                "integral_Omega": integral_Omega,
                "integral_Omega_log_cos": integral_Omega_log_cos,
            },
        ),
    )

    residual_start = current_time()
    _, a_g_log_L_L2_sq = compute_a_g_log_L_quantities(a_g_coeffs_arb)
    a_g_log_L_L2 = a_g_log_L_L2_sq.sqrt()
    delta_rat_token = scalar_stage.get("parameters", {}).get("EPS_RAT", delta_rat)
    delta_a_g_to_a_g_L_Linf = compute_delta_a_g_to_a_g_L_Linf(
        T_g_inputs["C_a_g_coef_tail"],
        L,
        N_DCT,
        arb_from_decimal_token(delta_rat_token),
    )
    epsilon_split = arb(1) / (arb(2) ** G_LIMITING_DATA_EPS_SPLIT_POWER)
    a_g_log_difference_L2 = compute_log_cos_product_L2_bound(
        T_g_inputs["delta_a_g_to_a_g_L_L2"],
        delta_a_g_to_a_g_L_Linf,
        epsilon_split,
    )
    a_g_Linf_bound = T_g_inputs["a_g_Linf"]
    a_g_L2_bound = (
        T_g_inputs["a_g_L_L2"] + T_g_inputs["delta_a_g_to_a_g_L_L2"]
    )
    a_g_log_L2_bound = a_g_log_L_L2 + a_g_log_difference_L2

    residual_bounds: Dict[Tuple[int, int], Dict[str, Any]] = {}
    epsilon_solve: Dict[Tuple[int, int], arb] = {}
    for j, c_j_token in ((1, c_1), (2, c_2)):
        c_j = arb_from_decimal_token(c_j_token)
        for m in (0, 1, 2):
            residual_bounds[j, m] = compute_limiting_residual_bounds(
                j=j,
                m=m,
                Z_coeffs=Z_coeffs[j, m],
                c_j=c_j,
                B_N_coeffs=B_N_coeffs[j, m],
                delta_rhs_jm=delta_rhs[j, m],
                N=N_DCT,
                a_g_samples=a_g_samples,
                D_a_g=D_a_g,
                D_a_g_log=D_a_g_log,
                negative_K_sin_multipliers=negative_K_sin_multipliers,
                C_a_g_coef_tail=T_g_inputs["C_a_g_coef_tail"],
                C_coef_log=log_constants["C_coef_log"],
                C_coef_0=log_constants["C_coef_0"],
                C_alias_log=log_constants["C_alias_log"],
                C_alias_0=log_constants["C_alias_0"],
                a_g_Linf_bound=a_g_Linf_bound,
                a_g_L2_bound=a_g_L2_bound,
                a_g_log_L2_bound=a_g_log_L2_bound,
            )
            epsilon_solve[j, m] = (
                C_S_inv_g[j] * residual_bounds[j, m]["Res_g_L2"]
            )
    save_g_limiting_data_substage(
        "limiting_residual_bounds",
        build_limiting_residual_output(
            elapsed=format_elapsed_time(current_time() - residual_start),
            residual_bounds=residual_bounds,
            epsilon_solve=epsilon_solve,
        ),
    )

    pairing_start = current_time()
    pairing_data: Dict[Tuple[int, int, int], Dict[str, arb]] = {}
    finite_pairing_N: Dict[Tuple[int, int, int], arb] = {}
    epsilon_pair: Dict[Tuple[int, int, int], arb] = {}
    s_0_g: Dict[int, arb] = {}
    a_lim_g: Dict[Tuple[int, int], arb] = {}
    r_lim_g: Dict[Tuple[int, int, int], arb] = {}
    X_g_L2 = {
        (j, m): residual_bounds[j, m]["Z_L2"] + epsilon_solve[j, m]
        for j in (1, 2)
        for m in (0, 1, 2)
    }

    def pairing(j: int, m: int, n: int) -> Dict[str, arb]:
        key = (j, m, n)
        if key not in pairing_data:
            pairing_data[key] = compute_pairing_interval(
                B_N_coeffs=B_N_coeffs[j, m],
                B_N_L2=B_N_L2[j, m],
                delta_rhs=delta_rhs[j, m],
                Z_coeffs=residual_bounds[j, n]["Z_coeffs"],
                Z_L2=residual_bounds[j, n]["Z_L2"],
                epsilon_solve=epsilon_solve[j, n],
            )
            finite_pairing_N[key] = pairing_data[key]["finite_pairing_N"]
            epsilon_pair[key] = pairing_data[key]["epsilon_pair"]
        return pairing_data[key]

    for j in (1, 2):
        s_0_g[j] = pairing(j, 0, 0)["exact_pairing"]
        for m in (1, 2):
            a_lim_g[j, m] = pairing(j, m, 0)["exact_pairing"]
            for n in (1, 2):
                r_lim_g[j, m, n] = pairing(j, m, n)["exact_pairing"]

    save_g_limiting_data_substage(
        "limiting_pairing_enclosures",
        build_limiting_pairing_output(
            elapsed=format_elapsed_time(current_time() - pairing_start),
            s_0_g=s_0_g,
            a_lim_g=a_lim_g,
            r_lim_g=r_lim_g,
            X_g_L2=X_g_L2,
            finite_pairing_N=finite_pairing_N,
            epsilon_pair=epsilon_pair,
        ),
    )

    final_payload = build_g_limiting_data_output(
        elapsed=format_elapsed_time(current_time() - stage_start),
        m_g=source_data["m_g"],
        C_log_g=source_data["C_log_g"],
        B_N_L2=B_N_L2,
        delta_rhs=delta_rhs,
        residual_bounds=residual_bounds,
        epsilon_solve=epsilon_solve,
        s_0_g=s_0_g,
        a_lim_g=a_lim_g,
        r_lim_g=r_lim_g,
        X_g_L2=X_g_L2,
    )
    save_g_limiting_data_substage("g_limiting_data", final_payload)
    print(f"  wrote JSON:    {G_LIMITING_DATA_JSON_PATH}")
    print("  status: OK")

# ==================================================================================================
# COMPUTATION 08. LIMITING MATRICES FOR Q AND DETERMINANT SIGNS
# ==================================================================================================
def load_Q_minus_g_substage(stage: str) -> Dict[str, Any]:
    if not Q_minus_g_substage_exists(stage):
        raise RuntimeError(
            f"Stage03 item {stage!r} is missing. "
            "Run --stage 03_Q_minus_g_transfer_bounds first."
        )
    return get_Q_minus_g_substage(stage)

def get_Q_minus_g_value_upper(stage: str, key: str) -> arb:
    block = load_Q_minus_g_substage(stage)
    values = block.get("values", {})
    try:
        return arb_interval_record_upper(values[key])
    except KeyError as exc:
        raise RuntimeError(
            f"Stage03 item {stage!r} exists, but values.{key} is missing."
        ) from exc

def load_g_limiting_values() -> Dict[str, Any]:
    if not g_limiting_data_substage_exists("g_limiting_data"):
        raise RuntimeError(
            "Stage07 g_limiting_data is missing. "
            "Run --stage 07_g_limiting_data first."
        )
    return get_g_limiting_data_substage("g_limiting_data").get("values", {})

def get_source_norm_for_psi(lam: int) -> Dict[str, arb]:
    """Read the Computation 01 norms of Lambda^lam g used for the logarithmic source vectors."""
    name = f"Lambda^{lam} g"
    return {
        "L1": profile_nested_upper_bound("B_g", name, "L1"),
        "L2": profile_nested_upper_bound("B_g", name, "L2"),
        "omega_L1": profile_nested_upper_bound("B_g", name, "omega_L1"),
    }

def get_profile_norm_for_C_log(power: int, lam: int) -> Dict[str, arb]:
    """
    Read the Computation 01 profile norms used in the C_log transfer.

    For power=0 the source family B_g is used; positive powers use the corresponding C_g entry.
    """
    if power == 0:
        return get_source_norm_for_psi(lam)

    name_map = {
        (1, 0): "(Lambda+1)g",
        (1, 1): "(Lambda+1)Lambda g",
        (1, 2): "(Lambda+1)Lambda^2 g",
        (2, 1): "(Lambda+1)^2 Lambda g",
        (2, 2): "(Lambda+1)^2 Lambda^2 g",
    }

    if (power, lam) not in name_map:
        raise RuntimeError(f"No Stage01 C_g norm for power={power}, lam={lam}")

    name = name_map[(power, lam)]

    return {
        "L1": profile_nested_upper_bound("C_g", name, "L1"),
        "L2": profile_nested_upper_bound("C_g", name, "L2"),
        "omega_L1": profile_nested_upper_bound("C_g", name, "omega_L1"),
    }

# Transfer of limiting entries from g to Q
def compute_source_mass_abs(
    m_g_by_lambda: Dict[int, arb],
    lambda_power: int,
) -> arb:
    """Return an upper bound for the absolute integral of Lambda^lambda_power g."""
    return arb_abs_upper(m_g_by_lambda[lambda_power])

def compute_Delta_log(
    lambda_power_1: int,
    lambda_power_2: int,
    *,
    Delta_Lambda_Q_L1: Dict[int, arb],
    Delta_omega_Lambda_Q_L1: Dict[int, arb],
    Delta_Lambda_Q_L2: Dict[int, arb],
    m_g_by_lambda: Dict[int, arb],
) -> arb:
    """Compute one certified entry of the C_log transfer error Delta_log."""
    pi = arb.pi()
    Delta_Q_L2 = Delta_Lambda_Q_L2[0]
    profile_1 = get_profile_norm_for_C_log(
        lambda_power_1, lambda_power_2
    )
    profile_2 = get_profile_norm_for_C_log(
        lambda_power_2, lambda_power_1
    )
    term_1 = (
        arb(2) * Delta_Q_L2 * profile_1["L2"]
        + Delta_Lambda_Q_L1[0] * profile_1["omega_L1"]
        + Delta_omega_Lambda_Q_L1[0] * profile_1["L1"]
    ) / pi
    term_2 = (
        arb(2) * Delta_Q_L2 * profile_2["L2"]
        + Delta_Lambda_Q_L1[0] * profile_2["omega_L1"]
        + Delta_omega_Lambda_Q_L1[0] * profile_2["L1"]
    ) / pi
    mass_sum = arb(0)
    if lambda_power_1 != 0:
        mass_sum += compute_source_mass_abs(
            m_g_by_lambda, lambda_power_2
        )
    if lambda_power_2 != 0:
        mass_sum += compute_source_mass_abs(
            m_g_by_lambda, lambda_power_1
        )
    mass_term = Delta_Lambda_Q_L1[0] * mass_sum / pi
    error_error_term = (
        arb(2)
        * Delta_Lambda_Q_L2[lambda_power_1]
        * Delta_Lambda_Q_L2[lambda_power_2]
        + Delta_Lambda_Q_L1[lambda_power_1]
        * Delta_omega_Lambda_Q_L1[lambda_power_2]
        + Delta_omega_Lambda_Q_L1[lambda_power_1]
        * Delta_Lambda_Q_L1[lambda_power_2]
    ) / pi
    return term_1 + term_2 + mass_term + error_error_term

def compute_Delta_psi(
    lam: int,
    Delta_sqrt_V_L2: arb,
    Delta_omega_sqrt_V_L2: arb,
) -> arb:
    """Compute the logarithmic source-vector transfer error."""
    F = get_source_norm_for_psi(lam)

    return (
        (arb(2) * F["L2"] + F["omega_L1"]) * Delta_sqrt_V_L2
        + F["L1"] * Delta_omega_sqrt_V_L2
    ) / arb.pi()

def compute_Delta_s(
    c_j: arb,
    C_S_inv_g_j: arb,
    C_transfer_j: arb,
    Delta_T: arb,
    Delta_sqrt_V_L2: arb,
    X_g_0_L2: arb,
) -> arb:
    return C_transfer_j * (
        C_S_inv_g_j * Delta_sqrt_V_L2 ** 2
        + arb(2) * Delta_sqrt_V_L2 * X_g_0_L2
        + c_j * Delta_T * X_g_0_L2 ** 2
    )

def compute_Delta_a(
    c_j: arb,
    C_S_inv_g_j: arb,
    C_transfer_j: arb,
    Delta_T: arb,
    Delta_sqrt_V_L2: arb,
    Delta_psi_jm: arb,
    X_g_0_L2: arb,
    X_g_m_L2: arb,
) -> arb:
    return C_transfer_j * (
        Delta_psi_jm
        * (C_S_inv_g_j * Delta_sqrt_V_L2 + X_g_0_L2)
        + Delta_sqrt_V_L2 * X_g_m_L2
        + c_j * Delta_T * X_g_0_L2 * X_g_m_L2
    )

def compute_Delta_r(
    c_j: arb,
    C_S_inv_g_j: arb,
    C_transfer_j: arb,
    Delta_T: arb,
    Delta_psi_jm: arb,
    Delta_psi_jn: arb,
    X_g_m_L2: arb,
    X_g_n_L2: arb,
) -> arb:
    return C_transfer_j * (
        Delta_psi_jm
        * (C_S_inv_g_j * Delta_psi_jn + X_g_n_L2)
        + X_g_m_L2 * Delta_psi_jn
        + c_j * Delta_T * X_g_m_L2 * X_g_n_L2
    )

# Inverse-dependent perturbation bounds
def compute_transfer_denominator(
    c_j: arb,
    C_S_inv_g_j: arb,
    Delta_T: arb,
) -> Tuple[arb, arb]:
    denominator = arb(1) - c_j * C_S_inv_g_j * Delta_T
    if arb_lower(denominator) <= arb(0):
        raise RuntimeError(
            "the Neumann transfer denominator is not positive: "
            f"c_j={c_j}, C_S_inv_g_j={C_S_inv_g_j}, "
            f"Delta_T={Delta_T}, denominator={denominator}"
        )
    return denominator, arb(1) / denominator

# Limiting matrix entries for Q
def compute_M_0_entry(
    static_ab: arb,
    c_j: arb,
    r_ab: arb,
    rank_one_component_m: arb,
    rank_one_component_n: arb,
    s_Q_j: arb,
) -> arb:
    """
    Compute one entry of the limiting matrix M_0,j.

    The formula is C_log+c_j R-s_j^{-1} b_m b_n, where b_m=sqrt(c_j)a_m+c_j^{-1/2}m_m.
    """
    return static_ab + c_j * r_ab - (rank_one_component_m * rank_one_component_n) / s_Q_j

# Determinant enclosures and signs
def det_2x2(M11: arb, M12: arb, M21: arb, M22: arb) -> arb:
    return M11 * M22 - M12 * M21

def interval_from_endpoints(lo: arb, hi: arb) -> arb:
    if hi < lo:
        raise RuntimeError(f"bad interval endpoints: lo={lo}, hi={hi}")

    mid = (lo + hi) / arb(2)
    rad = (hi - lo) / arb(2)
    return interval_pm(mid, arb_abs_upper(rad))

def min_arb(vals: List[arb]) -> arb:
    m = vals[0]
    for v in vals[1:]:
        if v < m:
            m = v
    return m

def max_arb(vals: List[arb]) -> arb:
    m = vals[0]
    for v in vals[1:]:
        if v > m:
            m = v
    return m

def interval_hull(*xs: arb) -> arb:
    lo = min_arb([arb_lower(x) for x in xs])
    hi = max_arb([arb_upper(x) for x in xs])
    return interval_from_endpoints(lo, hi)

def interval_product_endpoints(x: arb, y: arb) -> Tuple[arb, arb]:
    xl = arb_lower(x)
    xu = arb_upper(x)
    yl = arb_lower(y)
    yu = arb_upper(y)

    vals = [
        xl * yl,
        xl * yu,
        xu * yl,
        xu * yu,
    ]

    return min_arb(vals), max_arb(vals)

def interval_abs_minmax_endpoints(x: arb) -> Tuple[arb, arb]:
    lo = arb_lower(x)
    hi = arb_upper(x)

    if hi < arb(0):
        return -hi, -lo
    if lo > arb(0):
        return lo, hi

    return arb(0), max_arb([-lo, hi])

def enclose_symmetric_2x2_determinant(
    M11: arb,
    M12_sym: arb,
    M22: arb,
) -> Dict[str, arb]:
    """
    Enclose det([[M11,M12],[M12,M22]]) by endpoint monotonicity.

    The off-diagonal entry is first replaced by a symmetric hull. This avoids the dependency loss of
    evaluating M11*M22-M12^2 with repeated interval variables.
    """
    ad_lo, ad_hi = interval_product_endpoints(M11, M22)
    b_abs_min, b_abs_max = interval_abs_minmax_endpoints(M12_sym)

    det_lo = ad_lo - b_abs_max * b_abs_max
    det_hi = ad_hi - b_abs_min * b_abs_min
    det_interval = interval_from_endpoints(det_lo, det_hi)

    return {
        "det_interval": det_interval,
        "det_upper": det_hi,
        "AD_lower": ad_lo,
        "AD_upper": ad_hi,
        "B_abs_lower": b_abs_min,
        "B_abs_upper": b_abs_max,
    }

def compute_Q_limiting_matrices() -> Dict[str, Any]:
    """Transfer the g-side limiting data to Q, form M_0,j, and certify both determinant signs."""
    lambda_power = {
        (1, 1): 0,
        (1, 2): 1,
        (2, 1): 1,
        (2, 2): 2,
    }

    g_values = load_g_limiting_values()
    m_g = decode_indexed_arb_family(g_values["m_g"], arity=2)
    C_log_g = decode_indexed_arb_family(g_values["C_log_g"], arity=3)
    s_0_g = decode_indexed_arb_family(g_values["s_0_g"], arity=1)
    a_lim_g = decode_indexed_arb_family(g_values["a_lim_g"], arity=2)
    r_lim_g = decode_indexed_arb_family(g_values["r_lim_g"], arity=3)
    X_g_L2 = {
        indices: arb_upper(value)
        for indices, value in decode_indexed_arb_family(
            g_values["X_g_L2"], arity=2
        ).items()
    }

    transfer_values = load_Q_minus_g_transfer_substage(
        "Q_minus_g_transfer_bounds"
    )["values"]
    Delta_Lambda_Q_L2 = {
        0: arb_interval_record_upper(
            transfer_values["Delta_Q_L2"]
        ),
        1: arb_interval_record_upper(
            transfer_values["Delta_Lambda_Q_L2"]
        ),
        2: arb_interval_record_upper(
            transfer_values["Delta_Lambda2_Q_L2"]
        ),
    }
    Delta_Lambda_Q_L1 = {
        0: arb_interval_record_upper(transfer_values["Delta_Q_L1"]),
        1: arb_interval_record_upper(transfer_values["Delta_Lambda_Q_L1"]),
        2: arb_interval_record_upper(transfer_values["Delta_Lambda2_Q_L1"]),
    }
    Delta_omega_Lambda_Q_L1 = {
        0: arb_interval_record_upper(transfer_values["Delta_omega_Q_L1"]),
        1: arb_interval_record_upper(
            transfer_values["Delta_omega_Lambda_Q_L1"]
        ),
        2: arb_interval_record_upper(
            transfer_values["Delta_omega_Lambda2_Q_L1"]
        ),
    }
    Delta_sqrt_V_L2 = arb_interval_record_upper(
        transfer_values["Delta_sqrt_V_L2"]
    )
    Delta_omega_sqrt_V_L2 = arb_interval_record_upper(
        transfer_values["Delta_omega_sqrt_V_L2"]
    )
    Delta_T = arb_interval_record_upper(transfer_values["Delta_T"])
    sqrt_V_Q_L2 = arb_interval_record_upper(
        transfer_values["sqrt_V_Q_L2"]
    )
    omega_sqrt_V_Q_L2 = arb_interval_record_upper(
        transfer_values["omega_sqrt_V_Q_L2"]
    )
    y_sqrt_V_Q_Linf = arb_interval_record_upper(
        transfer_values["y_sqrt_V_Q_Linf"]
    )
    y2_sqrt_V_Q_Linf = arb_interval_record_upper(
        transfer_values["y2_sqrt_V_Q_Linf"]
    )

    inverse_bounds = load_C_S_inv_g_bounds()
    C_S_inv_g = inverse_bounds["C_S_inv_g"]
    pi = arb.pi()
    m_g_by_lambda = {
        0: m_g[1, 1],
        1: interval_hull(m_g[1, 2], m_g[2, 1]),
        2: m_g[2, 2],
    }

    Delta_log: Dict[Tuple[int, int, int], arb] = {}
    for j in (1, 2):
        for m in (1, 2):
            for n in (1, 2):
                Delta_log[j, m, n] = compute_Delta_log(
                    lambda_power[j, m],
                    lambda_power[j, n],
                    Delta_Lambda_Q_L1=Delta_Lambda_Q_L1,
                    Delta_omega_Lambda_Q_L1=Delta_omega_Lambda_Q_L1,
                    Delta_Lambda_Q_L2=Delta_Lambda_Q_L2,
                    m_g_by_lambda=m_g_by_lambda,
                )

    e_Q_log_source_bound = (
        arb(2) * sqrt_V_Q_L2 * Delta_Lambda_Q_L2[0] / pi
        + omega_sqrt_V_Q_L2 * Delta_Lambda_Q_L1[0] / pi
        + sqrt_V_Q_L2 * Delta_omega_Lambda_Q_L1[0] / pi
    )
    base_Delta_psi = {
        a: compute_Delta_psi(
            a, Delta_sqrt_V_L2, Delta_omega_sqrt_V_L2
        )
        for a in range(3)
    }
    Delta_psi: Dict[Tuple[int, int], arb] = {}
    Delta_psi[1, 1] = base_Delta_psi[0] + e_Q_log_source_bound
    Delta_psi[1, 2] = (
        base_Delta_psi[1]
        + y_sqrt_V_Q_Linf * Delta_Lambda_Q_L2[0]
        + e_Q_log_source_bound / arb(2)
        + Delta_Lambda_Q_L1[0] * sqrt_V_Q_L2 / pi
    )
    Delta_psi[2, 1] = Delta_psi[1, 2]
    Delta_psi[2, 2] = (
        base_Delta_psi[2]
        + y2_sqrt_V_Q_Linf * Delta_Lambda_Q_L2[0]
        + e_Q_log_source_bound / arb(4)
        + Delta_Lambda_Q_L1[0] * sqrt_V_Q_L2 / pi
    )

    transfer_denominator: Dict[int, arb] = {}
    C_transfer: Dict[int, arb] = {}
    Delta_s: Dict[int, arb] = {}
    Delta_a: Dict[Tuple[int, int], arb] = {}
    Delta_r: Dict[Tuple[int, int, int], arb] = {}
    for j, c_j_token in ((1, c_1), (2, c_2)):
        c_j = arb_from_decimal_token(c_j_token)

        transfer_denominator[j], C_transfer[j] = compute_transfer_denominator(
            c_j, C_S_inv_g[j], Delta_T
        )
        Delta_s[j] = compute_Delta_s(
            c_j,
            C_S_inv_g[j],
            C_transfer[j],
            Delta_T,
            Delta_sqrt_V_L2,
            X_g_L2[j, 0],
        )
        for m in (1, 2):
            Delta_a[j, m] = compute_Delta_a(
                c_j,
                C_S_inv_g[j],
                C_transfer[j],
                Delta_T,
                Delta_sqrt_V_L2,
                Delta_psi[j, m],
                X_g_L2[j, 0],
                X_g_L2[j, m],
            )
            for n in (1, 2):
                Delta_r[j, m, n] = compute_Delta_r(
                    c_j,
                    C_S_inv_g[j],
                    C_transfer[j],
                    Delta_T,
                    Delta_psi[j, m],
                    Delta_psi[j, n],
                    X_g_L2[j, m],
                    X_g_L2[j, n],
                )

    mass_error = {
        0: Delta_Lambda_Q_L1[0],
        1: Delta_Lambda_Q_L1[0] / arb(2),
        2: Delta_Lambda_Q_L1[0] / arb(4),
    }
    Delta_m = {
    (j, m): mass_error[lambda_power[j, m]]
    for j in (1, 2)
    for m in (1, 2)
    }
    m_Q = {
        (j, m): add_abs_error(
            m_g[j, m], Delta_m[j, m],
        )
        for j in (1, 2)
        for m in (1, 2)
    }
    C_log_Q = {
        (j, m, n): add_abs_error(
            C_log_g[j, m, n], Delta_log[j, m, n]
        )
        for j in (1, 2)
        for m in (1, 2)
        for n in (1, 2)
    }
    s_Q = {j: add_abs_error(s_0_g[j], Delta_s[j]) for j in (1, 2)}
    a_Q = {
        (j, m): add_abs_error(a_lim_g[j, m], Delta_a[j, m])
        for j in (1, 2)
        for m in (1, 2)
    }
    R_lim_Q = {
        (j, m, n): add_abs_error(
            r_lim_g[j, m, n], Delta_r[j, m, n]
        )
        for j in (1, 2)
        for m in (1, 2)
        for n in (1, 2)
    }

    rank_one: Dict[Tuple[int, int], arb] = {}

    for j, c_j_token in ((1, c_1), (2, c_2)):
        c_j = arb_from_decimal_token(c_j_token)
        sqrt_c_j = c_j.sqrt()
        inv_sqrt_c_j = arb(1) / sqrt_c_j

        for m in (1, 2):
            rank_one[j, m] = (
                sqrt_c_j * a_Q[j, m]
                + inv_sqrt_c_j * m_Q[j, m]
            )

    M_0: Dict[int, Dict[str, Any]] = {}
    det_M_0: Dict[int, arb] = {}
    determinant_enclosure: Dict[int, Dict[str, arb]] = {}
    sign_checks: Dict[int, Dict[str, bool]] = {}
    for j, c_j_token in ((1, c_1), (2, c_2)):
        c_j = arb_from_decimal_token(c_j_token)

        entries = {
            (m, n): compute_M_0_entry(
                C_log_Q[j, m, n],
                c_j,
                R_lim_Q[j, m, n],
                rank_one[j, m],
                rank_one[j, n],
                s_Q[j],
            )
            for m in (1, 2)
            for n in (1, 2)
        }
        off_diagonal_hull = interval_hull(entries[1, 2], entries[2, 1])
        det_raw = det_2x2(
            entries[1, 1], entries[1, 2], entries[2, 1], entries[2, 2]
        )
        determinant_enclosure[j] = enclose_symmetric_2x2_determinant(
            entries[1, 1], off_diagonal_hull, entries[2, 2]
        )
        det_M_0[j] = determinant_enclosure[j]["det_interval"]
        checks = {
            "M_11_positive": arb_lower(entries[1, 1]) > arb(0),
            "M_22_positive": arb_lower(entries[2, 2]) > arb(0),
            "M_12_negative": arb_upper(off_diagonal_hull) < arb(0),
            "det_M_0_negative": (
                arb_upper(determinant_enclosure[j]["det_upper"]) < arb(0)
            ),
        }
        checks["has_one_negative_eigenvalue"] = all(checks.values())
        if not checks["has_one_negative_eigenvalue"]:
            raise RuntimeError(f"matrix sign checks failed for j={j}: {checks}")
        sign_checks[j] = checks
        M_0[j] = {
            "entries": entries,
            "off_diagonal_hull": off_diagonal_hull,
            "det_raw": det_raw,
        }

    return {
        "Delta_m": Delta_m,
        "Delta_log": Delta_log,
        "e_Q_log_source_bound": e_Q_log_source_bound,
        "Delta_psi": Delta_psi,
        "transfer_denominator": transfer_denominator,
        "C_transfer": C_transfer,
        "Delta_s": Delta_s,
        "Delta_a": Delta_a,
        "Delta_r": Delta_r,
        "m_Q": m_Q,
        "C_log_Q": C_log_Q,
        "s_Q": s_Q,
        "a_Q": a_Q,
        "R_lim_Q": R_lim_Q,
        "rank_one": rank_one,
        "M_0": M_0,
        "det_M_0": det_M_0,
        "determinant_enclosure": determinant_enclosure,
        "sign_checks": sign_checks,
    }

def write_Q_limiting_matrix_outputs(payload: Dict[str, Any]) -> None:
    save_stage_checkpoint(
        "08_Q_limiting_matrices",
        payload,
        state="complete",
        completed_substages=[],
    )


def run_stage_08_Q_limiting_matrices() -> None:
    """Write the Q-side limiting matrices and determinant-sign checkpoint for Computation 08."""
    ctx.prec = Q_LIMITING_MATRIX_PREC_BITS
    flint.ctx.prec = Q_LIMITING_MATRIX_PREC_BITS
    start = current_time()

    print("[08_Q_limiting_matrices]")
    result = compute_Q_limiting_matrices()

    M_0_json: Dict[str, Any] = {}
    determinant_json: Dict[str, Any] = {}
    sign_checks_json: Dict[str, Any] = {}
    for j in (1, 2):
        entries = result["M_0"][j]["entries"]
        M_0_json[str(j)] = {
            "entries": encode_indexed_arb_family(entries, arity=2),
            "off_diagonal_hull": arb_interval_record_from_arb(
                result["M_0"][j]["off_diagonal_hull"]
            ),
            "det_raw": arb_interval_record_from_arb(
                result["M_0"][j]["det_raw"]
            ),
        }
        determinant_json[str(j)] = {
            key: arb_interval_record_from_arb(value)
            for key, value in result["determinant_enclosure"][j].items()
        }
        sign_checks_json[str(j)] = result["sign_checks"][j]

    values = {
        "Delta_m": encode_indexed_arb_family(result["Delta_m"], arity=2),
        "Delta_log": encode_indexed_arb_family(result["Delta_log"], arity=3),
        "e_Q_log_source_bound": arb_interval_record_from_arb(
            result["e_Q_log_source_bound"]
        ),
        "Delta_psi": encode_indexed_arb_family(result["Delta_psi"], arity=2),
        "transfer_denominator": encode_indexed_arb_family(
            result["transfer_denominator"], arity=1
        ),
        "C_transfer": encode_indexed_arb_family(result["C_transfer"], arity=1),
        "Delta_s": encode_indexed_arb_family(result["Delta_s"], arity=1),
        "Delta_a": encode_indexed_arb_family(result["Delta_a"], arity=2),
        "Delta_r": encode_indexed_arb_family(result["Delta_r"], arity=3),
        "m_Q": encode_indexed_arb_family(result["m_Q"], arity=2),
        "C_log_Q": encode_indexed_arb_family(result["C_log_Q"], arity=3),
        "s_Q": encode_indexed_arb_family(result["s_Q"], arity=1),
        "a_Q": encode_indexed_arb_family(result["a_Q"], arity=2),
        "R_lim_Q": encode_indexed_arb_family(result["R_lim_Q"], arity=3),
        "rank_one": encode_indexed_arb_family(result["rank_one"], arity=2),
        "M_0": M_0_json,
        "det_M_0": encode_indexed_arb_family(result["det_M_0"], arity=1),
        "determinant_enclosure": determinant_json,
        "sign_checks": sign_checks_json,
    }
    payload = {
        "description": "Q-side limiting matrices and determinant signs.",
        "elapsed": format_elapsed_time(current_time() - start),
        "parameters": {
            "PREC_BITS": Q_LIMITING_MATRIX_PREC_BITS,
            "c_1": c_1,
            "c_2": c_2,
            "stage03_source": str(Q_MINUS_G_JSON_PATH),
            "stage06_source": str(G_SCHUR_JSON_PATH),
            "stage07_source": str(G_LIMITING_DATA_JSON_PATH),
            "determinant_method": "entry_monotone_symmetric_offdiagonal_hull",
        },
        "values": values,
        "status": {
            "j1_has_one_negative_eigenvalue": True,
            "j2_has_one_negative_eigenvalue": True,
            "status": "OK",
        },
    }
    write_Q_limiting_matrix_outputs(payload)
    print(f"  wrote JSON:    {Q_LIMITING_MATRIX_JSON_PATH}")
    print("  status: OK")



# ==================================================================================================
# CLI
# ==================================================================================================
def list_stages() -> None:
    check_stage_tables()

    for stage in STAGE_ORDER:
        print(stage)
        print(f"  deps: {STAGE_DEPS[stage]}")
        print(f"  inputs:")
        for key in STAGE_INPUT_KEYS[stage]:
            print(f"    - {key}: {INPUT_FILES[key]}")
        print()

def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--list-stages", action="store_true")
    parser.add_argument("--check-inputs", action="store_true")
    parser.add_argument("--check-stage", type=str, default=None)
    parser.add_argument("--check-shapes", action="store_true")
    parser.add_argument("--stage", type=str, default=None)
    parser.add_argument("--validate-checkpoints", action="store_true")
    args = parser.parse_args()

    if args.list_stages:
        list_stages()
        return
    if args.check_inputs:
        check_all_stage_input_files()
        return
    if args.check_shapes:
        check_expected_input_shapes()
        return
    if args.check_stage is not None:
        validate_stage_input_shapes(args.check_stage)
        print(f"[stage input shape check] {args.check_stage}: OK")
        return
    if args.validate_checkpoints:
        validate_registered_checkpoints()
        return


    if args.stage is not None:
        if args.stage not in STAGE_ORDER:
            raise NotImplementedError(f"stage runner not implemented: {args.stage}")
        prepare_stage_execution(args.stage)

        if args.stage == '01_g_profile_bounds':
            run_stage_01_g_profile_bounds()
            return
        if args.stage == '02_endpoint_BS_bounds':
            run_stage_02_endpoint_BS_bounds()
            return
        if args.stage == '03_Q_minus_g_transfer_bounds':
            run_stage_03_Q_minus_g_transfer_bounds()
            return
        if args.stage == '04_a_g_coefficient_comparison':
            run_stage_04_a_g_coefficient_comparison()
            return
        if args.stage == '05_projected_T_g_bound':
            run_stage_05_projected_T_g_bound()
            return
        if args.stage == '05b_projected_T_Q_bound':
            run_stage_05b_projected_T_Q_bound()
            return
        if args.stage == '06_g_S0_schur_bounds':
            run_stage_06_g_S0_schur_bounds()
            return
        if args.stage == '07_g_limiting_data':
            run_stage_07_g_limiting_data()
            return
        if args.stage == '08_Q_limiting_matrices':
            run_stage_08_Q_limiting_matrices()
            return


    parser.print_help()

if __name__ == "__main__":
    main()

